Learning What Matters: Causal Evidence Sets for Global Context Pruning

Pruning a long context means committing to the blocks a model will keep, and a common selector is distilled from a dense teacher's attention. That assumes attention shows which context the answer depends on. We test the assumption on retrieval tasks where the evidence is known exactly, by masking context and measuring whether the answer changes. Attention and causal dependence disagree. Teachers attend to outdated facts the answer does not use, and a selector distilled from that attention routes a multi-hop task at 36% to 98% across runs. The same selector trained on causal evidence sets reaches 99% or better on every run, and known evidence labels beat attention-imitation and accumulated-attention eviction through 32B when the context must be pruned before the question arrives. A reconstruction compressor, KVzip, is stronger on natural-text QA with native per-head KV eviction. Under our paragraph-level adaptation, its scores do no better than labels recovered by intervention.

==> anc/learning-what-matters/LICENSE <==
MIT License

Copyright (c) 2026 The Authors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/learning-what-matters/README.md <==
# Reproduction artifact (code and results)

Code and results for the paper; the paper itself is the submission PDF and
is not part of this artifact. The repository is nested one level
(`learning-what-matters/learning-what-matters/` next to this file) so these setup notes stay outside the
code tree. A copy of the model library the project builds on is included
under `learning-what-matters/learning-what-matters/blocksmith_lm/`; trained checkpoints are regenerated by the
staged commands, and the per-run result JSON behind every figure and table
ships under `learning-what-matters/learning-what-matters/runs/`.

## Setup

```sh
cd learning-what-matters
uv sync --extra pretrained   # or: pip install -r ../requirements.txt
```

## Reproduce

```sh
cd learning-what-matters
bash reproduce.sh figures    # figures/tables from shipped runs JSON into paper_out/ (CPU, seconds)
bash reproduce.sh tests      # generator property tests
bash reproduce.sh all        # full pipeline from scratch (GPU stages marked in the script)
```

See `learning-what-matters/README.md` and `learning-what-matters/reproduce.sh` for the stage map.

## License

The software in this artifact is released under the MIT License; see
LICENSE for the complete terms. The MIT grant covers the code only.
The accompanying research article, including its text and figures, is
not covered by it and is licensed separately, under whatever terms the
venue or preprint server that distributes the article applies.


==> anc/learning-what-matters/learning-what-matters/LICENSE <==
MIT License

Copyright (c) 2026 The Authors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/learning-what-matters/learning-what-matters/README.md <==
# Learning What Matters

Code and results for *Learning What Matters: Causal Evidence Sets for
Global Context Pruning*.

## Setup

```sh
uv sync --group dev --extra pretrained
uv run pytest          # 61 unit and property tests, CPU, seconds
```

The `pretrained` extra pulls in transformers for the frozen-checkpoint
stage; every other stage runs without it.

Requires Python 3.12+. A copy of the model library `blocksmith_lm` ships in this tree, so no
repository access is needed.

## Reproducing the paper

Every figure and every numeric table, main text and appendix alike,
regenerates from the results JSON tracked under `runs/` (the task-catalog
table is definitional and hand-written). The fast path needs no GPU:

```sh
./reproduce.sh figures   # all figures + appendix tables from runs/ (CPU, seconds)
```

The full pipeline reruns everything from scratch. Stages, in order:

| Stage | What it does | Hardware |
|---|---|---|
| `tests` | generator property tests against a brute-force oracle | CPU |
| `teachers` | 5 single-record-task teachers, 5 seeds | GPU, ~½ day |
| `extended` | 5 five-task teachers (multi-hop, aggregation) | GPU, ~1 day |
| `anchors` | intervention sanity checks (flip rates, operator agreement) | GPU |
| `agreement` | attention vs. sufficient-set labels across seeds; greedy search | GPU |
| `routers` | imitation vs. causal routers, tuning guard, label-by-loss grid, own-teacher control, transfer matrix, five-seed routing table | GPU |
| `budget` | oracle accuracy against block budget | GPU |
| `chains` | chain routers (both supervisions, per teacher), oracle and per-query routing, budget sweep with path-aware readouts, estimator-scope checks | GPU |
| `hardened` | shortcut-broken multi-hop arm | GPU |
| `recovered` | label recovery and its estimator ablation | GPU |
| `pretrained` | probes and routing on frozen Qwen2.5 / Yi / Gemma checkpoints, record-count scaling | GPU |
| `sink` | attention-sink arms, budget and prefix variants, trace and eviction readouts on the frozen models | GPU |
| `twohop` | the pretrained two-hop task: necessity gate, readouts, learned routers | GPU |
| `heads` | attention heads selected on held-out examples, against annotations and against intervention labels | GPU |
| `behavior` | first-order behavior-preserving scores against exact eviction, both eviction timings | GPU |
| `overwrite` | mask vs content-overwrite operator robustness | GPU |
| `external` | block-eviction routers and policies on RULER-derived tasks at 8K-32K, and QASPER labels, routers and selectors (Appendix M); builds its data with `scripts/make_ruler_data.sh` and `ev_qasper.py --stage prep` | GPU, ~2 days |
| `scale` | pre-query eviction at Llama-3.1-8B and Qwen2.5-32B (Llama is gated on Hugging Face; 32B needs about 65 GB) | GPU, ~1 day |
| `kvzip` | the unmodified KVzip release on QASPER, 16K RULER and the register log, KVzip-derived paragraph labels, the router-free KVzip paragraph ranking, a decode-backend check, and the QASPER selector evaluations over three router seeds (Appendix M); needs a KVzip clone, see below | GPU, ~10 h |
| `sentences` | sentence-level QASPER selection under masking and physical eviction, and a sentence-level label pilot; needs the KVzip clone | GPU, ~8 h |
| `figures` | regenerate every figure and appendix table from `runs/` | CPU |

`./reproduce.sh all` runs the stages in sequence. Figures and appendix
tables land in `paper_out/`. Evaluation scripts resume
from an existing output file, so each stage first removes the tracked files it
regenerates. Three notes for full
reruns: training is stochastic, so a retrain reproduces the paper's
conclusions rather than bit-matching the tracked JSON; GPU stages depend on
the teacher stages having run first (checkpoints stay local by design); and
the pretrained stage downloads public checkpoints, of which Gemma-2-9B
requires a license acceptance on Hugging Face. Synthetic stages fit a
single consumer GPU (about two GPU-days total); the pretrained stage
downloads public checkpoints up to 14B and adds a few GPU-hours per model.
The `external` stage clones the RULER repository at a pinned commit for
its data generators and needs about 24 GiB of GPU memory for the 16K
evaluations.

### KVzip

The `kvzip` stage runs KVzip's method code unmodified, from its own clone and
environment, because KVzip ships CUDA kernels and pins its own library
versions. The results used commit `5d8472975d286e3da6b52178af39d18904330c0d`
of [snu-mllab/KVzip](https://github.com/snu-mllab/KVzip) with Python 3.11,
transformers 4.51.3, flash-attn 2.8.3.post1, and torch 2.11.0 (cu128):

```sh
git clone https://github.com/snu-mllab/KVzip ../KVzip
cd ../KVzip && git checkout 5d8472975d286e3da6b52178af39d18904330c0d
python3.11 -m venv .venv && . .venv/bin/activate
pip install -r requirements.txt
pip install torch==2.11.0 --index-url https://download.pytorch.org/whl/cu128
pip install flash-attn==2.8.3.post1 --no-build-isolation
make i
```

KVzip's requirements pin torch 2.3.0, which has no build for Blackwell
(sm_120) GPUs, so torch is upgraded after them. On Blackwell, also add
`-gencode arch=compute_120,code=sm_120` to `cc_flag` in `csrc/build.py`
before `make i`; nothing else in the clone changes. Then run
`KVZIP_DIR=../KVzip ./reproduce.sh kvzip` from this repository, after the
`external` stage, and the `sentences` stage after that.

## Layout

- `learning_what_matters/` — task generators with sufficient-set
  annotations, teacher harness, intervention and label code, routers,
  agreement metrics, pretrained-model probes
- `scripts/` — one entry point per stage; `analysis/` — figure and
  appendix-table generation from `runs/`
- `runs/` — tracked results JSON behind every table and figure
  (checkpoints and datasets stay local)

## License

The software in this repository is licensed under the MIT License; see
[LICENSE](LICENSE) for the complete terms. The MIT grant covers the code
only. The accompanying research article, including its text and figures, is
not covered by it and is licensed separately, under whatever terms the venue
or preprint server that distributes the article applies.


==> anc/learning-what-matters/learning-what-matters/analysis/make_appendix.py <==
"""Generate the appendix tables from the tracked results JSON.

Writes icml_paper_source/appendix_tables.tex, included by the paper. Every
per-seed number in the appendix comes from runs/, so the appendix cannot
drift from the results the way hand-typed tables can.

    uv run python analysis/make_appendix.py
"""

import json
import os
import statistics
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
OUT_DIR = Path(os.environ.get("PAPER_OUT", ROOT / "icml_paper_source"))

ARMS = ("dense", "imitation", "causal", "random")
ABLATION_ARMS = ("imitation", "imitation_allpos", "attention_cov", "causal", "causal_kl")


def routing_per_seed() -> str:
    r = json.load(open(ROOT / "runs/routers/base5_rs/results.json"))["conditions"]
    lines = [
        "\\begin{table}[H]",
        "\\caption{Per-seed routed accuracy at the 10\\% budget (single-hop teachers, routers "
        "trained against seed 0; each cell is the mean over five router seeds). On latest write "
        "and stale-4 the two supervisions select the same records in distribution. Seed 4 is "
        "the weakest teacher, not a duplication.}",
        "\\label{tab:app-routing}",
        "\\begin{center}\\small",
        "\\begin{tabular}{ll" + "c" * 5 + "}",
        "\\toprule",
        "Condition & Arm & seed 0 & seed 1 & seed 2 & seed 3 & seed 4 \\\\",
        "\\midrule",
    ]
    for name, entry in r.items():
        for j, arm in enumerate(ARMS):
            label = name.replace("_", " ") if j == 0 else ""
            vals = " & ".join(f"{entry[f'seed{s}'][arm]:.2f}" for s in range(5))
            lines.append(f"{label} & {arm} & {vals} \\\\")
        lines.append("\\midrule")
    lines[-1] = "\\bottomrule"
    lines += ["\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def ablation_per_seed() -> str:
    r = json.load(open(ROOT / "runs/routers/ablation/results.json"))["conditions"]
    keep = ["multihop2_id", "unique_4x", "latest_4x"]
    lines = [
        "\\begin{table}[H]",
        "\\caption{Per-seed results for the label-by-loss ablation (five-task teachers). Seed 3 "
        "never learned multi-hop (dense 0.04) and is reported for completeness. "
        "Table~\\ref{tab:app-teachers} shows 0.07 for the same teacher because the two "
        "evaluations draw different example sets.}",
        "\\label{tab:app-ablation}",
        "\\begin{center}\\small",
        "\\begin{tabular}{ll" + "c" * 5 + "}",
        "\\toprule",
        "Condition & Arm & seed 0 & seed 1 & seed 2 & seed 3 & seed 4 \\\\",
        "\\midrule",
    ]
    for name in keep:
        entry = r[name]
        for j, arm in enumerate(("dense",) + ABLATION_ARMS + ("random",)):
            label = name.replace("_", " ") if j == 0 else ""
            vals = " & ".join(f"{entry[f'seed{s}'][arm]:.2f}" for s in range(5))
            arm_label = arm.replace("_", " ")
            lines.append(f"{label} & {arm_label} & {vals} \\\\")
        lines.append("\\midrule")
    lines[-1] = "\\bottomrule"
    lines += ["\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def agreement_pairs() -> str:
    r = json.load(open(ROOT / "runs/agreement/base5/report.json"))
    tasks = ["unique", "latest", "duplicate1", "duplicate2", "duplicate4"]
    pairs = sorted(r["tasks"]["unique"]["causal_family"]["exact"].keys())
    lines = [
        "\\begin{table}[H]",
        "\\caption{Cross-seed agreement per seed pair: causal-evidence labels (left of slash) against adaptive attention (right).}",
        "\\label{tab:app-agreement}",
        "\\begin{center}\\small",
        "\\begin{tabular}{l" + "c" * len(tasks) + "}",
        "\\toprule",
        "Pair & " + " & ".join(t.replace("duplicate", "dup-") for t in tasks) + " \\\\",
        "\\midrule",
    ]
    for p in pairs:
        cells = []
        for t in tasks:
            fam = r["tasks"][t]["causal_family"]["exact"][p]
            att = r["tasks"][t]["attention_topp"]["exact"][p]
            cells.append(f"{fam:.2f}/{att:.2f}")
        lines.append(f"{p} & " + " & ".join(cells) + " \\\\")
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def tuning_guard() -> str:
    rows = []
    for tag, label in (("base_lr3e4", "lr 3e-4"), ("base_lr3e3", "lr 3e-3"), ("base_3x", "3x steps")):
        r = json.load(open(ROOT / f"runs/routers/{tag}/results.json"))["conditions"]
        for cond in ("unique_4x", "latest_4x"):
            seeds = [k for k in r[cond] if k.startswith("seed")]
            imit = sum(r[cond][s]["imitation"] for s in seeds) / len(seeds)
            causal = sum(r[cond][s]["causal"] for s in seeds) / len(seeds)
            rows.append((label, cond.replace("_", " "), imit, causal))
    lines = [
        "\\begin{table}[H]",
        "\\caption{Tuning guard: the imitation router retrained at other learning rates and at triple steps (means over the three-seed teachers of that phase).}",
        "\\label{tab:app-guard}",
        "\\begin{center}\\small",
        "\\begin{tabular}{llccc}",
        "\\toprule",
        "Retuning & Condition & Imitation & Causal & Gap \\\\",
        "\\midrule",
    ]
    for label, cond, imit, causal in rows:
        lines.append(f"{label} & {cond} & {imit:.2f} & {causal:.2f} & +{causal - imit:.2f} \\\\")
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


OWN_TEACHER_ROWS = (
    ("unique_id", "Unique retrieval"),
    ("latest_id", "Latest write"),
    ("duplicate_id", "Duplicate evidence"),
    ("latest_stale4", "Latest write, stale-4"),
    ("unique_family", "Unique, family distractors"),
    ("unique_2x", "Unique, 2$\\times$ length"),
    ("latest_2x", "Latest, 2$\\times$ length"),
    ("unique_4x", "Unique, 4$\\times$ length"),
    ("latest_4x", "Latest, 4$\\times$ length"),
)


BUDGET_SINK_MODELS = (("Qwen2.5-3B-Instruct", "Qwen2.5-3B"), ("Qwen2.5-7B-Instruct", "Qwen2.5-7B"),
                      ("Yi-1.5-9B-Chat", "Yi-1.5-9B"))


def budget_sink_table() -> str:
    """Where the sink-corrected attention target still costs a router."""
    lines = [
        "\\begin{table}[H]",
        "\\caption{Pretrained record routing against the budget, with the first-token sink kept "
        "and removed (150 examples per cell, 16 records). No-sink drops record 0 from the "
        "target and bars it from selection. Recall is the sink-keeping imitation router's rate "
        "of holding the current record.}",
        "\\label{tab:budget-sink}",
        "\\begin{center}\\small",
        "\\begin{tabular}{llccccccc}",
        "\\toprule",
        " & & & \\multicolumn{2}{c}{Imitation} & \\multicolumn{2}{c}{Causal} & & \\\\",
        "\\cmidrule(lr){4-5}\\cmidrule(lr){6-7}",
        "Model & Condition & Dense & kept & no sink & kept & no sink & Random & Recall \\\\",
        "\\midrule",
    ]
    for fname, label in BUDGET_SINK_MODELS:
        r = json.load(open(ROOT / f"runs/pretrained/budget_sink_{fname}.json"))["conditions"]
        first = True
        for k in (1, 2, 4):
            row = r[f"unique_k{k}"]
            lines.append(
                f"{label if first else ''} & unique, $k{{=}}{k}$ & {row['dense']:.2f} & "
                f"{row['imitation']:.2f} & {row['imitation_nosink']:.2f} & "
                f"{row['causal']:.2f} & {row['causal_nosink']:.2f} & -- & -- \\\\"
            )
            first = False
        for k in (1, 2, 4):
            row = r[f"latest_s2_k{k}"]
            lines.append(
                f" & conflicting, $k{{=}}{k}$ & {row['dense']:.2f} & "
                f"{row['imitation']['routed']:.2f} & {row['imitation_nosink']['routed']:.2f} & "
                f"{row['causal']['routed']:.2f} & {row['causal_nosink']['routed']:.2f} & "
                f"{row['random']:.2f} & {row['imitation']['current_recall']:.2f} \\\\"
            )
        lines.append("\\midrule")
    lines[-1] = "\\bottomrule"
    lines += ["\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def prefix_router_table() -> str:
    """Absorbing the sink with a prefix instead of banning the first record."""
    lines = [
        "\\begin{table}[H]",
        "\\caption{Correcting the sink by absorption rather than prohibition. A sentence is "
        "prepended without being registered as a record. Prefix 0 is the empty string. The sink "
        "column is the rate at which record 0 holds the largest record mass over 600 training "
        "examples. Training and evaluation match Table~\\ref{tab:budget-sink}. Only unique "
        "retrieval is shown.}",
        "\\label{tab:prefix}",
        "\\begin{center}\\footnotesize",
        "\\begin{tabular}{llccccccc}",
        "\\toprule",
        " & & & \\multicolumn{3}{c}{Unique, imitation} & \\multicolumn{3}{c}{Unique, causal} \\\\",
        "\\cmidrule(lr){4-6}\\cmidrule(lr){7-9}",
        "Model & Prefix & Sink & $k{=}1$ & $k{=}2$ & $k{=}4$ & $k{=}1$ & $k{=}2$ & $k{=}4$ \\\\",
        "\\midrule",
    ]
    for fname, label in BUDGET_SINK_MODELS:
        for p in range(4):
            path = ROOT / f"runs/pretrained/prefix_router_{fname}_p{p}.json"
            if not path.exists():
                continue
            r = json.load(open(path))
            c = r["conditions"]
            name = "none" if p == 0 else str(p)
            imit = " & ".join(f"{c[f'unique_k{k}']['imitation']['routed']:.2f}" for k in (1, 2, 4))
            caus = " & ".join(f"{c[f'unique_k{k}']['causal']['routed']:.2f}" for k in (1, 2, 4))
            lines.append(
                f"{label if p == 0 else ''} & {name} & {r['sink_argmax_rate']:.2f} & {imit} & {caus} \\\\"
            )
        lines.append("\\midrule")
    lines[-1] = "\\bottomrule"
    lines += ["\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def trace_supervision_table() -> str:
    """The path-aware readout used as a training target, not only as an oracle."""
    def spread(vals):
        return f"{min(vals):.2f}--{max(vals):.2f}" if len(set(round(v, 2) for v in vals)) > 1 \
            else f"{vals[0]:.2f}"

    seeds = ("seed0", "seed1", "seed2", "seed4")
    rows = []
    for label, kind in (("Annotated evidence", "causal"), ("Backward trace", "trace"),
                        ("Answer-position attention", "imitation")):
        std, hard, stale = [], [], []
        for s in seeds:
            r = json.load(open(ROOT / f"runs/diagnostics/chain_router_{kind}_{s}.json"))
            std += [v["multihop2_routed"] for v in r.values()]
        h = json.load(open(ROOT / f"runs/diagnostics/chain_hard_{kind}.json"))
        hard += [v["multihop2_routed"] for k, v in h.items()
                 if isinstance(v, dict) and "multihop2_routed" in v and "transfer" not in k]
        scope = json.load(open(ROOT / "runs/diagnostics/trace_scope.json"))["per_teacher"]
        key = {"causal": "annotated", "trace": "trace", "imitation": "attention"}[kind]
        stale = [t["latest"][f"{key}_keeps_stale_k3"] for t in scope.values()]
        rows.append((label, spread(std), spread(hard), spread(stale)))

    lines = [
        "\\begin{table}[H]",
        "\\caption{The backward trace as a supervision target rather than an oracle. Each row "
        "trains the chain router on the labels named, at the settings of "
        "Table~\\ref{tab:chain}. The last column is the rate at which the selected set still "
        "contains a superseded write on latest write at $k{=}3$.}",
        "\\label{tab:trace-supervision}",
        "\\begin{center}\\small",
        "\\begin{tabular}{lccc}",
        "\\toprule",
        "Supervision & Chains & Hardened chains & Keeps an obsolete write \\\\",
        "\\midrule",
    ]
    for label, std, hard, stale in rows:
        lines.append(f"{label} & {std} & {hard} & {stale} \\\\")
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def two_hop_readouts_table() -> str:
    """Every readout as a selection oracle on the pretrained two-hop task."""
    models = (("Qwen2.5-7B-Instruct", "Qwen2.5-7B"), ("Qwen2.5-3B-Instruct", "Qwen2.5-3B"),
              ("Yi-1.5-9B-Chat", "Yi-1.5-9B"))
    gate_line, gate_floor = [], []
    for fname, label in models:
        g = json.load(open(ROOT / f"runs/pretrained/two_hop_gate_{fname}.json"))["conditions"]["n16"]
        gate_line.append(f"{g['no_pointer']:.2f}")
        gate_floor.append(f"{g['random_pair']:.2f}")
    lines = [
        "\\begin{table}[H]",
        "\\caption{Readouts as selection oracles on the pretrained multi-hop task (200 examples, "
        "16 records; rates on the examples each model solves dense). Each row keeps a "
        "readout's top two records. Removing the pointer record leaves "
        + ", ".join(gate_line) + " against random-pair floors of "
        + ", ".join(gate_floor) + ", so both records are necessary for the Qwen models while Yi "
        "keeps a small shortcut. Recall columns are the pointer, the value, and both.}",
        "\\label{tab:two-hop-readouts}",
        "\\begin{center}\\small",
        "\\begin{tabular}{llcccc}",
        "\\toprule",
        "Model & Readout & Routed & Pointer & Value & Both \\\\",
        "\\midrule",
    ]
    for fname, label in models:
        r = json.load(open(ROOT / f"runs/pretrained/two_hop_readouts_{fname}.json"))
        rates = r["rates"]
        head = f"{label} ({r['dense_solved']}/{r['n']} solved)"
        for j, name in enumerate(("attention", "rollout", "trace", "annotated", "random")):
            s = rates[name]
            shown = {"attention": "answer-position attention"}.get(name, name)
            lines.append(
                f"{head if j == 0 else ''} & {shown} & {s['routed']:.2f} & "
                f"{s['pointer']:.2f} & {s['value']:.2f} & {s['both']:.2f} \\\\"
            )
        lines.append("\\midrule")
    lines[-1] = "\\bottomrule"
    lines += ["\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


EXPERT_MODELS = (("Qwen2.5-7B-Instruct", "Qwen2.5-7B"), ("Qwen2.5-3B-Instruct", "Qwen2.5-3B"),
                 ("Yi-1.5-9B-Chat", "Yi-1.5-9B"), ("Qwen2.5-14B-Instruct", "Qwen2.5-14B"))


def expert_heads_table() -> str:
    """Selected attention heads as selection oracles on the two-hop task."""
    first = json.load(open(ROOT / f"runs/pretrained/expert_heads_{EXPERT_MODELS[0][0]}.json"))
    ann = {f: json.load(open(ROOT / f"runs/pretrained/expert_heads_{f}.json")) for f, _ in EXPERT_MODELS}
    rec = {f: json.load(open(ROOT / f"runs/pretrained/expert_heads_{f}_recovered.json")) for f, _ in EXPERT_MODELS}
    match = [100 * rec[f]["recovery"]["matches_annotation"] for f, _ in EXPERT_MODELS]
    swapped = [label for f, label in EXPERT_MODELS
               if (ann[f]["evidence_heads"][0]["layer"], ann[f]["evidence_heads"][0]["head"])
               != (rec[f]["evidence_heads"][0]["layer"], rec[f]["evidence_heads"][0]["head"])]
    MATCH_LO, MATCH_HI = f"{min(match):.0f}", f"{max(match):.0f}"
    SWAP = ("The top head is the same under both selections for every model."
            if not swapped else
            "The top head is the same under both selections except for "
            + ", ".join(swapped) + ", whose two best heads swap order.")
    lines = [
        "\\begin{table}[H]",
        "\\caption{Selected heads as selection oracles on the pretrained multi-hop task, on the "
        "test examples of Table~\\ref{tab:two-hop-readouts} at the chain budget. Heads are "
        f"selected on {first['n_select']} held-out examples, each shown in {first['orderings']} "
        "record orders: a head hits when its most-attended record at the answer position is a "
        "chain record, and heads are ranked by the share of examples on which they hit in every "
        "order, then by hit rate. Top $m$ pools the $m$ best heads; roles keeps the top record of "
        "the best pointer head and of the best value head. Best head is chosen on the test "
        "examples themselves and bounds any selection. Rows marked interventions select heads "
        "against the records whose masking alone flips the answer instead of the annotated chain; "
        f"that set equals the annotated chain on {MATCH_LO}--{MATCH_HI}\\% of selection examples. "
        f"{SWAP}}}",
        "\\label{tab:expert-heads}",
        "\\begin{center}\\small",
        "\\begin{tabular}{llcccc}",
        "\\toprule",
        "Model & Readout & Routed & Pointer & Value & Both \\\\",
        "\\midrule",
    ]
    shown = (("attention", "pooled attention"), ("expert_1", "top head"), ("expert_4", "top 4 heads"),
             ("expert_16", "top 16 heads"), ("roles_1", "roles"), ("annotated", "annotated"))
    for fname, label in EXPERT_MODELS:
        r = json.load(open(ROOT / f"runs/pretrained/expert_heads_{fname}.json"))
        head = f"{label} ({r['dense_solved']}/{r['n']} solved)"
        for j, (key, name) in enumerate(shown):
            s = r["rates"][key]
            lines.append(f"{head if j == 0 else ''} & {name} & {s['routed']:.2f} & "
                         f"{s['pointer']:.2f} & {s['value']:.2f} & {s['both']:.2f} \\\\")
        for key, name in (("expert_1", "top head, interventions"), ("expert_4", "top 4, interventions"),
                          ("expert_16", "top 16, interventions")):
            s = rec[fname]["rates"][key]
            lines.append(f" & {name} & {s['routed']:.2f} & {s['pointer']:.2f} & {s['value']:.2f} & "
                         f"{s['both']:.2f} \\\\")
        lines.append(f" & best head (post hoc) & & & & {r['best_head_posthoc']['both']:.2f} \\\\")
        lines.append("\\midrule")
    lines[-1] = "\\bottomrule"
    lines += ["\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def bp_table() -> str:
    """The behavior-preserving 2x2 against exact eviction, both timings."""
    arms = (("exact_gold", "exact, gold"), ("exact_kl", "exact, KL"), ("bp_gold", "first-order, gold"),
            ("bp_kl", "first-order, KL"), ("attention", "pooled attention"), ("annotated", "annotated"),
            ("random", "random"))
    lines = [
        "\\begin{table}[H]",
        "\\caption{Record rankings on the natural-language latest-write and two-hop tasks, scored by "
        "exact eviction or by the first-order estimate adapted from \\citet{hwang2026bpkv}, under "
        "next-token KL or the gold-answer drop. Each ranking keeps its top one (latest write) or two "
        "(chain) records; the cells are the share of solved examples whose forced choice survives "
        "evicting the rest. Pre evicts from the context-only cache before the question is computed; "
        "post evicts after the question has been prefilled. Three disjoint sets of 100 examples.}",
        "\\label{tab:bp}",
        "\\begin{center}\\small",
        "\\begin{tabular}{llcc}",
        "\\toprule",
        "Model and task & Ranking & pre & post \\\\",
        "\\midrule",
    ]
    for task, tname in (("latest", "latest write"), ("twohop", "two-hop")):
        for model, mname in (("Qwen2.5-3B-Instruct", "Qwen2.5-3B"), ("Qwen2.5-7B-Instruct", "Qwen2.5-7B")):
            rates = {}
            for timing in ("pre", "post"):
                rows = {}
                for offset in (0, 100, 200):
                    d = json.load(open(ROOT / f"runs/pretrained/bp_rep/bp_{task}_{model}_{timing}_o{offset}.json"))
                    rows.update({r["seed"]: r for r in d["rows"]})
                rates[timing] = rows
            keys = sorted(set(rates["pre"]) & set(rates["post"]))
            head = f"{mname}, {tname} ({len(keys)})"
            for j, (key, name) in enumerate(arms):
                cells = [sum(rates[t][k]["arms"][key]["preserved"] for k in keys) / len(keys) for t in ("pre", "post")]
                lines.append(f"{head if j == 0 else ''} & {name} & {cells[0]:.2f} & {cells[1]:.2f} \\\\")
            lines.append("\\midrule")
    lines[-1] = "\\bottomrule"
    lines += ["\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def two_hop_router_table() -> str:
    """The learned-router null with its numbers, per the reporting requirement."""
    models = (("Qwen2.5-7B-Instruct", "Qwen2.5-7B"), ("Qwen2.5-3B-Instruct", "Qwen2.5-3B"),
              ("Yi-1.5-9B-Chat", "Yi-1.5-9B"))
    lines = [
        "\\begin{table}[H]",
        "\\caption{Learned routers on the pretrained multi-hop task at the chain budget "
        "($k{=}2$, 150 examples). Chain recall is the rate of keeping both chain records. "
        "The mixer variant runs record summaries and the query through a two-layer "
        "transformer. Random chain recall is $1/\\binom{16}{2} \\approx 0.01$.}",
        "\\label{tab:two-hop-router}",
        "\\begin{center}\\small",
        "\\begin{tabular}{llcc}",
        "\\toprule",
        "Model & Router / label & Routed & Chain recall \\\\",
        "\\midrule",
    ]
    for fname, label in models:
        r = json.load(open(ROOT / f"runs/pretrained/two_hop_router_{fname}.json"))["conditions"]["k2"]
        rows = [("span, annotated", r["causal"]), ("span, trace", r["trace"]),
                ("span, attention", r["imitation"])]
        if fname == "Qwen2.5-7B-Instruct":
            m = json.load(open(ROOT / "runs/pretrained/two_hop_router_Qwen2.5-7B-Instruct_mixer.json"))["conditions"]["k2"]
            rows += [("mixer, annotated", m["causal"]), ("mixer, annotated (20k)", m["causal_20000"]),
                     ("mixer, trace", m["trace"]), ("mixer, attention", m["imitation"])]
        for j, (name, s) in enumerate(rows):
            lines.append(f"{label if j == 0 else ''} & {name} & {s['routed']:.2f} & {s['chain_recall']:.2f} \\\\")
        lines.append(f" & annotated pair (oracle) & {r['annotated']:.2f} & 1.00 \\\\")
        lines.append(f" & random & {r['random']:.2f} & 0.01 \\\\")
        lines.append("\\midrule")
    lines[-1] = "\\bottomrule"
    lines += ["\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def eviction_table() -> str:
    """Training-free eviction statistics as oracles on the pretrained tasks."""
    models = (("Qwen2.5-3B-Instruct", "Qwen2.5-3B"), ("Qwen2.5-7B-Instruct", "Qwen2.5-7B"),
              ("Yi-1.5-9B-Chat", "Yi-1.5-9B"))
    lines = [
        "\\begin{table}[H]",
        "\\caption{Training-free selection statistics as oracles on the pretrained tasks "
        "(150 examples per cell, 16 records, matching Table~\\ref{tab:budget-sink}). "
        "Accumulated sums attention into each record over every query position and layer. "
        "Window sums it from the question tokens only.}",
        "\\label{tab:eviction}",
        "\\begin{center}\\small",
        "\\begin{tabular}{llcccc}",
        "\\toprule",
        "Model & Condition & Accumulated & Window & Random \\\\",
        "\\midrule",
    ]
    for fname, label in models:
        r = json.load(open(ROOT / f"runs/pretrained/eviction_{fname}.json"))["conditions"]
        first = True
        for task in ("unique", "latest"):
            for k in (1, 2, 4):
                row = r[f"{task}_k{k}"]
                shown = "conflicting" if task == "latest" else task
                lines.append(
                    f"{label if first else ''} & {shown}, $k{{=}}{k}$ & "
                    f"{row['accumulated']['routed']:.2f} & {row['window']['routed']:.2f} & "
                    f"{row['random']:.2f} \\\\"
                )
                first = False
        lines.append("\\midrule")
    lines[-1] = "\\bottomrule"
    lines += ["\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def span_audit() -> str:
    """Preprocessing integrity and the positional test for the first-record sink."""
    models = (("Qwen2.5-3B-Instruct", "Qwen2.5-3B"), ("Qwen2.5-7B-Instruct", "Qwen2.5-7B"),
              ("Yi-1.5-9B-Chat", "Yi-1.5-9B"))
    lines = [
        "\\begin{table}[H]",
        "\\caption{Audit of the record spans behind every pretrained readout. Each row checks "
        "that every record span decodes to its sentence, that spans are ordered and "
        "non-overlapping, and that record 0 starts at token 0. The last columns prepend a "
        "neutral sentence that is not registered as a record.}",
        "\\label{tab:app-span-audit}",
        "\\begin{center}\\small",
        "\\begin{tabular}{lccccc}",
        "\\toprule",
        " & & Record 0 tokens & \\multicolumn{2}{c}{Record 0 is argmax} & Records above \\\\",
        "\\cmidrule(lr){4-5}",
        "Model & Integrity & (median record) & plain & prefixed & the prefix \\\\",
        "\\midrule",
    ]
    for fname, label in models:
        r = json.load(open(ROOT / f"runs/pretrained/audit_{fname}.json"))
        ok = "pass" if r["integrity_ok"] else "FAIL"

        def span(key):
            """Range over the three poolings, collapsed when they agree."""
            vals = [r["record0_is_argmax"][h][key] for h in ("sum", "mean", "max")]
            nums = sorted({int(v.split("/")[0]) for v in vals})
            total = vals[0].split("/")[1]
            head = str(nums[0]) if len(nums) == 1 else f"{nums[0]}--{nums[-1]}"
            return f"{head}/{total}"

        plain, pref = span("plain"), span("prefixed")
        above = max(r["prefix_records_above_it"])
        lines.append(
            f"{label} & {ok} & {r['record0_token_len_mean']:.1f} "
            f"({r['median_record_token_len_mean']:.1f}) & {plain} & {pref} & {above} \\\\"
        )
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


TRANSFER_ROWS = (
    ("unique_id", "Unique retrieval"),
    ("latest_id", "Latest write"),
    ("duplicate_id", "Duplicate evidence"),
    ("latest_stale4", "Latest write, stale-4"),
    ("unique_family", "Unique, family distractors"),
    ("unique_2x", "Unique, 2$\\times$ length"),
    ("latest_2x", "Latest, 2$\\times$ length"),
    ("unique_4x", "Unique, 4$\\times$ length"),
    ("latest_4x", "Latest, 4$\\times$ length"),
)


def transfer_matrix_table() -> str:
    """Source-teacher effect against router-initialization noise, per arm."""
    r = json.load(open(ROOT / "runs/routers/transfer/matrix_seeded.json"))
    seeds, rseeds, C = r["seeds"], [str(x) for x in r["router_seeds"]], r["conditions"]
    lines = [
        "\\begin{table}[H]",
        "\\caption{Every router against every teacher "
        f"({len(rseeds)} router seeds, {len(seeds)} teachers, 10\\% budget). "
        "Source is the spread of a destination's score across the teachers whose labels "
        "supervised it. Seed is the same statistic across initializations. Off is the mean over "
        "source-teacher pairs that differ, against the diagonal where a router is deployed on "
        "the teacher that supervised it.}",
        "\\label{tab:app-transfer}",
        "\\begin{center}\\footnotesize",
        "\\begin{tabular}{lcccccccc}",
        "\\toprule",
        " & \\multicolumn{4}{c}{Imitation} & \\multicolumn{4}{c}{Causal} \\\\",
        "\\cmidrule(lr){2-5}\\cmidrule(lr){6-9}",
        "Condition & diag & off & source & seed & diag & off & source & seed \\\\",
        "\\midrule",
    ]
    for key, label in TRANSFER_ROWS:
        e = C[key]
        cells = []
        for kind in ("imitation", "causal"):
            cells.append(
                f"{e[f'{kind}_diagonal_mean']:.3f} & {e[f'{kind}_offdiagonal_mean']:.3f} & "
                f"{e[f'{kind}_source_spread']:.4f} & {e[f'{kind}_router_seed_spread']:.4f}"
            )
        lines.append(f"{label} & " + " & ".join(cells) + " \\\\")
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def chain_cross_table() -> str:
    """Label-by-loss crossing on the chain router: routed accuracy ranges
    over three router seeds, on the failing and the working teacher."""
    cells = {}
    for t in ("seed0", "seed1"):
        for arm, key in (("causal", f"runs/diagnostics/chain_router_causal_{t}.json"),
                         ("imitation", f"runs/diagnostics/chain_router_imitation_{t}.json"),
                         ("attention_coverage", f"runs/diagnostics/chain_cross_attention_coverage_{t}.json"),
                         ("coverage_kl", f"runs/diagnostics/chain_cross_coverage_kl_{t}.json")):
            d = json.loads((ROOT / key).read_text())
            vals = [v["multihop2_routed"] for k, v in d.items() if "transfer" not in k]
            cells[(t, arm)] = (f"{min(vals):.2f}--{max(vals):.2f}"
                               if f"{min(vals):.2f}" != f"{max(vals):.2f}" else f"{min(vals):.2f}")
    lines = [
        "\\begin{table}[H]",
        "\\caption{Label-by-loss crossing on the chain router: routed accuracy",
        "at $k{=}3$, ranges over three router seeds. The failure follows the",
        "label: attention labels fail on the failing teacher under either",
        "loss, and annotated labels succeed under either.}",
        "\\label{tab:chain-cross}",
        "\\begin{center}\\small",
        "\\begin{tabular}{llcc}",
        "\\toprule",
        "Teacher & Label & Coverage loss & KL loss \\\\",
        "\\midrule",
    ]
    for t, nice in (("seed0", "seed 0 (imitation fails)"), ("seed1", "seed 1 (imitation works)")):
        lines.append(f"{nice} & attention & {cells[(t, 'attention_coverage')]} & {cells[(t, 'imitation')]} \\\\")
        lines.append(f" & annotated & {cells[(t, 'causal')]} & {cells[(t, 'coverage_kl')]} \\\\")
        if t == "seed0":
            lines.append("\\midrule")
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def own_teacher_protocol() -> str:
    """Both arms trained on the teacher they are evaluated on."""
    r = json.load(open(ROOT / "runs/routers/own_teacher/results.json"))["conditions"]
    lines = [
        "\\begin{table}[H]",
        "\\caption{Each arm trained on the teacher it is evaluated on, versus the published "
        "seed-0 protocol of Table~\\ref{tab:routing}. The seed-0 columns are an independent "
        "replication, not the same checkpoints. $\\Delta$ is causal minus imitation paired "
        "within each teacher, $\\pm$ one standard error over the five seeds.}",
        "\\label{tab:app-own-teacher}",
        "\\begin{center}\\footnotesize\\setlength{\\tabcolsep}{3pt}",
        "\\begin{tabular}{lcccccc}",
        "\\toprule",
        " & \\multicolumn{3}{c}{Trained on seed 0} & \\multicolumn{3}{c}{Trained on own teacher} \\\\",
        "\\cmidrule(lr){2-4}\\cmidrule(lr){5-7}",
        "Condition & Imitation & Causal & $\\Delta$ & Imitation & Causal & $\\Delta$ \\\\",
        "\\midrule",
    ]
    for key, label in OWN_TEACHER_ROWS:
        per_seed = r[key]["per_seed"]
        seeds = sorted(per_seed)
        cells = []
        for suffix in ("cross", "own"):
            imit = statistics.mean(per_seed[s][f"imitation_{suffix}"] for s in seeds)
            causal = statistics.mean(per_seed[s][f"causal_{suffix}"] for s in seeds)
            diffs = [per_seed[s][f"causal_{suffix}"] - per_seed[s][f"imitation_{suffix}"] for s in seeds]
            se = statistics.stdev(diffs) / len(diffs) ** 0.5
            cells.append(f"{imit:.3f} & {causal:.3f} & ${statistics.mean(diffs):+.3f} \\pm {se:.3f}$")
        lines.append(f"{label} & " + " & ".join(cells) + " \\\\")
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def teacher_finals() -> str:
    lines = [
        "\\begin{table}[H]",
        "\\caption{Final teacher accuracy per task and seed.}",
        "\\label{tab:app-teachers}",
        "\\begin{center}\\small",
        "\\begin{tabular}{llccccc}",
        "\\toprule",
        "Mixture & Task & seed 0 & seed 1 & seed 2 & seed 3 & seed 4 \\\\",
        "\\midrule",
    ]
    for root, label, tasks in (
        ("runs/teachers/base", "single-hop", ("unique", "latest", "duplicate")),
        ("runs/teachers/extended", "five-task", ("unique", "latest", "duplicate", "multihop", "aggregation")),
    ):
        finals = {}
        for s in range(5):
            m = json.load(open(ROOT / root / f"seed{s}" / "metrics.json"))
            finals[s] = m["final_accuracy"]
        for j, t in enumerate(tasks):
            row_label = label if j == 0 else ""
            vals = " & ".join(f"{finals[s][t]:.2f}" for s in range(5))
            lines.append(f"{row_label} & {t} & {vals} \\\\")
        lines.append("\\midrule")
    lines[-1] = "\\bottomrule"
    lines += ["\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def pretrained_unique() -> str:
    lines = [
        "\\begin{table}[H]",
        "\\caption{Frozen pretrained models on unique retrieval (400 examples per model; Qwen2.5-14B is a 60-example anchor; candidates from outside the context; chance flip under full removal is 0.75).}",
        "\\label{tab:app-pretrained-unique}",
        "\\begin{center}\\small",
        "\\begin{tabular}{lcccc}",
        "\\toprule",
        "Model & Accuracy & Flip (causal) & Flip (random) & Sufficient alone \\\\",
        "\\midrule",
    ]
    models = (
        "Qwen2.5-0.5B-Instruct",
        "Qwen2.5-1.5B-Instruct",
        "Qwen2.5-3B-Instruct",
        "Qwen2.5-7B-Instruct",
        "Qwen2.5-14B-Instruct",
        "Yi-1.5-9B-Chat",
        "gemma-2-9b-it",
    )
    for name in models:
        r = json.load(open(ROOT / "runs/pretrained" / f"{name}.json"))["unique"]
        label = name.replace("-Instruct", "").replace("-Chat", "").replace("gemma-2-9b-it", "Gemma-2-9B")
        lines.append(
            f"{label} & {r['dense_acc']:.2f} & {r['flip_causal']:.2f} & "
            f"{r['flip_random']:.2f} & {r['sufficient_alone']:.2f} \\\\"
        )
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def overwrite_panel() -> str:
    models = (
        ("Qwen2.5-3B-Instruct", "Qwen2.5-3B"),
        ("gemma-2-9b-it", "Gemma-2-9B"),
        ("Yi-1.5-9B-Chat", "Yi-1.5-9B"),
    )
    lines = [
        "\\begin{table}[H]",
        "\\caption{Operator robustness (150 examples; overwrite averaged over three nonce "
        "fillers). The two operators are defined in the text. Causal and Attention give the "
        "causal-supervision and attention-imitation routers' accuracy; Repair keeps only the "
        "annotated current record; Flip cur.\\ and Flip rnd.\\ are the rates at which removing "
        "the current or a random record changes the answer.}",
        "\\label{tab:overwrite}",
        "\\begin{center}\\small",
        "\\begin{tabular}{lll ccc cc}",
        "\\toprule",
        "Model & Task & Operator & Causal & Attention & Repair & Flip cur. & Flip rnd. \\\\",
        "\\midrule",
    ]
    for fname, label in models:
        r = json.load(open(ROOT / "runs/pretrained" / f"overwrite_{fname}.json"))["tasks"]
        first = True
        for task in ("unique", "latest"):
            for op in ("mask", "overwrite"):
                d = r[task][op]
                rep = f"{d['repair']:.2f}" if d.get("repair") is not None else "--"
                mlabel = label if first else ""
                tlabel = task if op == "mask" else ""
                lines.append(
                    f"{mlabel} & {tlabel} & {op} & {d['causal_acc']:.2f} & "
                    f"{d['imitation_acc']:.2f} & {rep} & {d['flip_current']:.2f} & "
                    f"{d['flip_random']:.2f} \\\\"
                )
                first = False
        lines.append("\\midrule")
    lines[-1] = "\\bottomrule"
    lines += ["\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def scaling_curve() -> str:
    files = (
        ("routing_recovered_Qwen2.5-3B-Instruct.json", 16),
        ("scaling_recovered_32.json", 32),
        ("scaling_recovered_64.json", 64),
        ("scaling_recovered_128.json", 128),
    )
    lines = [
        "\\begin{table}[H]",
        "\\caption{Annotation-free recovery and recovered-label routing on Qwen2.5-3B as the "
        "record count grows. Agreement is exact match of recovered labels against annotations; "
        "routing is the recovered-label router evaluated at its training record count. Recovery "
        "cost is one masked forward per record plus one clean pass per example, so the example "
        "count falls as the context grows at a fixed forward budget.}",
        "\\label{tab:scaling}",
        "\\begin{center}\\small",
        "\\begin{tabular}{ccccccc}",
        "\\toprule",
        "Records & Examples & Recovery agree & Unique route & Latest route & Forwards & Minutes \\\\",
        "\\midrule",
    ]
    for fname, n in files:
        r = json.load(open(ROOT / "runs/pretrained" / fname))
        c = r["conditions"]
        fwd = f"{r['recovery_forwards']:,}".replace(",", "{,}")
        # forwards = examples * (one masked pass per record + one clean pass)
        n_ex = f"{r['recovery_forwards'] // (n + 1):,}".replace(",", "{,}")
        lines.append(
            f"{n} & {n_ex} & {r['recovery_agreement']:.3f} & {c[f'unique_{n}']:.2f} & "
            f"{c[f'latest_{n}']:.2f} & {fwd} & {r['recovery_seconds'] / 60:.0f} \\\\"
        )
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


CHAIN_TEACHERS = ("seed0", "seed1", "seed2", "seed4")


def chain_per_teacher() -> str:
    """Paired chain routers: both supervisions trained on each teacher's own labels.

    The main-text table trains the attention router on seed 0 only, which
    invites the objection that seed 0 was the teacher whose attention happened
    to be worst. Here every teacher gets both supervisions and three router
    seeds, so the comparison is paired and the spread is visible.
    """

    def arm(kind: str, teacher: str) -> list[float]:
        r = json.load(open(ROOT / f"runs/diagnostics/chain_router_{kind}_{teacher}.json"))
        return [v["multihop2_routed"] for k, v in sorted(r.items()) if "_rs" in k]

    lines = [
        "\\begin{table}[H]",
        "\\caption{Multi-hop chain routers trained on each converged teacher's own "
        "labels, three router seeds each (300 examples, $k{=}3$). Mean over router "
        "seeds with the range in brackets. Attention routing varies by more than sixty "
        "points across teachers while causal routing does not move; the main text's "
        "seed-0 comparison is the low end of that spread, not a typical case.}",
        "\\label{tab:chain-per-teacher}",
        "\\begin{center}\\small",
        "\\begin{tabular}{lcc}",
        "\\toprule",
        "Teacher & Attention (KL) & Causal (coverage) \\\\",
        "\\midrule",
    ]
    for teacher in CHAIN_TEACHERS:
        cells = []
        for kind in ("imitation", "causal"):
            vals = arm(kind, teacher)
            cells.append(f"{sum(vals) / len(vals):.2f} [{min(vals):.2f}--{max(vals):.2f}]")
        lines.append(f"{teacher.replace('seed', 'seed ')} & {cells[0]} & {cells[1]} \\\\")
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def per_query_protocols() -> str:
    """Routed accuracy when each query row selects its own blocks.

    Budgets are carried next to every number: a per-query top-$k$ costs $k/n$
    per row but leaves the whole context resident, so it is not the same budget
    as the global protocol even at the same $k$.
    """
    r = json.load(open(ROOT / "runs/diagnostics/per_query_routing.json"))
    rows = (
        ("Attention, global (max heads)", "attention_global_max", None),
        ("Attention, global (mean heads)", "attention_global_mean", None),
        ("Attention, per query, per layer", "attention_per_query", "attention_per_query"),
        ("Attention, per query, layer-averaged", "attention_per_query_avg", "attention_per_query_avg"),
        ("Attention, dense prefill, sparse answer", "attention_decode_only", "attention_decode_only"),
        ("Causal, global", "causal_global", None),
    )
    lines = [
        "\\begin{table}[H]",
        "\\caption{Multi-hop and unique-retrieval routing under per-query selection "
        "($k{=}3$, 300 examples, ranges over the four converged teachers). Row budget "
        "is the fraction of blocks one query row may attend to. Context budget is the "
        "fraction of blocks retained as usable cross-block context, excluding the "
        "self-only islands the position-preserving mask leaves behind: a masked block "
        "keeps its own rows, but nothing outside it may read them, so it carries no "
        "context. A per-query selection is sparse per row while pruning no context.}",
        "\\label{tab:per-query}",
        "\\begin{center}\\small",
        "\\begin{tabular}{lcccc}",
        "\\toprule",
        " & \\multicolumn{2}{c}{Routed} & \\multicolumn{2}{c}{Budget} \\\\",
        "\\cmidrule(lr){2-3}\\cmidrule(lr){4-5}",
        "Protocol & Multi-hop & Unique & Row & Context \\\\",
        "\\midrule",
    ]
    for label, key, budget_key in rows:
        cells = []
        for task in ("multihop", "unique"):
            vals = [r[s][f"{task}_{key}"] for s in r]
            cells.append(f"{min(vals):.2f}--{max(vals):.2f}")
        if budget_key is None:
            row_b = [r[s]["multihop_causal_budget"] for s in r]
            budget = f"{min(row_b):.2f} & {min(row_b):.2f}"
        else:
            rb = [r[s][f"multihop_{budget_key}_row_budget"] for s in r]
            cb = [r[s][f"multihop_{budget_key}_context_budget"] for s in r]
            budget = f"{sum(rb) / len(rb):.2f} & {sum(cb) / len(cb):.2f}"
        lines.append(f"{label} & {cells[0]} & {cells[1]} & {budget} \\\\")
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)



def threshold_temperature() -> str:
    """Recovered evidence as the output calibration is rescaled."""
    r = json.load(open(ROOT / "runs/diagnostics/threshold_temperature.json"))
    order = sorted(r.values(), key=lambda e: e["temperature"])
    lines = [
        "\\begin{table}[H]",
        "\\caption{Recovery under logit rescaling on the five-task teacher (seed 0, "
        "2{,}000 examples, floor 0.25 nats). Temperature changes no greedy prediction, "
        "so the model's answers, its attention, and the route its answer depends on are "
        "identical in every row; only the log-probability drops the estimator thresholds "
        "move. Agreement is exact match against the annotated union; identical is the "
        "fraction of examples whose recovered set is unchanged from $T{=}1$.}",
        "\\label{tab:temperature}",
        "\\begin{center}\\small",
        "\\begin{tabular}{cccccc}",
        "\\toprule",
        "$T$ & Agreement & Coverage & Median max delta & Blocks over floor & Identical to $T{=}1$ \\\\",
        "\\midrule",
    ]
    for e in order:
        ident = "--" if e["temperature"] == 1.0 else f"{e['identical_to_T1']:.3f}"
        lines.append(
            f"{e['temperature']:g} & {e['exact_union_match']:.3f} & {e['superset_coverage']:.3f} & "
            f"{e['median_max_delta']:.1f} & {e['mean_blocks_over_floor']:.2f} & {ident} \\\\"
        )
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def redundant_chains_table() -> str:
    """Estimators on two disjoint chains that both answer the query."""
    r = json.load(open(ROOT / "runs/diagnostics/redundant_chains.json"))
    lines = [
        "\\begin{table}[H]",
        "\\caption{Two disjoint multi-hop chains, either sufficient (300 examples, "
        "$k{=}3$; greedy on the first 100). Coverage is the fraction of examples whose "
        "recovered label contains a whole chain. Singleton columns count blocks that "
        "preserve the answer alone, inside and outside the chains.}",
        "\\label{tab:redundant}",
        "\\begin{center}\\small",
        "\\begin{tabular}{lcccccc}",
        "\\toprule",
        " & & \\multicolumn{3}{c}{Covers a chain} & \\multicolumn{2}{c}{Singletons/example} \\\\",
        "\\cmidrule(lr){3-5}\\cmidrule(lr){6-7}",
        "Teacher & Dense & Floored & Greedy & Attention & In chain & Off chain \\\\",
        "\\midrule",
    ]
    for seed, e in sorted(r.items()):
        lines.append(
            f"{seed.replace('seed', 'seed ')} & {e['dense']:.2f} & "
            f"{e['recovered_covers_a_chain']:.3f} & {e['greedy_covers_a_chain']:.3f} & "
            f"{e['attention_covers_a_chain']:.3f} & {e['chain_singletons_per_example']:.2f} & "
            f"{e['off_chain_singletons_per_example']:.2f} \\\\"
        )
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)



def budget_and_readouts() -> str:
    """Routing against block budget for three attention readouts and the causal label."""
    r = json.load(open(ROOT / "runs/diagnostics/budget_sweep.json"))
    arms = [
        ("Attention, answer position (max heads)", "attention_max"),
        ("Attention, answer position (mean heads)", "attention_mean"),
        ("Attention rollout", "rollout"),
        ("Attention, backward trace", "trace"),
        ("Causal, ablation ranking", "causal_ablation"),
        ("Annotated chain, padded", "annotated"),
        ("Random", "random"),
    ]
    budgets = ["k3", "k4", "k5", "k8"]
    lines = [
        "\\begin{table}[H]",
        "\\caption{Multi-hop routing against block budget, ranges over the four "
        "converged teachers (300 examples, 32 blocks). Every row routes on labels "
        "directly.}",
        "\\label{tab:budget-readouts}",
        "\\begin{center}\\small",
        "\\begin{tabular}{l" + "c" * len(budgets) + "}",
        "\\toprule",
        "Selection & " + " & ".join(f"$k{{=}}{b[1:]}$" for b in budgets) + " \\\\",
        " & " + " & ".join(f"({r['seed0'][b]['context_fraction']:.2f})" for b in budgets) + " \\\\",
        "\\midrule",
    ]
    for label, key in arms:
        cells = []
        for b in budgets:
            vals = [r[s][b][key] for s in sorted(r)]
            cells.append(f"{min(vals):.2f}--{max(vals):.2f}")
        lines.append(f"{label} & " + " & ".join(cells) + " \\\\")
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)



SINK_MODELS = (("Qwen2.5-3B-Instruct", "Qwen2.5-3B"), ("Qwen2.5-7B-Instruct", "Qwen2.5-7B"))


def sink_router_table() -> str:
    """Imitation routing with and without the first-token attention sink."""
    lines = [
        "\\begin{table}[H]",
        "\\caption{Pretrained record routing at a two-record budget (150 examples per "
        "cell), with the first-token sink kept and removed. No-sink drops the first record "
        "from the target, renormalizes the rest, and bars it from selection.}",
        "\\label{tab:sink}",
        "\\begin{center}\\small",
        "\\begin{tabular}{llcccccc}",
        "\\toprule",
        " & & & \\multicolumn{2}{c}{Imitation} & \\multicolumn{2}{c}{Causal} & \\\\",
        "\\cmidrule(lr){4-5}\\cmidrule(lr){6-7}",
        "Model & Condition & Dense & published & no sink & published & no sink & Random \\\\",
        "\\midrule",
    ]
    for fname, label in SINK_MODELS:
        r = json.load(open(ROOT / f"runs/pretrained/sink_router_{fname}.json"))
        for j, (cond, row) in enumerate(r["conditions"].items()):
            task, n = cond.rsplit("_", 1)
            name = "unique" if task == "unique" else "conflicting"
            lines.append(
                f"{label if j == 0 else ''} & {name}, {n} & {row['dense']:.2f} & "
                f"{row['imitation']:.2f} & \\textbf{{{row['imitation_nosink']:.2f}}} & "
                f"{row['causal']:.2f} & {row['causal_nosink']:.2f} & {row['random']:.2f} \\\\"
            )
        lines.append("\\midrule")
    lines[-1] = "\\bottomrule"
    lines += ["\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


def trace_pretrained_table() -> str:
    """Path-aware readouts against the answer-position readout on frozen models."""
    models = (
        ("Qwen2.5-3B-Instruct", "Qwen2.5-3B"),
        ("Qwen2.5-7B-Instruct", "Qwen2.5-7B"),
        ("Yi-1.5-9B-Chat", "Yi-1.5-9B"),
    )
    lines = [
        "\\begin{table}[H]",
        "\\caption{Readouts on frozen models, conflicting facts, on the examples each "
        "model answers correctly, over the same 400 examples as "
        "Table~\\ref{tab:pretrained}. "
        "Obsolete$>$current is the rate that some obsolete record outscores the "
        "current one, first over all of these examples and then over those where no obsolete "
        "record occupies the first-record sink. Routed keeps the top two records; "
        "no-sink keeps the top two after the first record. The annotated record scores "
        "1.00 everywhere.}",
        "\\label{tab:trace-pretrained}",
        "\\begin{center}\\small",
        "\\begin{tabular}{llcccc}",
        "\\toprule",
        " & & \\multicolumn{2}{c}{Obsolete $>$ current} & \\multicolumn{2}{c}{Routed} \\\\",
        "\\cmidrule(lr){3-4}\\cmidrule(lr){5-6}",
        "Model & Readout & all & no sink & top 2 & no sink \\\\",
        "\\midrule",
    ]
    for fname, label in models:
        r = json.load(open(ROOT / f"runs/pretrained/trace_{fname}.json"))["rates"]
        for j, name in enumerate(("attention", "trace", "rollout")):
            lines.append(
                f"{label if j == 0 else ''} & {name} & "
                f"{r[name + '_stale_over_current']:.2f} & "
                f"{r[name + '_stale_over_current_no_first']:.2f} & "
                f"{r[name + '_routed']:.2f} & {r[name + '_routed_excl_first']:.2f} \\\\"
            )
        lines.append("\\midrule")
    lines[-1] = "\\bottomrule"
    lines += ["\\end{tabular}", "\\end{center}", "\\end{table}"]
    return "\n".join(lines)


if __name__ == "__main__":
    header = "% Generated by analysis/make_appendix.py from runs/. Do not edit by hand."
    # Per-seed tables live in the Per-seed results section; the operator and
    # scaling tables live in the operator-robustness section that references
    # them. Splitting the output keeps each table under the section that
    # introduces it (Table 8-13 with Per-seed, Table 14-15 with the operator).
    perseed = [
        header + "\n% Not input by the paper.",
        teacher_finals(),
        routing_per_seed(),
        ablation_per_seed(),
        agreement_pairs(),
        pretrained_unique(),
    ]
    operator = [header, overwrite_panel(), scaling_curve()]
    # Protocol tables answer "is the routing protocol itself the finding?" and
    # live in their own section, after the chain results they qualify.
    protocol = [header, chain_per_teacher(), chain_cross_table(), per_query_protocols(),
                threshold_temperature(), redundant_chains_table(),
                budget_and_readouts(), own_teacher_protocol(), tuning_guard(), transfer_matrix_table(), sink_router_table(),
                trace_pretrained_table(), budget_sink_table(), prefix_router_table(), trace_supervision_table(), two_hop_readouts_table(), expert_heads_table(), bp_table(), two_hop_router_table(), eviction_table(), span_audit()]
    (OUT_DIR / "appendix_tables_perseed.tex").write_text("\n\n".join(perseed) + "\n")
    (OUT_DIR / "appendix_tables_operator.tex").write_text("\n\n".join(operator) + "\n")
    (OUT_DIR / "appendix_tables_protocol.tex").write_text("\n\n".join(protocol) + "\n")
    print("wrote appendix_tables_perseed.tex, appendix_tables_operator.tex, appendix_tables_protocol.tex")


==> anc/learning-what-matters/learning-what-matters/analysis/make_external_appendix.py <==
"""Appendix tables for the pretrained-scale block-eviction experiments.

Reads the tracked results under runs/external/ and writes
icml_paper_source/appendix_tables_external.tex. Repeated grids go to
appendix_tables_grids.tex, which the paper does not input. Tables for optional
inputs (router seeds 1-2, the 3B replicate) are emitted only when their
results files exist, so the same script serves the draft and the final
build.

    uv run python analysis/make_external_appendix.py
"""

import json
import os
import random

NL = chr(10)
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
EXT = ROOT / "runs/external"
OUTDIR = Path(os.environ.get("PAPER_OUT", ROOT / "icml_paper_source"))
OUT = OUTDIR / "appendix_tables_external.tex"
OUT_SCALE = OUTDIR / "appendix_tables_external_scale.tex"

COND = [("niah_single_1", "single needle", "gen_hit"),
        ("niah_multikey_1", "multikey", "gen_hit"),
        ("vt", "variable tracking", "gen_hit"),
        ("stale", "register log", "gen_hit")]
PQ_ARMS = [("router_causal", "causal"), ("router_attention", "imitation"),
           ("h2o", "H2O-style"), ("momentkv", "MomentKV-style"),
           ("oracle", "evidence set"), ("snapkv", "SnapKV-style$^\\dagger$")]
# greedy-generation scoring for every condition; used where teacher-forced
# match is unstable (Llama formats its answers differently token by token,
# and the 32B model rephrases)
COND_GEN = [(t, n, "gen_hit") for t, n, _ in COND]
QASPER_BASE = [("oracle", "evidence set"), ("h2o", "H2O-style"), ("momentkv", "MomentKV-style"),
               ("recency", "recency"), ("random", "random"),
               ("snapkv", "SnapKV-style$^\\dagger$")]
QASPER_ROUTER = [("router_causal", "causal"), ("router_attention", "imitation")] + QASPER_BASE


def qasper_table(files, label, caption, arms):
    lines = ["\\begin{table}[H]", f"\\caption{{{caption}}}", f"\\label{{{label}}}",
             "\\begin{center}\\footnotesize",
             "\\begin{tabular}{ll" + "c" * len(arms) + "}", "\\toprule",
             "Regime & Budget & " + " & ".join(n for _, n in arms) + " \\\\"]
    for nice, path in files:
        if not path.exists():
            continue
        rows = [r for r in json.loads(path.read_text())["rows"] if r["dense"]["gen_hit"]]
        lines.append("\\midrule")
        for i, b in enumerate((10, 25, 50)):
            cells = [f"{arm_mean(rows, a, b, 'gen_hit'):.2f}" for a, _ in arms]
            head = f"{nice} ({len(rows)})" if i == 0 else ""
            lines.append(f"{head} & {b}\\% & " + " & ".join(cells) + " \\\\")
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}", ""]
    return "\n".join(lines)


def dense_correct(rows, metric):
    key = "gen_hit" if metric == "gen_hit" else "tf"
    return [r for r in rows if r["dense"].get(key)]


def arm_mean(rows, arm, budget, metric):
    vals = [r["arms"][f"{arm}_b{budget}"][metric] for r in rows]
    return sum(vals) / len(vals)


def pq_table(data, label, caption, budgets=(10, 25, 50), conds=COND):
    lines = ["\\begin{table}[H]", f"\\caption{{{caption}}}", f"\\label{{{label}}}",
             "\\begin{center}\\small",
             "\\begin{tabular}{ll" + "c" * len(PQ_ARMS) + "}", "\\toprule",
             "Condition & Budget & " + " & ".join(n for _, n in PQ_ARMS) + " \\\\"]
    for task, name, metric in conds:
        if task not in data["tasks"]:
            continue
        lines.append("\\midrule")
        rows = dense_correct(data["tasks"][task], metric)
        for i, b in enumerate(budgets):
            cells = [f"{arm_mean(rows, a, b, metric):.2f}" for a, _ in PQ_ARMS]
            head = f"{name} ({len(rows)})" if i == 0 else ""
            lines.append(f"{head} & {b}\\% & " + " & ".join(cells) + " \\\\")
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}", ""]
    return "\n".join(lines)


def main():
    header = ("% Generated by analysis/make_external_appendix.py from runs/external/."
              " Do not edit by hand.")
    parts = [header, "", "\\setlength{\\tabcolsep}{2.6pt}"]

    # query-aware regime first, matching the prose order
    qa_arms = [("router_causal", "causal"), ("router_attention", "imitation"),
               ("snapkv", "SnapKV-style"), ("momentkv", "MomentKV-style"), ("oracle", "evidence set")]
    lines = ["\\begin{table}[H]",
             "\\caption{Query-aware eviction (the router and every policy see the "
             "question), Qwen2.5-7B-Instruct, 10\\% budget. Example counts in "
             "parentheses. The evidence-set oracle's 0.93 on the register log is the "
             "first-token sink: keeping the first context block as well reaches 1.00.}",
             "\\label{tab:qa}", "\\begin{center}\\small",
             "\\begin{tabular}{ll" + "c" * len(qa_arms) + "}", "\\toprule",
             "Condition & Length & " + " & ".join(n for _, n in qa_arms) + " \\\\"]
    for task, name, metric in COND:
        lines.append("\\midrule")
        for tag, nice in (("8k", "8K"), ("16k", "16K")):
            d = json.loads((EXT / f"ev_stage2_Qwen2.5-7B-Instruct_{tag}.json").read_text())
            rows = dense_correct(d["tasks"][task], metric)
            cells = [f"{arm_mean(rows, a, 10, metric):.2f}" for a, _ in qa_arms]
            head = name if tag == "8k" else ""
            lines.append(f"{head} & {nice} ({len(rows)}) & " + " & ".join(cells) + " \\\\")
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}", ""]
    parts.append("\n".join(lines))

    # The PDF keeps the 16K grid. The 8K grid is the same ordering and
    # is written to the grids file, which the paper does not input.
    grid_parts = [header, ""]
    for tag, nice in (("8k", "8K (twice the training length)"),
                      ("16k", "16K (four times the training length)")):
        d = json.loads((EXT / f"ev_pq_Qwen2.5-7B-Instruct_{tag}.json").read_text())
        table = pq_table(
            d, f"tab:pq{tag}",
            "Pre-query eviction at " + nice + ", Qwen2.5-7B-Instruct. Fraction of "
            "dense-correct examples preserved under each block-retention policy "
            "(example counts in parentheses). The two routers differ only in the "
            "supervision target. $\\dagger$SnapKV reads the question and is a "
            "reference from the query-aware regime, not a comparator.")
        (parts if tag == "16k" else grid_parts).append(table)

    sa8 = json.loads((EXT / "ev_pq_staleany_7B_8k.json").read_text())
    sa16 = json.loads((EXT / "ev_pq_staleany_7B_16k.json").read_text())
    lines = ["\\begin{table}[H]",
             "\\caption{Shortcut control for the register log. Identical "
             "contexts, with the queried register drawn uniformly so it is the "
             "corrected one on about one example in sixteen. $\\dagger$SnapKV reads "
             "the question and is a reference, not a comparator.}",
             "\\label{tab:pq-staleany}", "\\begin{center}\\small",
             "\\begin{tabular}{ll" + "c" * len(PQ_ARMS) + "}", "\\toprule",
             "Length & Budget & " + " & ".join(n for _, n in PQ_ARMS) + " \\\\"]
    sa_rows = [("8K", sa8), ("16K", sa16)]
    if (EXT / "ev_pq_staleany_7B_32k.json").exists():
        sa_rows.append(("32K", json.loads((EXT / "ev_pq_staleany_7B_32k.json").read_text())))
    for nice, d in sa_rows:
        lines.append("\\midrule")
        rows = dense_correct(d["tasks"]["stale_any"], "gen_hit")
        for i, b in enumerate((10, 25, 50)):
            cells = [f"{arm_mean(rows, a, b, 'gen_hit'):.2f}" for a, _ in PQ_ARMS]
            head = f"{nice} ({len(rows)})" if i == 0 else ""
            lines.append(f"{head} & {b}\\% & " + " & ".join(cells) + " \\\\")
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}", ""]
    parts.append("\n".join(lines))

    scale_parts = [header, ""]
    seeds = [rs for rs in (1, 2) if (EXT / f"ev_pq_7B_8k_rs{rs}.json").exists()]
    if seeds:
        lines = ["\\begin{table}[H]",
                 "\\caption{Router-seed stability of the causal router, pre-query "
                 "regime at 8K. Each column retrains both routers from a different "
                 "initialization; the table reports the causal router.}",
                 "\\label{tab:pq-seeds}", "\\begin{center}\\small",
                 "\\begin{tabular}{ll" + "c" * (1 + len(seeds)) + "}", "\\toprule",
                 "Condition & Budget & seed 0 & " +
                 " & ".join(f"seed {rs}" for rs in seeds) + " \\\\"]
        d0 = json.loads((EXT / "ev_pq_Qwen2.5-7B-Instruct_8k.json").read_text())
        ds = {rs: json.loads((EXT / f"ev_pq_7B_8k_rs{rs}.json").read_text()) for rs in seeds}
        for task, name, metric in COND:
            lines.append("\\midrule")
            for i, b in enumerate((10, 25)):
                r0 = dense_correct(d0["tasks"][task], metric)
                cells = [f"{arm_mean(r0, 'router_causal', b, metric):.2f}"]
                for rs in seeds:
                    rr = dense_correct(ds[rs]["tasks"][task], metric)
                    cells.append(f"{arm_mean(rr, 'router_causal', b, metric):.2f}")
                head = name if i == 0 else ""
                lines.append(f"{head} & {b}\\% & " + " & ".join(cells) + " \\\\")
        lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}", ""]
        grid_parts.append("\n".join(lines))

    if (EXT / "ev_pq_3B_8k.json").exists():
        for tag, nice in (("8k", "8K"), ("16k", "16K")):
            f = EXT / f"ev_pq_3B_{tag}.json"
            if not f.exists():
                continue
            d = json.loads(f.read_text())
            grid_parts.append(pq_table(
                d, f"tab:pq3b{tag}",
                f"Pre-query eviction at {nice} with Qwen2.5-3B-Instruct: the "
                "second scale point, same protocol as the 7B tables. "
                "$\\dagger$SnapKV is the query-aware reference, as in "
                "Table~\\ref{tab:qa}."))

    if (EXT / "ev_pq_Qwen2.5-7B-Instruct_32k.json").exists():
        d = json.loads((EXT / "ev_pq_Qwen2.5-7B-Instruct_32k.json").read_text())
        grid_parts.append(pq_table(
            d, "tab:pq32k",
            "Pre-query eviction at 32K, eight times the training length, "
            "Qwen2.5-7B-Instruct, same routers as Tables~\\ref{tab:pq8k} "
            "and \\ref{tab:pq16k}. $\\dagger$SnapKV is the query-aware "
            "reference, as in Table~\\ref{tab:qa}."))

    for mtag, mname, mlabel in (("llama8b", "Llama-3.1-8B-Instruct", "llama"),
                                ("qwen32b", "Qwen2.5-32B-Instruct", "32b")):
        if not (EXT / f"ev_pq_{mtag}_8k.json").exists():
            continue
        for tag, nice in (("8k", "8K"), ("16k", "16K")):
            f = EXT / f"ev_pq_{mtag}_{tag}.json"
            if not f.exists():
                continue
            d = json.loads(f.read_text())
            grid_parts.append(pq_table(
                d, f"tab:pq{mlabel}{tag}",
                f"Pre-query eviction at {nice} with {mname}, same protocol as "
                "the 7B tables. $\\dagger$SnapKV is the query-aware "
                "reference, as in Table~\\ref{tab:qa}.", conds=COND_GEN))

    fs_rows = [(nice, EXT / f"ev_pq_staleany_{mtag}_{tag}.json")
               for mtag, mn in (("llama8b", "Llama-8B"), ("qwen32b", "Qwen-32B"))
               for tag, nice in (("8k", f"{mn}, 8K"), ("16k", f"{mn}, 16K"))]
    fs_rows = [(n, f) for n, f in fs_rows if f.exists()]
    if fs_rows:
        lines = ["\\begin{table}[H]",
                 "\\caption{Shortcut control at the second family and the larger "
                 "scale, scored by greedy generation. Same construction as "
                 "Table~\\ref{tab:pq-staleany}. $\\dagger$SnapKV reads the "
                 "question and is a reference, not a comparator.}",
                 "\\label{tab:pq-staleany-fs}", "\\begin{center}\\small",
                 "\\begin{tabular}{ll" + "c" * len(PQ_ARMS) + "}", "\\toprule",
                 "Model, length & Budget & " + " & ".join(n for _, n in PQ_ARMS) + " \\\\"]
        for nice, f in fs_rows:
            d = json.loads(f.read_text())
            rows = dense_correct(d["tasks"]["stale_any"], "gen_hit")
            lines.append("\\midrule")
            for i, b in enumerate((10, 25, 50)):
                cells = [f"{arm_mean(rows, a, b, 'gen_hit'):.2f}" for a, _ in PQ_ARMS]
                head = f"{nice} ({len(rows)})" if i == 0 else ""
                lines.append(f"{head} & {b}\\% & " + " & ".join(cells) + " \\\\")
        lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}", ""]
        scale_parts.append("\n".join(lines))

    rk_conds = COND + [("stale_any", "register log, any query", "tf")]
    if (EXT / "ev_restkv_7B_8k.json").exists():
        lines = ["\\begin{table}[H]",
                 "\\caption{The output-reconstruction indicator of "
                 "\\citet{an2026restkv} transplanted to block eviction, "
                 "Qwen2.5-7B-Instruct. Divergences from the cited method: "
                 "blocks instead of tokens, one global selection instead of "
                 "per-head and per-layer, a window mean in place of the "
                 "smoothing, and context-row queries in the pre-query "
                 "columns. The indicator itself is unmodified.}",
                 "\\label{tab:restkv}", "\\begin{center}\\small",
                 "\\begin{tabular}{llcccccc}", "\\toprule",
                 " & & \\multicolumn{3}{c}{pre-query} & "
                 "\\multicolumn{3}{c}{query-aware} \\\\",
                 "Condition & Length & 10\\% & 25\\% & 50\\% & "
                 "10\\% & 25\\% & 50\\% \\\\"]
        for task, name, metric in rk_conds:
            lines.append("\\midrule")
            for tag, nice in (("8k", "8K"), ("16k", "16K")):
                d = json.loads((EXT / f"ev_restkv_7B_{tag}.json").read_text())
                rows = dense_correct(d["tasks"][task], metric)
                cells = [f"{arm_mean(rows, a, b, metric):.2f}"
                         for a in ("restkv_prequery", "restkv_qa") for b in (10, 25, 50)]
                head = name if tag == "8k" else ""
                lines.append(f"{head} & {nice} ({len(rows)}) & " + " & ".join(cells) + " \\\\")
        lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}", ""]
        scale_parts.append("\n".join(lines))

    if (EXT / "ev_evict_7B_16k.json").exists():
        ev_arms = [("router_causal", "causal"), ("router_attention", "imitation"),
                   ("h2o", "H2O-style"), ("recency", "recency"), ("random", "random"),
                   ("oracle", "evidence set")]
        lines = ["\\begin{table}[H]",
                 "\\caption{Physical KV eviction, Qwen2.5-7B-Instruct at the "
                 "10\\% budget: the context prefills densely, the cache entries "
                 "of unselected blocks are removed before the question exists, "
                 "and the question then attends to the pruned cache at original "
                 "positions. Same data, routers, and scoring as the masked "
                 "tables, on the examples dense-correct under both protocols.}",
                 "\\label{tab:evict}", "\\begin{center}\\small",
                 "\\begin{tabular}{ll" + "c" * len(ev_arms) + "}", "\\toprule",
                 "Condition & Length & " + " & ".join(n for _, n in ev_arms) + " \\\\"]
        rk_conds = COND + [("stale_any", "register log, any query", "gen_hit")]
        for task, name, _ in rk_conds:
            lines.append("\\midrule")
            for tag, nice in (("8k", "8K"), ("16k", "16K")):
                d = json.loads((EXT / f"ev_evict_7B_{tag}.json").read_text())
                if task == "stale_any":
                    msrc = json.loads((EXT / f"ev_pq_staleany_7B_{tag}.json").read_text())
                else:
                    msrc = json.loads((EXT / f"ev_pq_Qwen2.5-7B-Instruct_{tag}.json").read_text())
                mset = {r["index"] for r in msrc["tasks"][task] if r["dense"]["gen_hit"]}
                rows = [r for r in d["tasks"][task]
                        if r["dense"]["gen_hit"] and r["index"] in mset]
                cells = [f"{arm_mean(rows, a, 10, 'gen_hit'):.2f}" for a, _ in ev_arms]
                head = name if tag == "8k" else ""
                lines.append(f"{head} & {nice} ({len(rows)}) & " + " & ".join(cells) + " \\\\")
        lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}", ""]
        scale_parts.append("\n".join(lines))

    qasper_parts = [header, "", "\\setlength{\\tabcolsep}{2.6pt}"]
    grid_parts.append(qasper_table(
        [("pre-query", EXT / "ev_qasper_pilot_7B_pq.json"),
         ("query-aware", EXT / "ev_qasper_pilot_7B_q.json")],
        "tab:qasper-pilot",
        "QASPER annotated-evidence reference, Qwen2.5-7B-Instruct, no learned router. "
        "Fraction of dense-correct questions still answered under each "
        "paragraph-retention policy at token budgets. Pre-query keeps the "
        "paper's union of annotated evidence; query-aware keeps the "
        "question's own evidence. $\\dagger$SnapKV reads the question and "
        "is a reference in the pre-query rows.", QASPER_BASE))
    grid_parts.append(qasper_table(
        [("pre-query", EXT / "ev_qasper_7b_pq.json"),
         ("query-aware", EXT / "ev_qasper_7b.json")],
        "tab:qasper-router",
        "QASPER routers, Qwen2.5-7B-Instruct. The matched pair differs only "
        "in the supervision target; causal labels come from the intervention "
        "estimator on the training split, and the annotated evidence set is "
        "the reference. $\\dagger$SnapKV as in Table~\\ref{tab:qasper-pilot}.",
        QASPER_ROUTER))
    if (EXT / "ev_qasper_pair_7B.json").exists():
        d = json.loads((EXT / "ev_qasper_pair_7B.json").read_text())
        rows = [r for r in d["rows"] if r["dense"]["gen_hit"]]
        ll = None
        if (EXT / "ev_llmlingua_7B.json").exists():
            lld = json.loads((EXT / "ev_llmlingua_7B.json").read_text())
            ll = {(r["paper"], r["qid"]): r for r in lld["rows"] if r["dense"]["gen_hit"]}
        arms = [("annotated", "annotated"), ("recovered", "recovered"),
                ("attention", "attention")]
        head = [n for _, n in arms] + (["LLMLingua-2$^\\ddagger$"] if ll else [])
        lines = ["\\begin{table}[H]",
                 "\\caption{The same selector class with frozen-encoder paragraph "
                 "features, trained under three label sources with everything else "
                 "fixed, on the dense-correct questions of the held-out "
                 "documents. The "
                 "annotated arm is a learnability diagnostic; recovered labels come "
                 "from the intervention estimator. $\\ddagger$LLMLingua-2 is an "
                 "external system that edits the text at token level with the "
                 "question withheld, not a matched arm; its achieved token ratios "
                 "are 0.10, 0.25, and 0.50.}",
                 "\\label{tab:qasper-pair}", "\\begin{center}\\small",
                 "\\begin{tabular}{l" + "c" * len(head) + "}", "\\toprule",
                 "Budget & " + " & ".join(head) + " \\\\", "\\midrule"]
        for b in (10, 25, 50):
            cells = [f"{sum(r['arms'][f'{a}_b{b}']['gen_hit'] for r in rows)/len(rows):.2f}"
                     for a, _ in arms]
            if ll:
                cells.append(f"{sum(ll[(r['paper'], r['qid'])]['arms'][f'llmlingua2_b{b}']['gen_hit'] for r in rows)/len(rows):.2f}")
            lines.append(f"{b}\\% & " + " & ".join(cells) + " \\\\")
        lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}", ""]
        qasper_parts.append("\n".join(lines))

    if (EXT / "ev_qasper_evict_7B.json").exists():
        evd = json.loads((EXT / "ev_qasper_evict_7B.json").read_text())
        ev_rows = {(r["paper"], r["qid"]): r for r in evd["rows"] if r["dense"]["gen_hit"]}
        pd2 = json.loads((EXT / "ev_qasper_pair_7B.json").read_text())
        pair_rows = {(r["paper"], r["qid"]): r for r in pd2["rows"]}
        keys = [k for k in ev_rows if k in pair_rows]
        ev_docs = len({p for p, _ in keys})
        lines = ["\\begin{table}[H]",
                 "\\caption{The frozen encoder selectors under physical KV "
                 "eviction on QASPER, paired with the masked protocol on the "
                 "same questions (dense prefill, entries of unselected "
                 "paragraphs removed before the question, original "
                 "positions). Router seed 0; the cohort is the "
                 f"{len(keys)} questions over {ev_docs} documents the dense "
                 "model answers correctly under the eviction protocol, so the "
                 "masked column differs slightly from "
                 "Table~\\ref{tab:qasper-pair}, which conditions on the "
                 "masked-protocol dense-correct set.}",
                 "\\label{tab:qasper-evict}", "\\begin{center}\\small",
                 "\\begin{tabular}{lcccc}", "\\toprule",
                 " & \\multicolumn{2}{c}{recovered} & "
                 "\\multicolumn{2}{c}{attention} \\\\",
                 "Budget & evicted & masked & evicted & masked \\\\", "\\midrule"]
        for b in (25, 50):
            cells = []
            for arm in ("recovered", "attention"):
                ev_m = sum(ev_rows[k]["arms"][f"{arm}_b{b}"]["gen_hit"] for k in keys) / len(keys)
                ma_m = sum(pair_rows[k]["arms"][f"{arm}_b{b}"]["gen_hit"] for k in keys) / len(keys)
                cells += [f"{ev_m:.2f}", f"{ma_m:.2f}"]
            lines.append(f"{b}\\% & " + " & ".join(cells) + " \\\\")
        lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}", ""]
        grid_parts.append("\n".join(lines))

    kvzip_qasper = EXT / "ev_kvzip_native_qasper_7B.json"
    if kvzip_qasper.exists() and (EXT / "ev_qasper_evict_7B.json").exists():
        kzd = json.loads(kvzip_qasper.read_text())
        kzr = {(r["paper"], r["qid"]): r for r in kzd["rows"]}
        evd2 = json.loads((EXT / "ev_qasper_evict_7B.json").read_text())
        evr2 = {(r["paper"], r["qid"]): r for r in evd2["rows"]}
        kv_keys = sorted(k for k, r in evr2.items()
                         if r["dense"]["gen_hit"] and k in kzr)
        kv_docs = len({p for p, _ in kv_keys})
        rng = random.Random(0)

        def paired_ci(b):
            docs = {}
            for k in kv_keys:
                d = kzr[k]["arms"][f"kvzip_b{b}"]["gen_hit"]                     - evr2[k]["arms"][f"recovered_b{b}"]["gen_hit"]
                docs.setdefault(k[0], []).append(d)
            vals = list(docs.values())
            mean = sum(sum(v) for v in vals) / len(kv_keys)
            bs = []
            for _ in range(10000):
                pick = [vals[rng.randrange(len(vals))] for _ in range(len(vals))]
                bs.append(sum(sum(v) for v in pick) / max(1, sum(len(v) for v in pick)))
            bs.sort()
            return mean, bs[249], bs[9749]

        lines = ["\\begin{table}[H]",
                 "\\caption{The official KVzip system against the frozen "
                 "selectors under physical KV eviction on QASPER. Cohort: the "
                 f"{len(kv_keys)} questions over {kv_docs} documents the dense "
                 "model answers correctly under the eviction protocol, router "
                 "seed 0. KVzip scores with its native chunked repeat pass and "
                 "evicts per head at pair granularity; the selectors commit to "
                 "whole paragraphs. The last column is the paired difference "
                 "over questions with a 95\\% bootstrap interval clustered by "
                 "document.}",
                 "\\label{tab:kvzip}", "\\begin{center}\\small",
                 "\\begin{tabular}{lcccc}", "\\toprule",
                 "Budget & KVzip & recovered & attention & "
                 "KVzip $-$ recovered \\\\", "\\midrule"]
        for b in (25, 50):
            kvm = sum(kzr[k]["arms"][f"kvzip_b{b}"]["gen_hit"] for k in kv_keys) / len(kv_keys)
            rcm = sum(evr2[k]["arms"][f"recovered_b{b}"]["gen_hit"] for k in kv_keys) / len(kv_keys)
            atm = sum(evr2[k]["arms"][f"attention_b{b}"]["gen_hit"] for k in kv_keys) / len(kv_keys)
            m, lo, hi = paired_ci(b)
            lines.append(f"{b}\\% & {kvm:.2f} & {rcm:.2f} & {atm:.2f} & "
                         f"${m:+.2f}$ [${lo:+.2f}$, ${hi:+.2f}$] \\\\")
        lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}",
                  "\\end{table}", ""]
        qasper_parts.append(NL.join(lines))

    def doc_ci(keys, diff, reps=10000):
        docs = {}
        for k in keys:
            docs.setdefault(k[0], []).append(diff(k))
        vals = list(docs.values())
        mean = sum(sum(v) for v in vals) / len(keys)
        rng_ci = random.Random(0)
        bs = []
        for _ in range(reps):
            pick = [vals[rng_ci.randrange(len(vals))] for _ in range(len(vals))]
            bs.append(sum(sum(v) for v in pick) / max(1, sum(len(v) for v in pick)))
        bs.sort()
        return mean, bs[int(0.025 * reps) - 1], bs[int(0.975 * reps) - 1]

    def fmt_ci(t):
        return f"${t[0]:+.2f}$ [${t[1]:+.2f}$, ${t[2]:+.2f}$]"

    kz_macros = {}
    kz_arms = [("recovered", "recovered"), ("attention", "attention"),
               ("kvzip_set", "KVzip set"), ("kvzip_soft", "KVzip soft"),
               ("kvzip_direct", "KVzip ranking")]
    seed_files = ["ev_qasper_pair_7B.json", "ev_qasper_pair_7B_rs1.json", "ev_qasper_pair_7B_rs2.json"]
    if all((EXT / f).exists() for f in seed_files):
        seeds = [json.loads((EXT / f).read_text())["rows"] for f in seed_files]
        if "kvzip_set_b25" in seeds[0][0]["arms"]:
            dc_keys = {(r["paper"], r["qid"]) for r in seeds[0] if r["dense"]["gen_hit"]}
            by_seed = [{(r["paper"], r["qid"]): r for r in rows} for rows in seeds]
            spread = 0.0
            lines = ["\\begin{table}[H]",
                     "\\caption{The selector of Table~\\ref{tab:qasper-pair} trained on "
                     "targets taken from KVzip's reconstruction scores, masked protocol, "
                     f"on the same {len(dc_keys)} dense-correct questions. KVzip set keeps, "
                     "per training paper, as many top paragraphs by KVzip retention as the "
                     "recovered label has; KVzip soft distills each paragraph's share of total "
                     "KVzip score, the form of the attention target. KVzip ranking uses no "
                     "selector: it keeps the dev paragraphs KVzip itself retains most of. "
                     "Means over three router seeds (KVzip ranking has none); SPREAD.}",
                     "\\label{tab:qasper-kvzip-labels}", "\\begin{center}\\small",
                     "\\begin{tabular}{l" + "c" * len(kz_arms) + "}", "\\toprule",
                     "Budget & " + " & ".join(n for _, n in kz_arms) + " \\\\", "\\midrule"]
            for b in (10, 25, 50):
                cells = []
                for arm, _ in kz_arms:
                    vals = [sum(s[k]["arms"][f"{arm}_b{b}"]["gen_hit"] for k in dc_keys) / len(dc_keys)
                            for s in by_seed if f"{arm}_b{b}" in s[next(iter(dc_keys))]["arms"]]
                    spread = max(spread, max(vals) - min(vals))
                    cells.append(f"{sum(vals) / len(vals):.2f}")
                lines.append(f"{b}\\% & " + " & ".join(cells) + " \\\\")
            lines[1] = lines[1].replace("SPREAD", f"seeds differ by at most {spread:.2f}")
            lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}", ""]
            qasper_parts.append(NL.join(lines))
            diffs = [doc_ci(sorted(dc_keys), lambda k, s=s: s[k]["arms"]["kvzip_set_b25"]["gen_hit"]
                            - s[k]["arms"]["recovered_b25"]["gen_hit"])[0] for s in by_seed]
            kz_macros["MaskedSetRecLo"] = f"{min(diffs):+.2f}"
            kz_macros["MaskedSetRecHi"] = f"{max(diffs):+.2f}"
            kz_macros["MaskedGapMin"] = f"{-max(diffs):.2f}"
            kz_macros["MaskedGapMax"] = f"{-min(diffs):.2f}"
            kz_macros["MaskedSetRecSeedZero"] = fmt_ci(doc_ci(
                sorted(dc_keys), lambda k: by_seed[0][k]["arms"]["kvzip_set_b25"]["gen_hit"]
                - by_seed[0][k]["arms"]["recovered_b25"]["gen_hit"]))

    if kvzip_qasper.exists() and (EXT / "ev_qasper_evict_7B.json").exists() \
            and "kvzip_direct_b25" in evr2[next(iter(evr2))]["arms"]:
        lines = ["\\begin{table}[H]",
                 "\\caption{Where the KVzip advantage comes from, under physical eviction on "
                 f"the {len(kv_keys)} questions of Table~\\ref{{tab:kvzip}}, router seed 0. "
                 "KVzip pairs is the native system, evicting per head at pair granularity. "
                 "KVzip paragraphs keeps whole paragraphs ranked by the fraction of their "
                 "pairs KVzip retains. The two selectors are trained on KVzip-derived and "
                 "on recovered paragraph labels.}",
                 "\\label{tab:kvzip-granularity}", "\\begin{center}\\small",
                 "\\begin{tabular}{lcccc}", "\\toprule",
                 " & \\multicolumn{2}{c}{KVzip scores} & \\multicolumn{2}{c}{selector labels} \\\\",
                 "Budget & pairs & paragraphs & KVzip & recovered \\\\", "\\midrule"]
        for b in (25, 50):
            def rate(src, arm):
                return sum(src[k]["arms"][arm]["gen_hit"] for k in kv_keys) / len(kv_keys)
            lines.append(f"{b}\\% & {rate(kzr, f'kvzip_b{b}'):.2f} & {rate(evr2, f'kvzip_direct_b{b}'):.2f} & "
                         f"{rate(evr2, f'kvzip_set_b{b}'):.2f} & {rate(evr2, f'recovered_b{b}'):.2f} \\\\")
        lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}", ""]
        qasper_parts.append(NL.join(lines))
        for b, tag in ((25, "TwoFive"), (50, "Fifty")):
            kz_macros[f"GranDirectNative{tag}"] = fmt_ci(doc_ci(
                kv_keys, lambda k, b=b: evr2[k]["arms"][f"kvzip_direct_b{b}"]["gen_hit"]
                - kzr[k]["arms"][f"kvzip_b{b}"]["gen_hit"]))
            kz_macros[f"GranSetRec{tag}"] = fmt_ci(doc_ci(
                kv_keys, lambda k, b=b: evr2[k]["arms"][f"kvzip_set_b{b}"]["gen_hit"]
                - evr2[k]["arms"][f"recovered_b{b}"]["gen_hit"]))
            kz_macros[f"GranDirect{tag}"] = f"{sum(evr2[k]['arms'][f'kvzip_direct_b{b}']['gen_hit'] for k in kv_keys) / len(kv_keys):.2f}"

    sentence_eval = EXT / "qasper_sentence_eval.json"
    if sentence_eval.exists():
        se_rows = {(r["paper"], r["qid"]): r for r in json.loads(sentence_eval.read_text())["rows"]
                   if r["dense"]["gen_hit"]}
        se_keys = sorted(se_rows)
        se_arms = (("oracle", "annotated-evidence oracle"), ("annotated", "annotated-label selector"),
                   ("kvzip", "KVzip ranking"))
        lines = ["\\begin{table}[H]",
                 "\\caption{Sentence against paragraph units under the masked protocol, on the "
                 f"{len(se_keys)} dense-correct questions over {len({p for p, _ in se_keys})} dev "
                 "documents. Each paragraph is split into sentences with the prompt text unchanged, so "
                 "both granularities run on the same questions and keep the same token budget. The last "
                 "column is the paired difference with a 95\\% bootstrap interval clustered by document.}",
                 "\\label{tab:qasper-sentences}", "\\begin{center}\\small",
                 "\\begin{tabular}{llccc}", "\\toprule",
                 "Arm & Budget & paragraph & sentence & sentence $-$ paragraph \\\\", "\\midrule"]
        kept_gap = 0.0
        for arm, name in se_arms:
            for j, b in enumerate((10, 25, 50)):
                p, s = f"paragraph_{arm}_b{b}", f"sentence_{arm}_b{b}"
                pm = sum(se_rows[k]["arms"][p]["gen_hit"] for k in se_keys) / len(se_keys)
                sm = sum(se_rows[k]["arms"][s]["gen_hit"] for k in se_keys) / len(se_keys)
                kept = (sum(se_rows[k]["arms"][s]["kept_tokens"] for k in se_keys)
                        / sum(se_rows[k]["arms"][p]["kept_tokens"] for k in se_keys))
                kept_gap = max(kept_gap, abs(kept - 1))
                ci = doc_ci(se_keys, lambda k, p=p, s=s: se_rows[k]["arms"][s]["gen_hit"]
                            - se_rows[k]["arms"][p]["gen_hit"])
                lines.append(f"{name if j == 0 else ''} & {b}\\% & {pm:.2f} & {sm:.2f} & {fmt_ci(ci)} \\\\")
                if arm != "oracle" and b in (25, 50):
                    tag = {"annotated": "Ann", "kvzip": "Kz"}[arm] + {25: "TwoFive", 50: "Fifty"}[b]
                    kz_macros[f"Sent{tag}"] = fmt_ci(ci)
            lines.append("\\midrule")
        lines[-1] = "\\bottomrule"
        lines += ["\\end{tabular}", "\\end{center}", "\\end{table}", ""]
        qasper_parts.append(NL.join(lines))
        kz_macros["SentN"] = len(se_keys)
        kz_macros["SentKeptPct"] = f"{max(1, round(100 * kept_gap + 0.5))}"
        pilot = EXT / "labels_qasper_7b_pq_sent_pilot.audit.json"
        if pilot.exists():
            lab = [x for x in json.loads(pilot.read_text()) if x.get("solved") and "causal" in x]
            inside = sum(sum(1 for u in x["causal"] if x["para_of"][u] in set(x["evidence"]))
                         / max(1, len(x["causal"])) for x in lab) / len(lab)
            kz_macros["SentPilotOutside"] = f"{100 * (1 - inside):.0f}"

    stale_files = {"8K": "ev_kvzip_native_7B_8k_stale.json", "16K": "ev_kvzip_native_7B_16k_stale.json"}
    if all((EXT / f).exists() for f in stale_files.values()):
        lines = ["\\begin{table}[H]",
                 "\\caption{Native KVzip on the register log and its shortcut control, beside the "
                 "router and eviction arms of Table~\\ref{tab:evict} on the same examples (dense prefill, "
                 "physical eviction; examples the dense model answers correctly under both pipelines). "
                 "Cells are the share whose answer contains the current value.}",
                 "\\label{tab:kvzip-stale}", "\\begin{center}\\small",
                 "\\begin{tabular}{lllcccc}", "\\toprule",
                 "Condition & Length & Budget & KVzip & causal & imitation & H2O-style \\\\", "\\midrule"]
        kz_min, causal, h2o = 1.0, [], []
        for task, name in (("stale", "register log"), ("stale_any", "shortcut control")):
            for j, (length, fname) in enumerate(stale_files.items()):
                kz = {r["index"]: r for r in json.loads((EXT / fname).read_text())["tasks"][task]}
                ev = {r["index"]: r for r in json.loads(
                    (EXT / f"ev_evict_7B_{length.lower()}.json").read_text())["tasks"][task]}
                keys = [i for i in ev if ev[i]["dense"]["gen_hit"] and i in kz and kz[i]["dense_native"]["gen_hit"]]
                for b in (10, 25):
                    def rate(src, arm):
                        return sum(src[i]["arms"][arm]["gen_hit"] for i in keys) / len(keys)
                    k_r = rate(kz, f"kvzip_b{b}")
                    kz_min = min(kz_min, k_r)
                    if task == "stale":
                        causal.append(rate(ev, f"router_causal_b{b}"))
                        h2o.append(rate(ev, f"h2o_b{b}"))
                    first = f"{name}" if j == 0 and b == 10 else ""
                    lines.append(f"{first} & {f'{length} ({len(keys)})' if b == 10 else ''} & {b}\\% & {k_r:.2f} & "
                                 f"{rate(ev, f'router_causal_b{b}'):.2f} & {rate(ev, f'router_attention_b{b}'):.2f} & "
                                 f"{rate(ev, f'h2o_b{b}'):.2f} \\\\")
            lines.append("\\midrule")
        lines[-1] = "\\bottomrule"
        lines += ["\\end{tabular}", "\\end{center}", "\\end{table}", ""]
        qasper_parts.append(NL.join(lines))
        # the prose says KVzip preserved the current value on every example
        assert kz_min == 1.0, kz_min
        kz_macros["KzStaleCausalLo"] = f"{min(causal):.2f}"
        kz_macros["KzStaleCausalHi"] = f"{max(causal):.2f}"
        kz_macros["KzStaleHtwoLo"] = f"{min(h2o):.2f}"
        kz_macros["KzStaleHtwoHi"] = f"{max(h2o):.2f}"

    sentence_evict = EXT / "qasper_sentence_evict.json"
    if sentence_evict.exists() and kvzip_qasper.exists():
        sv = {(r["paper"], r["qid"]): r for r in json.loads(sentence_evict.read_text())["rows"]}
        sv_keys = [k for k in kv_keys if k in sv]
        lines = ["\\begin{table}[H]",
                 "\\caption{The keep-sets of Table~\\ref{tab:qasper-sentences} replayed under physical "
                 f"eviction on the {len(sv_keys)} questions of Table~\\ref{{tab:kvzip}}, beside native "
                 "KVzip. The last column is the sentence arm minus native KVzip, with a 95\\% bootstrap "
                 "interval clustered by document.}",
                 "\\label{tab:qasper-sentences-evict}", "\\begin{center}\\small",
                 "\\begin{tabular}{llcccc}", "\\toprule",
                 "Arm & Budget & paragraph & sentence & native KVzip & sentence $-$ KVzip \\\\", "\\midrule"]
        for arm, name in (("oracle", "annotated-evidence oracle"), ("annotated", "annotated-label selector"),
                          ("kvzip", "KVzip ranking")):
            for j, b in enumerate((25, 50)):
                p, s = f"paragraph_{arm}_b{b}", f"sentence_{arm}_b{b}"
                pm = sum(sv[k]["arms"][p]["gen_hit"] for k in sv_keys) / len(sv_keys)
                sm = sum(sv[k]["arms"][s]["gen_hit"] for k in sv_keys) / len(sv_keys)
                nm = sum(kzr[k]["arms"][f"kvzip_b{b}"]["gen_hit"] for k in sv_keys) / len(sv_keys)
                ci = doc_ci(sv_keys, lambda k, s=s, b=b: sv[k]["arms"][s]["gen_hit"]
                            - kzr[k]["arms"][f"kvzip_b{b}"]["gen_hit"])
                lines.append(f"{name if j == 0 else ''} & {b}\\% & {pm:.2f} & {sm:.2f} & {nm:.2f} & "
                             f"{fmt_ci(ci)} \\\\")
                tag = {25: "TwoFive", 50: "Fifty"}[b]
                if arm == "kvzip":
                    kz_macros[f"SEKzPara{tag}"] = f"{pm:.2f}"
                    kz_macros[f"SEKzSent{tag}"] = f"{sm:.2f}"
                if arm == "oracle":
                    kz_macros[f"SEOracleSent{tag}"] = f"{sm:.2f}"
            lines.append("\\midrule")
        lines[-1] = "\\bottomrule"
        lines += ["\\end{tabular}", "\\end{center}", "\\end{table}", ""]
        qasper_parts.append(NL.join(lines))

    rescore = EXT / "qasper_rescore_all.json"
    if rescore.exists():
        rs = json.loads(rescore.read_text())
        lines = ["\\begin{table}[H]",
                 "\\caption{QASPER under physical eviction, scored on all "
                 f"{rs['n_all']} eligible questions with no dense-correct filter. "
                 f"Strict yes/no reads the first yes or no token ({rs['n_yes_no']} questions); "
                 f"extractive F1 is the best token F1 over annotators ({rs['n_extractive']} "
                 "questions).}",
                 "\\label{tab:qasper-all}", "\\begin{center}\\small",
                 "\\begin{tabular}{llccc}", "\\toprule",
                 "Budget & Arm & Containment & Strict yes/no & Extractive F1 \\\\", "\\midrule"]
        d = rs["arms"]["dense"]
        lines.append(f"-- & dense & {d['contain_all']:.2f} & {d['strict_yes_no']:.2f} & {d['extractive_f1']:.2f} \\\\")
        for b in (25, 50):
            lines.append("\\midrule")
            for arm, name in (("recovered", "recovered"), ("attention", "attention"), ("kvzip", "KVzip")):
                a = rs["arms"][f"{arm}_b{b}"]
                lines.append(f"{b}\\% & {name} & {a['contain_all']:.2f} & {a['strict_yes_no']:.2f} "
                             f"& {a['extractive_f1']:.2f} \\\\")
        lines += ["\\bottomrule", "\\end{tabular}", "\\end{center}", "\\end{table}", ""]
        qasper_parts.append(NL.join(lines))

    # every QASPER number quoted in prose comes from these macros, so the
    # text cannot drift from the results files
    qm = []
    def macro(name, val):
        qm.append(f"\\newcommand{{\\{name}}}{{{val}}}")
    for name, val in kz_macros.items():
        macro(name, val)
    if rescore.exists():
        def pair(key):
            p = rs["paired"][key]
            return f"${p['mean']:+.2f}$ [${p['ci95'][0]:+.2f}$, ${p['ci95'][1]:+.2f}$]"
        macro("AllYesNoN", rs["n_yes_no"])
        macro("AllExtractiveN", rs["n_extractive"])
        macro("AllRaFOneTwoFive", pair("recovered_minus_attention_b25_extractive_f1"))
        macro("AllRaContainTwoFive", pair("recovered_minus_attention_b25_contain_all"))
        macro("AllRaYesNoTwoFive", pair("recovered_minus_attention_b25_strict_yes_no"))
        macro("AllRaFOneFifty", pair("recovered_minus_attention_b50_extractive_f1"))
        macro("AllRkFOneTwoFive", pair("recovered_minus_kvzip_b25_extractive_f1"))
        macro("AllRkFOneFifty", pair("recovered_minus_kvzip_b50_extractive_f1"))
    bd = json.loads((EXT / "ev_qasper_7b_pq.json").read_text())
    dck = {(r["paper"], r["qid"]) for r in bd["rows"] if r["dense"]["gen_hit"]}
    docs = {p for p, _ in {(r["paper"], r["qid"]) for r in bd["rows"]}}
    macro("QasperRows", len(bd["rows"]))
    macro("QasperDocs", len(docs))
    macro("QasperDense", len(dck))
    macro("QasperCondDocs", len({p for p, _ in dck}))
    aud = json.loads((EXT / "labels_qasper_7b_pq.audit.json").read_text())
    solved = [r for r in aud if r.get("solved")]
    labeled = [r for r in solved if "causal" in r]
    macro("QasperTrainQs", len(aud))
    macro("QasperTrainDocs", len({r["paper"] for r in aud}))
    macro("QasperTrainSolved", len(solved))
    macro("QasperTrainLabeledQs", len(labeled))
    macro("QasperTrainLabeledDocs", len({r["paper"] for r in labeled}))
    if kvzip_qasper.exists():
        def rate(src, keys, arm):
            return sum(src[k]["arms"][arm]["gen_hit"] for k in keys) / len(keys)
        macro("KvzipCohortN", len(kv_keys))
        macro("KvzipCohortDocs", kv_docs)
        macro("KvzipTwoFive", f"{rate(kzr, kv_keys, 'kvzip_b25'):.2f}")
        macro("KvzipFifty", f"{rate(kzr, kv_keys, 'kvzip_b50'):.2f}")
        macro("KvzipRecTwoFive", f"{rate(evr2, kv_keys, 'recovered_b25'):.2f}")
        macro("KvzipRecFifty", f"{rate(evr2, kv_keys, 'recovered_b50'):.2f}")
        macro("KvzipAttTwoFive", f"{rate(evr2, kv_keys, 'attention_b25'):.2f}")
        macro("KvzipAttFifty", f"{rate(evr2, kv_keys, 'attention_b50'):.2f}")
        rng = random.Random(0)
        for b, tag in ((25, "TwoFive"), (50, "Fifty")):
            m, lo, hi = paired_ci(b)
            macro(f"KvzipPair{tag}", f"${m:+.2f}$ [${lo:+.2f}$, ${hi:+.2f}$]")
        both = sum(1 for k, r in kzr.items()
                   if r["dense_native"]["gen_hit"] == evr2[k]["dense"]["gen_hit"]
                   and k in evr2)
        macro("KvzipDenseAgree", both)
        macro("KvzipDenseTotal", len([k for k in kzr if k in evr2]))
        idc = list(kzd.get("identity_checks", []))
        rl = EXT / "ev_kvzip_native_7B_16k.json"
        if rl.exists():
            idc += json.loads(rl.read_text()).get("identity_checks", [])
        macro("KvzipIdentSame", sum(1 for c in idc if c["identical"]))
        macro("KvzipIdentTotal", len(idc))
        macro("CrossBothN", sum(1 for k, r in kzr.items()
                                if k in evr2 and evr2[k]["dense"]["gen_hit"]
                                and r["dense_native"]["gen_hit"]))
        secs = sorted(r["score_secs"] for r in kzr.values())
        macro("KvzipScoreSecs", f"{secs[len(secs) // 2]:.1f}")
        cross = EXT / "crosscheck_backend.json"
        if cross.exists():
            cr = json.loads(cross.read_text())["rows"]
            macro("CrossRows", len(cr))
            macro("CrossAgree", sum(1 for r in cr if r["hit_kvzip_path"] == r["hit_ours"]))
            net = (sum(r["hit_kvzip_path"] for r in cr) - sum(r["hit_ours"] for r in cr)) / len(cr)
            macro("CrossNetBias", f"{net:+.2f}")
    kvzip_ruler = EXT / "ev_kvzip_native_7B_16k.json"
    if kvzip_ruler.exists() and (EXT / "ev_evict_7B_16k.json").exists():
        kzz = json.loads(kvzip_ruler.read_text())
        evz = json.loads((EXT / "ev_evict_7B_16k.json").read_text())
        for task, tname in (("niah_multikey_1", "Mk"), ("vt", "Vt")):
            kro = {r["index"]: r for r in kzz["tasks"][task]}
            ero = {r["index"]: r for r in evz["tasks"][task]}
            tk = [i for i, r in ero.items() if r["dense"]["gen_hit"] and i in kro]
            macro(f"Kvzip{tname}N", len(tk))
            for b, btag in ((10, "Ten"), (25, "TwoFive")):
                macro(f"Kvzip{tname}{btag}",
                      f"{sum(kro[i]['arms'][f'kvzip_b{b}']['gen_hit'] for i in tk) / len(tk):.2f}")
                macro(f"Router{tname}{btag}",
                      f"{sum(ero[i]['arms'][f'router_causal_b{b}']['gen_hit'] for i in tk) / len(tk):.2f}")
    def sub_mean(fname, arm, b):
        rows = [r for r in json.loads((EXT / fname).read_text())["rows"]
                if (r["paper"], r["qid"]) in dck]
        return sum(r["arms"][f"{arm}_b{b}"]["gen_hit"] for r in rows) / len(rows)
    macro("QasperRefB", f"{sub_mean('ev_qasper_pilot_7B_pq.json', 'oracle', 25):.2f}")
    macro("QasperHtwoB", f"{sub_mean('ev_qasper_pilot_7B_pq.json', 'h2o', 25):.2f}")
    macro("QasperRandB", f"{sub_mean('ev_qasper_pilot_7B_pq.json', 'random', 25):.2f}")
    macro("QasperBaseRcB", f"{sub_mean('ev_qasper_7b_pq.json', 'router_causal', 25):.2f}")
    macro("QasperSnapB", f"{sub_mean('ev_qasper_7b.json', 'snapkv', 25):.2f}")
    macro("QasperPairRcB", f"{sub_mean('ev_qasper_pair_7B.json', 'recovered', 25):.2f}")
    macro("QasperPairRaB", f"{sub_mean('ev_qasper_pair_7B.json', 'attention', 25):.2f}")
    macro("QasperPairAnnB", f"{sub_mean('ev_qasper_pair_7B.json', 'annotated', 25):.2f}")
    macro("QasperPairAnnBfifty", f"{sub_mean('ev_qasper_pair_7B.json', 'annotated', 50):.2f}")
    for b, nm in ((10, "Ten"), (25, "TwentyFive"), (50, "Fifty")):
        macro(f"QasperLL{nm}", f"{sub_mean('ev_llmlingua_7B.json', 'llmlingua2', b):.2f}")
    rs_rc = [sub_mean(f, "recovered", 25) for f in
             ("ev_qasper_pair_7B.json", "ev_qasper_pair_7B_rs1.json", "ev_qasper_pair_7B_rs2.json")]
    rs_ra = [sub_mean(f, "attention", 25) for f in
             ("ev_qasper_pair_7B.json", "ev_qasper_pair_7B_rs1.json", "ev_qasper_pair_7B_rs2.json")]
    macro("QasperPairRcSeedLo", f"{min(rs_rc):.2f}")
    macro("QasperPairRcSeedHi", f"{max(rs_rc):.2f}")
    macro("QasperPairRaSeedLo", f"{min(rs_ra):.2f}")
    macro("QasperPairRaSeedHi", f"{max(rs_ra):.2f}")
    strict = EXT / "qasper_strict.json"
    if strict.exists():
        sd = json.loads(strict.read_text())["arms"]
        macro("QasperStrictRc", f"{sd['recovered_b25']:.2f}")
        macro("QasperStrictRa", f"{sd['attention_b25']:.2f}")
    (OUTDIR / "qasper_macros.tex").write_text(
        "% Generated by analysis/make_external_appendix.py. Do not edit.\n"
        + "\n".join(qm) + "\n")

    OUT_QASPER = OUTDIR / "appendix_tables_qasper.tex"
    OUT_GRIDS = OUTDIR / "appendix_tables_grids.tex"

    OUT.write_text("\n".join(parts))
    OUT_SCALE.write_text("\n".join(scale_parts))
    OUT_QASPER.write_text("\n".join(qasper_parts))
    OUT_GRIDS.write_text("\n".join(grid_parts))
    print(f"wrote {OUT.name}, {OUT_SCALE.name}, {OUT_QASPER.name}, {OUT_GRIDS.name} to {OUTDIR}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/analysis/make_figures.py <==
"""Paper figures, drawn from the tracked results JSON under runs/.

Series identity is fixed across every figure: causal blue circles, imitation
orange squares, dense dark triangles, random gray crosses, with line styles
distinct per series so nothing depends on color alone. Outputs PDF for the
paper and PNG for inspection into icml_paper_source/figures/.

    uv run python analysis/make_figures.py
"""

import json
import os
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parent.parent
OUT = Path(os.environ.get("PAPER_OUT", ROOT / "icml_paper_source")) / "figures"

STYLE = {
    "causal": dict(color="#0072B2", marker="o", linestyle="-", label="causal"),
    "imitation": dict(color="#E69F00", marker="s", linestyle="--", label="imitation"),
    "dense": dict(color="#333333", marker="^", linestyle=":", label="dense"),
    "random": dict(color="#888888", marker="x", linestyle="-.", label="random"),
}

plt.rcParams.update(
    {
        # match the paper's Times text; embed as TrueType (type 42), since
        # matplotlib's default DejaVu comes out as Type 3
        "font.family": "serif",
        "font.serif": ["Times New Roman", "Nimbus Roman", "Liberation Serif", "STIXGeneral"],
        "mathtext.fontset": "stix",
        "pdf.fonttype": 42,
        "font.size": 9,
        "axes.spines.top": False,
        "axes.spines.right": False,
        "axes.grid": True,
        "grid.color": "#DDDDDD",
        "grid.linewidth": 0.5,
        "legend.frameon": False,
        "figure.dpi": 150,
    }
)


def save(fig, name):
    OUT.mkdir(parents=True, exist_ok=True)
    fig.savefig(OUT / f"{name}.pdf", bbox_inches="tight")
    fig.savefig(OUT / f"{name}.png", bbox_inches="tight")
    plt.close(fig)
    print(f"wrote figures/{name}")


def mean_exact(report, task, label):
    d = report["tasks"][task][label]["exact"]
    return sum(d.values()) / len(d)


def mean_anchor(report, task, key):
    anchors = report["tasks"][task]["anchors"]
    return sum(a[key] for a in anchors.values()) / len(anchors)


def fig_redundancy():
    report = json.load(open(ROOT / "runs/agreement/base5/report.json"))
    copies = [1, 2, 4]
    tasks = ["duplicate1", "duplicate2", "duplicate4"]
    series = {
        "causal evidence set": ("#0072B2", "o", "-", [mean_exact(report, t, "causal_family") for t in tasks]),
        "adaptive attention": ("#E69F00", "s", "--", [mean_exact(report, t, "attention_topp") for t in tasks]),
        "ablation top-k": ("#009E73", "^", ":", [mean_exact(report, t, "causal_topk") for t in tasks]),
        "single-block flip rate": ("#CC79A7", "x", "-.", [mean_anchor(report, t, "flip_rate_causal") for t in tasks]),
    }
    fig, ax = plt.subplots(figsize=(4.6, 3.0))
    for name, (color, marker, ls, ys) in series.items():
        ax.plot(copies, ys, color=color, marker=marker, linestyle=ls, linewidth=1.8, markersize=6)
        # Direct labels; the flip-rate series ends at zero, so its label sits
        # mid-line instead of at the end.
        if name == "single-block flip rate":
            ax.annotate(name, (1.15, 0.86), fontsize=8, color=color)
        else:
            ax.annotate(name, (copies[-1], ys[-1] + 0.04), ha="right", fontsize=8, color=color)
    ax.set_xticks(copies)
    ax.set_xlabel("planted copies of the answering record")
    ax.set_ylabel("cross-seed agreement / rate")
    ax.set_ylim(-0.05, 1.02)
    save(fig, "redundancy")


def fig_routing():
    base = json.load(open(ROOT / "runs/routers/base5_rs/results.json"))["conditions"]
    ablation = json.load(open(ROOT / "runs/routers/ablation/results.json"))["conditions"]
    keep4 = ("seed0", "seed1", "seed2", "seed4")

    def chain_per_teacher(kind):
        """Mean over router seeds for each teacher: the multi-hop arm's spread
        across teachers is the result, so the figure plots it rather than a
        mean that would hide it."""
        out = {}
        for teacher in keep4:
            r = json.load(open(ROOT / f"runs/diagnostics/chain_router_{kind}_{teacher}.json"))
            vals = [v["multihop2_routed"] for v in r.values()]
            out[teacher] = sum(vals) / len(vals)
        return out

    chain_imit = chain_per_teacher("imitation")
    chain_causal = chain_per_teacher("causal")
    mh = ablation["multihop2_id"]

    def mean(entry, arm, keep=None):
        seeds = [v for k, v in entry.items() if k.startswith("seed") and (keep is None or k in keep)]
        return sum(s[arm] for s in seeds) / len(seeds)

    rows = [
        ("Unique", {a: mean(base["unique_id"], a) for a in STYLE}),
        ("Latest write", {a: mean(base["latest_id"], a) for a in STYLE}),
        ("Duplicate", {a: mean(base["duplicate_id"], a) for a in STYLE}),
        ("Latest, stale-4", {a: mean(base["latest_stale4"], a) for a in STYLE}),
        ("Unique, 2x", {a: mean(base["unique_2x"], a) for a in STYLE}),
        ("Latest, 2x", {a: mean(base["latest_2x"], a) for a in STYLE}),
        ("Unique, 4x", {a: mean(base["unique_4x"], a) for a in STYLE}),
        ("Latest, 4x", {a: mean(base["latest_4x"], a) for a in STYLE}),
        ("Multi-hop (chain router)", {
            "dense": mean(mh, "dense", keep4),
            "random": mean(mh, "random", keep4),
            "imitation": sum(chain_imit.values()) / len(chain_imit),
            "causal": sum(chain_causal.values()) / len(chain_causal),
        }),
    ]
    # Per-teacher points for the multi-hop row, drawn individually below.
    spread = {"imitation": list(chain_imit.values()), "causal": list(chain_causal.values())}
    fig, ax = plt.subplots(figsize=(4.8, 3.6))
    ypos = list(range(len(rows)))[::-1]
    for y, (name, arms) in zip(ypos, rows):
        multihop = name.startswith("Multi-hop")
        for arm in ("random", "dense", "imitation", "causal"):
            st = STYLE[arm]
            if multihop and arm in spread:
                # One marker per teacher, hollow, plus a connecting line so the
                # range reads as a range rather than four stray points.
                vals = sorted(spread[arm])
                ax.plot([min(vals), max(vals)], [y, y], color=st["color"], linewidth=1.0, alpha=0.5, zorder=1)
                ax.plot(vals, [y] * len(vals), marker=st["marker"], color=st["color"], markersize=5.5,
                        linestyle="none", markerfacecolor="none", zorder=2)
                continue
            ax.plot(arms[arm], y, marker=st["marker"], color=st["color"], markersize=6.5, linestyle="none")
    ax.set_yticks(ypos)
    ax.set_yticklabels([r[0] for r in rows], fontsize=8)
    ax.set_xlabel("routed accuracy at the 10% block budget")
    ax.set_xlim(0, 1.03)
    ax.grid(axis="x")
    ax.grid(axis="y", linewidth=0)
    handles = [
        plt.Line2D([], [], linestyle="none", markersize=6.5, **{k: v for k, v in st.items() if k in ("color", "marker", "label")})
        for st in STYLE.values()
    ]
    ax.legend(handles=handles, loc="upper center", bbox_to_anchor=(0.42, 0.88), fontsize=8, ncol=1)
    save(fig, "routing")


def chain_recall(kind, teacher):
    """Router-seed means of routed accuracy and per-link chain recall."""
    r = json.load(open(ROOT / f"runs/diagnostics/chain_router_{kind}_{teacher}.json")).values()
    routed = sum(v["multihop2_routed"] for v in r) / len(r)
    links = {k: sum(v["multihop2_chain_recall"][k] for v in r) / len(r) for k in ("pointer1", "pointer2", "end_value")}
    return routed, links


def fig_chain():
    """Multi-hop routing explained by which chain links each router keeps.

    (a) On the seed-0 teacher, the router trained on attention keeps both
    ends of the chain and never the middle record. (b) Across the four
    converged teachers its routed accuracy follows middle-record recall.
    """
    from matplotlib.patches import FancyArrowPatch, Rectangle

    teachers = ("seed0", "seed1", "seed2", "seed4")
    fig = plt.figure(figsize=(3.3, 2.35))
    gs = fig.add_gridspec(2, 1, height_ratios=[1.0, 0.95], hspace=0.42)

    ax = fig.add_subplot(gs[0])
    ax.set_axis_off()
    ax.set_xlim(0, 10)
    ax.set_ylim(0, 3.1)
    cols = {"pointer1": 3.75, "pointer2": 5.75, "end_value": 7.75}
    names = {"pointer1": "queried\nrecord", "pointer2": "middle\nrecord", "end_value": "value\nrecord"}
    w = 1.5
    top = 2.35
    ax.add_patch(Rectangle((1.25, top - 0.42), 1.15, 0.84, facecolor="#F2F2F2", edgecolor="#555555", lw=0.6))
    ax.text(1.825, top, "query", ha="center", va="center", fontsize=7.5)
    for key, x in cols.items():
        ax.add_patch(Rectangle((x - w / 2, top - 0.42), w, 0.84, facecolor="#F2F2F2", edgecolor="#555555", lw=0.6))
        ax.text(x, top, names[key], ha="center", va="center", fontsize=7, linespacing=0.95)
    for x0, x1 in ((2.35, 3.0), (4.5, 5.0), (6.5, 7.0)):
        ax.add_patch(FancyArrowPatch((x0 + 0.04, top), (x1 - 0.04, top), arrowstyle="-|>", mutation_scale=7, lw=0.7, color="#555555"))
    ax.text(9.45, top, "routed\naccuracy", ha="center", va="center", fontsize=7, linespacing=0.95)

    rows = [("imitation", "trained on\nattention", 1.25), ("causal", "trained on\ncausal evidence", 0.35)]
    for kind, label, y in rows:
        routed, links = chain_recall(kind, "seed0")
        color = STYLE[kind]["color"]
        ax.text(2.35, y, label, ha="right", va="center", fontsize=7, linespacing=0.95, color=color)
        for key, x in cols.items():
            v = links[key]
            ax.add_patch(Rectangle((x - w / 2, y - 0.36), w, 0.72, facecolor=color, alpha=0.08 + 0.72 * v,
                                   edgecolor=color, lw=0.6))
            ax.text(x, y, f"{v:.2f}", ha="center", va="center", fontsize=7.5,
                    color="white" if v > 0.5 else "#222222")
        ax.text(9.45, y, f"{routed:.2f}", ha="center", va="center", fontsize=8.5, color=color)
    ax.text(0.0, 3.25, "(a) one teacher: how often each router keeps each record",
            fontsize=7.5, ha="left", va="bottom")

    bx = fig.add_subplot(gs[1])
    for kind in ("imitation", "causal"):
        st = STYLE[kind]
        pts = [chain_recall(kind, t) for t in teachers]
        xs = [p[1]["pointer2"] for p in pts]
        ys = [p[0] for p in pts]
        bx.plot(xs, ys, linestyle="none", marker=st["marker"], color=st["color"], markersize=5.5,
                markerfacecolor="none" if kind == "imitation" else st["color"], zorder=3)
    imit = {t: chain_recall("imitation", t) for t in teachers}
    p0 = imit["seed0"]
    bx.annotate("teacher in (a)", (p0[1]["pointer2"] + 0.02, p0[0] + 0.03), xytext=(0.06, 0.72), fontsize=7,
                color="#555555", va="center", arrowprops=dict(arrowstyle="-", color="#999999", lw=0.6))
    bx.text(0.90, 1.0, "causal", ha="right", va="center", fontsize=7, color=STYLE["causal"]["color"])
    bx.text(0.37, 0.48, "attention", ha="left", va="center", fontsize=7, color=STYLE["imitation"]["color"])
    bx.set_xlim(-0.05, 1.05)
    bx.set_ylim(0.25, 1.06)
    bx.set_xlabel("middle-record recall", fontsize=8, labelpad=1)
    bx.set_ylabel("routed accuracy", fontsize=8)
    bx.tick_params(labelsize=7)
    bx.set_title("(b) all four converged teachers", fontsize=7.5, loc="left", pad=2)
    save(fig, "chain")


def fig_budget():
    b0 = json.load(open(ROOT / "runs/teachers/extended/seed0/budget_curve.json"))["curves"]
    b1 = json.load(open(ROOT / "runs/teachers/extended/seed1/budget_curve.json"))["curves"]
    styles = {
        "unique": ("#0072B2", "o", "-", "unique retrieval"),
        "multihop2": ("#E69F00", "s", "--", "multi-hop (chain of 3)"),
        "aggregation": ("#009E73", "^", ":", "aggregation"),
    }
    fig, ax = plt.subplots(figsize=(4.6, 3.0))
    for task, (color, marker, ls, label) in styles.items():
        ks = sorted(set(b0[task]) & set(b1[task]), key=int)
        ys = [(b0[task][k] + b1[task][k]) / 2 for k in ks]
        ax.plot([int(k) for k in ks], ys, color=color, marker=marker, linestyle=ls, linewidth=1.8, markersize=5.5, label=label)
    ax.set_xscale("log", base=2)
    ax.set_xticks([1, 2, 4, 8, 16, 32])
    ax.set_xticklabels(["1", "2", "4", "8", "16", "32"])
    ax.set_xlabel("block budget k (oracle selection)")
    ax.set_ylabel("accuracy")
    ax.set_ylim(-0.03, 1.05)
    ax.legend(fontsize=8, loc="center right")
    save(fig, "budget")


def fig_gap():
    """Causal-minus-imitation gap against evaluation length, paired by teacher.

    The paper's central routing claim in one panel: the gap sits near zero in
    distribution and opens with length shift on unique retrieval only.
    """
    base = json.load(open(ROOT / "runs/routers/base5_rs/results.json"))["conditions"]

    def gap(cond):
        seeds = [k for k in base[cond] if k.startswith("seed")]
        diffs = [base[cond][s]["causal"] - base[cond][s]["imitation"] for s in seeds]
        m = sum(diffs) / len(diffs)
        var = sum((d - m) ** 2 for d in diffs) / (len(diffs) - 1)
        return m, (var / len(diffs)) ** 0.5

    lengths = [1, 2, 4]
    tasks = {
        "unique retrieval": (["unique_id", "unique_2x", "unique_4x"], "#009E73", "o"),
        "latest write": (["latest_id", "latest_2x", "latest_4x"], "#D55E00", "s"),
    }
    fig, ax = plt.subplots(figsize=(4.2, 2.7))
    ax.axhline(0.0, color="#bbbbbb", linewidth=0.8, zorder=1)
    for label, (conds, color, marker) in tasks.items():
        means, errs = zip(*(gap(c) for c in conds))
        ax.errorbar(lengths, means, yerr=errs, color=color, marker=marker,
                    linewidth=1.8, markersize=6, capsize=3, label=label, zorder=2)
    ax.set_xscale("log")
    ax.set_xticks(lengths)
    ax.set_xticklabels(["1x", "2x", "4x"])
    ax.minorticks_off()
    ax.set_xlabel("evaluation length over training length")
    ax.set_ylabel("causal minus imitation")
    ax.legend(fontsize=8, loc="upper left")
    save(fig, "gap")


def fig_pretrained():
    sizes = [0.5, 1.5, 3.0, 7.0]
    names = ["Qwen2.5-0.5B-Instruct", "Qwen2.5-1.5B-Instruct", "Qwen2.5-3B-Instruct", "Qwen2.5-7B-Instruct"]
    acc, stale = [], []
    for n in names:
        r = json.load(open(ROOT / "runs" / "pretrained" / f"{n}.json"))
        acc.append(r["latest"]["dense_acc"])
        stale.append(r["latest"]["stale_attention_over_current"])
    fig, ax = plt.subplots(figsize=(4.6, 2.9))
    ax.plot(sizes, acc, color="#0072B2", marker="o", linestyle="-", linewidth=1.8, markersize=6, label="conflicting-fact accuracy")
    ax.plot(sizes, stale, color="#E69F00", marker="s", linestyle="--", linewidth=1.8, markersize=6, label="obsolete record out-attends current")
    ax.set_xscale("log")
    ax.set_xticks(sizes)
    ax.set_xticklabels(["0.5B", "1.5B", "3B", "7B"])
    ax.minorticks_off()
    ax.set_xlabel("frozen Qwen2.5-Instruct size")
    ax.set_ylabel("fraction of examples")
    ax.set_ylim(0, 1.05)
    ax.legend(fontsize=8, loc="lower right")
    save(fig, "pretrained")


def fig_eviction_scale():
    """Pre-query preservation across scoring models and on natural text.

    Left two panels: RULER multikey and variable tracking at 16K and a
    10% block budget, one mark per scoring model. Points are dodged and
    unconnected: Llama is a second family, not a size between 7B and
    32B. Right panel: QASPER under physical eviction at a 25% token
    budget on Qwen-7B, with native KVzip as the external comparator.
    """
    from make_external_appendix import arm_mean, dense_correct

    models = [
        ("Qwen\n3B", ["ev_pq_3B_16k.json"], "gen"),
        ("Qwen\n7B", ["ev_pq_Qwen2.5-7B-Instruct_16k.json"], "gen"),
        ("Llama\n8B", ["ev_pq_llama8b_16k.json", "ev_pq_llama8b_16k_rs1.json",
                      "ev_pq_llama8b_16k_rs2.json"], "gen"),
        ("Qwen\n32B", ["ev_pq_qwen32b_16k.json", "ev_pq_qwen32b_16k_rs1.json",
                      "ev_pq_qwen32b_16k_rs2.json"], "gen"),
    ]
    panels = [
        ("niah_multikey_1", "multikey, 16K"),
        ("vt", "variable tracking, 16K"),
    ]
    series = [
        ("router_causal", dict(STYLE["causal"])),
        ("router_attention", dict(STYLE["imitation"])),
        ("h2o", dict(color="#009E73", marker="^", linestyle="none", label="H2O-style")),
    ]
    # Drawn at column width so the type prints at its nominal size.
    fig = plt.figure(figsize=(3.3, 2.85))
    gs = fig.add_gridspec(2, 2)
    top_left = fig.add_subplot(gs[0, 0])
    axes = [top_left, fig.add_subplot(gs[0, 1], sharey=top_left),
            fig.add_subplot(gs[1, :], sharey=top_left)]
    plt.setp(axes[1].get_yticklabels(), visible=False)
    xs = list(range(len(models)))
    dodge = {"router_causal": -0.14, "router_attention": 0.0, "h2o": 0.14}
    for ax, (task, title) in zip(axes[:2], panels):
        for arm, st in series:
            ys, lo, hi = [], [], []
            for _, fnames, mode in models:
                vals = []
                for fname in fnames:
                    fp = ROOT / "runs/external" / fname
                    if not fp.exists():
                        continue
                    data = json.load(open(fp))
                    metric = "gen_hit" if (mode == "gen" or task == "vt") else "tf"
                    rows = dense_correct(data["tasks"][task], metric)
                    vals.append(arm_mean(rows, arm, 10, metric))
                ys.append(sum(vals) / len(vals))
                lo.append(max(0.0, ys[-1] - min(vals)))
                hi.append(max(0.0, max(vals) - ys[-1]))
            offset = [x + dodge[arm] for x in xs]
            # whiskers span the seeds where more than one was evaluated
            ax.errorbar(offset, ys, yerr=[lo, hi], linestyle="none",
                        marker=st["marker"], color=st["color"], markersize=4.5,
                        elinewidth=0.8, capsize=1.5, zorder=2)
        ax.set_xticks(xs)
        ax.set_xticklabels([m[0] for m in models], fontsize=7, linespacing=0.9)
        ax.tick_params(axis="y", labelsize=7)
        ax.set_title(title, fontsize=8, pad=3)
        ax.set_ylim(-0.03, 1.05)
        ax.set_xlim(-0.45, 3.45)

    # QASPER panel: the physical-eviction protocol throughout, so the
    # panel and its strongest comparator share cohort and pipeline
    ax = axes[2]
    ev_rows = json.load(open(ROOT / "runs/external/ev_qasper_evict_7B.json"))["rows"]
    kz_rows = json.load(open(ROOT / "runs/external/ev_kvzip_native_qasper_7B.json"))["rows"]
    kzr = {(r["paper"], r["qid"]): r for r in kz_rows}
    evr = {(r["paper"], r["qid"]): r for r in ev_rows}
    keys = [k for k, r in evr.items() if r["dense"]["gen_hit"] and k in kzr]
    def cohort_mean(src, arm):
        return sum(src[k]["arms"][f"{arm}_b25"]["gen_hit"] for k in keys) / len(keys)
    qs = [("recovered", cohort_mean(evr, "recovered"), STYLE["causal"]),
          ("imitation", cohort_mean(evr, "attention"), STYLE["imitation"]),
          ("KVzip\nparagraphs", cohort_mean(evr, "kvzip_direct"),
           dict(color="#CC79A7", marker="D", label="KVzip", markerfacecolor="none")),
          ("KVzip\npairs", cohort_mean(kzr, "kvzip"),
           dict(color="#CC79A7", marker="D", label="KVzip"))]
    for i, (arm, m, st) in enumerate(qs):
        ax.plot([i], [m], linestyle="none", marker=st["marker"],
                color=st["color"], markersize=4.5, zorder=2,
                markerfacecolor=st.get("markerfacecolor", st["color"]))
    ax.set_xticks(range(len(qs)))
    ax.set_xticklabels([q[0] for q in qs], fontsize=7, linespacing=0.9)
    ax.tick_params(axis="y", labelsize=7)
    ax.set_title("QASPER evicted, 25% tokens", fontsize=8, pad=3)
    ax.set_xlim(-0.5, len(qs) - 0.5)

    axes[0].set_ylabel("fraction preserved", fontsize=8)
    axes[2].set_ylabel("fraction preserved", fontsize=8)
    handles = [
        plt.Line2D([], [], linestyle="none", markersize=5,
                   color=st["color"], marker=st["marker"], label=st["label"])
        for _, st in series
    ]
    fig.legend(handles=handles, loc="upper center", ncol=3, fontsize=8,
               handletextpad=0.3, bbox_to_anchor=(0.5, 1.06))
    fig.tight_layout(h_pad=0.6, w_pad=0.4)
    save(fig, "eviction")


if __name__ == "__main__":
    fig_chain()
    fig_redundancy()
    fig_routing()
    fig_gap()
    fig_budget()
    fig_pretrained()
    fig_eviction_scale()


==> anc/learning-what-matters/learning-what-matters/analysis/make_main_tables.py <==
"""Generate the main-text result tables from the tracked results JSON.

Writes table_agreement.tex, table_routing.tex, table_ablation.tex, and
table_pretrained.tex (captions included) for the paper body to \\input, so
every number in the main text comes from runs/ the same way the figures and
appendix tables do. The task-catalog table stays hand-written; it is
definitional, not numeric.

    uv run python analysis/make_main_tables.py
"""

import json
import os
import random
import statistics
from pathlib import Path

ROOT = Path(__file__).resolve().parent.parent
OUT = Path(os.environ.get("PAPER_OUT", ROOT / "icml_paper_source"))

MULTIHOP_SEEDS = ("seed0", "seed1", "seed2", "seed4")  # the converged four


BP_MODELS = ("Qwen2.5-3B-Instruct", "Qwen2.5-7B-Instruct")


def bp_rows(task, model, timing):
    """Per-example rows of the BP replication, keyed by example seed."""
    rows, meta = {}, []
    for offset in (0, 100, 200):
        d = json.load(open(ROOT / f"runs/pretrained/bp_rep/bp_{task}_{model}_{timing}_o{offset}.json"))
        rows.update({r["seed"]: r for r in d["rows"]})
        meta.append(d)
    return rows, meta


def paired_ci(diffs, reps=5000):
    rng = random.Random(0)
    n = len(diffs)
    boot = sorted(sum(rng.choices(diffs, k=n)) / n for _ in range(reps))
    return sum(diffs) / n, boot[int(0.025 * reps)], boot[int(0.975 * reps) - 1]


def bp_macros():
    """Numbers quoted from the behavior-preserving replication."""
    out = []

    def gap(task, model, a, b, timing="pre"):
        pre, _ = bp_rows(task, model, timing)
        m, lo, hi = paired_ci([pre[k]["arms"][a]["preserved"] - pre[k]["arms"][b]["preserved"] for k in pre])
        return f"${m:+.2f}$ [${lo:+.2f}$, ${hi:+.2f}$]"

    out.append(f"\\newcommand{{\\BPGoldKlLatest}}{{{gap('latest', BP_MODELS[1], 'exact_gold', 'exact_kl')}}}")
    out.append(f"\\newcommand{{\\BPGoldKlTwohop}}{{{gap('twohop', BP_MODELS[1], 'exact_gold', 'exact_kl')}}}")
    rho = {"kl": [], "gold": []}
    for task in ("latest", "twohop"):
        for model in BP_MODELS:
            _, meta = bp_rows(task, model, "pre")
            n = sum(d["dense_solved"] for d in meta)
            for obj in rho:
                rho[obj].append(sum(d["spearman_bp_vs_exact"][obj] * d["dense_solved"] for d in meta) / n)
    for obj, name in (("kl", "Kl"), ("gold", "Gold")):
        out.append(f"\\newcommand{{\\BPRho{name}Lo}}{{${min(rho[obj]):.2f}$}}")
        out.append(f"\\newcommand{{\\BPRho{name}Hi}}{{${max(rho[obj]):.2f}$}}")
    # the prose says nothing but the annotated record beats random on 3B latest write
    pre, _ = bp_rows("latest", BP_MODELS[0], "pre")
    rate = {a: sum(r["arms"][a]["preserved"] for r in pre.values()) / len(pre) for a in next(iter(pre.values()))["arms"]}
    assert all(v <= rate["random"] for a, v in rate.items() if a not in ("annotated", "random")), rate
    rise = 0.0
    for model in BP_MODELS:
        pre, _ = bp_rows("twohop", model, "pre")
        post, _ = bp_rows("twohop", model, "post")
        keys = set(pre) & set(post)
        for a in next(iter(pre.values()))["arms"]:
            if a in ("annotated", "random"):
                continue
            rise = max(rise, sum(post[k]["arms"][a]["preserved"] - pre[k]["arms"][a]["preserved"] for k in keys) / len(keys))
    out.append(f"\\newcommand{{\\BPTimingMax}}{{{rise:.2f}}}")
    return out


def mean_exact(report, task, label):
    d = report["tasks"][task][label]["exact"]
    return sum(d.values()) / len(d)


def table_agreement() -> str:
    r = json.load(open(ROOT / "runs/agreement/base5/report.json"))
    rows = [
        ("Unique retrieval", "unique"),
        ("Latest write", "latest"),
        ("Duplicate-1", "duplicate1"),
        ("Duplicate-2", "duplicate2"),
        ("Duplicate-4", "duplicate4"),
    ]
    lines = [
        "\\begin{table}[!htbp]",
        "\\caption{Cross-seed label agreement (mean Jaccard, ten seed pairs, 500",
        "examples per task; labels: Section~\\ref{sec:labels}). Duplicate-$m$",
        "plants $m$ copies of the answering record.}",
        "\\label{tab:agreement}",
        "\\centering\\footnotesize",
        "\\begin{tabular}{lccc}",
        "\\toprule",
        "Task & Adaptive attention & Ablation top-$k$ & Measured evidence set \\\\",
        "\\midrule",
    ]
    for label, task in rows:
        a = mean_exact(r, task, "attention_topp")
        k = mean_exact(r, task, "causal_topk")
        f = mean_exact(r, task, "causal_family")
        lines.append(f"{label} & {a:.2f} & {k:.2f} & \\textbf{{{f:.2f}}} \\\\")
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{table}"]
    return "\n".join(lines)


def arm_mean(entry, arm, seeds=None):
    keys = [k for k in entry if k.startswith("seed") and (seeds is None or k in seeds)]
    return sum(entry[k][arm] for k in keys) / len(keys)


def paired_gap(entry, seeds=None):
    """Causal minus imitation within each teacher, and the standard error.

    Pairing by seed removes the between-teacher spread, which is larger than
    the difference being measured on most conditions.
    """
    keys = [k for k in entry if k.startswith("seed") and (seeds is None or k in seeds)]
    diffs = [entry[k]["causal"] - entry[k]["imitation"] for k in keys]
    se = statistics.stdev(diffs) / len(diffs) ** 0.5 if len(diffs) > 1 else 0.0
    # Two-sided 5% paired-t threshold; 2xSE is anti-conservative at n=5.
    tcrit = {4: 2.776, 3: 3.182, 2: 4.303}.get(len(diffs) - 1, 2.0)
    return statistics.mean(diffs), se, tcrit



def table_macros() -> str:
    """Prose macros computed from the same files as the tables, so ranges in
    the text cannot drift from the results."""
    finals = {}
    for root in ("runs/teachers/base", "runs/teachers/extended"):
        for s in range(5):
            m = json.load(open(ROOT / root / f"seed{s}" / "metrics.json"))["final_accuracy"]
            for task, v in m.items():
                finals.setdefault(task, []).append(v)
    retrieval = [v for t in ("unique", "latest", "duplicate") for v in finals[t]]
    mh = sorted(finals["multihop"])
    converged = [v for v in mh if v > 0.5]
    lines = [
        f"\\newcommand{{\\TeacherRetrievalRange}}{{{min(retrieval):.2f} to {max(retrieval):.2f}}}",
        f"\\newcommand{{\\TeacherAggRange}}{{{min(finals['aggregation']):.2f} to {max(finals['aggregation']):.2f}}}",
        f"\\newcommand{{\\TeacherMultihopRange}}{{{min(converged):.2f} to {max(converged):.2f}}}",
        f"\\newcommand{{\\TeacherMultihopFailed}}{{{mh[0]:.2f}}}",
    ]
    stream = ROOT / "runs/diagnostics/recovery_stream_dense.json"
    if stream.exists():
        wrong = 1.0 - json.load(open(stream))["dense_correct"]
        lines.append(f"\\newcommand{{\\RecoveryStreamWrongPct}}{{{100 * wrong:.1f}\\%}}")
    # Labeling cost on the frozen 3B model, from the recovery runs themselves.
    r16 = json.load(open(ROOT / "runs/pretrained/routing_recovered_Qwen2.5-3B-Instruct.json"))
    r128 = json.load(open(ROOT / "runs/pretrained/scaling_recovered_128.json"))
    lines.append(f"\\newcommand{{\\CostSixteenMinutes}}{{{r16['recovery_seconds'] / 60:.0f}}}")
    lines.append(f"\\newcommand{{\\CostSixteenForwards}}{{{r16['recovery_forwards'] // 1000}\\,000}}")
    lines.append(f"\\newcommand{{\\CostTwelveEightMinutes}}{{{r128['recovery_seconds'] / 60:.0f}}}")
    # one clean pass plus one masked pass per record for each example
    n16 = r16["recovery_forwards"] // 17
    n128 = r128["recovery_forwards"] // 129
    lines.append(f"\\newcommand{{\\CostTwelveEightExamples}}{{{n128}}}")
    lines.append(f"\\newcommand{{\\CostMillionDays}}{{{r16['recovery_seconds'] / n16 * 1_000_000 / 86400:.0f}}}")
    lines.append(f"\\newcommand{{\\CostMillionDaysTwelveEight}}"
                 f"{{{r128['recovery_seconds'] / n128 * 1_000_000 / 86400:.0f}}}")
    # single selected head on the two-hop task, over the three models of the readout table
    top = [json.load(open(ROOT / f"runs/pretrained/expert_heads_{m}.json"))["rates"]["expert_1"]
           for m in ("Qwen2.5-3B-Instruct", "Qwen2.5-7B-Instruct", "Yi-1.5-9B-Chat")]
    lines.append(f"\\newcommand{{\\ExpertBothLo}}{{{min(t['both'] for t in top):.2f}}}")
    lines.append(f"\\newcommand{{\\ExpertBothHi}}{{{max(t['both'] for t in top):.2f}}}")
    lines.append(f"\\newcommand{{\\ExpertRoutedLo}}{{{min(t['routed'] for t in top):.2f}}}")
    lines.append(f"\\newcommand{{\\ExpertRoutedHi}}{{{max(t['routed'] for t in top):.2f}}}")
    lines += bp_macros()
    rs = json.load(open(ROOT / "runs/routers/base5_rs/results.json"))["conditions"]
    for cond, name in (("unique_4x", "UniqueFourGapPts"), ("latest_4x", "LatestFourGapPts")):
        e = rs[cond]
        ds = [e[s]["causal"] - e[s]["imitation"] for s in e if s.startswith("seed")]
        lines.append(f"\\newcommand{{\\{name}}}{{{round(100 * sum(ds) / len(ds)):d}}}")
    return "\n".join(lines)


def table_routing() -> str:
    base = json.load(open(ROOT / "runs/routers/base5_rs/results.json"))["conditions"]
    rows = [
        ("Unique retrieval", base["unique_id"], None),
        ("Latest write", base["latest_id"], None),
        ("Duplicate evidence", base["duplicate_id"], None),
        ("Latest write, stale-4", base["latest_stale4"], None),
        ("Unique, family distractors", base["unique_family"], None),
        ("Unique, 2$\\times$ length", base["unique_2x"], None),
        ("Latest, 2$\\times$ length", base["latest_2x"], None),
        ("Unique, 4$\\times$ length", base["unique_4x"], None),
        ("Latest, 4$\\times$ length", base["latest_4x"], None),
    ]
    lines = [
        "\\begin{table*}[t]",
        "\\caption{Single-record routed accuracy at the 10\\% block budget",
        "(pooling routers, seed-0 labels; mean over five teachers and five",
        "router seeds). Stale-4 evaluates latest write with four obsolete writes; training uses two. $\\Delta$ is causal minus",
        "imitation, paired $\\pm$ SE. Bold marks a 5\\% paired $t$. A dash rounds",
        "to zero.}",
        "\\label{tab:routing}",
        "\\centering\\footnotesize",
        "\\begin{tabular}{lccccc}",
        "\\toprule",
        "Condition & Dense & Imitation & Causal & $\\Delta$ & Random \\\\",
        "\\midrule",
    ]
    for label, entry, seeds in rows:
        d, i, c, x = (arm_mean(entry, a, seeds) for a in ("dense", "imitation", "causal", "random"))
        g, se, tcrit = paired_gap(entry, seeds)
        ic, cc = f"{i:.2f}", f"{c:.2f}"
        if se and abs(g) > tcrit * se:
            if g > 0:
                cc = f"\\textbf{{{cc}}}"
            else:
                ic = f"\\textbf{{{ic}}}"
        delta = "--" if abs(g) < 0.0005 and se < 0.0005 else f"${g:+.3f} \\pm {se:.3f}$"
        lines.append(f"{label} & {d:.2f} & {ic} & {cc} & {delta} & {x:.2f} \\\\")
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{table*}"]
    return "\n".join(lines)


def table_ablation() -> str:
    r = json.load(open(ROOT / "runs/routers/ablation/results.json"))["conditions"]
    conds = [("multihop2_id", MULTIHOP_SEEDS), ("unique_4x", None), ("latest_4x", None)]
    arms = [
        ("Attention (answer position)", "KL", "imitation", False),
        ("Attention (answer position)", "coverage", "attention_cov", False),
        ("Attention (all positions)", "KL", "imitation_allpos", False),
        ("Causal evidence", "coverage", "causal", True),
        ("Causal evidence", "KL", "causal_kl", True),
    ]
    lines = [
        "\\begin{table}[!htbp]",
        "\\caption{Label type against loss form for pooling routers at the 10\\%",
        "budget, mean over teachers; bold marks the causal label under either",
        "loss. SparseKL restricts the KL to the router's own top-$k$ set, the",
        "primary objective of Ahmad and Yun (2026).}",
        "\\label{tab:ablation}",
        "\\centering\\footnotesize",
        "\\begin{tabular}{llccc}",
        "\\toprule",
        "Label & Loss & Multi-hop & Unique 4$\\times$ & Latest 4$\\times$ \\\\",
        "\\midrule",
    ]
    sk = json.load(open(ROOT / "runs/routers/ablation_sparsekl/results.json"))["conditions"]
    for label, loss, arm, bold in arms:
        vals = [arm_mean(r[c], arm, seeds) for c, seeds in conds]
        cells = " & ".join(f"\\textbf{{{v:.2f}}}" if bold else f"{v:.2f}" for v in vals)
        lines.append(f"{label} & {loss} & {cells} \\\\")
        if arm == "imitation":
            sv = [arm_mean(sk[c], "imitation_sparsekl", seeds) for c, seeds in conds]
            scells = " & ".join(f"{v:.2f}" for v in sv)
            lines.append(f"Attention (answer position) & SparseKL & {scells} \\\\")
    rand = " & ".join(f"{arm_mean(r[c], 'random', seeds):.2f}" for c, seeds in conds)
    lines += ["\\midrule", f"Random gates & & {rand} \\\\", "\\bottomrule", "\\end{tabular}", "\\end{table}"]
    return "\n".join(lines)


def table_chain() -> str:
    grid = json.load(open(ROOT / "runs/diagnostics/chain_router_grid.json"))
    imit = json.load(open(ROOT / "runs/diagnostics/chain_router_imitation.json"))
    transfer = json.load(open(ROOT / "runs/diagnostics/chain_router_transfer.json"))
    oracle = json.load(open(ROOT / "runs/diagnostics/oracle_routing.json"))
    abl = json.load(open(ROOT / "runs/routers/ablation/results.json"))["conditions"]["multihop2_id"]
    dense = arm_mean(abl, "dense", MULTIHOP_SEEDS)
    random_gate = arm_mean(abl, "random", MULTIHOP_SEEDS)
    pool_causal = arm_mean(abl, "causal", MULTIHOP_SEEDS)
    pool_imit = arm_mean(abl, "imitation", MULTIHOP_SEEDS)
    # Both supervisions trained on each teacher's own labels, three router
    # seeds each, so neither arm is represented by a single run.
    def per_teacher(kind: str) -> dict[str, list]:
        out = {}
        for teacher in ("seed0", "seed1", "seed2", "seed4"):
            r = json.load(open(ROOT / f"runs/diagnostics/chain_router_{kind}_{teacher}.json"))
            runs = [v for k, v in sorted(r.items())]
            out[teacher] = ([v["multihop2_routed"] for v in runs], runs[0]["multihop2_chain_recall"])
        return out

    imit_by, causal_by = per_teacher("imitation"), per_teacher("causal")
    chain_imit = sum(imit_by["seed0"][0]) / len(imit_by["seed0"][0])
    chain_imit_rec = imit_by["seed0"][1]
    chain_causal = sum(causal_by["seed0"][0]) / len(causal_by["seed0"][0])
    chain_causal_rec = causal_by["seed0"][1]
    all_imit = [v for vals, _ in imit_by.values() for v in vals]
    all_causal = [v for vals, _ in causal_by.values() for v in vals]
    all_trace = [v for vals, _ in per_teacher("trace").values() for v in vals]
    o_att = [oracle[s][f"multihop_oracle_attention_{agg}"] for s in oracle for agg in ("max", "mean")]
    # Best layer is picked post hoc per seed, so this bounds any single-layer
    # attention selection from above.
    o_att_layer = [oracle[s]["multihop_oracle_attention_best_layer"] for s in oracle]
    o_abl = [oracle[s]["multihop_oracle_ablation_rank"] for s in oracle]
    o_ann = [oracle[s]["multihop_oracle_annotated"] for s in oracle]

    def rec(r):
        return f"{r['pointer1']:.2f}/{r['pointer2']:.2f}/{r['end_value']:.2f}"

    lines = [
        "\\begin{table*}[t]",
        "\\caption{Multi-hop routing at $k{=}3$. Oracles select from labels;",
        "ranges are the four converged seeds. Chain recall is first",
        "pointer/second pointer/value. Best layer is post hoc, an upper bound.}",
        "\\label{tab:chain}",
        "\\centering\\footnotesize",
        "\\begin{tabular}{llcc}",
        "\\toprule",
        "Selector & Supervision & Routed & Chain recall \\\\",
        "\\midrule",
        f"Dense teacher (no routing) & & {dense:.2f} & \\\\",
        f"Oracle on labels & annotated chain & {min(o_ann):.2f}--{max(o_ann):.2f} & \\\\",
        f"Oracle on labels & ablation ranking & {min(o_abl):.2f}--{max(o_abl):.2f} & \\\\",
        f"Oracle on labels & teacher attention & {min(o_att):.2f}--{max(o_att):.2f} & \\\\",
        f"Oracle on labels & attention, best layer & {min(o_att_layer):.2f}--{max(o_att_layer):.2f} & \\\\",
        f"Chain router, seed 0 & attention (KL) & {chain_imit:.2f} & {rec(chain_imit_rec)} \\\\",
        f"Chain router, seed 0 & causal (coverage) & \\textbf{{{chain_causal:.2f}}} & {rec(chain_causal_rec)} \\\\",
        f"Chain router, all teachers & attention (KL) & {min(all_imit):.2f}--{max(all_imit):.2f} & \\\\",
        f"Chain router, all teachers & backward trace (coverage) & {min(all_trace):.2f}--{max(all_trace):.2f} & \\\\",
        f"Chain router, all teachers & causal (coverage) & "
        f"\\textbf{{{min(all_causal):.2f}--{max(all_causal):.2f}}} & \\\\",
        f"Random gates & & {random_gate:.2f} & \\\\",
        "\\bottomrule",
        "\\end{tabular}",
        
        "\\end{table*}",
    ]
    return "\n".join(lines)


def table_pretrained() -> str:
    models = [
        ("Qwen2.5-0.5B", "Qwen2.5-0.5B-Instruct"),
        ("Qwen2.5-1.5B", "Qwen2.5-1.5B-Instruct"),
        ("Qwen2.5-3B", "Qwen2.5-3B-Instruct"),
        ("Qwen2.5-7B", "Qwen2.5-7B-Instruct"),
        ("Yi-1.5-9B", "Yi-1.5-9B-Chat"),
        ("Gemma-2-9B", "gemma-2-9b-it"),
    ]
    lines = [
        "\\begin{table*}[t]",
        "\\caption{Frozen pretrained models on conflicting facts (400 examples,",
        "16 records, 2 obsolete writes; flip and sufficiency on solved",
        "examples). Obsolete $>$ current: the obsolete record out-attends the",
        "current one; the no-sink control repeats it",
        "(Table~\\ref{tab:trace-pretrained}).}",
        "\\label{tab:pretrained}",
        "\\centering\\footnotesize\\setlength{\\tabcolsep}{3.5pt}",
        "\\begin{tabular}{lcccccc}",
        "\\toprule",
        "Model & Accuracy & Flip (causal) & Flip (random) & Sufficient alone & Obsolete $>$ current & no sink \\\\",
        "\\midrule",
    ]
    for label, name in models:
        r = json.load(open(ROOT / "runs/pretrained" / f"{name}.json"))["latest"]
        trace = ROOT / "runs/pretrained" / f"trace_{name}.json"
        if trace.exists():
            clean = f"{json.load(open(trace))['rates']['attention_stale_over_current_no_first']:.2f}"
        else:
            clean = "--"
        lines.append(
            f"{label} & {r['dense_acc']:.2f} & {r['flip_causal']:.2f} & {r['flip_random']:.2f} & "
            f"{r['sufficient_alone']:.2f} & {r['stale_attention_over_current']:.2f} & {clean} \\\\"
        )
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{table*}"]
    return "\n".join(lines)


def table_recovered() -> str:
    files = [
        ("Sufficiency / flip family", "recovered_synth.json"),
        ("\\quad + verified delta prefix", "recovered_synth_verified.json"),
        ("Top-$k$ delta, annotated size", "recovered_synth_delta.json"),
        ("Top-$k$ delta, budget size", "recovered_synth_budget.json"),
        ("Singletons, else budget delta", "recovered_synth_hybrid.json"),
        ("Floored delta, else singletons", "recovered_synth_floor.json"),
        ("Input-gradient saliency", "recovered_synth_gradient.json"),
    ]
    lines = [
        "\\begin{table}[H]",
        "\\caption{Recovery estimators on the synthetic mixture: agreement with",
        "the hidden annotations (8{,}000 examples) and routed accuracy of",
        "routers trained on the recovered labels alone (three router seeds, 300",
        "examples per condition). Cover: the recovered set contains an annotated",
        "sufficient set. Last row: input-gradient saliency at the same budget.}",
        "\\label{tab:recovered}",
        "\\centering\\footnotesize",
        "\\begin{tabular}{lccccc}",
        "\\toprule",
        "Estimator & Match & Cover & Multi-hop & Unique & Latest \\\\",
        "\\midrule",
    ]
    for label, fname in files:
        r = json.load(open(ROOT / "runs/diagnostics" / fname))
        seeds = r["per_router_seed"].values()
        mh, un, la = (
            sum(s[key] for s in seeds) / len(r["per_router_seed"])
            for key in ("multihop2_routed", "unique_routed", "latest_routed")
        )
        lines.append(
            f"{label} & {r['recovery_union_match']:.2f} & {r['recovery_acceptable']:.2f} & "
            f"{mh:.2f} & {un:.2f} & {la:.2f} \\\\"
        )
    lines += ["\\bottomrule", "\\end{tabular}", "\\end{table}"]
    return "\n".join(lines)


if __name__ == "__main__":
    header = "% Generated by analysis/make_main_tables.py from runs/. Do not edit by hand.\n"
    for name, build in (
        ("table_macros.tex", table_macros),
        ("table_agreement.tex", table_agreement),
        ("table_routing.tex", table_routing),
        ("table_ablation.tex", table_ablation),
        ("table_chain.tex", table_chain),
        ("table_pretrained.tex", table_pretrained),
        ("table_recovered.tex", table_recovered),
    ):
        (OUT / name).write_text(header + build() + "\n")
        print(f"wrote {OUT / name}")


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/LICENSE <==
MIT License

Copyright (c) 2026 The Authors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/__init__.py <==
"""BlocksmithLM: a small, from-scratch decoder-only transformer language model.

Re-exports the public package surface so callers can write
``from blocksmith_lm import TransformerLM``. Deep module paths
(e.g. ``from blocksmith_lm.transformer_lm import TransformerLM``) still work.
"""

import importlib.metadata

try:
    __version__ = importlib.metadata.version("blocksmith-lm")
except importlib.metadata.PackageNotFoundError:
    __version__ = "0.1.0"

# Models
from blocksmith_lm.transformer_lm import TransformerLM
from blocksmith_lm.looped_transformer_lm import LoopedTransformerLM
from blocksmith_lm.mlp_lm import MLPLM
from blocksmith_lm.delta_rule_lm import DeltaRuleLM
from blocksmith_lm.lstm_lm import LSTMLM

# Delta-rule components (state-dynamics experiments)
from blocksmith_lm.delta_rule_attention import DeltaRuleAttention, StateHook, delta_rule_scan
from blocksmith_lm.delta_rule_block import DeltaRuleBlock
from blocksmith_lm.lstm_lm import LSTMStateHook

# Activation taps
from blocksmith_lm.activation_taps import TAP_SITES, apply_tap, set_tap

# Model components
from blocksmith_lm.transformer_block import TransformerBlock
from blocksmith_lm.multihead_self_attention import MultiheadSelfAttention
from blocksmith_lm.multihead_self_attention_with_rope import MultiheadSelfAttentionWithRoPE
from blocksmith_lm.rotary_positional_embedding import RotaryPositionalEmbedding
from blocksmith_lm.scaled_dot_product_attention import scaled_dot_product_attention
from blocksmith_lm.embedding import Embedding
from blocksmith_lm.linear import Linear
from blocksmith_lm.rmsnorm import RMSNorm
from blocksmith_lm.swiglu import SwiGLU
from blocksmith_lm.softmax import softmax

# Tokenization
from blocksmith_lm.tokenizer import Tokenizer
from blocksmith_lm.train_bpe import train_bpe

# DFA task machinery
from blocksmith_lm.dfa import DFA, ends_with_dfa, mod_k_dfa, no_pattern_dfa
from blocksmith_lm.dfa_sampling import (
    generate_balanced_dataset,
    generate_sample,
    pack_sample,
    split_train_valid,
)

# Optimization and training utilities
from blocksmith_lm.adamw import AdamW
from blocksmith_lm.sgd import SGD
from blocksmith_lm.learning_rate_scheduler import get_lr_cosine_schedule
from blocksmith_lm.gradient_clipping import gradient_clipping
from blocksmith_lm.cross_entropy_loss import cross_entropy_loss
from blocksmith_lm.data_loading import data_loading

# Checkpointing
from blocksmith_lm.checkpoint import save_checkpoint, load_checkpoint

# Inference
from blocksmith_lm.decode import decode_tokens

# Programmatic training / inference entry points live in the (heavy) CLI module
# blocksmith_lm.llm. They are imported lazily via module __getattr__ below so that
# `import blocksmith_lm` stays light and running `python -m blocksmith_lm.llm`
# doesn't trigger the package to re-import that module before it executes as main.
_LAZY_LLM_EXPORTS = frozenset({
    "build_language_model",
    "train_model",
    "generate_completion",
    "load_model",
    "LoadedModel",
})


def __getattr__(name):
    if name in _LAZY_LLM_EXPORTS:
        import blocksmith_lm.llm as _llm

        return getattr(_llm, name)
    raise AttributeError(f"module {__name__!r} has no attribute {name!r}")


def __dir__():
    return sorted(list(globals().keys()) + list(_LAZY_LLM_EXPORTS))

__all__ = [
    "__version__",
    # Models
    "TransformerLM",
    "LoopedTransformerLM",
    "MLPLM",
    "DeltaRuleLM",
    "LSTMLM",
    # Delta-rule components
    "DeltaRuleAttention",
    "DeltaRuleBlock",
    "StateHook",
    "LSTMStateHook",
    "delta_rule_scan",
    # Activation taps
    "TAP_SITES",
    "apply_tap",
    "set_tap",
    # Model components
    "TransformerBlock",
    "MultiheadSelfAttention",
    "MultiheadSelfAttentionWithRoPE",
    "RotaryPositionalEmbedding",
    "scaled_dot_product_attention",
    "Embedding",
    "Linear",
    "RMSNorm",
    "SwiGLU",
    "softmax",
    # Tokenization
    "Tokenizer",
    "train_bpe",
    # Optimization and training utilities
    "AdamW",
    "SGD",
    "get_lr_cosine_schedule",
    "gradient_clipping",
    "cross_entropy_loss",
    "data_loading",
    # Checkpointing
    "save_checkpoint",
    "load_checkpoint",
    # Inference
    "decode_tokens",
    # Programmatic entry points
    "build_language_model",
    "train_model",
    "generate_completion",
    "load_model",
    "LoadedModel",
]


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/activation_taps.py <==
"""Optional taps for observing or rewriting intermediate activations.

A tap is a callable that receives a site name and the tensor produced at that
site, and returns either a replacement tensor or None to leave the value
untouched. Modules that support tapping expose a ``tap`` attribute (default
None); when it is unset the forward pass is unchanged.

Taps exist so research code built on this library (precision perturbation,
noise injection, activation logging) can reach intermediate tensors without
forking the model code. Sites are placed on the tensors themselves, not on
module boundaries, so they cover values that PyTorch forward hooks cannot see
(attention logits, softmax weights, the RoPE tables).
"""

import torch
import torch.nn as nn
from typing import Callable

Tap = Callable[[str, torch.Tensor], torch.Tensor | None]

# Every site name emitted by the model code, in forward-pass order.
TAP_SITES = (
    "rope_cos",           # cos table rows gathered for this call, RotaryPositionalEmbedding
    "rope_sin",           # sin table rows gathered for this call, RotaryPositionalEmbedding
    "q_post_rope",        # per-head queries after RoPE, MultiheadSelfAttentionWithRoPE
    "k_post_rope",        # per-head keys after RoPE, MultiheadSelfAttentionWithRoPE
    "value_vectors",      # per-head values, MultiheadSelfAttentionWithRoPE
    "attention_logits",   # scaled (and bias-added) QK^T before masking, scaled_dot_product_attention
    "softmax_output",     # normalized attention weights, scaled_dot_product_attention
    "attention_output",   # attention result after the output projection
    "mlp_output",         # feedforward result before the residual add, TransformerBlock
    "residual_stream",    # block output after the second residual add, TransformerBlock
)


def apply_tap(tap: Tap | None, site: str, value: torch.Tensor) -> torch.Tensor:
    """Run ``tap`` at ``site`` if one is installed; otherwise return ``value`` unchanged."""
    if tap is None:
        return value
    result = tap(site, value)
    return value if result is None else result


def set_tap(model: nn.Module, tap: Tap | None) -> None:
    """Install ``tap`` on every submodule of ``model`` that supports tapping.

    Pass None to remove previously installed taps. To tap a subset of layers,
    set the ``tap`` attribute on the individual modules instead.
    """
    for module in model.modules():
        if hasattr(module, "tap"):
            module.tap = tap


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/adamw.py <==
import torch
import torch.optim as optim
import math
from typing import Optional, Callable

class AdamW(optim.Optimizer):
    """Adam with decoupled weight decay (Loshchilov & Hutter)."""

    def __init__(self, params, lr=0.01, betas=(0.9, 0.999), eps=1e-8, weight_decay=0.01):
        if lr < 0:
            raise ValueError(f"Invalid learning rate: {lr}")
        if betas[0] < 0 or betas[0] > 1:
            raise ValueError(f"Invalid beta1: {betas[0]}")
        if betas[1] < 0 or betas[1] > 1:
            raise ValueError(f"Invalid beta2: {betas[1]}")
        if eps < 0:
            raise ValueError(f"Invalid epsilon: {eps}")
        if weight_decay < 0:
            raise ValueError(f"Invalid weight decay: {weight_decay}")
        defaults = {"lr": lr, "betas": betas, "eps": eps, "weight_decay": weight_decay}
        super().__init__(params, defaults)
        self.lr = lr
        self.betas = betas
        self.eps = eps
        self.weight_decay = weight_decay

    def step(self, closure: Optional[Callable] = None):
        # Every tensor here takes the shape of the parameter it belongs to: the
        # moments m and v are zeros_like(p), and the update is elementwise, so
        # this works for any parameter rank. lr, the betas, eps, weight_decay,
        # step and the bias corrections are Python scalars.
        loss = None if closure is None else closure()
        for group in self.param_groups:
            lr = group["lr"]
            betas = group["betas"]
            beta1, beta2 = betas
            eps = group["eps"]
            weight_decay = group["weight_decay"]
            for p in group["params"]:
                if p.grad is None:
                    continue
                state = self.state[p]
                if len(state) == 0:
                    state["step"] = 0
                    state["m"] = torch.zeros_like(p.data)
                    state["v"] = torch.zeros_like(p.data)
                m, v = state["m"], state["v"]
                state["step"] += 1
                step = state["step"]

                g = p.grad
                bias_correction1 = 1 - beta1 ** step
                bias_correction2 = 1 - beta2 ** step
                step_size = lr / bias_correction1

                p.data.add_(p.data, alpha=-lr * weight_decay)
                m.mul_(beta1).add_(g, alpha=1 - beta1)
                v.mul_(beta2).addcmul_(g, g, value=1 - beta2)
                denom = (v.sqrt() / math.sqrt(bias_correction2)) + eps
                p.data.addcdiv_(m, denom, value=-step_size)

        return loss


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/checkpoint.py <==
import torch
import os
import typing

def save_checkpoint(
    model: torch.nn.Module,
    optimizer: torch.optim.Optimizer,
    iteration: int,
    out: str | os.PathLike | typing.BinaryIO | typing.IO[bytes],
):
    """Save model weights, optimizer state, and iteration number."""
    checkpoint = {
        'iteration': iteration,
        'model_state_dict': model.state_dict(),
        'optimizer_state_dict': optimizer.state_dict(),
    }
    torch.save(checkpoint, out)

def load_checkpoint(src: str | os.PathLike | typing.BinaryIO | typing.IO[bytes], model: torch.nn.Module, optimizer: torch.optim.Optimizer) -> int:
    """Restore model and optimizer from a checkpoint; return the saved iteration."""
    checkpoint = torch.load(src, weights_only=True)
    model.load_state_dict(checkpoint['model_state_dict'])
    optimizer.load_state_dict(checkpoint['optimizer_state_dict'])
    return checkpoint['iteration']


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/cross_entropy_loss.py <==
import torch
from jaxtyping import Float
from torch import Tensor
import torch.nn.functional as F
from jaxtyping import Int

def cross_entropy_loss(
    logits: Float[Tensor, " batch_size sequence_length vocab_size"],
    targets: Int[Tensor, " batch_size sequence_length"],
    *,
    ignore_index: int | None = None,
) -> torch.Tensor:
    """Cross-entropy loss for a sequence of logits and targets.

    With ignore_index, positions whose target equals that value contribute
    nothing to the loss and the mean is taken over the remaining positions.
    Use it for padded batches, prompt tokens that should not be trained on, or
    any run that supervises a subset of positions. The usual sentinel is -100,
    matching torch.nn.functional.cross_entropy. Leaving it unset supervises
    every position, which is the default.

    Both arguments are flattened over batch and sequence before the call --
    logits (batch, seq, vocab) -> (batch*seq, vocab), targets (batch, seq) ->
    (batch*seq,) -- and the return is a scalar.
    """
    flat_targets = targets.reshape(-1)
    if ignore_index is None:
        return F.cross_entropy(logits.reshape(-1, logits.size(-1)), flat_targets)

    # An all-ignored batch makes F.cross_entropy return a silent nan, which
    # then poisons the optimizer state. Fail loudly instead.
    if not (flat_targets != ignore_index).any():
        raise ValueError(f"every target position equals ignore_index ({ignore_index}); nothing to train on")
    return F.cross_entropy(
        logits.reshape(-1, logits.size(-1)),
        flat_targets,
        ignore_index=ignore_index,
    )


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/data_loading.py <==
import torch
import numpy as np


def data_loading(
    token_ids: np.ndarray, batch_size: int, context_length: int, device: str
) -> tuple[torch.Tensor, torch.Tensor]:
    """Sample random (input, target) LM batches from a flat 1D token array.

    x and y are both shape (batch_size, context_length); y is x shifted by one token.
    """
    n = int(token_ids.shape[0])
    if batch_size < 1:
        raise ValueError(f"batch_size must be positive, got {batch_size}")
    if context_length < 1:
        raise ValueError(f"context_length must be positive, got {context_length}")

    # Exclusive upper bound: each start needs context_length inputs plus one target token.
    high = n - context_length
    if high <= 0:
        raise ValueError(
            f"token_ids length {n} is too short for context_length {context_length}"
        )

    # Sample starts on CPU so we can index the numpy array, then place the batch on device.
    starts = torch.randint(0, high, (batch_size,)).numpy()   # (batch_size,)
    offsets = np.arange(context_length)                      # (context_length,)
    # starts[:, None] + offsets broadcasts to (batch_size, context_length) index
    # matrix; gathering with it lifts the flat token array to a batch of windows.
    x = torch.as_tensor(token_ids[starts[:, None] + offsets], dtype=torch.long, device=device)
    y = torch.as_tensor(token_ids[starts[:, None] + offsets + 1], dtype=torch.long, device=device)
    return x, y


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/decode.py <==
import torch
import torch.nn as nn


def decode_tokens(
    token_ids: list[int],
    transformer: nn.Module,
    device: torch.device | None = None,
) -> int:
    if device is None:
        device = next(transformer.parameters()).device
    tokens_tensor = torch.tensor(token_ids, dtype=torch.long, device=device).unsqueeze(0)
    transformer.eval()
    with torch.inference_mode():
        logits = transformer(tokens_tensor)
        return int(logits[0, -1].argmax().item())


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/delta_rule_attention.py <==
"""Sequential delta-rule attention with configurable decay gating.

One module covers the DeltaNet family used in the state-dynamics experiments,
so the architectures differ only in the gate configuration, never in code path:

    gate_mode="none"     DeltaNet        S_t = (I - b_t k_t k_t^T) S_{t-1} + b_t k_t v_t^T
    gate_mode="scalar"   Gated DeltaNet  S_t = (I - b_t k_t k_t^T) a_t S_{t-1} + b_t k_t v_t^T
    gate_mode="channel"  KDA             a_t in (0,1)^{d_k}, one decay per key channel

``beta_max=2.0`` widens b_t to (0,2), which puts the eigenvalues of
(I - b k k^T) in (-1, 1] for unit-norm k (the Grazzi et al. negative-eigenvalue
regime). ``num_householder=n`` applies n delta updates per token (DeltaProduct).

The recurrence runs step by step on purpose so a state hook can read or
overwrite S_t at every position, which is what the probing and
causal-substitution experiments need. Use the chunked kernels in
flash-linear-attention when you want throughput instead of access.
"""

from __future__ import annotations

from collections.abc import Callable

import torch
import torch.nn as nn
import torch.nn.functional as F
from einops import einsum, rearrange
from jaxtyping import Float
from torch import Tensor

from blocksmith_lm.linear import Linear

# Called with (position, memory) after the write at that position; memory has
# shape (batch, heads, d_k, d_v). Return a replacement tensor to overwrite the
# state the model carries forward, or None to leave it untouched. Same contract
# shape as blocksmith_lm.activation_taps, but with the position made explicit
# because interventions are position-targeted.
StateHook = Callable[[int, Tensor], Tensor | None]

# Decay gates start at sigmoid(4) ~ 0.982: memory is near-persistent at init
# and training has to opt in to forgetting.
_GATE_BIAS_INIT = 4.0


def delta_rule_scan(
    q: Float[Tensor, " batch heads seq d_k"],
    k: Float[Tensor, " batch heads seq householders d_k"],
    v: Float[Tensor, " batch heads seq householders d_v"],
    beta: Float[Tensor, " batch heads seq householders"],
    alpha: Tensor | None = None,
    state_hook: StateHook | None = None,
    store_states: bool = False,
) -> Tensor | tuple[Tensor, Tensor]:
    """Run the gated delta-rule recurrence and read it out with q.

    alpha is None (no decay), (batch, heads, seq) for a scalar gate, or
    (batch, heads, seq, d_k) for a channel-wise gate. Decay is applied once per
    position, before the first delta update. Returns outputs of shape
    (batch, heads, seq, d_v); with store_states, also the post-write memories
    stacked to (batch, heads, seq, d_k, d_v).
    """
    batch, heads, seq, householders, d_k = k.shape
    d_v = v.shape[-1]
    S = k.new_zeros(batch, heads, d_k, d_v)
    outputs = []
    states = [] if store_states else None
    for i in range(seq):
        if alpha is not None:
            decay = alpha[:, :, i]
            if decay.dim() == 2:  # scalar gate -> broadcast over key channels
                decay = decay[..., None]
            S = S * decay[..., None]
        for j in range(householders):
            k_ij = k[:, :, i, j]
            v_ij = v[:, :, i, j]
            b_ij = beta[:, :, i, j, None]
            prediction = einsum(S, k_ij, "b h dk dv, b h dk -> b h dv")
            S = S + einsum(k_ij, b_ij * (v_ij - prediction), "b h dk, b h dv -> b h dk dv")
        if state_hook is not None:
            replacement = state_hook(i, S)
            if replacement is not None:
                S = replacement
        if store_states:
            states.append(S)
        outputs.append(einsum(S, q[:, :, i], "b h dk dv, b h dk -> b h dv"))
    out = torch.stack(outputs, dim=2)
    if store_states:
        return out, torch.stack(states, dim=2)
    return out


class DeltaRuleAttention(nn.Module):

    def __init__(
        self,
        d_model: int,
        num_heads: int,
        gate_mode: str = "none",
        beta_max: float = 1.0,
        num_householder: int = 1,
        use_short_conv: bool = True,
        conv_size: int = 4,
        gate_quantization: str = "none",
        device: torch.device = None,
        dtype: torch.dtype = None,
    ):
        super().__init__()
        if gate_mode not in ("none", "scalar", "channel"):
            raise ValueError(f"unknown gate_mode {gate_mode!r}")
        if gate_quantization not in ("none", "bfloat16", "snap"):
            raise ValueError(f"unknown gate_quantization {gate_quantization!r}")
        if d_model % num_heads != 0:
            raise ValueError("d_model must be divisible by num_heads")
        self.d_model = d_model
        self.num_heads = num_heads
        self.head_dim = d_model // num_heads
        self.gate_mode = gate_mode
        self.beta_max = beta_max
        self.num_householder = num_householder
        self.use_short_conv = use_short_conv
        self.gate_quantization = gate_quantization

        self.q_proj = Linear(d_model, d_model, device=device, dtype=dtype)
        self.k_proj = Linear(d_model, num_householder * d_model, device=device, dtype=dtype)
        self.v_proj = Linear(d_model, num_householder * d_model, device=device, dtype=dtype)
        self.beta_proj = Linear(d_model, num_householder * num_heads, device=device, dtype=dtype)
        self.out_proj = Linear(d_model, d_model, device=device, dtype=dtype)

        if gate_mode == "scalar":
            self.alpha_proj = Linear(d_model, num_heads, device=device, dtype=dtype)
            self.alpha_bias = nn.Parameter(torch.full((num_heads,), _GATE_BIAS_INIT, device=device, dtype=dtype))
        elif gate_mode == "channel":
            self.alpha_proj = Linear(d_model, d_model, device=device, dtype=dtype)
            self.alpha_bias = nn.Parameter(torch.full((d_model,), _GATE_BIAS_INIT, device=device, dtype=dtype))

        if use_short_conv:
            self.q_conv = self._make_conv(d_model, conv_size, device, dtype)
            self.k_conv = self._make_conv(num_householder * d_model, conv_size, device, dtype)
            self.v_conv = self._make_conv(num_householder * d_model, conv_size, device, dtype)

    @staticmethod
    def _make_conv(channels: int, conv_size: int, device, dtype) -> nn.Conv1d:
        # Depthwise causal conv; the left padding is trimmed in _feature below.
        return nn.Conv1d(
            channels, channels, conv_size,
            groups=channels, padding=conv_size - 1, bias=False,
            device=device, dtype=dtype,
        )

    def _feature(self, x: Tensor, conv: nn.Conv1d | None) -> Tensor:
        seq_len = x.shape[1]
        if conv is not None:
            x = conv(x.transpose(1, 2))[:, :, :seq_len].transpose(1, 2)
        return F.silu(x)

    # Snap threshold: sigmoid(5.3) ~ 0.995, the logit region trained gates
    # actually reach before the loss gradient dies.
    _SNAP_THRESHOLD = 0.995

    def _gate(self, raw: Tensor) -> Tensor:
        """Sigmoid with optional saturation handling.

        In fp32 a sigmoid saturates to exactly 1 only near logit 17, which
        gradient descent does not reach once the training lengths are fit; the
        eigenvalue-(-1) constructions (beta = 2) are then only approached and
        the state decays over long rollouts. "bfloat16" rounds the gate
        through bf16 (saturation near logit 6, the finite-precision
        convention of the expressivity results). "snap" clamps any gate above
        0.995 to exactly 1 with a straight-through gradient, so saturation is
        reachable at the logits trained models do attain. Both are
        gradient-transparent.
        """
        gate = torch.sigmoid(raw)
        if self.gate_quantization == "bfloat16":
            gate = gate.to(torch.bfloat16).to(raw.dtype)
        elif self.gate_quantization == "snap":
            snapped = torch.where(gate > self._SNAP_THRESHOLD, torch.ones_like(gate), gate)
            gate = gate + (snapped - gate).detach()
        return gate

    def forward(
        self,
        x: Float[Tensor, " batch seq d_model"],
        state_hook: StateHook | None = None,
        store_states: bool = False,
    ) -> Tensor | tuple[Tensor, Tensor]:
        """With store_states, returns (output, memories); otherwise output alone.

        Memories come back as (batch, heads, seq, d_k, d_v) — at seq 2048 and
        head_dim 64 that is 16 MB per batch element and head, so probe with
        small batches.
        """
        q = self._feature(self.q_proj(x), self.q_conv if self.use_short_conv else None)
        k = self._feature(self.k_proj(x), self.k_conv if self.use_short_conv else None)
        v = self._feature(self.v_proj(x), self.v_conv if self.use_short_conv else None)

        q = F.normalize(rearrange(q, "b t (h d) -> b h t d", h=self.num_heads), dim=-1)
        k = F.normalize(rearrange(k, "b t (n h d) -> b h t n d", n=self.num_householder, h=self.num_heads), dim=-1)
        v = rearrange(v, "b t (n h d) -> b h t n d", n=self.num_householder, h=self.num_heads)
        beta = self.beta_max * self._gate(
            rearrange(self.beta_proj(x), "b t (n h) -> b h t n", n=self.num_householder)
        )

        if self.gate_mode == "scalar":
            alpha = rearrange(self._gate(self.alpha_proj(x) + self.alpha_bias), "b t h -> b h t")
        elif self.gate_mode == "channel":
            alpha = rearrange(self._gate(self.alpha_proj(x) + self.alpha_bias), "b t (h d) -> b h t d", h=self.num_heads)
        else:
            alpha = None

        scanned = delta_rule_scan(q, k, v, beta, alpha, state_hook=state_hook, store_states=store_states)
        out, states = scanned if store_states else (scanned, None)
        out = self.out_proj(rearrange(out, "b h t d -> b t (h d)"))
        if store_states:
            return out, states
        return out


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/delta_rule_block.py <==
"""Pre-norm residual block around DeltaRuleAttention, mirroring TransformerBlock."""

from __future__ import annotations

import torch
import torch.nn as nn
from jaxtyping import Float
from torch import Tensor

from blocksmith_lm.activation_taps import apply_tap
from blocksmith_lm.delta_rule_attention import DeltaRuleAttention, StateHook
from blocksmith_lm.rmsnorm import RMSNorm
from blocksmith_lm.swiglu import SwiGLU


class DeltaRuleBlock(nn.Module):

    def __init__(
        self,
        d_model: int,
        num_heads: int,
        d_ff: int,
        gate_mode: str = "none",
        beta_max: float = 1.0,
        num_householder: int = 1,
        use_short_conv: bool = True,
        gate_quantization: str = "none",
        device: torch.device = None,
        dtype: torch.dtype = None,
    ):
        super().__init__()
        self.ln1 = RMSNorm(d_model, device=device, dtype=dtype)
        self.attn = DeltaRuleAttention(
            d_model, num_heads,
            gate_mode=gate_mode, beta_max=beta_max, num_householder=num_householder,
            use_short_conv=use_short_conv, gate_quantization=gate_quantization,
            device=device, dtype=dtype,
        )
        self.ln2 = RMSNorm(d_model, device=device, dtype=dtype)
        self.ffn = SwiGLU(d_model, d_ff, device=device, dtype=dtype)
        self.tap = None  # see blocksmith_lm.activation_taps

    def forward(
        self,
        in_features: Float[Tensor, " batch seq d_model"],
        state_hook: StateHook | None = None,
        store_states: bool = False,
    ) -> Tensor | tuple[Tensor, Tensor]:
        """With store_states, returns (features, memories); otherwise features alone."""
        attended = self.attn(self.ln1(in_features), state_hook=state_hook, store_states=store_states)
        attended, states = attended if store_states else (attended, None)
        residual = in_features + attended

        feedforward = self.ffn(self.ln2(residual))
        feedforward = apply_tap(self.tap, "mlp_output", feedforward)
        out = residual + feedforward
        out = apply_tap(self.tap, "residual_stream", out)
        if store_states:
            return out, states
        return out


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/delta_rule_lm.py <==
"""Decoder-only language model over delta-rule attention blocks.

Covers DeltaNet (gate_mode="none"), Gated DeltaNet ("scalar"), and KDA
("channel"); beta_max=2.0 gives the negative-eigenvalue variants and
num_householder>1 gives DeltaProduct. No positional encoding: order comes from
the recurrence itself. Sequences are assumed unpadded — bucket by length
upstream rather than masking.
"""

from __future__ import annotations

import torch
import torch.nn as nn
from jaxtyping import Int
from torch import Tensor

from blocksmith_lm.delta_rule_attention import StateHook
from blocksmith_lm.delta_rule_block import DeltaRuleBlock
from blocksmith_lm.embedding import Embedding
from blocksmith_lm.linear import Linear
from blocksmith_lm.rmsnorm import RMSNorm


class DeltaRuleLM(nn.Module):

    def __init__(
        self,
        vocab_size: int,
        num_layers: int,
        d_model: int,
        num_heads: int,
        d_ff: int,
        gate_mode: str = "none",
        beta_max: float = 1.0,
        num_householder: int = 1,
        use_short_conv: bool = True,
        gate_quantization: str = "none",
        device: torch.device = None,
        dtype: torch.dtype = None,
    ):
        super().__init__()
        self.vocab_size = vocab_size
        self.num_layers = num_layers
        self.gate_mode = gate_mode
        self.beta_max = beta_max
        self.token_embeddings = Embedding(vocab_size, d_model, device=device, dtype=dtype)
        self.layers = nn.ModuleList([
            DeltaRuleBlock(
                d_model, num_heads, d_ff,
                gate_mode=gate_mode, beta_max=beta_max, num_householder=num_householder,
                use_short_conv=use_short_conv, gate_quantization=gate_quantization,
                device=device, dtype=dtype,
            )
            for _ in range(num_layers)
        ])
        self.ln_final = RMSNorm(d_model, device=device, dtype=dtype)
        self.lm_head = Linear(d_model, vocab_size, device=device, dtype=dtype)

    def forward(
        self,
        in_indices: Int[Tensor, " batch seq"],
        state_hooks: dict[int, StateHook] | None = None,
        store_states: bool = False,
    ) -> Tensor | tuple[Tensor, list[Tensor]]:
        """state_hooks maps layer index -> hook; see DeltaRuleAttention.StateHook.

        With store_states, returns (logits, memories) where memories is one
        (batch, heads, seq, d_k, d_v) tensor per layer.
        """
        x = self.token_embeddings(in_indices)
        all_states = [] if store_states else None
        for index, layer in enumerate(self.layers):
            hook = state_hooks.get(index) if state_hooks else None
            result = layer(x, state_hook=hook, store_states=store_states)
            if store_states:
                x, states = result
                all_states.append(states)
            else:
                x = result
        logits = self.lm_head(self.ln_final(x))
        if store_states:
            return logits, all_states
        return logits


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/dfa.py <==
"""Deterministic finite automata with exact per-position ground-truth state.

The DFA is the task substrate for formal-language experiments: the state after
every prefix is exactly computable, so linear probes measure decodability
rather than annotation quality. Task catalogs (which DFAs a paper trains on,
with which vocabularies) belong in the paper repositories; this module holds
only the machinery and the generic builders.
"""

from __future__ import annotations

from collections.abc import Callable
from dataclasses import dataclass, field


@dataclass(frozen=True)
class DFA:
    """Deterministic finite automaton with explicit transition table."""

    name: str
    alphabet: tuple[str, ...]
    num_states: int
    start_state: int
    accept_states: frozenset[int]
    transitions: dict[tuple[int, str], int]
    reject_states: frozenset[int] = frozenset()
    # Absorbing-accept ("accept sink") states: once entered, the string is
    # accepted forever. Used to steer REJECT sampling away from the sink, the
    # dual of reject_states for ACCEPT sampling.
    accept_sink_states: frozenset[int] = frozenset()
    symbol_to_token_id: dict[str, int] = field(default_factory=dict)
    # Optional filter: return False when (length, label) cannot be realized.
    length_feasible: Callable[[int, str], bool] | None = None
    # For long triggers, REJECT strings plant the pattern rather than random-walk
    # into the sink; the plant must end by plant_max_end (see _sample_reject_plant).
    reject_plant_pattern: str | None = None
    plant_max_end: int | None = None

    def step(self, state: int, symbol: str) -> int:
        return self.transitions[(state, symbol)]

    def is_accept(self, state: int) -> bool:
        return state in self.accept_states

    def simulate(self, symbols: list[str]) -> tuple[list[int], list[int], int, str]:
        """
        Run the DFA on a symbol string.

        Returns:
            states: DFA state after each symbol
            valid_so_far: 1 while prefix has not entered a reject sink
            final_state: state after the full string
            label: "accept" or "reject"
        """
        state = self.start_state
        states: list[int] = []
        valid_so_far: list[int] = []

        for symbol in symbols:
            state = self.step(state, symbol)
            states.append(state)
            valid_so_far.append(0 if state in self.reject_states else 1)

        label = "accept" if self.is_accept(state) else "reject"
        return states, valid_so_far, state, label

    def tokenize_symbols(self, symbols: list[str]) -> list[int]:
        return [self.symbol_to_token_id[s] for s in symbols]


def _suffix_overlap_len(pattern: str, text: str) -> int:
    """Length of the longest prefix of `pattern` that is a suffix of `text`."""
    max_len = min(len(pattern), len(text))
    for length in range(max_len, 0, -1):
        if pattern[:length] == text[-length:]:
            return length
    return 0


def ends_with_dfa(pattern: str, *, symbol_to_token_id: dict[str, int] | None = None) -> DFA:
    """
    Minimal DFA for strings that end with `pattern` over {0, 1}.

    State i tracks how many characters of `pattern` match the current suffix
    (i in 0..len(pattern); state len(pattern) is accepting).
    """
    if not pattern:
        raise ValueError("ends-with pattern must be non-empty")
    if any(symbol not in ("0", "1") for symbol in pattern):
        raise ValueError(f"ends-with pattern must use alphabet {{0,1}}, got {pattern!r}")

    num_states = len(pattern) + 1
    transitions: dict[tuple[int, str], int] = {}
    for state in range(num_states):
        prefix = pattern[:state]
        for symbol in ("0", "1"):
            next_state = _suffix_overlap_len(pattern, prefix + symbol)
            transitions[(state, symbol)] = next_state

    min_accept_length = len(pattern)

    def length_feasible(length: int, label: str) -> bool:
        if label == "accept":
            return length >= min_accept_length
        return True

    return DFA(
        name=f"ends_with_{pattern}",
        alphabet=("0", "1"),
        num_states=num_states,
        start_state=0,
        accept_states=frozenset({len(pattern)}),
        transitions=transitions,
        symbol_to_token_id=symbol_to_token_id or {},
        length_feasible=length_feasible,
    )


def no_pattern_dfa(
    pattern: str,
    *,
    plant_max_end: int = 32,
    symbol_to_token_id: dict[str, int] | None = None,
) -> DFA:
    """Minimal DFA for strings that do NOT contain `pattern` over {0, 1}.

    KMP match states 0..len(pattern)-1 are accepting; a full match enters an
    absorbing REJECT sink. REJECT data comes from the plant sampler in
    dfa_sampling, which places one occurrence of the trigger into random filler.
    """
    if not pattern or any(symbol not in ("0", "1") for symbol in pattern):
        raise ValueError(f"trigger pattern must be non-empty over {{0,1}}, got {pattern!r}")
    w = len(pattern)
    sink = w
    transitions: dict[tuple[int, str], int] = {}
    for state in range(w):
        prefix = pattern[:state]
        for symbol in ("0", "1"):
            nxt = _suffix_overlap_len(pattern, prefix + symbol)
            transitions[(state, symbol)] = sink if nxt == w else nxt
    transitions[(sink, "0")] = sink
    transitions[(sink, "1")] = sink

    def length_feasible(length: int, label: str) -> bool:
        if label == "reject":
            return length >= w
        return True

    return DFA(
        name=f"no_{pattern}",
        alphabet=("0", "1"),
        num_states=w + 1,
        start_state=0,
        accept_states=frozenset(range(w)),
        transitions=transitions,
        reject_states=frozenset({sink}),
        symbol_to_token_id=symbol_to_token_id or {},
        length_feasible=length_feasible,
        reject_plant_pattern=pattern,
        plant_max_end=plant_max_end,
    )


def mod_k_dfa(
    k: int,
    *,
    alphabet: tuple[str, str] = ("a", "b"),
    count_symbol: str | None = None,
    symbol_to_token_id: dict[str, int] | None = None,
) -> DFA:
    """Counting DFA: state = occurrences of `count_symbol` mod k; state 0 accepts.

    Default counts "a" over {a, b}. parity is mod_k_dfa(2, alphabet=("0", "1"),
    count_symbol="1").
    """
    if k < 2:
        raise ValueError("mod-k counter needs k >= 2")
    counted = count_symbol if count_symbol is not None else alphabet[0]
    if counted not in alphabet:
        raise ValueError(f"count symbol {counted!r} not in alphabet {alphabet}")
    transitions: dict[tuple[int, str], int] = {}
    for state in range(k):
        for symbol in alphabet:
            transitions[(state, symbol)] = (state + 1) % k if symbol == counted else state
    return DFA(
        name=f"mod_{k}_count_{counted}",
        alphabet=alphabet,
        num_states=k,
        start_state=0,
        accept_states=frozenset({0}),
        transitions=transitions,
        symbol_to_token_id=symbol_to_token_id or {},
    )


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/dfa_sampling.py <==
"""Constrained samplers and dataset generation for DFA tasks.

Balanced accept/reject sampling is not trivial for sink languages: a random
walk over no_10110 essentially never rejects at long lengths, and a random
walk over contains-style accept sinks essentially never accepts short ones.
The samplers here steer the walk per step (or plant the trigger outright) so
both labels are reachable at every feasible length.

Samples are plain dicts and stay unpadded; batching, padding, and model
vocabularies are the caller's business.
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np

from blocksmith_lm.dfa import DFA


def _candidate_symbols(
    dfa: DFA,
    state: int,
    *,
    want_accept: bool,
    is_last: bool,
) -> list[str]:
    """Symbols valid at the current step for the target label."""
    choices: list[str] = []
    for symbol in dfa.alphabet:
        next_state = dfa.step(state, symbol)
        if is_last and dfa.is_accept(next_state) != want_accept:
            continue
        if want_accept and next_state in dfa.reject_states:
            continue
        if not want_accept and next_state in dfa.accept_sink_states:
            # Generating a REJECT string: never fall into an absorbing accept.
            continue
        choices.append(symbol)
    return choices


def _sample_forward(
    dfa: DFA,
    length: int,
    want_accept: bool,
    rng: np.random.Generator,
) -> list[str] | None:
    """Greedy forward sampling with per-step constraints."""
    state = dfa.start_state
    symbols: list[str] = []
    for pos in range(length):
        is_last = pos == length - 1
        choices = _candidate_symbols(dfa, state, want_accept=want_accept, is_last=is_last)
        if not choices:
            return None
        symbol = rng.choice(choices)
        symbols.append(symbol)
        state = dfa.step(state, symbol)
    return symbols


def _sample_reject_with_sink(
    dfa: DFA,
    length: int,
    rng: np.random.Generator,
) -> list[str] | None:
    """
    For DFAs with reject sinks: build a string that ends in a reject state.

    The walk is unconstrained until it enters a sink (once there it stays);
    only the final symbol is restricted to land in a non-accept state. Returns
    None if the walk still ends in an accept state.
    """
    if not dfa.reject_states:
        return None

    state = dfa.start_state
    symbols: list[str] = []

    for pos in range(length):
        is_last = pos == length - 1
        choices: list[str] = []

        for symbol in dfa.alphabet:
            next_state = dfa.step(state, symbol)
            if is_last:
                if not dfa.is_accept(next_state):
                    choices.append(symbol)
            elif state in dfa.reject_states:
                if next_state in dfa.reject_states:
                    choices.append(symbol)
            elif next_state in dfa.reject_states:
                choices.append(symbol)
            else:
                choices.append(symbol)

        if not choices:
            return None
        symbol = rng.choice(choices)
        symbols.append(symbol)
        state = dfa.step(state, symbol)

    return symbols if not dfa.is_accept(state) else None


def _sample_reject_plant(
    dfa: DFA,
    length: int,
    rng: np.random.Generator,
) -> list[str] | None:
    """Build a REJECT string by planting the trigger into random filler.

    The reject sink is absorbing, so one occurrence of the trigger forces
    REJECT. The plant position is uniform, subject to ending by plant_max_end
    when set (this keeps the commit position inside the trained length range).
    """
    pattern = dfa.reject_plant_pattern
    if pattern is None:
        return None
    w = len(pattern)
    if length < w:
        return None
    hi = length - w
    if dfa.plant_max_end is not None:
        hi = min(hi, dfa.plant_max_end - w)
    if hi < 0:
        return None
    p = int(rng.integers(0, hi + 1))
    symbols = [str(rng.choice(dfa.alphabet)) for _ in range(length)]
    symbols[p : p + w] = list(pattern)
    return symbols


def pack_sample(dfa: DFA, symbols: list[str]) -> dict:
    """Simulate and bundle one string into the standard sample dict."""
    states, valid_so_far, final_state, label = dfa.simulate(symbols)
    return {
        "tokens": dfa.tokenize_symbols(symbols) if dfa.symbol_to_token_id else [],
        "states": states,
        "valid_so_far": valid_so_far,
        "final_state": final_state,
        "label": label,
        "length": len(symbols),
        "task": dfa.name,
        "symbols": symbols,
    }


def _sample_random_with_mutations(
    dfa: DFA,
    length: int,
    target_label: str,
    rng: np.random.Generator,
    *,
    mutations: int = 32,
) -> dict | None:
    """Fallback: random string plus local symbol resamples."""
    symbols = [rng.choice(dfa.alphabet) for _ in range(length)]
    sample = pack_sample(dfa, symbols)
    if sample["label"] == target_label:
        return sample

    for _ in range(mutations):
        pos = int(rng.integers(0, length))
        symbols[pos] = rng.choice(dfa.alphabet)
        sample = pack_sample(dfa, symbols)
        if sample["label"] == target_label:
            return sample
    return None


def generate_sample(
    dfa: DFA,
    length: int,
    target_label: str,
    rng: np.random.Generator,
    *,
    max_attempts: int = 500,
) -> dict:
    """Build one sample with balanced accept/reject control."""
    if length < 1:
        raise ValueError("length must be >= 1")

    want_accept = target_label == "accept"

    for _ in range(max_attempts):
        symbols: list[str] | None
        if not want_accept and dfa.reject_plant_pattern is not None:
            symbols = _sample_reject_plant(dfa, length, rng)
        elif not want_accept and dfa.reject_states:
            symbols = _sample_reject_with_sink(dfa, length, rng)
        else:
            symbols = _sample_forward(dfa, length, want_accept, rng)

        if symbols is not None:
            sample = pack_sample(dfa, symbols)
            if sample["label"] == target_label:
                return sample

        sample = _sample_random_with_mutations(dfa, length, target_label, rng)
        if sample is not None:
            return sample

    raise RuntimeError(
        f"Failed to generate {target_label} sample of length {length} for task {dfa.name}"
    )


def generate_balanced_dataset(
    dfa: DFA,
    count: int,
    length_range: tuple[int, int],
    rng: np.random.Generator,
    *,
    accept_fraction: float = 0.5,
    deduplicate: bool = True,
) -> list[dict]:
    """Draw `count` samples with uniform lengths and controlled label balance."""
    lo, hi = length_range
    seen: set[tuple[str, ...]] = set()
    samples: list[dict] = []
    max_attempts = max(count * 50, 1000)
    attempts = 0
    while len(samples) < count:
        attempts += 1
        if attempts > max_attempts:
            raise RuntimeError(
                f"Could only generate {len(samples)}/{count} unique samples for "
                f"{dfa.name} lengths={length_range} (deduplicate={deduplicate})"
            )
        for _attempt in range(100):
            length = int(rng.integers(lo, hi + 1))
            target = "accept" if rng.random() < accept_fraction else "reject"
            if dfa.length_feasible is not None and not dfa.length_feasible(length, target):
                continue
            sample = generate_sample(dfa, length, target, rng)
            key = tuple(sample["symbols"])
            if deduplicate and key in seen:
                break
            if deduplicate:
                seen.add(key)
            samples.append(sample)
            break
    return samples


def split_train_valid(
    samples: list[dict],
    val_fraction: float,
    rng: np.random.Generator,
) -> tuple[list[dict], list[dict]]:
    """Hold out a validation subset by uniform random shuffle (not length-stratified)."""
    if not samples:
        return [], []
    order = np.arange(len(samples))
    rng.shuffle(order)
    n_valid = max(1, int(round(len(samples) * val_fraction)))
    valid_idx = set(order[:n_valid])
    train = [samples[i] for i in range(len(samples)) if i not in valid_idx]
    valid = [samples[i] for i in range(len(samples)) if i in valid_idx]
    return train, valid


def write_jsonl(path: Path, records: list[dict]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with open(path, "w") as f:
        for record in records:
            f.write(json.dumps(record) + "\n")


def load_jsonl(path: Path) -> list[dict]:
    records: list[dict] = []
    with open(path) as f:
        for line in f:
            line = line.strip()
            if line:
                records.append(json.loads(line))
    return records


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/embedding.py <==
import torch
import torch.nn as nn

class Embedding(nn.Module):
    def __init__(self, num_embeddings: int, embedding_dim: int, device: torch.device = None, dtype: torch.dtype = None):
        super().__init__()
        self.weight = nn.Parameter(torch.empty(num_embeddings, embedding_dim, device=device, dtype=dtype))
        torch.nn.init.trunc_normal_(self.weight, mean=0.0, std=1.0, a=-3.0, b=3.0)

    def forward(self, token_ids: torch.Tensor) -> torch.Tensor:
        return self.weight[token_ids]

==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/gradient_clipping.py <==
import torch
from typing import Iterable
from torch.nn.utils import clip_grad_norm_

def gradient_clipping(parameters: Iterable[torch.nn.Parameter], max_l2_norm: float) -> None:
    """Scale all parameter gradients so their combined L2 norm is at most max_l2_norm."""
    clip_grad_norm_(parameters, max_norm=max_l2_norm)



==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/learning_rate_scheduler.py <==
import math

def get_lr_cosine_schedule(t: int, alpha_max: float, alpha_min: float, T_w: int, T_c: int) -> float:
    """Warmup linear to alpha_max, cosine decay to alpha_min, then hold."""

    # Three phases over iteration t: linear ramp from 0 to alpha_max during the
    # first T_w steps, a half-cosine from alpha_max down to alpha_min between
    # T_w and T_c, and alpha_min from then on.
    if t < T_w:
        return t / T_w * alpha_max
    elif t <= T_c:
        # A zero-length annealing phase (T_c == T_w) pins this instant to the
        # end of warmup rather than dividing by zero.
        progress = 0.0 if T_c == T_w else (t - T_w) / (T_c - T_w)
        return alpha_min + 1/2 * (1 + math.cos(progress * math.pi)) * (alpha_max - alpha_min)
    else:
        return alpha_min

==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/linear.py <==
import torch
import torch.nn as nn
import math
from einops import einsum

class Linear(nn.Module):

    def __init__(self, in_features: int, out_features: int, device: torch.device = None, dtype: torch.dtype = None):
        super().__init__()
        self.weight = nn.Parameter(torch.empty(out_features, in_features, device=device, dtype=dtype))
        sigma = math.sqrt(2 / (in_features + out_features))
        torch.nn.init.trunc_normal_(self.weight, mean=0.0, std=sigma, a=-3.0*sigma, b=3.0*sigma)

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        # (... d_in) against weight (d_out, d_in) -> (... d_out); leading dims pass through.
        return einsum(x, self.weight, "... d_in, d_out d_in -> ... d_out")



==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/llm.py <==
import argparse
import os
import re
from concurrent.futures import ProcessPoolExecutor
from datetime import datetime
from pathlib import Path
from typing import Callable, NamedTuple

from blocksmith_lm.train_bpe import (
    build_fixed_vocab,
    load_fixed_vocab_json,
    train_bpe,
    chunk_boundaries,
)
from blocksmith_lm.tokenizer import Tokenizer
from blocksmith_lm.cross_entropy_loss import cross_entropy_loss
from blocksmith_lm.gradient_clipping import gradient_clipping
from blocksmith_lm.learning_rate_scheduler import get_lr_cosine_schedule
from blocksmith_lm.transformer_lm import TransformerLM
from blocksmith_lm.looped_transformer_lm import LoopedTransformerLM
from blocksmith_lm.mlp_lm import MLPLM
from blocksmith_lm.delta_rule_lm import DeltaRuleLM
from blocksmith_lm.lstm_lm import LSTMLM
from blocksmith_lm.adamw import AdamW
from blocksmith_lm.checkpoint import load_checkpoint, save_checkpoint
from blocksmith_lm.data_loading import data_loading
from blocksmith_lm.decode import decode_tokens
from blocksmith_lm.training_plots import loss_to_perplexity, write_training_plots
import numpy as np
import torch
import json

"""llm.py — build vocab, encode tokens, train a TransformerLM, and run inference."""

CLI_DESCRIPTION = (
    "Prepare data, train a language model, or generate text from a checkpoint. "
    "Pass one or more mode flags: --build-vocab, --encode, --train, --inference. "
    "Model: --model plain (stacked layers, default), --model looped (one shared "
    "block applied --loops times), --model mlp (per-position MLP stack, no "
    "attention), --model delta (DeltaNet family), or --model lstm (explicit "
    "LSTMCell stack). Tokenizer: default is BPE (trained merges); "
    "use --fixed-vocab for a user-supplied vocab with no merging."
)

CLI_EXAMPLES = """
examples:
  Show this help:
    python -m blocksmith_lm.llm --help

  --- Quick smoke test (committed sample corpus, small model) ---

  Build vocab, encode, and train on tests/testdata/corpus/microstories.txt:
    python -m blocksmith_lm.llm --demo --build-vocab --encode --train --max-iters 50

  Same corpus with explicit path (no --demo):
    python -m blocksmith_lm.llm --build-vocab --encode --train \\
        -i tests/testdata/corpus/microstories.txt --bpe-size 512 --ctx 64 --layers 2 \\
        --d-model 128 --heads 4 --batch 8 --iters 50 --no-valid

  --- Looped transformer (shared block, repeated depth) ---

  Smoke test with a looped model (--demo disables validation):
    python -m blocksmith_lm.llm --demo --build-vocab --encode --train \\
        --model looped --loops 4 --max-iters 50

  Full corpus; --layers is ignored when --model looped:
    python -m blocksmith_lm.llm --build-vocab --encode --train \\
        -i data/TinyStoriesV2-GPT4-train.txt --model looped --loops 12

  Load a looped run for inference (hyperparameters.json records model_type):
    python -m blocksmith_lm.llm --inference \\
        --ckpt microstories_2026-06-12_091213 --no-chat --prompt "Once upon a time"

  --- MLP language model (no attention) ---

  Smoke test with an MLP model (--heads and --theta are ignored):
    python -m blocksmith_lm.llm --demo --build-vocab --encode --train \\
        --model mlp --layers 2 --max-iters 50

  --- Delta-rule / LSTM (recurrent; --ctx is the training window only) ---

  Smoke test with Gated DeltaNet (--theta and --loops are ignored):
    python -m blocksmith_lm.llm --demo --build-vocab --encode --train \\
        --model delta --gate-mode scalar --layers 2 --max-iters 50

  Smoke test with LSTM (--heads, --theta, --d-ff, and --loops are ignored):
    python -m blocksmith_lm.llm --demo --build-vocab --encode --train \\
        --model lstm --layers 2 --max-iters 50

  --- BPE tokenizer (default): train merges from corpus ---

  Build BPE vocab (pass -i; no default corpus path):
    python -m blocksmith_lm.llm --build-vocab \\
        -i data/TinyStoriesV2-GPT4-train.txt --bpe-size 10000

  Encode corpus with BPE vocab (tokenizer mode read from -v pickle):
    python -m blocksmith_lm.llm --encode \\
        -i data/TinyStoriesV2-GPT4-train.txt

  Full BPE pipeline:
    python -m blocksmith_lm.llm --build-vocab --encode --train \\
        -i data/TinyStoriesV2-GPT4-train.txt

  --- Fixed vocab: no BPE training, no merges ---

  Fixed vocab from JSON mapping (token -> id):
    # my-vocab.json: {"a": 0, "b": 1, "<BOS>": 2, "<EOS>": 3}
    python -m blocksmith_lm.llm --build-vocab --fixed-vocab \\
        --fixed-vocab-json data/my-vocab.json -i data/my-task.txt

  Fixed vocab from ordered token list (ids 0, 1, 2, ...):
    python -m blocksmith_lm.llm --build-vocab --fixed-vocab \\
        --fixed-vocab-tokens '<BOS>' a b '?' '<EOS>' -i data/my-task.txt

  Full fixed-vocab pipeline (--vocab-size defaults to token count):
    python -m blocksmith_lm.llm --build-vocab --encode --train --fixed-vocab \\
        --fixed-vocab-json data/my-vocab.json -i data/my-task.txt \\
        --ctx 64 --layers 2 --d-model 128

  --- Training and inference ---

  Train on token file (--train-data or paths inferred from -i / -t):
    python -m blocksmith_lm.llm --train \\
        --train-data data/TinyStoriesV2-GPT4-train-token-encoding.bin

  Each training run writes to its own folder under runs/, e.g.:
    runs/TinyStoriesV2-GPT4-train_2026-06-03_143052/
      checkpoint.pt              (final)
      checkpoint_iter_1000.pt    (periodic)
      hyperparameters.json       (required for --inference)
      metrics.json
      loss.png                   (loss + perplexity subplots)
      accuracy.png               (token prediction accuracy)

  Generate text (--ckpt = run folder name under runs/; omit for latest run):
    python -m blocksmith_lm.llm --inference \\
        --ckpt TinyStoriesV2-GPT4-train_2026-06-03_170956

    python -m blocksmith_lm.llm --inference \\
        --no-chat --prompt "Once upon a time" --max-new-tokens 128

path inference from -i (when -v / -t omitted):
  foo-train.txt                  -> foo-train-vocab.pickle
  foo-train.txt                  -> foo-train-token-encoding.bin
  foo-train-token-encoding.bin   -> foo-valid-token-encoding.bin (validation)

model notes:
  - --model plain (default): stacked transformer blocks; depth set by --layers.
  - --model looped: one shared TransformerBlock applied --loops times; --layers
    is ignored. Checkpoints and hyperparameters.json store model_type and num_loops.
  - --model mlp: stacked per-position MLP blocks (no attention); depth set by
    --layers. --loops, --heads, and --theta are ignored.
  - --model delta: DeltaRuleLM (DeltaNet / Gated DeltaNet / KDA via --gate-mode).
    Depth by --layers. --ctx is the data/generation window only (no positional
    encoding). --loops and --theta are ignored. Extra knobs: --gate-mode,
    --beta-max, --num-householder, --gate-quantization, --short-conv/--no-short-conv.
  - --model lstm: LSTMLM with explicit LSTMCell stack; depth by --layers.
    --ctx is the data/generation window only. --loops, --heads, --theta, --d-ff,
    and delta-only flags are ignored.
  - Older runs without model_type in hyperparameters.json load as plain.

tokenizer notes:
  - Without --fixed-vocab: BPE is trained/used; --bpe-size controls vocab size.
  - With --fixed-vocab: merges are empty; provide --fixed-vocab-json or
    --fixed-vocab-tokens. Encoding splits left-to-right by longest vocab match
    (e.g. ababaaaa -> a b a b a a a a when a and b are single-character tokens).
  - Existing BPE pickles (no tokenizer_mode field) keep working unchanged.

validation notes:
  - --demo sets --no-valid by default; val_* fields in metrics.json are NaN.
  - Omit --demo and provide --valid-data (or an inferred *-valid*.bin) for val metrics.
"""

END_OF_TEXT = "<|endoftext|>"
CHAT_EXIT_COMMANDS = frozenset({"quit", "exit", "stop", "q", ":q"})
REPO_ROOT = Path(__file__).resolve().parent.parent
DEFAULT_INPUT = "data/TinyStoriesV2-GPT4-train.txt"
# Committed smoke corpus for --demo (not a CLI default; see -i / --demo).
DEMO_CORPUS = REPO_ROOT / "tests" / "testdata" / "corpus" / "microstories.txt"
RUNS_DIR_NAME = "runs"

# Training defaults for model, optimizer, and LR schedule in this CLI.
DEFAULTS: dict[str, int | float | str | bool] = {
    "bpe_size": 10_000,
    "vocab_size": 10_000,
    "context_length": 256,
    "num_layers": 4,
    "model_type": "plain",
    "num_loops": 1,
    "d_model": 512,
    "num_heads": 16,
    "theta": 10_000.0,
    # DeltaRuleLM-only (ignored by plain / looped / mlp / lstm)
    "gate_mode": "none",
    "beta_max": 1.0,
    "num_householder": 1,
    "use_short_conv": True,
    "gate_quantization": "none",
    "batch_size": 32,
    "max_iters": 10_000,
    "lr_max": 3e-4,
    "lr_min": 3e-5,
    "warmup_iters": 1000,
    "cosine_iters": 10_000, # ignored if cosine_iters is not set, max_iters is used so that cosine annealing is used for the entire training process
    "beta1": 0.9,
    "beta2": 0.95,
    "eps": 1e-8,
    "weight_decay": 0.01,
    "grad_clip": 1.0,
    "log_every": 100,
    "val_batches": 10,
    "ckpt_every": 1000,
}

# Architectures accepted by --model / build_language_model / load_model.
MODEL_TYPES = ("plain", "looped", "mlp", "delta", "lstm")


def system_memory_bytes() -> int | None:
    try:
        import psutil
        return int(psutil.virtual_memory().total)
    except Exception:
        return None


def load_tokens_auto(
    path: str,
    *,
    dtype: np.dtype = np.uint16,
    max_ram_fraction: float = 0.60,
    max_ram_bytes: int | None = None,
) -> np.ndarray:
    """Load token ids into RAM when safe; otherwise use memmap."""
    path = str(resolve_user_path(path))
    if not os.path.exists(path):
        raise FileNotFoundError(
            f"Token file not found: {path}\n"
            f"(cwd={Path.cwd()}, repo root={REPO_ROOT})\n"
            "Encode your corpus first, e.g. python -m blocksmith_lm.llm --encode -i <corpus.txt>"
        )

    file_size = os.path.getsize(path)

    if max_ram_bytes is None:
        total_ram = system_memory_bytes()
        if total_ram is not None:
            max_ram_bytes = int(total_ram * max_ram_fraction)

    use_memmap = max_ram_bytes is not None and file_size > max_ram_bytes

    if use_memmap:
        token_ids = np.memmap(path, dtype=dtype, mode="r")
        print(
            f"Loaded tokens as memmap: {path} "
            f"({file_size / 2**30:.2f} GB > RAM budget {max_ram_bytes / 2**30:.2f} GB)"
        )
    else:
        token_ids = np.fromfile(path, dtype=dtype)
        if max_ram_bytes is None:
            print(f"Loaded tokens into RAM: {path} ({file_size / 2**30:.2f} GB)")
        else:
            print(
                f"Loaded tokens into RAM: {path} "
                f"({file_size / 2**30:.2f} GB <= RAM budget {max_ram_bytes / 2**30:.2f} GB)"
            )

    if token_ids.ndim != 1:
        raise ValueError(f"Expected 1D token-id file, got shape {token_ids.shape}")

    return token_ids


def build_language_model(
    model_type: str,
    *,
    vocab_size: int,
    context_length: int,
    num_layers: int,
    num_loops: int,
    d_model: int,
    num_heads: int,
    d_ff: int,
    theta: float,
    device: torch.device,
    dtype: torch.dtype | None,
    gate_mode: str = "none",
    beta_max: float = 1.0,
    num_householder: int = 1,
    use_short_conv: bool = True,
    gate_quantization: str = "none",
) -> torch.nn.Module:
    """Construct a language model from architecture hyperparameters.

    ``context_length`` is required by plain / looped / mlp constructors. For
    ``delta`` and ``lstm`` it is unused by the module itself (order comes from
    the recurrence) but callers still pass it for data windowing / generation.
    """
    if model_type == "plain":
        return TransformerLM(
            vocab_size=vocab_size,
            context_length=context_length,
            num_layers=num_layers,
            d_model=d_model,
            num_heads=num_heads,
            d_ff=d_ff,
            theta=theta,
            device=device,
            dtype=dtype,
        )
    if model_type == "looped":
        return LoopedTransformerLM(
            vocab_size=vocab_size,
            context_length=context_length,
            num_loops=num_loops,
            d_model=d_model,
            num_heads=num_heads,
            d_ff=d_ff,
            theta=theta,
            device=device,
            dtype=dtype,
        )
    if model_type == "mlp":
        return MLPLM(
            vocab_size=vocab_size,
            context_length=context_length,
            num_layers=num_layers,
            d_model=d_model,
            d_ff=d_ff,
            device=device,
            dtype=dtype,
        )
    if model_type == "delta":
        return DeltaRuleLM(
            vocab_size=vocab_size,
            num_layers=num_layers,
            d_model=d_model,
            num_heads=num_heads,
            d_ff=d_ff,
            gate_mode=gate_mode,
            beta_max=beta_max,
            num_householder=num_householder,
            use_short_conv=use_short_conv,
            gate_quantization=gate_quantization,
            device=device,
            dtype=dtype,
        )
    if model_type == "lstm":
        return LSTMLM(
            vocab_size=vocab_size,
            num_layers=num_layers,
            d_model=d_model,
            device=device,
            dtype=dtype,
        )
    raise ValueError(f"Invalid model type: {model_type}")


def default_d_ff(d_model: int, *, align: int = 64, round_up: bool = False) -> int:
    """FFN width from (8/3)*d_model, aligned to a multiple of align (floor by default)."""
    target = int((8 / 3) * d_model)
    target = max(target, align)
    if round_up:
        return ((target + align - 1) // align) * align
    return (target // align) * align


def resolve_user_path(path: str | Path) -> Path:
    """Resolve relative paths from the repository root; absolute paths unchanged."""
    path = Path(path)
    if path.is_absolute():
        return path
    return (REPO_ROOT / path).resolve()


def replace_train_with_valid(path: str | Path) -> Path | None:
    """Infer a validation filename by replacing the last 'train' with 'valid'."""
    path = Path(path)
    name = path.name
    idx = name.rfind("train")
    if idx == -1:
        return None
    valid_name = name[:idx] + "valid" + name[idx + len("train") :]
    return path.with_name(valid_name)


def missing_input_help() -> str:
    return (
        "No input corpus given. Pass -i <path/to/corpus.txt>.\n\n"
        "TinyStories (full training): download to\n"
        f"  {DEFAULT_INPUT}\n"
        "See README.md (Local training data).\n\n"
        "Quick smoke test on the committed sample:\n"
        "  python -m blocksmith_lm.llm --demo --build-vocab --encode --train --max-iters 50\n"
        "  # or: -i tests/testdata/corpus/microstories.txt"
    )


def needs_input_chain(args: argparse.Namespace) -> bool:
    """True when -i (or --demo input) is required to infer vocab/tokens/train paths."""
    if args.build_vocab or args.encode:
        return True
    if not args.train:
        return False
    if args.path_sources.get("train_data") == "CLI":
        return False
    if args.path_sources.get("tokens") == "CLI":
        return False
    return True


def apply_demo_settings(args: argparse.Namespace) -> None:
    """Small-model defaults and microstories corpus; only overrides non-CLI options."""
    if not args.demo:
        return

    if args.input is None and args.path_sources.get("input") != "CLI":
        args.input = str(DEMO_CORPUS)
        args.path_sources["input"] = "demo"

    if args._cli_bpe_size is None:
        args.bpe_size = 512
    if args._cli_vocab_size is None:
        args.vocab_size = args.bpe_size
    if args._cli_context_length is None:
        args.context_length = 64
    if args._cli_num_layers is None:
        args.num_layers = 2
    if args._cli_d_model is None:
        args.d_model = 128
    if args._cli_num_heads is None:
        args.num_heads = 4
    if args._cli_batch_size is None:
        args.batch_size = 8
    if args._cli_max_iters is None:
        args.max_iters = 100
    if args._cli_log_every is None:
        args.log_every = 10
    if args._cli_warmup_iters is None:
        args.warmup_iters = 10
    if args._cli_cosine_iters is None:
        args.cosine_iters = args.max_iters
    if not args._cli_no_valid and not args._cli_valid_data:
        args.no_valid = True
        args.path_sources["valid_data"] = "demo (--no-valid)"


def validate_cli_paths(args: argparse.Namespace) -> None:
    """Fail fast with actionable errors when required paths are missing."""
    import sys

    if args.demo and not (args.build_vocab or args.encode or args.train):
        print(
            "Note: --demo only affects --build-vocab, --encode, and --train.",
            file=sys.stderr,
        )

    if needs_input_chain(args):
        if not args.input:
            raise SystemExit(missing_input_help())
        input_path = Path(args.input)
        if not input_path.is_file():
            raise SystemExit(
                f"Input corpus not found: {input_path}\n\n{missing_input_help()}"
            )

    if args.encode and not args.build_vocab:
        if not args.vocab:
            raise SystemExit(
                "No vocab pickle given. Pass -v <path> or run --build-vocab first."
            )
        if not Path(args.vocab).is_file():
            raise SystemExit(f"Vocab pickle not found: {args.vocab}")

    if args.train:
        if not args.train_data:
            raise SystemExit(
                "No training token file. Pass --train-data <tokens.bin>, "
                "or -t / -i to infer token paths."
            )
        # Same invocation: --encode writes args.tokens before --train reads train_data.
        tokens_created_by_encode = (
            args.encode
            and args.tokens is not None
            and Path(args.train_data).resolve() == Path(args.tokens).resolve()
        )
        if not tokens_created_by_encode and not Path(args.train_data).is_file():
            raise SystemExit(f"Training token file not found: {args.train_data}")

    if args.valid_data and not Path(args.valid_data).is_file():
        raise SystemExit(f"Validation token file not found: {args.valid_data}")


def infer_vocab_path(input_file: str | Path) -> str:
    """Infer a vocab/merges pickle path from a text input path."""
    path = Path(input_file)
    if path.suffix == ".pickle":
        return str(path)
    return str(path.with_suffix("").with_name(path.with_suffix("").name + "-vocab.pickle"))


def infer_tokens_path(input_file: str | Path) -> str:
    """Infer a uint16 token-id binary path from a text input path."""
    path = Path(input_file)
    if path.suffix == ".bin":
        return str(path)
    return str(
        path.with_suffix("").with_name(path.with_suffix("").name + "-token-encoding.bin")
    )


def _arg_source(
    cli_value,
    *,
    default=None,
    inferred_label: str | None = None,
) -> str:
    """Describe whether a value came from the CLI, a default, or path inference."""
    if cli_value is not None:
        return "CLI"
    if inferred_label is not None:
        return f"inferred ({inferred_label})"
    if default is not None and cli_value == default:
        return "default"
    return "default"


def print_config(title: str, fields: list[tuple[str, object, str]]) -> None:
    """Print a labeled block of name = value lines with a source tag."""
    print(f"\n=== {title} ===")
    width = max(len(name) for name, _, _ in fields) if fields else 0
    for name, value, source in fields:
        print(f"  {name:<{width}}  = {value!r}  [{source}]")


def print_vocab_config(args: argparse.Namespace) -> None:
    sources = args.path_sources
    fields = [
        ("input", args.input, sources["input"]),
        ("vocab_output", args.vocab, sources["vocab"]),
        ("fixed_vocab", args.fixed_vocab, _arg_source(args._cli_fixed_vocab)),
        ("bpe_size", args.bpe_size, _arg_source(args._cli_bpe_size)),
        ("special_tokens", args.special_tokens, _arg_source(args._cli_special_tokens, default=[END_OF_TEXT])),
        ("repo_root", str(REPO_ROOT), "fixed"),
        ("cwd", str(Path.cwd()), "fixed"),
    ]
    if args.fixed_vocab:
        fields.insert(
            3,
            (
                "fixed_vocab_json",
                args.fixed_vocab_json,
                _arg_source(args._cli_fixed_vocab_json),
            ),
        )
        fields.insert(
            4,
            (
                "fixed_vocab_tokens",
                args.fixed_vocab_tokens,
                _arg_source(args._cli_fixed_vocab_tokens),
            ),
        )
    print_config("Build vocab", fields)


def print_encode_config(args: argparse.Namespace) -> None:
    sources = args.path_sources
    fields = [
        ("input", args.input, sources["input"]),
        ("vocab", args.vocab, sources["vocab"]),
        ("tokens_output", args.tokens, sources["tokens"]),
        ("fixed_vocab", args.fixed_vocab, _arg_source(args._cli_fixed_vocab)),
        ("special_tokens", args.special_tokens, _arg_source(args._cli_special_tokens, default=[END_OF_TEXT])),
        ("procs", args.procs, _arg_source(args._cli_procs, default=os.cpu_count() or 1)),
        ("repo_root", str(REPO_ROOT), "fixed"),
        ("cwd", str(Path.cwd()), "fixed"),
    ]
    if args.fixed_vocab:
        fields.insert(
            4,
            (
                "fixed_vocab_json",
                args.fixed_vocab_json,
                _arg_source(args._cli_fixed_vocab_json),
            ),
        )
        fields.insert(
            5,
            (
                "fixed_vocab_tokens",
                args.fixed_vocab_tokens,
                _arg_source(args._cli_fixed_vocab_tokens),
            ),
        )
    print_config("Encode tokens", fields)


def _d_ff_config_source(args: argparse.Namespace) -> str:
    if args._cli_d_ff is not None:
        return "CLI"
    if getattr(args, "_d_ff_source", None):
        return args._d_ff_source
    return "default"


def _dtype_config_source(args: argparse.Namespace) -> str:
    if args._cli_dtype is not None:
        return "CLI"
    if getattr(args, "_dtype_source", None):
        return args._dtype_source
    return "default"


def print_train_config(
    args: argparse.Namespace,
    *,
    train_token_count: int | None = None,
    valid_token_count: int | None = None,
) -> None:
    sources = args.path_sources

    def num_source(cli_value, default=None):
        return "CLI" if cli_value is not None else "default"

    fields: list[tuple[str, object, str]] = [
        ("train_data", args.train_data, sources["train_data"]),
        ("valid_data", args.valid_data, sources["valid_data"]),
        ("no_valid", args.no_valid, "CLI" if args._cli_no_valid else "default"),
        ("device", args.device, _arg_source(args._cli_device)),
        ("dtype", args.dtype, _dtype_config_source(args)),
        ("seed", args.seed, num_source(args._cli_seed)),
        ("vocab_size", args.vocab_size, num_source(args._cli_vocab_size)),
        ("context_length", args.context_length, num_source(args._cli_context_length)),
        ("num_layers", args.num_layers, num_source(args._cli_num_layers)),
        ("num_loops", args.num_loops, num_source(args._cli_num_loops)),
        ("model_type", args.model_type, num_source(args._cli_model_type)),
        ("d_model", args.d_model, num_source(args._cli_d_model)),
        ("num_heads", args.num_heads, num_source(args._cli_num_heads)),
        ("d_ff", args.d_ff, _d_ff_config_source(args)),
        ("theta", args.theta, num_source(args._cli_theta)),
        ("gate_mode", args.gate_mode, num_source(args._cli_gate_mode)),
        ("beta_max", args.beta_max, num_source(args._cli_beta_max)),
        ("num_householder", args.num_householder, num_source(args._cli_num_householder)),
        ("use_short_conv", args.use_short_conv, num_source(args._cli_use_short_conv)),
        ("gate_quantization", args.gate_quantization, num_source(args._cli_gate_quantization)),
        ("batch_size", args.batch_size, num_source(args._cli_batch_size)),
        ("max_iters", args.max_iters, num_source(args._cli_max_iters)),
        ("lr_max", args.lr_max, num_source(args._cli_lr_max)),
        ("lr_min", args.lr_min, num_source(args._cli_lr_min)),
        ("warmup_iters", args.warmup_iters, num_source(args._cli_warmup_iters)),
        ("cosine_iters", args.cosine_iters, num_source(args._cli_cosine_iters)),
        ("beta1", args.beta1, num_source(args._cli_beta1)),
        ("beta2", args.beta2, num_source(args._cli_beta2)),
        ("eps", args.eps, num_source(args._cli_eps)),
        ("weight_decay", args.weight_decay, num_source(args._cli_weight_decay)),
        ("grad_clip", args.grad_clip, num_source(args._cli_grad_clip)),
        ("log_every", args.log_every, num_source(args._cli_log_every)),
        ("val_batches", args.val_batches, num_source(args._cli_val_batches)),
        ("ckpt_every", args.ckpt_every, num_source(args._cli_ckpt_every)),
        ("runs_dir", getattr(args, "runs_dir", RUNS_DIR_NAME), sources.get("runs_dir", "default")),
        ("run_dir", getattr(args, "run_dir", None), sources.get("run_dir", "pending")),
        ("ckpt_dir", getattr(args, "ckpt_dir", None), sources.get("ckpt_dir", "per-run (set at train start)")),
        ("ckpt", args.ckpt, sources["ckpt"]),
        ("final_ckpt", args.final_ckpt, sources["final_ckpt"]),
        ("resume", args.resume, sources["resume"]),
        ("save_final", args.save_final, "CLI" if args._cli_save_final is not None else "default"),
        ("repo_root", str(REPO_ROOT), "fixed"),
        ("cwd", str(Path.cwd()), "fixed"),
    ]
    if train_token_count is not None:
        fields.append(("train_token_count", train_token_count, "loaded"))
    if valid_token_count is not None:
        fields.append(("valid_token_count", valid_token_count, "loaded"))
    print_config("Train", fields)


def record_cli_overrides(args: argparse.Namespace, argv: list[str] | None = None) -> None:
    """Remember which options appeared on the command line (for config printing)."""
    if argv is None:
        import sys

        argv = sys.argv[1:]

    flags_seen = set()
    for token in argv:
        if token.startswith("-"):
            flags_seen.add(token.split("=")[0])

    def seen(*option_names: str) -> bool:
        return any(name in flags_seen for name in option_names)

    args._cli_bpe_size = args.bpe_size if seen("--bpe-size", "--vocab-build-size") else None
    args._cli_fixed_vocab = args.fixed_vocab if seen("--fixed-vocab") else None
    args._cli_fixed_vocab_json = (
        args.fixed_vocab_json if seen("--fixed-vocab-json") else None
    )
    args._cli_fixed_vocab_tokens = (
        args.fixed_vocab_tokens if seen("--fixed-vocab-tokens") else None
    )
    args._cli_special_tokens = args.special_tokens if seen("--special-tokens") else None
    args._cli_procs = args.procs if seen("--procs", "--num-processes") else None
    args._cli_no_valid = seen("--no-valid")
    args._cli_valid_data = seen("--valid-data")
    args._cli_demo = seen("--demo")
    args._cli_device = args.device if seen("--device") else None
    args._cli_dtype = args.dtype if seen("--dtype") else None
    args._cli_model_type = args.model_type if seen("--model","--model-type") else None
    args._cli_num_loops = args.num_loops if seen("--loops", "--num-loops") else None
    args._cli_seed = args.seed if seen("--seed") else None
    args._cli_vocab_size = args.vocab_size if seen("--vocab-size") else None
    args._cli_context_length = args.context_length if seen("--ctx", "--context-length") else None
    args._cli_num_layers = args.num_layers if seen("--layers", "--num-layers") else None
    args._cli_d_model = args.d_model if seen("--d-model") else None
    args._cli_num_heads = args.num_heads if seen("--heads", "--num-heads") else None
    args._cli_d_ff = args.d_ff if seen("--d-ff") else None
    args._cli_theta = args.theta if seen("--theta") else None
    args._cli_gate_mode = args.gate_mode if seen("--gate-mode") else None
    args._cli_beta_max = args.beta_max if seen("--beta-max") else None
    args._cli_num_householder = args.num_householder if seen("--num-householder") else None
    args._cli_use_short_conv = (
        args.use_short_conv if seen("--short-conv", "--no-short-conv") else None
    )
    args._cli_gate_quantization = (
        args.gate_quantization if seen("--gate-quantization") else None
    )
    args._cli_batch_size = args.batch_size if seen("--batch", "--batch-size") else None
    args._cli_max_iters = args.max_iters if seen("--iters", "--max-iters") else None
    args._cli_lr_max = args.lr_max if seen("--lr-max") else None
    args._cli_lr_min = args.lr_min if seen("--lr-min") else None
    args._cli_warmup_iters = args.warmup_iters if seen("--warmup", "--warmup-iters") else None
    args._cli_cosine_iters = args.cosine_iters if seen("--cosine-iters", "--cosine-cycle-iters") else None
    if args._cli_cosine_iters is None:
        args.cosine_iters = args.max_iters # default to max_iters if cosine_iters is not set so that cosine annealing is used for the entire training process
    args._cli_beta1 = args.beta1 if seen("--beta1") else None
    args._cli_beta2 = args.beta2 if seen("--beta2") else None
    args._cli_eps = args.eps if seen("--eps") else None
    args._cli_weight_decay = args.weight_decay if seen("--wd", "--weight-decay") else None
    args._cli_grad_clip = args.grad_clip if seen("--clip", "--grad-clip") else None
    args._cli_log_every = args.log_every if seen("--log-every", "--log-interval") else None
    args._cli_val_batches = args.val_batches if seen("--val-batches") else None
    args._cli_ckpt_every = args.ckpt_every if seen("--ckpt-every", "--checkpoint-interval") else None
    args._cli_save_final = args.save_final if seen("--save-final", "--no-save-final") else None

    args.path_sources = {
        "input": "CLI" if seen("-i", "--input", "--vocab-input-file", "--tokens-encoding-input-file") else "unset",
        "vocab": "CLI" if seen("-v", "--vocab", "--vocab-output-file", "--tokens-encoding-vocab-file") else "inferred",
        "tokens": "CLI" if seen("-t", "--tokens", "--tokens-encoding-output-file") else "inferred",
        "train_data": "CLI" if seen("--train-data") else "inferred",
        "valid_data": "CLI" if seen("--valid-data") else "inferred",
        "runs_dir": "CLI"
        if seen("--runs-dir", "--run-dir-root", "--ckpt-dir", "--checkpoint-dir")
        else "default",
        "ckpt": "CLI" if seen("--ckpt", "--checkpoint-path") else "inferred",
        "final_ckpt": "CLI" if seen("--final-ckpt", "--final-checkpoint-path") else "inferred",
        "resume": "CLI" if seen("--resume", "--resume-from") else "default",
    }


def train_data_stem(train_data: str | Path) -> str:
    """Short dataset label derived from a train token file path."""
    stem = Path(train_data).stem
    return stem.removesuffix("-token-encoding")


def format_run_dir_name(train_data: str | Path, started_at: datetime) -> str:
    """Build a run folder name from dataset stem and run start time."""
    return f"{train_data_stem(train_data)}_{started_at.strftime('%Y-%m-%d_%H%M%S')}"


def args_to_json_dict(args: argparse.Namespace) -> dict:
    """Convert argparse Namespace to a JSON-serializable dict."""
    payload: dict[str, object] = {}
    for key, value in vars(args).items():
        if key.startswith("_"):
            continue
        if isinstance(value, Path):
            payload[key] = str(value)
        else:
            payload[key] = value
    return payload


def setup_run_directory(args: argparse.Namespace) -> Path:
    """
    Put each training run in its own folder under the runs root.

    New runs: ``{runs_dir}/{dataset_stem}_{YYYY-MM-DD_HHMMSS}/``
    Resume: reuse the folder containing the checkpoint passed to ``--resume``.
    Explicit ``--runs-dir`` on the CLI is treated as the exact run folder.
    """
    if args.resume:
        run_dir = Path(args.resume).resolve().parent
        args.run_dir = str(run_dir)
        args.ckpt_dir = args.run_dir
        args.runs_dir = str(run_dir.parent)
        args.path_sources["run_dir"] = f"resume ({run_dir.name})"
        if args.path_sources["ckpt"] != "CLI":
            args.ckpt = str(run_dir / "checkpoint.pt")
            args.path_sources["ckpt"] = "inferred (run_dir)"
        if args.path_sources["final_ckpt"] != "CLI":
            args.final_ckpt = args.ckpt
            args.path_sources["final_ckpt"] = "inferred (run_dir)"
        return run_dir

    runs_root = Path(args.runs_dir)
    runs_root.mkdir(parents=True, exist_ok=True)
    if args.path_sources["runs_dir"] == "CLI":
        run_dir = runs_root
        args.path_sources["run_dir"] = "CLI (--runs-dir)"
    else:
        started_at = datetime.now()
        run_name = format_run_dir_name(args.train_data, started_at)
        run_dir = runs_root / run_name
        suffix = 2
        while run_dir.exists():
            run_dir = runs_root / f"{run_name}-{suffix}"
            suffix += 1
        args.path_sources["run_dir"] = f"auto ({run_dir.name})"

    run_dir.mkdir(parents=True, exist_ok=True)
    args.run_dir = str(run_dir)
    args.ckpt_dir = args.run_dir

    if args.path_sources["ckpt"] != "CLI":
        args.ckpt = str(run_dir / "checkpoint.pt")
        args.path_sources["ckpt"] = "inferred (run_dir)"
    if args.path_sources["final_ckpt"] != "CLI":
        args.final_ckpt = args.ckpt
        args.path_sources["final_ckpt"] = "inferred (run_dir)"

    return run_dir


def infer_checkpoint_path(train_data: str | Path, runs_dir: str | Path = RUNS_DIR_NAME) -> str:
    """Placeholder final checkpoint path before ``setup_run_directory`` runs."""
    return str(Path(runs_dir) / train_data_stem(train_data) / "checkpoint.pt")


def resolve_fixed_vocab_spec(
    *,
    fixed_vocab_json: str | None,
    fixed_vocab_tokens: list[str] | None,
) -> tuple[dict[int, bytes], list[tuple[bytes, bytes]], dict[str, int], list[str]]:
    """Resolve a user-supplied fixed vocab from JSON file and/or CLI token list."""
    if fixed_vocab_json is not None:
        json_path = str(resolve_user_path(fixed_vocab_json))
        vocab, token_to_id, ordered_tokens = load_fixed_vocab_json(json_path)
        return vocab, [], token_to_id, ordered_tokens

    if fixed_vocab_tokens:
        return build_fixed_vocab(fixed_vocab_tokens)

    raise ValueError(
        "Fixed vocab mode requires --fixed-vocab-json <path> or --fixed-vocab-tokens <token...>"
    )


def build_vocab(
    filename: str,
    vocab_size: int,
    special_tokens: list[str],
    output_file: str | None = None,
    *,
    fixed_vocab: bool = False,
    fixed_vocab_json: str | None = None,
    fixed_vocab_tokens: list[str] | None = None,
) -> None:
    """Train BPE or build a fixed character-level vocab and serialize the pickle."""
    if output_file is None:
        output_file = infer_vocab_path(filename)

    from blocksmith_lm.train_bpe import save_vocab_merges

    Path(output_file).parent.mkdir(parents=True, exist_ok=True)

    if fixed_vocab:
        vocab, merges, token_to_id, ordered_tokens = resolve_fixed_vocab_spec(
            fixed_vocab_json=fixed_vocab_json,
            fixed_vocab_tokens=fixed_vocab_tokens,
        )
        save_vocab_merges(
            vocab,
            merges,
            output_file,
            tokenizer_mode="fixed",
            fixed_vocab_tokens=ordered_tokens,
            fixed_vocab_map=token_to_id,
        )
        print(f"Saved fixed vocab ({len(ordered_tokens)} tokens): {output_file}")
        return

    vocab, merges = train_bpe(filename, vocab_size, special_tokens)
    save_vocab_merges(vocab, merges, output_file)
    print(f"Saved vocab/merges: {output_file}")


def encode_chunk(args) -> np.ndarray:
    from blocksmith_lm.tokenizer import Tokenizer

    input_file, start, end, vocab_filename, special_tokens = args
    tokenizer = Tokenizer.from_files(vocab_filename, special_tokens)

    with open(input_file, "rb") as f:
        f.seek(start)
        chunk = f.read(end - start).decode("utf-8")

    chunk_ids = tokenizer.encode(chunk)
    return np.array(chunk_ids, dtype=np.uint16)


def build_token_encoding(
    input_file: str,
    vocab_filename: str,
    tokens_encoding_filename: str,
    special_tokens: list[str],
    num_processes: int = os.cpu_count() or 1,
) -> None:
    """Encode a text file to a flat uint16 token-id binary file."""
    special_tokens_bytes = [token.encode("utf-8") for token in special_tokens]

    with open(input_file, "rb") as f:
        boundaries = chunk_boundaries(f, num_processes, special_tokens_bytes)

    jobs = [
        (input_file, start, end, vocab_filename, special_tokens)
        for start, end in zip(boundaries[:-1], boundaries[1:])
    ]

    Path(tokens_encoding_filename).parent.mkdir(parents=True, exist_ok=True)
    with open(tokens_encoding_filename, "wb") as encoding_file:
        with ProcessPoolExecutor(max_workers=num_processes) as executor:
            for chunk_ids in executor.map(encode_chunk, jobs):
                chunk_ids.tofile(encoding_file)
    print(f"Saved token encoding: {tokens_encoding_filename}")


def load_training_api():

    return {
        "data_loading": data_loading,
        "cross_entropy_loss": cross_entropy_loss,
        "gradient_clipping": gradient_clipping,
        "get_lr_cosine_schedule": get_lr_cosine_schedule,
        "TransformerLM": TransformerLM,
        "AdamW": AdamW,
        "save_checkpoint": save_checkpoint,
        "load_checkpoint": load_checkpoint,
    }


def load_memmap_tokens(path: str) -> np.memmap:
    """Memory-efficiently load a flat uint16 token-id file."""
    path = str(resolve_user_path(path))
    if not os.path.exists(path):
        raise FileNotFoundError(
            f"Token file not found: {path}\n"
            f"(cwd={Path.cwd()}, repo root={REPO_ROOT})\n"
            "Encode your corpus first, e.g. python -m blocksmith_lm.llm --encode -i <corpus.txt>"
        )
    token_ids = np.memmap(path, dtype=np.uint16, mode="r")
    if token_ids.ndim != 1:
        raise ValueError(f"Expected 1D token-id file, got shape {token_ids.shape}")
    return token_ids


def checkpoint_path_for_iteration(args: argparse.Namespace, iteration: int) -> str:
    """Choose where periodic checkpoints should be written."""
    if args.ckpt_dir:
        Path(args.ckpt_dir).mkdir(parents=True, exist_ok=True)
        return str(Path(args.ckpt_dir) / f"checkpoint_iter_{iteration}.pt")

    ckpt = Path(args.ckpt)
    ckpt.parent.mkdir(parents=True, exist_ok=True)
    return str(ckpt.with_name(f"{ckpt.stem}_iter_{iteration}{ckpt.suffix or '.pt'}"))


def set_optimizer_lr(optimizer, lr: float) -> None:
    for group in optimizer.param_groups:
        group["lr"] = lr


def batch_token_accuracy(logits: torch.Tensor, targets: torch.Tensor) -> float:
    """Fraction of next-token predictions that match the target."""
    predictions = logits.argmax(dim=-1)
    return float((predictions == targets).float().mean().item())


def evaluate(
    model: torch.nn.Module,
    valid_tokens: np.memmap,
    args: argparse.Namespace,
    api: dict,
) -> tuple[float, float]:
    """Estimate validation loss and token accuracy over random batches."""
    model.eval()
    losses: list[float] = []
    accuracies: list[float] = []
    with torch.inference_mode():
        for _ in range(args.val_batches):
            x, y = api["data_loading"](
                valid_tokens, args.batch_size, args.context_length, args.device
            )
            logits = model(x)
            loss = api["cross_entropy_loss"](logits, y)
            losses.append(float(loss.item()))
            accuracies.append(batch_token_accuracy(logits, y))
    model.train()
    if not losses:
        return float("nan"), float("nan")
    return float(np.mean(losses)), float(np.mean(accuracies))

class LoadedModel(NamedTuple):
    model: torch.nn.Module
    tokenizer: Tokenizer
    hyperparameters: dict
    iteration: int
    run_dir: Path
    checkpoint_path: Path


def inference_runs_root(runs_dir: str | Path) -> Path:
    """
    Top-level directory whose immediate children are training run folders.

    If ``runs_dir`` already points at a single run (contains hyperparameters.json),
    use its parent so sibling runs remain visible.
    """
    path = resolve_user_path(runs_dir)
    if (path / "hyperparameters.json").exists():
        return path.parent
    return path


def list_run_directories(runs_root: Path) -> list[Path]:
    """Immediate subdirectories of ``runs_root`` that represent training runs."""
    if not runs_root.is_dir():
        return []
    return sorted(p for p in runs_root.iterdir() if p.is_dir())


def latest_run_directory(runs_root: Path) -> Path:
    """Return the run folder under ``runs_root`` with the most recent modification time."""
    runs = list_run_directories(runs_root)
    if not runs:
        raise FileNotFoundError(
            f"No run folders found under {runs_root}. "
            "Train a model first or pass --ckpt <run-folder-name>."
        )
    return max(runs, key=lambda p: p.stat().st_mtime)


def resolve_inference_run_dir(
    run_name: str | None,
    *,
    runs_root: Path,
) -> Path:
    """
    Resolve which ``runs/<run-folder>/`` to use for inference.

    ``run_name`` is the folder name (or path) under ``runs_root``. When omitted,
    use the most recently modified run folder.
    """
    if run_name is None or not str(run_name).strip():
        run_dir = latest_run_directory(runs_root)
        print(f"No run folder specified; using most recent: {run_dir.name}")
        return run_dir

    raw = str(run_name).strip()
    direct = resolve_user_path(raw)

    if direct.is_file() and direct.suffix == ".pt":
        run_dir = direct.parent
        if not (run_dir / "hyperparameters.json").exists():
            raise FileNotFoundError(f"Missing hyperparameters.json in {run_dir}")
        return run_dir

    if direct.is_dir():
        if not (direct / "hyperparameters.json").exists():
            raise FileNotFoundError(f"Missing hyperparameters.json in {direct}")
        return direct

    folder_name = Path(raw).name
    candidate = runs_root / folder_name
    if candidate.is_dir():
        if not (candidate / "hyperparameters.json").exists():
            raise FileNotFoundError(f"Missing hyperparameters.json in {candidate}")
        return candidate

    raise FileNotFoundError(
        f"Run folder {run_name!r} not found under {runs_root}. "
        "Pass the folder name created under runs/ (e.g. Dataset_2026-06-03_170956)."
    )


def _checkpoint_iteration(path: Path) -> int:
    """Return the training iteration encoded in a checkpoint filename, or -1."""
    match = re.search(r"(\d+)\s*$", path.stem)
    return int(match.group(1)) if match else -1


def checkpoint_from_run_dir(run_dir: Path) -> Path:
    """Pick checkpoint.pt, or the highest-iteration checkpoint*.pt, in a run folder."""
    final_ckpt = run_dir / "checkpoint.pt"
    if final_ckpt.exists():
        return final_ckpt
    candidates = list(run_dir.glob("checkpoint*.pt"))
    if not candidates:
        raise FileNotFoundError(f"No checkpoint .pt file found in run directory: {run_dir}")
    return max(candidates, key=_checkpoint_iteration)


def resolve_inference_run_and_checkpoint(
    run_name: str | None,
    *,
    runs_root: Path,
) -> tuple[Path, Path]:
    """Resolve (run_dir, checkpoint_path) for inference from a run folder name."""
    run_dir = resolve_inference_run_dir(run_name, runs_root=runs_root)
    ckpt_path = checkpoint_from_run_dir(run_dir)
    return run_dir, ckpt_path


def load_model(
    run_name: str | None = None,
    *,
    runs_root: Path | None = None,
    device: str | None = None,
    dtype: str | None = None,
) -> LoadedModel:
    """
    Load a trained language model from a run folder under ``runs_root``.

    ``run_name`` is the subdirectory name under runs/ (e.g. Dataset_2026-06-03_170956).
    When omitted, the most recently updated run folder is used. hyperparameters.json,
    checkpoint.pt, and vocab paths all come from that folder.
    """
    if runs_root is None:
        runs_root = REPO_ROOT / RUNS_DIR_NAME
    run_dir, ckpt_path = resolve_inference_run_and_checkpoint(run_name, runs_root=runs_root)
    hyperparameters_path = run_dir / "hyperparameters.json"
    if not hyperparameters_path.exists():
        raise FileNotFoundError(f"Missing hyperparameters.json in {run_dir}")

    with open(hyperparameters_path) as f:
        hyperparameters = json.load(f)

    resolved_device = torch.device(device or hyperparameters.get("device", "cpu"))
    dtype_name = dtype if dtype is not None else hyperparameters.get("dtype")
    resolved_dtype = getattr(torch, dtype_name) if dtype_name else None

    d_ff = hyperparameters.get("d_ff")
    if d_ff is None:
        d_ff = default_d_ff(hyperparameters["d_model"])

    model_type = hyperparameters.get("model_type", DEFAULTS["model_type"])
    num_loops = hyperparameters.get("num_loops", DEFAULTS["num_loops"])

    model = build_language_model(
        model_type,
        vocab_size=hyperparameters["vocab_size"],
        context_length=hyperparameters["context_length"],
        num_layers=hyperparameters.get("num_layers", DEFAULTS["num_layers"]),
        num_loops=num_loops,
        d_model=hyperparameters["d_model"],
        num_heads=hyperparameters.get("num_heads", DEFAULTS["num_heads"]),
        d_ff=d_ff,
        theta=hyperparameters.get("theta", DEFAULTS["theta"]),
        device=resolved_device,
        dtype=resolved_dtype,
        gate_mode=hyperparameters.get("gate_mode", DEFAULTS["gate_mode"]),
        beta_max=hyperparameters.get("beta_max", DEFAULTS["beta_max"]),
        num_householder=hyperparameters.get("num_householder", DEFAULTS["num_householder"]),
        use_short_conv=hyperparameters.get("use_short_conv", DEFAULTS["use_short_conv"]),
        gate_quantization=hyperparameters.get(
            "gate_quantization", DEFAULTS["gate_quantization"]
        ),
    )
    optimizer = AdamW(
        model.parameters(),
        lr=hyperparameters["lr_max"],
        betas=(hyperparameters["beta1"], hyperparameters["beta2"]),
        eps=hyperparameters["eps"],
        weight_decay=hyperparameters["weight_decay"],
    )
    iteration = load_checkpoint(ckpt_path, model, optimizer)
    model.to(resolved_device)
    model.eval()

    vocab_path = hyperparameters.get("vocab")
    if vocab_path is None:
        train_data = hyperparameters.get("train_data")
        if train_data is None:
            raise ValueError(
                "hyperparameters.json must include 'vocab' or 'train_data' to load the tokenizer"
            )
        vocab_path = infer_vocab_path(train_data)
    vocab_path = str(resolve_user_path(vocab_path))
    special_tokens = hyperparameters.get("special_tokens", [END_OF_TEXT])
    tokenizer = Tokenizer.from_files(vocab_path, special_tokens)

    print(f"Loaded checkpoint from {ckpt_path} (iteration {iteration})")
    print(f"Loaded tokenizer from {vocab_path}")

    return LoadedModel(
        model=model,
        tokenizer=tokenizer,
        hyperparameters=hyperparameters,
        iteration=iteration,
        run_dir=run_dir,
        checkpoint_path=ckpt_path,
    )


def generate_completion(
    model: torch.nn.Module,
    tokenizer: Tokenizer,
    prompt: str,
    *,
    max_new_tokens: int,
    context_length: int,
    device: torch.device,
) -> str:
    """Autoregressively extend ``prompt`` and return only the newly generated text."""
    token_ids = tokenizer.encode(prompt)
    prompt_len = len(token_ids)
    end_of_text_id = tokenizer.encode(END_OF_TEXT)[0]

    for _ in range(max_new_tokens):
        window = token_ids
        if len(window) >= context_length:
            window = window[-(context_length - 1) :]
        next_id = decode_tokens(window, model, device=device)
        if next_id == end_of_text_id:
            break
        token_ids.append(next_id)

    return tokenizer.decode(token_ids[prompt_len:]).strip()


def print_inference_setup(loaded: LoadedModel, *, max_new_tokens: int) -> None:
    print("\n=== Inference ===")
    print(f"  run_dir        = {loaded.run_dir!r}")
    print(f"  checkpoint     = {loaded.checkpoint_path!r}")
    print(f"  iteration      = {loaded.iteration}")
    print(f"  max_new_tokens = {max_new_tokens}")


def run_inference_chat(
    loaded: LoadedModel,
    *,
    max_new_tokens: int,
) -> None:
    """Interactive CLI chat: load once, then prompt repeatedly until the user exits."""
    model = loaded.model
    tokenizer = loaded.tokenizer
    context_length = loaded.hyperparameters["context_length"]
    device = next(model.parameters()).device

    print("\nHi! Ask me anything.")
    print("Type quit, stop, or exit when you are done.\n")

    while True:
        try:
            user_input = input("> ").strip()
        except (EOFError, KeyboardInterrupt):
            print("\nBye!")
            break

        if not user_input:
            continue
        if user_input.lower() in CHAT_EXIT_COMMANDS:
            print("Bye!")
            break

        response = generate_completion(
            model,
            tokenizer,
            user_input,
            max_new_tokens=max_new_tokens,
            context_length=context_length,
            device=device,
        )
        if response:
            print(response)
        else:
            print("(no response)")
        print()


def inference(args: argparse.Namespace) -> None:
    """Load a checkpoint and either run an interactive chat or a one-shot generation."""
    runs_root = inference_runs_root(args.runs_dir)
    run_name = args.ckpt if args.path_sources.get("ckpt") == "CLI" else None
    loaded = load_model(
        run_name,
        runs_root=runs_root,
        device=args.device,
        dtype=args.dtype,
    )

    print_inference_setup(loaded, max_new_tokens=args.max_new_tokens)

    if args.no_chat:
        print(f"  prompt         = {args.prompt!r}")
        device = next(loaded.model.parameters()).device
        generated = generate_completion(
            loaded.model,
            loaded.tokenizer,
            args.prompt,
            max_new_tokens=args.max_new_tokens,
            context_length=loaded.hyperparameters["context_length"],
            device=device,
        )
        print(f"\n--- Generated text ---\n{generated}\n")
        return

    run_inference_chat(loaded, max_new_tokens=args.max_new_tokens)


def train_model(
    model: torch.nn.Module,
    train_tokens,
    *,
    max_iters: int,
    batch_size: int,
    context_length: int,
    device: str | torch.device = "cpu",
    optimizer: torch.optim.Optimizer | None = None,
    lr_max: float = 1e-3,
    lr_min: float = 1e-4,
    warmup_iters: int = 0,
    cosine_iters: int | None = None,
    grad_clip: float = 0.0,
    betas: tuple[float, float] = (0.9, 0.999),
    eps: float = 1e-8,
    weight_decay: float = 0.01,
    start_iteration: int = 0,
    log_every: int = 1,
    on_log: Callable[[int, float, float, float], None] | None = None,
    ckpt_every: int = 0,
    on_checkpoint: Callable[[int, torch.nn.Module, torch.optim.Optimizer], None] | None = None,
) -> tuple[torch.nn.Module, torch.optim.Optimizer]:
    """Run the core training loop programmatically (no argparse, no file I/O).

    Steps ``model`` for ``max_iters`` iterations of AdamW with a cosine learning-rate
    schedule and optional gradient clipping, sampling batches from the flat token
    array ``train_tokens``. All side effects are delegated to optional callbacks so
    this stays usable as a library entry point:

      - ``on_log(iteration, train_loss, train_accuracy, lr)`` is called on iteration 1
        and every ``log_every`` iterations.
      - ``on_checkpoint(iteration, model, optimizer)`` is called every ``ckpt_every``
        iterations when ``ckpt_every > 0``.

    If ``optimizer`` is None an :class:`AdamW` is created from ``lr_max``/``betas``/
    ``eps``/``weight_decay``; ``cosine_iters`` defaults to ``max_iters``. Returns
    ``(model, optimizer)``.
    """
    api = load_training_api()
    if not isinstance(device, torch.device):
        device = torch.device(device)
    if cosine_iters is None:
        cosine_iters = max_iters
    if optimizer is None:
        optimizer = api["AdamW"](
            model.parameters(),
            lr=lr_max,
            betas=betas,
            eps=eps,
            weight_decay=weight_decay,
        )

    model.train()
    for iteration in range(start_iteration + 1, max_iters + 1):
        lr = api["get_lr_cosine_schedule"](
            iteration, lr_max, lr_min, warmup_iters, cosine_iters
        )
        set_optimizer_lr(optimizer, lr)

        x, y = api["data_loading"](train_tokens, batch_size, context_length, str(device))
        optimizer.zero_grad()
        logits = model(x)
        loss = api["cross_entropy_loss"](logits, y)
        loss.backward()
        if grad_clip > 0:
            api["gradient_clipping"](model.parameters(), grad_clip)
        optimizer.step()

        if on_log is not None and (iteration == 1 or iteration % log_every == 0):
            on_log(iteration, float(loss.item()), batch_token_accuracy(logits, y), lr)

        if on_checkpoint is not None and ckpt_every > 0 and iteration % ckpt_every == 0:
            on_checkpoint(iteration, model, optimizer)

    return model, optimizer


def train(args: argparse.Namespace) -> None:
    """Run the training loop for the selected --model architecture."""
    run_dir = setup_run_directory(args)
    metrics_path = run_dir / "metrics.json"
    hyperparameters_path = run_dir / "hyperparameters.json"

    with open(hyperparameters_path, "w") as f:
        json.dump(args_to_json_dict(args), f, indent=2)

    metrics: dict[str, list] = {
        "iteration": [],
        "lr": [],
        "train_loss": [],
        "val_loss": [],
        "train_perplexity": [],
        "val_perplexity": [],
        "train_accuracy": [],
        "val_accuracy": [],
    }

    def log_metrics(
        iteration: int,
        train_loss: float,
        train_accuracy: float,
        val_loss: float | None = None,
        val_accuracy: float | None = None,
        lr: float | None = None,
    ) -> None:
        metrics["iteration"].append(iteration)
        metrics["lr"].append(lr)
        metrics["train_loss"].append(train_loss)
        metrics["train_perplexity"].append(loss_to_perplexity(train_loss))
        metrics["train_accuracy"].append(train_accuracy)
        if val_loss is not None:
            metrics["val_loss"].append(val_loss)
            metrics["val_perplexity"].append(loss_to_perplexity(val_loss))
        else:
            metrics["val_loss"].append(float("nan"))
            metrics["val_perplexity"].append(float("nan"))
        if val_accuracy is not None:
            metrics["val_accuracy"].append(val_accuracy)
        else:
            metrics["val_accuracy"].append(float("nan"))
        if val_loss is not None and val_accuracy is not None:
            print(
                f"iter={iteration} lr={lr:.6g} train_loss={train_loss:.4f} "
                f"train_ppl={loss_to_perplexity(train_loss):.2f} train_acc={train_accuracy:.4f} "
                f"val_loss={val_loss:.4f} val_ppl={loss_to_perplexity(val_loss):.2f} "
                f"val_acc={val_accuracy:.4f}"
            )
        else:
            print(
                f"iter={iteration} lr={lr:.6g} train_loss={train_loss:.4f} "
                f"train_ppl={loss_to_perplexity(train_loss):.2f} train_acc={train_accuracy:.4f}"
            )
        with open(metrics_path, "w") as f:
            json.dump(metrics, f, indent=2)
        write_training_plots(
            metrics,
            metrics_path,
            hyperparameters_path,
            announce=(iteration == 1),
        )

    api = load_training_api()
    print(f"Run directory: {run_dir.resolve()}")
    print(f"Metrics: {metrics_path.resolve()}")
    print(f"Plots:   {metrics_path.with_name('loss.png').resolve()}")
    print(f"         {metrics_path.with_name('accuracy.png').resolve()}")

    train_tokens = load_tokens_auto(args.train_data)
    valid_tokens = load_tokens_auto(args.valid_data) if args.valid_data and not args.no_valid else None

    if len(train_tokens) <= args.context_length:
        raise ValueError(
            f"train_data must contain more than context_length={args.context_length} tokens"
        )
    if valid_tokens is not None and len(valid_tokens) <= args.context_length:
        raise ValueError(
            f"valid_data must contain more than context_length={args.context_length} tokens"
        )

    torch.manual_seed(args.seed)
    if torch.cuda.is_available() and args.device.startswith("cuda"):
        torch.cuda.manual_seed_all(args.seed)

    dtype = getattr(torch, args.dtype) if args.dtype else None
    device = torch.device(args.device)

    model = build_language_model(
        args.model_type,
        vocab_size=args.vocab_size,
        context_length=args.context_length,
        num_layers=args.num_layers,
        num_loops=args.num_loops,
        d_model=args.d_model,
        num_heads=args.num_heads,
        d_ff=args.d_ff,
        theta=args.theta,
        device=device,
        dtype=dtype,
        gate_mode=args.gate_mode,
        beta_max=args.beta_max,
        num_householder=args.num_householder,
        use_short_conv=args.use_short_conv,
        gate_quantization=args.gate_quantization,
    )
    model.train()

    optimizer = api["AdamW"](
        model.parameters(),
        lr=args.lr_max,
        betas=(args.beta1, args.beta2),
        eps=args.eps,
        weight_decay=args.weight_decay,
    )

    start_iteration = 0
    if args.resume:
        start_iteration = api["load_checkpoint"](args.resume, model, optimizer)
        print(f"Resumed from {args.resume} at iteration {start_iteration}")

    def _on_log(iteration, train_loss, train_accuracy, lr):
        if valid_tokens is not None and args.val_batches > 0:
            val_loss, val_accuracy = evaluate(model, valid_tokens, args, api)
            log_metrics(iteration, train_loss, train_accuracy, val_loss, val_accuracy, lr)
        else:
            log_metrics(iteration, train_loss, train_accuracy, lr=lr)

    def _on_checkpoint(iteration, ckpt_model, ckpt_optimizer):
        out_path = checkpoint_path_for_iteration(args, iteration)
        api["save_checkpoint"](ckpt_model, ckpt_optimizer, iteration, out_path)
        print(f"Saved checkpoint: {out_path}")

    train_model(
        model,
        train_tokens,
        max_iters=args.max_iters,
        batch_size=args.batch_size,
        context_length=args.context_length,
        device=args.device,
        optimizer=optimizer,
        lr_max=args.lr_max,
        lr_min=args.lr_min,
        warmup_iters=args.warmup_iters,
        cosine_iters=args.cosine_iters,
        grad_clip=args.grad_clip,
        start_iteration=start_iteration,
        log_every=args.log_every,
        on_log=_on_log,
        ckpt_every=args.ckpt_every,
        on_checkpoint=_on_checkpoint,
    )

    if args.save_final:
        final_path = args.final_ckpt or args.ckpt
        Path(final_path).parent.mkdir(parents=True, exist_ok=True)
        api["save_checkpoint"](model, optimizer, args.max_iters, final_path)
        print(f"Saved final checkpoint: {final_path}")

    if metrics["iteration"]:
        write_training_plots(
            metrics,
            metrics_path,
            hyperparameters_path,
            announce=True,
        )


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description=CLI_DESCRIPTION,
        epilog=CLI_EXAMPLES,
        formatter_class=argparse.RawDescriptionHelpFormatter,
    )

    modes = parser.add_argument_group("modes (pick at least one)")
    modes.add_argument(
        "--demo",
        action="store_true",
        help=(
            "Smoke-run defaults: tests/testdata/corpus/microstories.txt, small model, "
            "--no-valid. Only overrides options not set on the CLI. "
            "Use with --build-vocab, --encode, and/or --train."
        ),
    )
    modes.add_argument(
        "--build-vocab",
        "--vocab-build",
        action="store_true",
        dest="build_vocab",
        help=(
            "Write a vocab pickle to -v. Default: train BPE from -i (--bpe-size). "
            "With --fixed-vocab: save a user-supplied vocab with no merges."
        ),
    )
    modes.add_argument(
        "--encode",
        "--token-encoding",
        action="store_true",
        dest="encode",
        help=(
            "Encode raw text from -i to a uint16 token-id .bin (-t) using the "
            "vocab pickle at -v (BPE or fixed, depending on how -v was built)."
        ),
    )
    modes.add_argument(
        "--train",
        action="store_true",
        help=(
            "Train on --train-data (--model plain, looped, mlp, delta, or lstm); "
            "writes a run under --runs-dir."
        ),
    )
    modes.add_argument(
        "--inference",
        action="store_true",
        help="Load a checkpoint and chat in the terminal (see --ckpt).",
    )

    inference = parser.add_argument_group("inference (with --inference)")
    inference.add_argument(
        "--no-chat",
        action="store_true",
        help="Generate once from --prompt instead of starting an interactive chat.",
    )
    inference.add_argument(
        "--prompt",
        default="Once upon a time",
        help="Starting text for --no-chat one-shot generation (default: %(default)r).",
    )
    inference.add_argument(
        "--max-new-tokens",
        type=int,
        default=128,
        dest="max_new_tokens",
        help="Number of tokens to sample after the prompt (default: %(default)s).",
    )

    paths = parser.add_argument_group("paths (inferred from -i when omitted)")
    paths.add_argument(
        "-i",
        "--input",
        "--vocab-input-file",
        "--tokens-encoding-input-file",
        default=None,
        help=(
            "Corpus .txt or token .bin used to infer related paths. "
            "Required for --build-vocab and --encode; required for --train unless "
            "--train-data or -t is given. Typical full corpus: "
            f"{DEFAULT_INPUT}. Use --demo for the committed microstories sample."
        ),
    )
    paths.add_argument(
        "-v",
        "--vocab",
        "--vocab-output-file",
        "--tokens-encoding-vocab-file",
        default=None,
        help=(
            "Vocab pickle for --build-vocab (output) and --encode (input). "
            "Contains vocab + merges for BPE, or a fixed vocab spec when built "
            "with --fixed-vocab."
        ),
    )
    paths.add_argument(
        "-t",
        "--tokens",
        "--tokens-encoding-output-file",
        default=None,
        help="uint16 token-id binary from --encode; default train data for --train.",
    )
    paths.add_argument(
        "--train-data",
        default=None,
        help="Training token file for --train. Inferred from -i / -t when omitted.",
    )
    paths.add_argument(
        "--valid-data",
        default=None,
        help="Validation token file for --train. Inferred from --train-data when omitted.",
    )
    paths.add_argument(
        "--no-valid",
        action="store_true",
        help="Train without validation even if an inferred valid file exists.",
    )

    data_prep = parser.add_argument_group(
        "data preparation (--build-vocab, --encode)",
        "BPE (default) or fixed vocab (--fixed-vocab). Fixed mode skips merge "
        "training and requires --fixed-vocab-json and/or --fixed-vocab-tokens.",
    )
    data_prep.add_argument(
        "--bpe-size",
        "--vocab-build-size",
        type=int,
        default=DEFAULTS["bpe_size"],
        help=(
            "Target BPE vocabulary size for --build-vocab without --fixed-vocab "
            "(default: %(default)s). Ignored when --fixed-vocab is set."
        ),
    )
    data_prep.add_argument(
        "--fixed-vocab",
        action="store_true",
        help=(
            "Use a user-supplied fixed vocabulary instead of training BPE. "
            "No merge rules are created or applied. Requires --fixed-vocab-json "
            "and/or --fixed-vocab-tokens. Encoding scans left-to-right and "
            "matches the longest vocab token at each position."
        ),
    )
    data_prep.add_argument(
        "--fixed-vocab-json",
        default=None,
        help=(
            "JSON file for --fixed-vocab. Object with explicit IDs, e.g. "
            '{\"a\": 0, \"b\": 1, \"<BOS>\": 2}, or array with sequential IDs, '
            'e.g. [\"<BOS>\", \"a\", \"b\"].'
        ),
    )
    data_prep.add_argument(
        "--fixed-vocab-tokens",
        nargs="+",
        default=None,
        help=(
            "Ordered token strings for --fixed-vocab; assigned IDs 0, 1, 2, .... "
            "Alternative to --fixed-vocab-json."
        ),
    )
    data_prep.add_argument(
        "--special-tokens",
        nargs="+",
        default=[END_OF_TEXT],
        help=(
            "Atomic tokens for BPE training/encoding (default: %(default)s). "
            "Not used for --fixed-vocab; include those strings in the fixed vocab "
            "spec instead."
        ),
    )
    data_prep.add_argument(
        "--procs",
        "--num-processes",
        type=int,
        default=os.cpu_count() or 1,
        help="Worker processes for parallel --encode (default: CPU count).",
    )

    runtime = parser.add_argument_group("runtime (--train, --inference)")
    runtime.add_argument(
        "--device",
        default="cuda"
        if torch.cuda.is_available()
        else "mps"
        if torch.backends.mps.is_available()
        else "cpu",
        help="Torch device for training or inference (default: auto-detect).",
    )
    runtime.add_argument(
        "--dtype",
        default=None,
        choices=[None, "float32", "float16", "bfloat16"],
        help="Model dtype; if omitted, derived from --device (cuda/cpu: float32, mps: bfloat16 or float16).",
    )
    runtime.add_argument("--seed", type=int, default=1337, help="RNG seed for --train.")

    model = parser.add_argument_group("model (--train; loaded from hyperparameters.json for --inference)")
    model.add_argument(
        "--vocab-size",
        type=int,
        default=DEFAULTS["vocab_size"],
        help=(
            "Embedding / output vocabulary size for --train (default: %(default)s). "
            "With --fixed-vocab and no explicit override, derived from the number "
            "of tokens in --fixed-vocab-json or --fixed-vocab-tokens."
        ),
    )
    model.add_argument(
        "--ctx",
        "--context-length",
        type=int,
        default=DEFAULTS["context_length"],
        dest="context_length",
        help=(
            "Training/generation window length (default: %(default)s). "
            "Also the positional embedding size for plain/looped/mlp; for delta/lstm "
            "it is only a data window (no positional encoding)."
        ),
    )
    model.add_argument(
        "--model",
        "--model-type",
        default=DEFAULTS["model_type"],
        dest="model_type",
        choices=list(MODEL_TYPES),
        help=(
            "Architecture: stacked transformer (plain), shared block looped (looped), "
            "per-position MLP without attention (mlp), DeltaNet family (delta), or "
            "explicit LSTMCell stack (lstm)."
        ),
    )
    model.add_argument(
        "--loops",
        "--num-loops",
        type=int,
        default=DEFAULTS["num_loops"],
        dest="num_loops",
        help=(
            "Loop count for looped model (default: %(default)s). "
            "Ignored for plain, mlp, delta, and lstm."
        ),
    )
    model.add_argument(
        "--layers",
        "--num-layers",
        type=int,
        default=DEFAULTS["num_layers"],
        dest="num_layers",
        help=(
            "Stack depth for plain, mlp, delta, and lstm (default: %(default)s). "
            "Ignored for looped."
        ),
    )
    model.add_argument("--d-model", type=int, default=DEFAULTS["d_model"])
    model.add_argument(
        "--heads",
        "--num-heads",
        type=int,
        default=DEFAULTS["num_heads"],
        dest="num_heads",
        help="Attention/delta heads for plain, looped, and delta. Ignored for mlp and lstm.",
    )
    model.add_argument(
        "--d-ff",
        type=int,
        default=None,
        help=(
            "FFN width for plain, looped, mlp, and delta; default None uses "
            "floor((8/3)*d_model) aligned down to a multiple of 64. Ignored for lstm."
        ),
    )
    model.add_argument(
        "--theta",
        type=float,
        default=DEFAULTS["theta"],
        help="RoPE base frequency for plain and looped models. Ignored for mlp, delta, and lstm.",
    )
    model.add_argument(
        "--gate-mode",
        default=DEFAULTS["gate_mode"],
        choices=["none", "scalar", "channel"],
        help=(
            "Delta-rule decay gate: none=DeltaNet, scalar=Gated DeltaNet, channel=KDA "
            "(default: %(default)s). Ignored unless --model delta."
        ),
    )
    model.add_argument(
        "--beta-max",
        type=float,
        default=DEFAULTS["beta_max"],
        help=(
            "Delta-rule beta upper bound; 2.0 enables the negative-eigenvalue regime "
            "(default: %(default)s). Ignored unless --model delta."
        ),
    )
    model.add_argument(
        "--num-householder",
        type=int,
        default=DEFAULTS["num_householder"],
        help=(
            "Delta updates per token; >1 is DeltaProduct (default: %(default)s). "
            "Ignored unless --model delta."
        ),
    )
    model.add_argument(
        "--short-conv",
        action=argparse.BooleanOptionalAction,
        default=DEFAULTS["use_short_conv"],
        dest="use_short_conv",
        help=(
            "Depthwise causal short conv on q/k/v for --model delta "
            "(default: %(default)s). Ignored unless --model delta."
        ),
    )
    model.add_argument(
        "--gate-quantization",
        default=DEFAULTS["gate_quantization"],
        choices=["none", "bfloat16"],
        help=(
            "Round delta-rule gate sigmoids through bf16 so saturated gates are "
            "reachable in training (default: %(default)s). Ignored unless --model delta."
        ),
    )

    optim = parser.add_argument_group("optimizer and schedule (--train)")
    optim.add_argument("--batch", "--batch-size", type=int, default=DEFAULTS["batch_size"], dest="batch_size")
    optim.add_argument("--iters", "--max-iters", type=int, default=DEFAULTS["max_iters"], dest="max_iters")
    optim.add_argument("--lr-max", type=float, default=DEFAULTS["lr_max"])
    optim.add_argument("--lr-min", type=float, default=DEFAULTS["lr_min"])
    optim.add_argument("--warmup", "--warmup-iters", type=int, default=DEFAULTS["warmup_iters"], dest="warmup_iters")
    optim.add_argument("--cosine-iters", "--cosine-cycle-iters", type=int, default=DEFAULTS["cosine_iters"])
    optim.add_argument("--beta1", type=float, default=DEFAULTS["beta1"])
    optim.add_argument("--beta2", type=float, default=DEFAULTS["beta2"])
    optim.add_argument("--eps", type=float, default=DEFAULTS["eps"])
    optim.add_argument("--wd", "--weight-decay", type=float, default=DEFAULTS["weight_decay"], dest="weight_decay")
    optim.add_argument("--clip", "--grad-clip", type=float, default=DEFAULTS["grad_clip"], dest="grad_clip")

    checkpoints = parser.add_argument_group("checkpoints")
    checkpoints.add_argument("--log-every", "--log-interval", type=int, default=DEFAULTS["log_every"])
    checkpoints.add_argument("--val-batches", type=int, default=DEFAULTS["val_batches"])
    checkpoints.add_argument("--ckpt-every", "--checkpoint-interval", type=int, default=DEFAULTS["ckpt_every"])
    checkpoints.add_argument(
        "--runs-dir",
        "--run-dir-root",
        "--ckpt-dir",
        "--checkpoint-dir",
        default=RUNS_DIR_NAME,
        dest="runs_dir",
        help=(
            f"Top-level directory for training runs (default: {RUNS_DIR_NAME}/). "
            "Each new run creates a timestamped subfolder unless this path is "
            "passed explicitly on the CLI, in which case it is used as the run folder."
        ),
    )
    checkpoints.add_argument(
        "--ckpt",
        "--checkpoint-path",
        default=None,
        help=(
            "For --inference: run folder name under --runs-dir (e.g. Dataset_2026-06-03_170956); "
            "omit to use the most recently updated run. "
            "For --train: output checkpoint path (inferred from train data when omitted)."
        ),
    )
    checkpoints.add_argument("--final-ckpt", "--final-checkpoint-path", default=None)
    checkpoints.add_argument(
        "--resume",
        "--resume-from",
        default=None,
        help="Resume --train from an existing checkpoint path.",
    )
    checkpoints.add_argument(
        "--save-final",
        action=argparse.BooleanOptionalAction,
        default=True,
        help="Write a final checkpoint.pt at the end of --train.",
    )

    args = parser.parse_args()
    record_cli_overrides(args)
    apply_demo_settings(args)
    resolve_inferred_paths(args)
    validate_cli_paths(args)
    resolve_derived_defaults(args)
    return args


def resolve_device_dtype_default(args: argparse.Namespace) -> None:
    """Pick a training dtype from --device when --dtype was not passed on the CLI."""
    if args._cli_dtype is not None:
        return

    device = args.device
    if device.startswith("cuda"):
        args.dtype = "float32"
        args._dtype_source = "derived (cuda default)"
    elif device == "mps" or device.startswith("mps"):
        if hasattr(torch.backends.mps, "is_bf16_supported") and torch.backends.mps.is_bf16_supported():
            args.dtype = "bfloat16"
            args._dtype_source = "derived (mps bf16 supported)"
        elif hasattr(torch.backends.mps, "is_macos_or_newer") and torch.backends.mps.is_macos_or_newer(14, 0):
            args.dtype = "bfloat16"
            args._dtype_source = "derived (mps macOS 14+)"
        else:
            args.dtype = "float16"
            args._dtype_source = "derived (mps float16 fallback)"
    else:
        args.dtype = "float32"
        args._dtype_source = "derived (cpu default)"


def resolve_derived_defaults(args: argparse.Namespace) -> None:
    """Fill in values derived from other options (e.g. d_ff from d_model)."""
    resolve_device_dtype_default(args)
    if args.fixed_vocab and args._cli_vocab_size is None:
        try:
            _, _, _, ordered_tokens = resolve_fixed_vocab_spec(
                fixed_vocab_json=args.fixed_vocab_json,
                fixed_vocab_tokens=args.fixed_vocab_tokens,
            )
            args.vocab_size = len(ordered_tokens)
            args._vocab_size_source = "derived (fixed vocab token count)"
        except ValueError:
            pass
    if args.d_ff is None:
        args.d_ff = default_d_ff(args.d_model)
        if args._cli_d_ff is None:
            args._d_ff_source = "derived (floor (8/3)*d_model to x64)"


def resolve_inferred_paths(args: argparse.Namespace) -> None:
    """Fill in omitted related filenames from the filenames the user did provide."""
    args.runs_dir = str(resolve_user_path(args.runs_dir))

    if needs_input_chain(args):
        if args.input is not None:
            args.input = str(resolve_user_path(args.input))
        if args.input is not None and args.vocab is None:
            args.vocab = infer_vocab_path(args.input)
            if args.path_sources["vocab"] == "inferred":
                args.path_sources["vocab"] = "inferred (from -i)"
        if args.input is not None and args.tokens is None:
            args.tokens = infer_tokens_path(args.input)
            if args.path_sources["tokens"] == "inferred":
                args.path_sources["tokens"] = "inferred (from -i)"
        if args.train and args.train_data is None and args.tokens is not None:
            args.train_data = args.tokens
            if args.path_sources["train_data"] == "inferred":
                args.path_sources["train_data"] = "inferred (from tokens / -i)"

    if args.train and args.path_sources.get("train_data") == "CLI" and args.train_data is not None:
        args.train_data = str(resolve_user_path(args.train_data))
    if args.path_sources.get("tokens") == "CLI" and args.tokens is not None:
        args.tokens = str(resolve_user_path(args.tokens))
        if args.train and args.train_data is None:
            args.train_data = args.tokens
            if args.path_sources["train_data"] == "inferred":
                args.path_sources["train_data"] = "inferred (from -t)"

    for attr in ("vocab", "tokens", "train_data"):
        value = getattr(args, attr)
        if value is not None:
            setattr(args, attr, str(resolve_user_path(value)))

    if args.valid_data is not None:
        args.valid_data = str(resolve_user_path(args.valid_data))

    if args.valid_data is None and not args.no_valid and args.train_data:
        inferred_valid = replace_train_with_valid(args.train_data)
        if inferred_valid is not None and inferred_valid.exists():
            args.valid_data = str(inferred_valid)
            if args.path_sources.get("valid_data") == "inferred":
                args.path_sources["valid_data"] = f"inferred ({inferred_valid.name})"
        elif inferred_valid is not None and args.train:
            print(
                f"No validation token file found at inferred path {inferred_valid}; "
                "training without validation."
            )
            args.valid_data = None
            args.path_sources["valid_data"] = "missing (skipped)"

    if args.no_valid:
        args.valid_data = None
        if args.path_sources.get("valid_data") == "inferred":
            args.path_sources["valid_data"] = "disabled (--no-valid)"

    if args.ckpt is None and not args.inference:
        if args.train_data:
            args.ckpt = infer_checkpoint_path(args.train_data, args.runs_dir)
            if args.path_sources["ckpt"] == "inferred":
                args.path_sources["ckpt"] = "inferred (from train_data)"
    if args.ckpt is not None and not args.inference:
        args.ckpt = str(resolve_user_path(args.ckpt))

    if args.final_ckpt is None:
        args.final_ckpt = args.ckpt
        if args.path_sources["final_ckpt"] == "inferred":
            args.path_sources["final_ckpt"] = "inferred (same as ckpt)"
    else:
        args.final_ckpt = str(resolve_user_path(args.final_ckpt))

    if args.resume is not None:
        args.resume = str(resolve_user_path(args.resume))


# spawn on macOS/Windows: guard the __main__ entry point
if __name__ == "__main__":

    args = parse_args()

    if args.build_vocab:
        if args.fixed_vocab and not args.fixed_vocab_json and not args.fixed_vocab_tokens:
            raise SystemExit(
                "--fixed-vocab requires --fixed-vocab-json <path> or --fixed-vocab-tokens <token...>"
            )
        print_vocab_config(args)
        build_vocab(
            args.input,
            args.bpe_size,
            args.special_tokens,
            args.vocab,
            fixed_vocab=args.fixed_vocab,
            fixed_vocab_json=args.fixed_vocab_json,
            fixed_vocab_tokens=args.fixed_vocab_tokens,
        )

    if args.encode:
        print_encode_config(args)
        build_token_encoding(
            args.input,
            args.vocab,
            args.tokens,
            args.special_tokens,
            args.procs,
        )

    if args.train:
        train(args)

    if args.inference:
        inference(args)

    if not (args.build_vocab or args.encode or args.train or args.inference):
        print("Nothing to do. Pass --build-vocab, --encode, --train, and/or --inference.\n")
        print(CLI_EXAMPLES.strip())
        print("\nFull option list: python -m blocksmith_lm.llm --help")

==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/looped_transformer_lm.py <==
import torch
import torch.nn as nn
from blocksmith_lm.embedding import Embedding
from blocksmith_lm.transformer_block import TransformerBlock
from blocksmith_lm.rmsnorm import RMSNorm
from blocksmith_lm.linear import Linear
from jaxtyping import Bool, Int, Float
from torch import Tensor

class LoopedTransformerLM(nn.Module):

    def __init__(self, vocab_size: int, context_length: int, num_loops: int, d_model: int, num_heads: int, d_ff: int, theta: float, device: torch.device = None, dtype: torch.dtype = None, pos_encoding: str = "rope"):
        super().__init__()
        self.vocab_size = vocab_size
        if num_loops < 1:
            raise ValueError(f"num_loops must be >= 1, got {num_loops}")
        self.num_loops = num_loops
        self.pos_encoding = pos_encoding
        self.context_length = context_length
        self.token_embeddings = Embedding(vocab_size, d_model, device=device, dtype=dtype)
        if pos_encoding == "learned":
            self.position_embeddings = nn.Embedding(context_length, d_model, device=device, dtype=dtype)
        self.block = TransformerBlock(d_model, num_heads, d_ff, context_length, theta, device=device, dtype=dtype, pos_encoding=pos_encoding)
        self.ln_final = RMSNorm(d_model, device=device, dtype=dtype)
        self.lm_head = Linear(d_model, vocab_size, device=device, dtype=dtype)

    def _apply_padding_mask(
        self,
        x: Float[Tensor, " batch_size sequence_length d_model"],
        attention_mask: Bool[Tensor, " batch_size sequence_length"] | None,
    ) -> Float[Tensor, " batch_size sequence_length d_model"]:
        if attention_mask is None:
            return x
        return x.masked_fill(~attention_mask.unsqueeze(-1), 0.0)

    def forward(
        self,
        in_indices: Int[Tensor, " batch_size sequence_length"],
        token_positions: Int[Tensor, " batch_size sequence_length"] | None = None,
        attention_mask: Bool[Tensor, " batch_size sequence_length"] | None = None,
    ) -> Float[Tensor, " batch_size sequence_length vocab_size"]:
        x = self.token_embeddings(in_indices)
        if self.pos_encoding == "learned":
            positions = torch.arange(in_indices.shape[-1], device=in_indices.device, dtype=torch.long)
            x = x + self.position_embeddings(positions)
        x = self._apply_padding_mask(x, attention_mask)
        for _ in range(self.num_loops):
            x = self.block(x, token_positions, attention_mask)
            x = self._apply_padding_mask(x, attention_mask)
        x = self.ln_final(x)
        x = self._apply_padding_mask(x, attention_mask)
        return self.lm_head(x)


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/lstm_lm.py <==
"""LSTM language model with per-step state access.

The control architecture for the state-dynamics experiments. Runs LSTMCells in
an explicit time loop instead of nn.LSTM so that hidden and cell states are
available for probing and can be overwritten mid-sequence, matching the state
hook contract of DeltaRuleAttention (here the hook receives and returns the
(h, c) pair for one layer).
"""

from __future__ import annotations

from collections.abc import Callable

import torch
import torch.nn as nn
from jaxtyping import Int
from torch import Tensor

from blocksmith_lm.embedding import Embedding
from blocksmith_lm.linear import Linear

# Called with (position, (h, c)) after the update at that position; h and c
# have shape (batch, d_model). Return a replacement pair or None.
LSTMStateHook = Callable[[int, tuple[Tensor, Tensor]], tuple[Tensor, Tensor] | None]


class LSTMLM(nn.Module):

    def __init__(
        self,
        vocab_size: int,
        num_layers: int,
        d_model: int,
        device: torch.device = None,
        dtype: torch.dtype = None,
    ):
        super().__init__()
        self.vocab_size = vocab_size
        self.num_layers = num_layers
        self.d_model = d_model
        self.token_embeddings = Embedding(vocab_size, d_model, device=device, dtype=dtype)
        self.cells = nn.ModuleList([
            nn.LSTMCell(d_model, d_model, device=device, dtype=dtype) for _ in range(num_layers)
        ])
        self.lm_head = Linear(d_model, vocab_size, device=device, dtype=dtype)

    def forward(
        self,
        in_indices: Int[Tensor, " batch seq"],
        state_hooks: dict[int, LSTMStateHook] | None = None,
        store_states: bool = False,
    ) -> Tensor | tuple[Tensor, list[Tensor]]:
        """With store_states, returns (logits, hiddens) where hiddens is one
        (batch, seq, d_model) tensor of h states per layer."""
        batch, seq = in_indices.shape
        x = self.token_embeddings(in_indices)
        h = [x.new_zeros(batch, self.d_model) for _ in self.cells]
        c = [x.new_zeros(batch, self.d_model) for _ in self.cells]
        outputs = []
        hiddens = [[] for _ in self.cells] if store_states else None
        for i in range(seq):
            step_input = x[:, i]
            for layer, cell in enumerate(self.cells):
                h[layer], c[layer] = cell(step_input, (h[layer], c[layer]))
                hook = state_hooks.get(layer) if state_hooks else None
                if hook is not None:
                    replacement = hook(i, (h[layer], c[layer]))
                    if replacement is not None:
                        h[layer], c[layer] = replacement
                if store_states:
                    hiddens[layer].append(h[layer])
                step_input = h[layer]
            outputs.append(step_input)
        logits = self.lm_head(torch.stack(outputs, dim=1))
        if store_states:
            return logits, [torch.stack(layer_hiddens, dim=1) for layer_hiddens in hiddens]
        return logits


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/mlp_lm.py <==
import torch
import torch.nn as nn
from blocksmith_lm.embedding import Embedding
from blocksmith_lm.swiglu import SwiGLU
from blocksmith_lm.rmsnorm import RMSNorm
from blocksmith_lm.linear import Linear
from jaxtyping import Bool, Int, Float
from torch import Tensor

class MLPLM(nn.Module):

    def __init__(self, vocab_size: int, context_length: int, num_layers: int, d_model: int, d_ff: int, device: torch.device = None, dtype: torch.dtype = None):
        """ MLP Language Model (Multi-Layer Perceptron) with position embeddings and padding mask -- no attention; Each position is independent through the MLP stack """
        super().__init__()
        self.vocab_size = vocab_size
        self.context_length = context_length
        self.token_embeddings = Embedding(vocab_size, d_model, device=device, dtype=dtype)
        self.position_embeddings = nn.Embedding(context_length, d_model, device=device, dtype=dtype)
        self.layers = nn.ModuleList([MLPBlock(d_model, d_ff, device=device, dtype=dtype) for _ in range(num_layers)])
        self.ln_final = RMSNorm(d_model, device=device, dtype=dtype)
        self.lm_head = Linear(d_model, vocab_size, device=device, dtype=dtype)

    def _apply_padding_mask(
        self,
        x: Float[Tensor, " batch_size sequence_length d_model"],
        attention_mask: Bool[Tensor, " batch_size sequence_length"] | None,
    ) -> Float[Tensor, " batch_size sequence_length d_model"]:
        if attention_mask is None:
            return x
        return x.masked_fill(~attention_mask.unsqueeze(-1), 0.0)

    def forward(
        self,
        in_indices: Int[Tensor, " batch_size sequence_length"],
        token_positions: Int[Tensor, " batch_size sequence_length"] | None = None,
        attention_mask: Bool[Tensor, " batch_size sequence_length"] | None = None,
    ) -> Float[Tensor, " batch_size sequence_length vocab_size"]:
        x = self.token_embeddings(in_indices)
        positions = torch.arange(in_indices.shape[-1], device=in_indices.device, dtype=torch.long)
        x = x + self.position_embeddings(positions)
        x = self._apply_padding_mask(x, attention_mask)
        for layer in self.layers:
            x = layer(x)
            x = self._apply_padding_mask(x, attention_mask)
        x = self.ln_final(x)
        x = self._apply_padding_mask(x, attention_mask)
        return self.lm_head(x)

class MLPBlock(nn.Module):
    def __init__(self, d_model, d_ff, device=None, dtype=None):
        super().__init__()
        self.ln = RMSNorm(d_model, device=device, dtype=dtype)
        self.ffn = SwiGLU(d_model, d_ff, device=device, dtype=dtype)

    def forward(self, x: Float[Tensor, " batch_size sequence_length d_model"]):
        return x + self.ffn(self.ln(x))

==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/multihead_self_attention.py <==
import torch
import torch.nn as nn
from jaxtyping import Float
from torch import Tensor
from einops import rearrange
from blocksmith_lm.scaled_dot_product_attention import scaled_dot_product_attention
from blocksmith_lm.linear import Linear

class MultiheadSelfAttention(nn.Module):

    def __init__(self, d_model: int, num_heads: int, device: torch.device = None, dtype: torch.dtype = None, use_alibi: bool = False):
        super().__init__()
        self.d_model = d_model
        self.num_heads = num_heads
        self.d_k = d_model // num_heads
        self.device = device
        self.dtype = dtype
        self.use_alibi = use_alibi
        self.q_proj = Linear(d_model, d_model, device=device, dtype=dtype)
        self.k_proj = Linear(d_model, d_model, device=device, dtype=dtype)
        self.v_proj = Linear(d_model, d_model, device=device, dtype=dtype)
        self.output_proj = Linear(d_model, d_model, device=device, dtype=dtype)

    def forward(self, in_features: Float[Tensor, " ... seq_len d_model"]) -> Float[Tensor, " ... seq_len d_model"]:
        Q = self.q_proj(in_features)
        K = self.k_proj(in_features)
        V = self.v_proj(in_features)

        # Rearrange the query, key, and value matrices for parallel computation of the heads
        Q = rearrange(Q, "... seq_len (num_heads d_k) -> ... num_heads seq_len d_k", num_heads=self.num_heads)
        K = rearrange(K, "... seq_len (num_heads d_k) -> ... num_heads seq_len d_k", num_heads=self.num_heads)
        V = rearrange(V, "... seq_len (num_heads d_k) -> ... num_heads seq_len d_k", num_heads=self.num_heads)

        # causal mask: each position may attend to itself and earlier positions only
        mask = torch.tril(torch.ones(Q.shape[-2], Q.shape[-2], device=Q.device, dtype=Q.dtype), diagonal=0)
        mask = mask.bool()

        # ALiBi (Press et al., 2022): per-head linear distance penalty on the
        # attention scores, slopes m_h = 2^(-8h/H), bias[h, i, j] = -m_h * (i - j)
        bias = None
        if self.use_alibi:
            heads = torch.arange(1, self.num_heads + 1, device=Q.device, dtype=Q.dtype)
            slopes = torch.pow(2.0, -8.0 * heads / self.num_heads)
            positions = torch.arange(Q.shape[-2], device=Q.device, dtype=Q.dtype)
            distances = positions.unsqueeze(1) - positions.unsqueeze(0)
            bias = -slopes.unsqueeze(-1).unsqueeze(-1) * distances

        O = scaled_dot_product_attention(Q, K, V, mask=mask, bias=bias)  # ... num_heads seq_len d_k
        O = rearrange(O, "... num_heads seq_len d_k -> ... seq_len (num_heads d_k)")  # ... seq_len d_model
        return self.output_proj(O)


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/multihead_self_attention_with_rope.py <==
import torch
import torch.nn as nn
from jaxtyping import Float
from torch import Tensor
from einops import rearrange
from blocksmith_lm.scaled_dot_product_attention import scaled_dot_product_attention
from blocksmith_lm.rotary_positional_embedding import RotaryPositionalEmbedding
from jaxtyping import Bool, Int
from blocksmith_lm.linear import Linear
from blocksmith_lm.activation_taps import apply_tap

class MultiheadSelfAttentionWithRoPE(nn.Module):

    def __init__(self, d_model: int,
        num_heads: int,
        max_seq_len: int,
        theta: float,
        device: torch.device = None,
        dtype: torch.dtype = None,
    ):
        super().__init__()
        self.d_model = d_model
        self.num_heads = num_heads
        self.d_k = d_model // num_heads
        self.max_seq_len = max_seq_len
        self.theta = theta
        self.device = device
        self.dtype = dtype
        self.q_proj = Linear(d_model, d_model, device=device, dtype=dtype)
        self.k_proj = Linear(d_model, d_model, device=device, dtype=dtype)
        self.v_proj = Linear(d_model, d_model, device=device, dtype=dtype)
        self.output_proj = Linear(d_model, d_model, device=device, dtype=dtype)
        self.RoPE = RotaryPositionalEmbedding(theta, self.d_k, max_seq_len, device=device)
        self.tap = None  # see blocksmith_lm.activation_taps

    def forward(
        self,
        in_features: Float[Tensor, " ... seq_len d_model"],
        token_positions: Int[Tensor, " ... seq_len"] | None = None,
        attention_mask: Bool[Tensor, " batch seq_len"] | None = None,
    ) -> Float[Tensor, " ... seq_len d_model"]:
        final_token_positions = token_positions if token_positions is not None else torch.arange(in_features.shape[-2], device=in_features.device, dtype=torch.int32)

        Q = self.q_proj(in_features)
        K = self.k_proj(in_features)
        V = self.v_proj(in_features)

        # Rearrange the query, key, and value matrices to the head dimension
        Q = rearrange(Q, "... seq_len (num_heads d_k) -> ... num_heads seq_len d_k", num_heads=self.num_heads)
        K = rearrange(K, "... seq_len (num_heads d_k) -> ... num_heads seq_len d_k", num_heads=self.num_heads)
        V = rearrange(V, "... seq_len (num_heads d_k) -> ... num_heads seq_len d_k", num_heads=self.num_heads)

        # Apply RoPE to the query matrix
        Q = self.RoPE(Q, final_token_positions)
        K = self.RoPE(K, final_token_positions)

        # Tapped before the padding mask so padded positions stay zero.
        Q = apply_tap(self.tap, "q_post_rope", Q)
        K = apply_tap(self.tap, "k_post_rope", K)
        V = apply_tap(self.tap, "value_vectors", V)

        if attention_mask is not None:
            pad = attention_mask.unsqueeze(1).unsqueeze(-1)
            Q = Q.masked_fill(~pad, 0.0)
            K = K.masked_fill(~pad, 0.0)
            V = V.masked_fill(~pad, 0.0)

        # Causal mask, optionally combined with padding mask (batch, seq).
        causal = torch.tril(
            torch.ones(Q.shape[-2], Q.shape[-2], device=Q.device, dtype=torch.bool),
            diagonal=0,
        )
        if attention_mask is not None:
            key_valid = attention_mask.unsqueeze(1).unsqueeze(2)
            query_valid = attention_mask.unsqueeze(1).unsqueeze(3)
            pad_mask = key_valid & query_valid
            mask = causal.unsqueeze(0) & pad_mask
        else:
            mask = causal

        O = scaled_dot_product_attention(Q, K, V, mask=mask, tap=self.tap)  # ... num_heads seq_len d_k
        O = rearrange(O, "... num_heads seq_len d_k -> ... seq_len (num_heads d_k)")  # ... seq_len d_model
        O = self.output_proj(O)  # ... seq_len d_model
        O = apply_tap(self.tap, "attention_output", O)

        return O


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/rmsnorm.py <==
import torch
import torch.nn as nn

class RMSNorm(nn.Module):
    def __init__(self, d_model: int, eps: float = 1e-5, device=None, dtype=None):
        super().__init__()
        self.weight = nn.Parameter(torch.ones(d_model, device=device, dtype=dtype))
        self.eps = eps

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        # RMSNorm(x) = x * weight / sqrt(mean(x^2) + eps)
        in_dtype = x.dtype
        x = x.to(torch.float32)
        sum_of_squares = torch.sum(x**2, dim=-1, keepdim=True, dtype=torch.float32)
        rms_norm = torch.sqrt((1/(x.shape[-1])) * sum_of_squares + self.eps).to(torch.float32)
        normalized = x * self.weight.to(torch.float32) /  rms_norm
        return normalized.to(in_dtype)

==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/rotary_positional_embedding.py <==
import math
import torch
import torch.nn as nn
from blocksmith_lm.activation_taps import apply_tap

class RotaryPositionalEmbedding(nn.Module):

    def __init__(self, theta: float, d_k: int, max_seq_len: int, device=None):
        super().__init__()
        self.theta = theta
        self.d_k = d_k
        self.max_seq_len = max_seq_len
        self.device = device
        self.tap = None  # see blocksmith_lm.activation_taps
        self.cos_cache = torch.zeros(max_seq_len, d_k//2, device=device, dtype=torch.float32)
        self.sin_cache = torch.zeros(max_seq_len, d_k//2, device=device, dtype=torch.float32)
        for i in range(max_seq_len):
            for k in range(d_k//2):
                full_position = i / (theta ** (((2 * k) / d_k)))
                self.cos_cache[i, k] = math.cos(full_position)
                self.sin_cache[i, k] = math.sin(full_position)
        
    def forward(self, x: torch.Tensor, token_positions: torch.Tensor) -> torch.Tensor:
        """Rotate adjacent pairs of the last dimension by the cached angles.

        Called per head from the attention modules, so x is (..., seq, d_k) with
        d_k even -- typically (batch, num_heads, seq, d_k). token_positions is
        (seq,). The output keeps x's shape.
        """
        # Flatten to pairs so the swap is a flip, then restore: (..., seq, d_k) -> (N, 2) -> (..., seq, d_k)
        x_prime = x.reshape(-1, 2).flip(-1)
        x_prime = x_prime * torch.tensor([-1, 1], device=x.device, dtype=x.dtype)
        x_prime = x_prime.reshape(x.shape)
        # Cache rows are (seq, d_k/2); interleaving pairs each angle with both halves -> (seq, d_k),
        # which broadcasts over the leading batch and head dimensions.
        cos = torch.repeat_interleave(self.cos_cache[token_positions, :], 2, dim=-1).to(x.dtype)
        sin = torch.repeat_interleave(self.sin_cache[token_positions, :], 2, dim=-1).to(x.dtype)
        cos = apply_tap(self.tap, "rope_cos", cos)
        sin = apply_tap(self.tap, "rope_sin", sin)
        x_prime = x * cos + x_prime * sin
        return x_prime.reshape(x.shape)

==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/scaled_dot_product_attention.py <==
import torch
from jaxtyping import Float, Bool
from torch import Tensor
from einops import einsum
from blocksmith_lm.activation_taps import Tap, apply_tap

def scaled_dot_product_attention(
    Q: Float[Tensor, " ... queries d_k"],
    K: Float[Tensor, " ... keys d_k"],
    V: Float[Tensor, " ... keys d_v"],
    mask: Bool[Tensor, " ... queries keys"] | None = None,
    bias: Float[Tensor, " ... queries keys"] | None = None,
    tap: Tap | None = None,
) -> Float[Tensor, " ... queries d_v"]:
    """Attention(Q,K,V) = softmax(QK^T / sqrt(d_k) + bias) V with optional boolean mask."""

    QK = einsum(Q, K, "... queries d_k, ... keys d_k -> ... queries keys")
    d_k = Q.shape[-1]
    QK = QK / torch.sqrt(torch.tensor(d_k, device=Q.device, dtype=Q.dtype))

    if bias is not None:
        QK = QK + bias

    # Tapped before masking so the mask fill value is never rewritten.
    QK = apply_tap(tap, "attention_logits", QK)

    row_valid = None
    if mask is not None:
        # -1e4 not -inf: all-masked rows stay differentiable
        QK = QK.masked_fill(~mask, -1e4)
        row_valid = mask.any(dim=-1, keepdim=True)

    # Stable softmax (equivalent to F.softmax when rows have at least one valid key).
    QK = QK - QK.max(dim=-1, keepdim=True).values
    weights = torch.exp(QK)
    weights = weights / weights.sum(dim=-1, keepdim=True).clamp_min(1e-12)

    # Tapped before row_valid so fully masked rows stay zero.
    weights = apply_tap(tap, "softmax_output", weights)

    if row_valid is not None:
        weights = weights * row_valid

    out = einsum(weights, V, "... queries keys, ... keys d_v -> ... queries d_v")
    if row_valid is not None:
        out = out * row_valid
    return out


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/sgd.py <==
import torch.optim as optim
from typing import Optional, Callable

class SGD(optim.Optimizer):
    """SGD with optional momentum and L2-style weight decay in the gradient."""

    def __init__(self, params, lr=0.01, momentum=0.0, weight_decay=0.0):
        if lr < 0:
            raise ValueError(f"Invalid learning rate: {lr}")
        if momentum < 0 or momentum >= 1:
            raise ValueError(f"Invalid momentum: {momentum}")
        if weight_decay < 0:
            raise ValueError(f"Invalid weight decay: {weight_decay}")
        defaults = {"lr": lr, "momentum": momentum, "weight_decay": weight_decay}
        super().__init__(params, defaults)

    def step(self, closure: Optional[Callable] = None):
        loss = None if closure is None else closure()
        for group in self.param_groups:
            lr = group["lr"]
            momentum = group["momentum"]
            weight_decay = group["weight_decay"]
            for p in group["params"]:
                if p.grad is None:
                    continue
                d_p = p.grad
                if weight_decay != 0:
                    d_p = d_p.add(p.data, alpha=weight_decay)
                if momentum != 0:
                    state = self.state[p]
                    if "momentum_buffer" not in state:
                        buf = state["momentum_buffer"] = d_p.clone().detach()
                    else:
                        buf = state["momentum_buffer"]
                        buf.mul_(momentum).add_(d_p)
                    d_p = buf
                p.data.add_(d_p, alpha=-lr)

        return loss


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/softmax.py <==
import torch

def softmax(x: torch.Tensor, dim: int, tau: float =1.0) -> torch.Tensor:
    # softmax is defined as 
    #   softmax(x) = exp(x) / sum(exp(x))
    # Expanded form with temperature tau:
    #   softmax(x, tau) = exp(x / tau) / sum(exp(x / tau))
    #   assume x is the vocab
    assert tau > 0, "Temperature must be positive in softmax"

    scaled = x / tau
    scaled = scaled - scaled.max(dim=dim, keepdim=True).values
    exp = torch.exp(scaled)
    return exp / exp.sum(dim=dim, keepdim=True)

==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/swiglu.py <==
import torch
import torch.nn as nn
from blocksmith_lm.linear import Linear

class SwiGLU(nn.Module):
    def __init__(self, d_model: int, d_ff: int = None, device: torch.device = None, dtype: torch.dtype = None):
        super().__init__()
        if d_ff is None:
            d_ff = int((8 / 3) * d_model)
            d_ff = max(d_ff, 64)
            d_ff = (d_ff + 63) // 64 * 64
        self.d_ff = d_ff
        self.w1 = Linear(d_model, self.d_ff, device=device, dtype=dtype)
        self.w2 = Linear(self.d_ff, d_model, device=device, dtype=dtype)
        self.w3 = Linear(d_model, self.d_ff, device=device, dtype=dtype)

    @staticmethod
    def silu(x: torch.Tensor) -> torch.Tensor:
        return x * torch.sigmoid(x)

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        return self.w2(self.silu(self.w1(x)) * self.w3(x))


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/tokenizer.py <==
"""
BPE (Byte Pair Encoding) Tokenizer — Encode / Decode
===================================================

OVERVIEW
--------
This module applies a trained BPE vocabulary to text. Training lives in
train_bpe.py; here we only *use* the learned vocab and merge list.

  encode(text)  -> list[int]     pretokenize, then merge each pretoken into vocab IDs
  decode(ids)   -> str           concatenate vocab byte strings and UTF-8 decode

The pipeline mirrors training but runs per string (not over a corpus):

  1. Pretokenization   (pretokenize)
  2. BPE on each pretoken byte sequence   (apply_bpe_to_pretoken)
  3. Optional streaming over an iterable   (encode_iterable)


STAGE 1: PRETOKENIZATION
------------------------
Text is split on special tokens first (longest match first via sorted alternation).
Segments that are special tokens become single atomic byte pretokens; all other
segments are matched with the same GPT-2-style regex used during training.

  Why split on special tokens before regex?
    Special tokens must never be broken apart or merged — they map directly to
    fixed vocab IDs and bypass the BPE merge loop.


STAGE 2: BPE ON A SINGLE PRETOKEN
-----------------------------------
Each pretoken starts as a list of single-byte pieces. Repeatedly find the adjacent
pair with the *lowest merge rank* (earliest merge in the training list), replace
that pair with the merged bytes, and continue until no mergeable pair remains.
Final piece byte strings are looked up in vocab_inv to produce token IDs.

KEY DATA STRUCTURES:
  vocab / vocab_inv
    Forward map ID -> bytes; inverse map bytes -> ID for encoding output.

  mergeable_ranks: dict[bytes, int]
    Rank 0..255 for raw bytes; rank 256+i for the i-th trained merge (left+right).
    Lower rank = merge first. This matches the greedy merge order from training.

  special_pattern
    Compiled regex that splits input on special token strings (longest first).
"""

import regex
from typing import Iterable, Iterator
from blocksmith_lm.train_bpe import GPT2_PRETOKEN_PAT, build_fixed_vocab, load_vocab_merges_payload
import pickle


class Tokenizer:
    """BPE (or fixed) tokenizer. Construct from vocab+merges or Tokenizer.from_files."""

    def __init__(
        self,
        vocab: dict[int, bytes],
        merges: list[tuple[bytes, bytes]],
        special_tokens: list[str],
        *,
        mode: str = "bpe",
        fixed_vocab_tokens: list[str] | None = None,
        fixed_vocab_map: dict[str, int] | None = None,
    ):
        self.PAT = GPT2_PRETOKEN_PAT  # GPT-2 pretokenization regex, shared with train_bpe.py
        self.mode = mode
        self.vocab : dict[int, bytes] = vocab
        self.merges : list[tuple[bytes, bytes]] = merges
        self.special_tokens : list[str] = special_tokens
        # Inverse lookup: merged pretoken bytes -> vocab ID for encode output.
        self.vocab_inv : dict[bytes, int] = {v: k for k, v in vocab.items()}
        # Merge priority table: which adjacent pair to combine next during BPE.
        self.mergeable_ranks = self.build_mergeable_ranks_from_merges(self.merges)
        self.special_tokens_bytes = []
        self.special_pattern = []
        if mode == "fixed":
            if fixed_vocab_tokens is None:
                fixed_vocab_tokens = [
                    token.decode("utf-8")
                    for _, token in sorted(vocab.items(), key=lambda item: item[0])
                ]
            self.fixed_vocab_tokens = list(fixed_vocab_tokens)
            if fixed_vocab_map is not None:
                self.token_to_id = dict[str, int](fixed_vocab_map)
            else:
                self.token_to_id = {token: i for i, token in enumerate(self.fixed_vocab_tokens)}
            self.sorted_tokens = sorted(self.token_to_id.keys(), key=len, reverse=True)
        if special_tokens and mode == "bpe":
            self.special_tokens_bytes : set[bytes] = {tok.encode("utf-8") for tok in special_tokens}
            # Longest special token first so overlapping markers split correctly.
            self.special_pattern : regex.Pattern | None = regex.compile("(" + "|".join(regex.escape(tok) for tok in sorted(special_tokens, key=len, reverse=True)) + ")") if special_tokens else []

    def pretokenize(self, text: str) -> list[bytes]:
        """Split text into pretoken byte strings (regex segments and special tokens)."""
        
        bytes_matches : list[bytes] = []
        if self.special_pattern:
            # Special-token path: atomic markers vs regex on normal text between them.
            for part in self.special_pattern.split(text):
                if not part:
                    continue

                if part in self.special_tokens:
                    bytes_matches.append(part.encode("utf-8"))
                else:
                    for match in regex.finditer(self.PAT, part):
                        bytes_matches.append(match.group().encode("utf-8"))
        else:
            # No special tokens: entire string is one regex pretokenization region.
            for match in regex.finditer(self.PAT, text):
                bytes_matches.append(match.group().encode("utf-8"))

        return bytes_matches

    @classmethod
    def from_fixed_vocab(cls, spec: dict[str, int] | list[str]) -> "Tokenizer":
        """Build a fixed-vocab tokenizer from a mapping or ordered token list."""
        vocab, merges, token_to_id, ordered_tokens = build_fixed_vocab(spec)
        return cls(
            vocab,
            merges,
            [],
            mode="fixed",
            fixed_vocab_tokens=ordered_tokens,
            fixed_vocab_map=token_to_id,
        )

    @classmethod
    def from_files(cls, vocab_filename: str, special_tokens: list[str] | None = None):
        """Load vocab and merges from a pickle written by train_bpe / llm --build-vocab."""
        
        data = load_vocab_merges_payload(vocab_filename)
        vocab = data["vocab"]
        merges = data.get("merges", [])
        mode = data.get("tokenizer_mode", "bpe")
        fixed_vocab_tokens = data.get("fixed_vocab_tokens")
        fixed_vocab_map = data.get("fixed_vocab_map")

        if mode == "fixed":
            if fixed_vocab_tokens is None:
                fixed_vocab_tokens = [
                    token.decode("utf-8")
                    for _, token in sorted(vocab.items(), key=lambda item: item[0])
                ]
            return cls(
                vocab,
                merges,
                special_tokens or [],
                mode="fixed",
                fixed_vocab_tokens=fixed_vocab_tokens,
                fixed_vocab_map=fixed_vocab_map,
            )

        if special_tokens:
            # Ensure caller-supplied specials exist in vocab even if not in training file.
            for token in special_tokens:
                byte_encoded_special_token = token.encode("utf-8")
                if byte_encoded_special_token not in set(vocab.values()):
                    vocab[len(vocab)] = byte_encoded_special_token
        else:
            special_tokens = []
        return cls(vocab, merges, special_tokens)

    def encode(self, text: str) -> list[int]:
        """Pretokenize and BPE-merge; return vocab IDs."""

        if self.mode == "fixed":
            return self._encode_fixed(text)

        tokens : list[int] = []
        token_bytes_list = self.pretokenize(text)

        for token_bytes in token_bytes_list:
            tokens.extend(self.apply_bpe_to_pretoken(token_bytes))
        return tokens

    def _encode_fixed(self, text: str) -> list[int]:
        """Left-to-right longest-match against the fixed vocab."""
        
        tokens: list[int] = []
        i = 0
        while i < len(text):
            matched = False
            for token in self.sorted_tokens:
                if text[i : i + len(token)] == token:
                    tokens.append(self.token_to_id[token])
                    i += len(token)
                    matched = True
                    break
            if not matched:
                raise ValueError(
                    f"Text at position {i} ({text[i]!r}) is not in fixed vocabulary "
                    f"{self.fixed_vocab_tokens!r}"
                )
        return tokens

    def encode_iterable(self, iterable: Iterable[str]) -> Iterator[int]:
        """Like encode(), but stream IDs across many strings without building one big list."""
        for text in iterable:
            yield from self.encode(text)

    def decode(self, ids: list[int]) -> str:
        """Concatenate vocab bytes and decode UTF-8 (invalid bytes become replacement chars)."""
        byte_chunks = [self.vocab[token_id] for token_id in ids]
        bytes_combined = b"".join(byte_chunks)
        return bytes_combined.decode("utf-8", errors="replace")

    def build_mergeable_ranks_from_merges(self, merges: list[tuple[bytes, bytes]]) -> dict[bytes, int]:
        """Rank 0..255 for raw bytes; rank 256+i for merge i. Lower rank merges first."""
        mergeable_ranks: dict[bytes, int] = {
            bytes([i]): i
            for i in range(256)
        }

        for i, (left, right) in enumerate(merges):
            merged_token = left + right
            mergeable_ranks[merged_token] = 256 + i

        return mergeable_ranks

    def apply_bpe_to_pretoken(self, token: bytes) -> list[int]:
        """Greedy BPE on one pretoken byte sequence."""
        if token in self.special_tokens_bytes:
            # Specials never merge; one pretoken maps to one fixed ID.
            return [self.vocab_inv[token]]
        else:
            pieces = [bytes([b]) for b in token]
            if len(pieces) == 1:
                return [self.vocab_inv[pieces[0]]]
            while True:
                found_merge = False
                i = 0
                lowest_rank = 1e9
                lowest_rank_piece = None
                lowest_rank_piece_index = None
                # Scan adjacent pairs; pick the merge with smallest rank (earliest rule).
                while i < len(pieces) - 1:
                    pair = pieces[i] + pieces[i+1]
                    if pair in self.mergeable_ranks:
                        rank = self.mergeable_ranks[pair]
                        if rank < lowest_rank:
                            lowest_rank = rank
                            lowest_rank_piece = pair
                            lowest_rank_piece_index = i
                        found_merge = True
                    i += 1
                if found_merge:
                    # Apply winning merge in-place and shrink the piece list by one.
                    pieces[lowest_rank_piece_index] = lowest_rank_piece
                    del pieces[lowest_rank_piece_index+1]
                else:
                    break
            return [self.vocab_inv[piece] for piece in pieces]

    def save_token_encoding(self, encoded_ids : list[int], filename: str):
        data = {
            "version": 1,
            "encoded_ids": encoded_ids,
        }

        with open(filename, "wb") as f:
            pickle.dump(data, f, protocol=pickle.HIGHEST_PROTOCOL)

    def load_token_encoding(self, filename):
        with open(filename, "rb") as f:
            data = pickle.load(f)

        if data.get("version") != 1:
            raise ValueError(f"Unsupported tokenizer format version: {data.get('version')}")

        return data["encoded_ids"]


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/train_bpe.py <==
"""
BPE (Byte Pair Encoding) Tokenizer Training
============================================

OVERVIEW
--------
This module trains a BPE tokenizer on a text corpus. The output is:
  - vocab:  dict[int, bytes]         mapping token ID -> bytes
  - merges: list[tuple[bytes, bytes]] ordered merge rules applied during training

The pipeline has two stages:
  1. Parallel pretokenization  (chunk_file + process_chunk)
  2. BPE merge loop            (build_vocab)


STAGE 1: PARALLEL PRETOKENIZATION
----------------------------------
The corpus is split into byte-aligned chunks at special-token boundaries so no
chunk ever splits inside a special token. Each chunk is processed independently
in a worker process, producing a local pretoken count map. The parent then sums
all local maps into a single corpus-wide map.

  Why parallel?
    Regex pretokenization is CPU-bound and embarrassingly parallel — each chunk
    is self-contained once special tokens are removed.

  Why split on special tokens?
    Special tokens (e.g. "<|endoftext|>") must never be fed into the pretokenization
    regex — they are atomic vocab entries that bypass the merge process entirely.
    Splitting before regex ensures they don't appear in pair counts.

  Why byte-align chunk boundaries to special tokens?
    Uniform byte splits could land mid-token. Snapping each boundary forward to
    the next special-token occurrence guarantees correct splitting in every worker.


STAGE 2: BPE MERGE LOOP
------------------------
Starting from a base vocabulary of the 256 raw bytes (plus special tokens), we
repeatedly find the most frequent adjacent pair of vocab IDs across all pretoken
sequences and merge them into a single new vocab entry. This continues until the
vocabulary reaches vocab_size.

KEY DATA STRUCTURES:
  tokens: list[TokenEntry]
    One entry per distinct pretoken byte sequence. Each entry holds the current
    list of vocab IDs for that sequence (mutable — updated in place as merges
    happen) and the corpus frequency of that pretoken.

  count_pairs: dict[(int, int), int]
    Maps each adjacent pair of vocab IDs to its NEGATIVE corpus frequency.
    Negative because Python's heapq is a MIN-heap: storing -frequency means
    heappop() always returns the most frequent pair first (largest frequency =
    smallest negative value).

  pair_to_tokens: dict[(int, int), set[int]]
    Maps each pair to the set of token indices (into `tokens`) that contain it.
    This is the key efficiency structure: when a merge happens, only the pretokens
    that contained that pair need to be updated — no need to scan all pretokens.

  merge_heap: list[tuple]
    Min-heap of (neg_freq, tiebreak_key1, tiebreak_key2, left_vocab_id, right_vocab_id).
    Tiebreak keys are ReverseBytes-wrapped vocab bytes so that among equally
    frequent pairs, the lexicographically larger merge is chosen (matching
    reference BPE implementations).

WHY LAZY DELETION ON THE HEAP?
  When a merge changes the frequency of a neighboring pair, we push a new entry
  with the updated frequency instead of modifying the existing heap entry.
  Modifying arbitrary heap entries is O(n); lazy deletion keeps each update O(log n).
  When we pop an entry, we check whether its stored frequency still matches
  count_pairs — if not, the entry is stale and we skip it.

WHY NEIGHBOR PAIR UPDATES?
  When pair (A, B) is merged into M, any sequence containing ...X A B Y... becomes
  ...X M Y.... This invalidates the old pairs (X, A) and (B, Y) and creates new
  pairs (X, M) and (M, Y). These neighbor pairs must have their counts updated and
  new heap entries pushed, otherwise the heap frequency counts go out of sync.
"""

import json
import os
import time
import warnings
from typing import BinaryIO
import regex
from collections import defaultdict
import heapq
from concurrent.futures import ProcessPoolExecutor
import pickle

# Mutable per-pre-token byte sequence during BPE merges; starts as list of byte IDs.
class TokenEntry:
    """One pretoken during training: current vocab IDs and how often it appeared."""

    def __init__(self, vocab_id: list[int], count: int):
        self.vocab_id = vocab_id
        self.count = count


# GPT-2's pretokenization regex (from OpenAI's GPT-2 encoder, MIT); only
# applied to text between special tokens. tokenizer.py uses the same pattern.
GPT2_PRETOKEN_PAT = r"""'(?:[sdmt]|ll|ve|re)| ?\p{L}+| ?\p{N}+| ?[^\s\p{L}\p{N}]+|\s+(?!\S)|\s+"""
PAT = GPT2_PRETOKEN_PAT

def _next_special_token_offset(
    file: BinaryIO,
    start: int,
    file_size: int,
    special_tokens: list[bytes],
    window: int = 4096,
) -> int:
    """Earliest byte offset >= start where any special token begins, or file_size."""
    if start >= file_size or not special_tokens:
        return file_size

    overlap = max(len(token) for token in special_tokens) - 1
    file.seek(start)
    prefix = b""

    while True:
        block = file.read(window)
        if not block:
            return file_size

        view = prefix + block
        view_origin = file.tell() - len(block) - len(prefix)

        hit = file_size
        for token in special_tokens:
            at = view.find(token)
            if at != -1:
                hit = min(hit, view_origin + at)

        if hit < file_size:
            return hit

        prefix = view[-overlap:] if overlap else b""


def chunk_boundaries(
    file: BinaryIO,
    desired_num_chunks: int,
    split_special_tokens: list[bytes],
) -> list[int]:
    """
    Compute byte offsets that split a file into independently processable chunks.

    Interior boundaries are snapped forward to the start of the nearest special token
    so no chunk splits inside a special-token byte sequence.
    """
    for token in split_special_tokens:
        assert isinstance(token, bytes), "special tokens are byte sequences here"

    desired_num_chunks = max(1, desired_num_chunks)
    file.seek(0, os.SEEK_END)
    file_size = file.tell()
    file.seek(0)

    if file_size == 0:
        return [0]

    stride = max(1, file_size // desired_num_chunks)
    boundaries = [i * stride for i in range(desired_num_chunks + 1)]
    boundaries[-1] = file_size

    for i in range(1, len(boundaries) - 1):
        boundaries[i] = _next_special_token_offset(
            file, boundaries[i], file_size, split_special_tokens
        )

    return sorted(set(boundaries))


class ReverseBytes:
    """Invert byte comparison so heapq tie-breaks pick the larger merged string."""
    def __init__(self, b): self.b = b
    def __lt__(self, other): return self.b > other.b
    def __eq__(self, other): return self.b == other.b


def process_chunk(args):
    """Pretokenize one byte range in a worker. args = (path, start, end, special_tokens)."""
    
    input_path, start, end, special_tokens = args

    local_pretoken_counts: defaultdict[bytes, int] = defaultdict(int)

    with open(input_path, "rb") as f:
        f.seek(start)
        range_length = end - start
        chunk = f.read(range_length).decode("utf-8", errors="ignore")

    # Fast path: if none of the special tokens appear, avoid regex.split entirely.
    if not any(tok in chunk for tok in special_tokens):
        return pre_tokenize_chunk(chunk, local_pretoken_counts)

    # Split on special tokens so they are excluded from regex pretokenization counts.
    special_pattern = regex.compile("|".join(regex.escape(tok) for tok in special_tokens))
    parts = special_pattern.split(chunk)

    # Empty parts do not matter; pretokenization simply adds nothing for them.
    for part in parts:
        local_pretoken_counts = pre_tokenize_chunk(part, local_pretoken_counts)

    return local_pretoken_counts

def pre_tokenize_chunk(chunk: str, pre_token_counts: dict[bytes, int]) -> dict[bytes, int]:
    """Run the GPT-2 pretoken regex on one segment and add counts to pre_token_counts."""
    matches = regex.finditer(PAT, chunk)
    for match in matches:
        bytes_match = match.group().encode("utf-8")
        pre_token_counts[(bytes_match)] += 1
    return pre_token_counts


def chunk_file(input_path: str, special_tokens: list[str], num_processes: int, *, verbose: bool = False) -> defaultdict[bytes, int]:
    """Parallel pretoken pass: split corpus, count pretokens per chunk, merge maps."""
    
    special_tokens_bytes = [token.encode("utf-8") for token in special_tokens]
    with open(input_path, "rb") as f:
        pretoken_counts: defaultdict[bytes, int] = defaultdict (int)
        start_time = time.perf_counter()
        boundaries = chunk_boundaries(f, num_processes, special_tokens_bytes)
        end_time = time.perf_counter()
        if verbose:
            print(f"Finding chunk boundaries time: {end_time - start_time} seconds")

        # Each job is independent; workers reopen the file and read [start, end).
        start_time = time.perf_counter()
        jobs = [
            (input_path, start, end, special_tokens) for start, end in zip(boundaries[:-1], boundaries[1:])
        ]
        with ProcessPoolExecutor(max_workers=num_processes) as executor:
            results = executor.map(process_chunk, jobs)

        # Deterministic merge: sum counts in boundary order (map preserves job order).
        for local_pretoken_counts in results:
            for token, count in local_pretoken_counts.items():
                pretoken_counts[token] += count

        end_time = time.perf_counter()
        if verbose:
            print(f"Processing chunks time: {end_time - start_time} seconds")

        return pretoken_counts


def build_vocab(pretoken_counts: defaultdict[bytes, int], special_tokens: list[str], vocab_size: int, *, verbose: bool = False) -> tuple[dict[int, bytes], list[tuple[bytes, bytes]]]:
    """BPE merge loop: pretoken counts -> (vocab id->bytes, ordered merge list)."""
    vocab: dict[int, bytes] = {x: bytes([x]) for x in range(256)}
    merges: list[tuple[bytes, bytes]] = []

    #add special tokens to vocab
    special_tokens_bytes = [token.encode("utf-8") for token in special_tokens]
    for token in special_tokens_bytes:
        vocab[len(vocab)] = token

    start_time = time.perf_counter()

    # One TokenEntry per distinct pre-token byte sequence and its corpus frequency.
    tokens: list[TokenEntry] = []
    for t, count in pretoken_counts.items():   
        tokens.append(TokenEntry(list(t), count))

    merge_heap: list[tuple[int, bytes, bytes, int, int]] = [] # (count, bytes_reversed1, bytes_reversed2, vocab_index1, vocab_index2)
    # Negative counts so heapq (min-heap) pops the most frequent pair first.
    count_pairs: defaultdict[tuple[int, int], int] = defaultdict(int) # (vocab_index1, vocab_index2) => count
    pair_to_tokens: defaultdict[tuple[int, int], set[int]] = defaultdict(set) # (vocab_index1, vocab_index2) => set of token indices

    for token_inx, t in enumerate(tokens):
        for i in range(len(t.vocab_id)-1):
            count_pairs[(t.vocab_id[i], t.vocab_id[i+1])] -= t.count
            pair_to_tokens[(t.vocab_id[i], t.vocab_id[i+1])].add(token_inx)
    end_time = time.perf_counter()
    if verbose:
        print(f"Counting pairs time: {end_time - start_time} seconds")

    # Tie-break merges by lexicographically larger merged bytes (via ReverseBytes).
    merge_heap = [(count, ReverseBytes(vocab[i]), ReverseBytes(vocab[j]), i, j) for (i, j), count in count_pairs.items()]
    heapq.heapify(merge_heap)       

    start_time = time.perf_counter()    
    while True:
        if len(merge_heap) == 0:
            break
        freq, left_tiebreak_key, right_tiebreak_key, left_vocab_id, right_vocab_id = heapq.heappop(merge_heap)

        # lazy delete: if the frequency of the pair has changed, skip
        if freq != count_pairs[(left_vocab_id, right_vocab_id)]:
            continue

        # get the strings of the two tokens
        left_string = vocab[left_vocab_id]
        right_string = vocab[right_vocab_id]
        count = -freq
    
        # add the merged token to the vocab
        merged_vocab_id = len(vocab)
        vocab[merged_vocab_id] = left_string + right_string
        merges.append((left_string, right_string))
        merged_bytes_reversed = ReverseBytes(vocab[merged_vocab_id])

        # Only pre-token sequences that contained this pair need local updates.
        affected_pretoken_indices = list(pair_to_tokens[(left_vocab_id, right_vocab_id)])

        for token_inx in affected_pretoken_indices:
            t = tokens[token_inx]
            i = 0
            # Scan each position in this pretoken's vocab ID list looking for
            # occurrences of (left_vocab_id, right_vocab_id) to merge.
            # Note: we use a while loop (not for) because del t.vocab_id[i+1]
            # shortens the list in place — a for loop would skip positions.
            while i < len(t.vocab_id)-1:
                if t.vocab_id[i] == left_vocab_id and t.vocab_id[i+1] == right_vocab_id:

                    # This occurrence of (left, right) is being consumed by the merge,
                    # so remove its contribution from count_pairs (move toward zero).
                    count_pairs[(left_vocab_id, right_vocab_id)] += t.count

                    if (i > 0):
                        # There is a token to the left: X A B -> X M
                        # The old pair (X, A) no longer exists; the new pair (X, M) does.
                        left_neighbor_vocab_id = t.vocab_id[i-1]
                        count_pairs[(left_neighbor_vocab_id, left_vocab_id)] += t.count   # (X, A) disappears
                        count_pairs[(left_neighbor_vocab_id, merged_vocab_id)] -= t.count  # (X, M) appears
                        rev_bytes_far_left = ReverseBytes(vocab[left_neighbor_vocab_id])
                        # Push stale entry for old pair (X, A) so the heap reflects its reduced count.
                        heapq.heappush(merge_heap, ((count_pairs[(left_neighbor_vocab_id, left_vocab_id)]), rev_bytes_far_left, ReverseBytes(vocab[left_vocab_id]), left_neighbor_vocab_id, left_vocab_id))
                        # Push new entry for new pair (X, M).
                        heapq.heappush(merge_heap, ((count_pairs[(left_neighbor_vocab_id, merged_vocab_id)]), rev_bytes_far_left, merged_bytes_reversed, left_neighbor_vocab_id, merged_vocab_id))
                        pair_to_tokens[(left_neighbor_vocab_id, merged_vocab_id)].add(token_inx)

                    if (i+2 < len(t.vocab_id)):
                        # There is a token to the right: A B Y -> M Y
                        # The old pair (B, Y) no longer exists; the new pair (M, Y) does.
                        right_neighbor_vocab_id = t.vocab_id[i+2]
                        count_pairs[(right_vocab_id, right_neighbor_vocab_id)] += t.count   # (B, Y) disappears
                        count_pairs[(merged_vocab_id, right_neighbor_vocab_id)] -= t.count  # (M, Y) appears
                        rev_bytes_far_right = ReverseBytes(vocab[right_neighbor_vocab_id])
                        # Push stale entry for old pair (B, Y) so the heap reflects its reduced count.
                        heapq.heappush(merge_heap, ((count_pairs[(right_vocab_id, right_neighbor_vocab_id)]), ReverseBytes(vocab[right_vocab_id]), rev_bytes_far_right, right_vocab_id, right_neighbor_vocab_id))
                        # Push new entry for new pair (M, Y).
                        heapq.heappush(merge_heap, ((count_pairs[(merged_vocab_id, right_neighbor_vocab_id)]), merged_bytes_reversed, rev_bytes_far_right, merged_vocab_id, right_neighbor_vocab_id))
                        pair_to_tokens[(merged_vocab_id, right_neighbor_vocab_id)].add(token_inx)

                    # Replace adjacent pair with single merged ID in this pre-token.
                    # Deleting index i+1 shifts everything left, so i stays at the
                    # merged position — no need to increment before the next check.
                    t.vocab_id[i] = merged_vocab_id
                    del t.vocab_id[i+1]
                    # Re-register all pairs for this pretoken in pair_to_tokens now
                    # that its ID list has changed.
                    for j in range(len(t.vocab_id) - 1):
                        pair_to_tokens[(t.vocab_id[j], t.vocab_id[j + 1])].add(token_inx)
                i += 1

        # vocab_size includes byte tokens, special tokens, and merge-created tokens.
        if len(vocab) >= vocab_size:
            break

    if len(vocab) < vocab_size:
        warnings.warn(
            f"BPE finished with vocab size {len(vocab)}, below requested {vocab_size} "
            f"(ran out of pairs to merge)",
            stacklevel=2,
        )

    end_time = time.perf_counter()
    if verbose:
        print(f"Building merges time: {end_time - start_time} seconds")
    return vocab, merges

def train_bpe(
    input_path: str,
    vocab_size: int,
    special_tokens: list[str],
    *,
    num_processes: int = 4,
    verbose: bool = False,
) -> tuple[dict[bytes, int], list[tuple[bytes, bytes]]]:
    """End-to-end BPE training on a corpus file."""

    # Start timing the entire pipeline.
    beginning_time = time.perf_counter()
    # Parallel pretokenization; num_processes controls both chunk count and pool size.
    pretoken_counts = chunk_file(input_path, special_tokens, num_processes, verbose=verbose)
    end_time = time.perf_counter()
    if verbose:
        print(f"Chunking time: {end_time - beginning_time} seconds")

    start_time = time.perf_counter()
    vocab, merges = build_vocab(pretoken_counts, special_tokens, vocab_size, verbose=verbose)
    end_time = time.perf_counter()
    if verbose:
        print(f"Building vocab time: {end_time - start_time} seconds")

    total_time = time.perf_counter() - beginning_time
    if verbose:
        print(f"Total time: {total_time} seconds")

    return vocab, merges

def parse_fixed_vocab_spec(
    spec: dict[str, int] | list[str],
) -> tuple[dict[int, bytes], dict[str, int], list[str]]:
    """
    Parse a user-supplied fixed vocabulary.

    Accepts either:
      - ``dict[str, int]`` mapping token string -> ID, e.g.
        ``{"a": 0, "b": 1, "<BOS>": 2}``
      - ``list[str]`` of tokens in ID order, e.g.
        ``["<BOS>", "a", "b"]``  (IDs 0, 1, 2)

    Returns:
        Tuple of (vocab, token_to_id, ordered_token_strings).
    """
    if isinstance(spec, list):
        seen: set[str] = set()
        for token in spec:
            if token in seen:
                raise ValueError(f"Duplicate fixed vocab token: {token!r}")
            seen.add(token)
        token_to_id = {token: i for i, token in enumerate(spec)}
        vocab = {i: token.encode("utf-8") for i, token in enumerate(spec)}
        return vocab, token_to_id, list(spec)

    if isinstance(spec, dict):
        if not spec:
            raise ValueError("Fixed vocab mapping must not be empty")
        if not all(isinstance(token, str) and isinstance(token_id, int) for token, token_id in spec.items()):
            raise ValueError("Fixed vocab mapping must be dict[str, int]")
        if len(set(spec.values())) != len(spec):
            raise ValueError("Duplicate token IDs in fixed vocab mapping")
        if min(spec.values()) < 0:
            raise ValueError("Fixed vocab token IDs must be non-negative")
        ordered_tokens = [token for token, _ in sorted(spec.items(), key=lambda item: item[1])]
        vocab = {token_id: token.encode("utf-8") for token, token_id in spec.items()}
        return vocab, dict(spec), ordered_tokens

    raise TypeError(f"Fixed vocab spec must be dict[str, int] or list[str], got {type(spec)!r}")


def load_fixed_vocab_json(path: str) -> tuple[dict[int, bytes], dict[str, int], list[str]]:
    """Load a fixed vocab from a JSON file (object or array format)."""
    with open(path, encoding="utf-8") as f:
        spec = json.load(f)
    return parse_fixed_vocab_spec(spec)


def build_fixed_vocab(
    spec: dict[str, int] | list[str],
) -> tuple[dict[int, bytes], list[tuple[bytes, bytes]], dict[str, int], list[str]]:
    """Build a fixed character-level vocab (no BPE merges). Longest-match encode."""
    vocab, token_to_id, ordered_tokens = parse_fixed_vocab_spec(spec)
    return vocab, [], token_to_id, ordered_tokens


def save_vocab_merges(
    vocab,
    merges,
    filename,
    *,
    tokenizer_mode: str = "bpe",
    fixed_vocab_tokens: list[str] | None = None,
    fixed_vocab_map: dict[str, int] | None = None,
):
    data = {
        "version": 1,
        "vocab": vocab,
        "merges": merges,
        "tokenizer_mode": tokenizer_mode,
    }
    if fixed_vocab_tokens is not None:
        data["fixed_vocab_tokens"] = fixed_vocab_tokens
    if fixed_vocab_map is not None:
        data["fixed_vocab_map"] = fixed_vocab_map

    with open(filename, "wb") as f:
        pickle.dump(data, f, protocol=pickle.HIGHEST_PROTOCOL)


def load_vocab_merges_payload(filename) -> dict:
    with open(filename, "rb") as f:
        data = pickle.load(f)

    if data.get("version") != 1:
        raise ValueError(f"Unsupported tokenizer format version: {data.get('version')}")

    return data


def load_vocab_merges(filename):
    data = load_vocab_merges_payload(filename)
    return data["vocab"], data["merges"]

# spawn on macOS/Windows: guard the __main__ train call
if __name__ == "__main__":
    vocab, merges = train_bpe("data/TinyStoriesV2-GPT4-train.txt", 10000, ["<|endoftext|>"])


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/training_plots.py <==
"""Loss, perplexity, and accuracy plots shared by the CLI and external trainers."""

from __future__ import annotations

import json
import math
import textwrap
from pathlib import Path


DEFAULT_HYPERPARAMETER_KEYS: list[str] = [
    "device",
    "dtype",
    "vocab_size",
    "context_length",
    "num_layers",
    "num_loops",
    "model_type",
    "d_model",
    "num_heads",
    "d_ff",
    "batch_size",
    "lr_max",
    "lr_min",
    "warmup_iters",
    "cosine_iters",
    "weight_decay",
    "grad_clip",
    "seed",
    "task",
]


def format_hyperparameter_legend_title(
    hyperparameters: dict,
    key_names: list[str] | None = None,
    *,
    wrap_width: int = 36,
) -> str:
    """Build a narrow, multi-line legend title from hyperparameter key/value pairs."""
    if key_names is None:
        key_names = DEFAULT_HYPERPARAMETER_KEYS
    model_type = hyperparameters.get("model_type", "plain")
    is_looped = model_type == "looped"
    is_mlp = model_type == "mlp"

    lines: list[str] = []
    for name in key_names:
        if name not in hyperparameters:
            continue
        if name == "num_layers" and is_looped:
            continue
        if name == "num_loops" and not is_looped:
            continue
        if name in ("num_heads", "theta") and is_mlp:
            continue
        if name == "num_loops":
            entry = f"loops={hyperparameters[name]}"
        elif name == "model_type" and is_mlp:
            entry = "model=mlp"
        else:
            entry = f"{name}={hyperparameters[name]}"
        lines.extend(textwrap.wrap(entry, width=wrap_width) or [entry])
    return "\n".join(lines)


def loss_to_perplexity(loss: float) -> float:
    """Map cross-entropy loss (nats) to perplexity."""
    if not math.isfinite(loss):
        return float("nan")
    return math.exp(loss)


def _import_matplotlib():
    import matplotlib

    matplotlib.use("Agg")
    import matplotlib.pyplot as plt

    return plt


def _load_hyperparameters(hyperparameters_path: Path) -> dict:
    if not hyperparameters_path.exists():
        return {}
    with open(hyperparameters_path) as f:
        return json.load(f)


def _hyperparameter_sidebar(fig, ax, text: str) -> None:
    if not text:
        return
    fig.text(
        1.02,
        0.5,
        text,
        transform=ax.transAxes,
        fontsize=8,
        va="center",
        ha="left",
        family="monospace",
        bbox=dict(boxstyle="round,pad=0.45", facecolor="white", edgecolor="#cccccc", alpha=0.95),
    )


def _series(metrics: dict[str, list], key: str) -> list[float]:
    if key in metrics:
        return [float(v) for v in metrics[key]]
    return []


def _train_loss_series(metrics: dict[str, list]) -> list[float]:
    if metrics.get("train_batch_loss"):
        return _series(metrics, "train_batch_loss")
    return _series(metrics, "train_loss")


def _train_ppl_series(metrics: dict[str, list], train_loss: list[float]) -> list[float]:
    if metrics.get("train_batch_perplexity"):
        return _series(metrics, "train_batch_perplexity")
    if metrics.get("train_perplexity"):
        return _series(metrics, "train_perplexity")
    return [loss_to_perplexity(v) for v in train_loss]


def _train_acc_series(metrics: dict[str, list]) -> list[float]:
    if metrics.get("train_batch_accuracy"):
        return _series(metrics, "train_batch_accuracy")
    return _series(metrics, "train_accuracy")


def write_loss_and_perplexity_plot(
    metrics: dict[str, list],
    metrics_path: Path,
    hyperparameters_path: Path,
    *,
    hyperparameter_keys: list[str] | None = None,
) -> Path | None:
    """Write loss.png with loss (top) and perplexity (bottom) subplots."""
    try:
        plt = _import_matplotlib()
        import numpy as np
    except Exception as exc:
        print(f"Skipping loss/perplexity plot: could not import matplotlib ({exc})")
        return None

    if not metrics.get("iteration"):
        print("Skipping loss/perplexity plot: no metrics logged yet.")
        return None

    hyperparameters = _load_hyperparameters(hyperparameters_path)
    hyperparameter_text = format_hyperparameter_legend_title(
        hyperparameters,
        hyperparameter_keys,
    )

    iterations = np.array(metrics["iteration"], dtype=int)
    train_loss = np.array(_train_loss_series(metrics), dtype=float)
    val_loss = np.array(metrics["val_loss"], dtype=float)
    test_short_loss = np.array(_series(metrics, "test_short_loss"), dtype=float)
    test_long_loss = np.array(_series(metrics, "test_long_loss"), dtype=float)

    train_ppl = np.array(_train_ppl_series(metrics, train_loss.tolist()), dtype=float)
    val_ppl = np.array(
        _series(metrics, "val_perplexity")
        or [loss_to_perplexity(v) for v in val_loss],
        dtype=float,
    )
    test_short_ppl = np.array(
        _series(metrics, "test_short_perplexity")
        or [loss_to_perplexity(v) for v in test_short_loss],
        dtype=float,
    )
    test_long_ppl = np.array(
        _series(metrics, "test_long_perplexity")
        or [loss_to_perplexity(v) for v in test_long_loss],
        dtype=float,
    )

    train_label = "train batch loss" if metrics.get("train_batch_loss") else "train loss"

    fig, (ax_loss, ax_ppl) = plt.subplots(2, 1, figsize=(11, 8), sharex=True)

    ax_loss.plot(
        iterations,
        train_loss,
        marker="o",
        linewidth=2.5,
        color="#ff4d6d",
        label=train_label,
    )
    if np.isfinite(val_loss).any():
        valid_mask = np.isfinite(val_loss)
        ax_loss.plot(
            iterations[valid_mask],
            val_loss[valid_mask],
            marker="s",
            linewidth=2.5,
            color="#00b4d8",
            label="val loss (same len)",
        )
    if len(test_short_loss) and np.isfinite(test_short_loss).any():
        short_mask = np.isfinite(test_short_loss)
        ax_loss.plot(
            iterations[short_mask],
            test_short_loss[short_mask],
            marker="D",
            linewidth=2.0,
            linestyle="-.",
            color="#9b72cf",
            label="test short loss (33-64)",
        )
    if len(test_long_loss) and np.isfinite(test_long_loss).any():
        long_mask = np.isfinite(test_long_loss)
        ax_loss.plot(
            iterations[long_mask],
            test_long_loss[long_mask],
            marker="^",
            linewidth=2.0,
            linestyle="--",
            color="#f4a261",
            label="test long loss (65-128)",
        )

    if len(train_loss):
        hyperparameter_text += "\n"
        hyperparameter_text += f"\n{train_label}: {train_loss[-1]:.4f}"
        if np.isfinite(val_loss).any():
            valid_mask = np.isfinite(val_loss)
            hyperparameter_text += f"\nVal loss: {val_loss[valid_mask][-1]:.4f}"
        if len(test_short_loss) and np.isfinite(test_short_loss).any():
            short_mask = np.isfinite(test_short_loss)
            hyperparameter_text += f"\nTest short: {test_short_loss[short_mask][-1]:.4f}"
        if len(test_long_loss) and np.isfinite(test_long_loss).any():
            long_mask = np.isfinite(test_long_loss)
            hyperparameter_text += f"\nTest long: {test_long_loss[long_mask][-1]:.4f}"
        if np.isfinite(train_ppl[-1]):
            hyperparameter_text += f"\nTrain ppl: {train_ppl[-1]:.2f}"
        if np.isfinite(val_ppl).any():
            valid_mask = np.isfinite(val_ppl)
            hyperparameter_text += f"\nVal ppl: {val_ppl[valid_mask][-1]:.2f}"
        if len(test_short_ppl) and np.isfinite(test_short_ppl).any():
            short_mask = np.isfinite(test_short_ppl)
            hyperparameter_text += f"\nTest short ppl: {test_short_ppl[short_mask][-1]:.2f}"
        if len(test_long_ppl) and np.isfinite(test_long_ppl).any():
            long_mask = np.isfinite(test_long_ppl)
            hyperparameter_text += f"\nTest long ppl: {test_long_ppl[long_mask][-1]:.2f}"

    ax_loss.set_ylabel("Loss")
    ax_loss.set_title(f"Training run: {metrics_path.parent.name}")
    ax_loss.grid(True, alpha=0.3)
    ax_loss.legend(loc="upper right", fontsize=9)

    ax_ppl.plot(
        iterations,
        train_ppl,
        marker="o",
        linewidth=2.5,
        color="#ff4d6d",
        label="train batch ppl" if metrics.get("train_batch_perplexity") else "train perplexity",
    )
    if np.isfinite(val_ppl).any():
        valid_mask = np.isfinite(val_ppl)
        ax_ppl.plot(
            iterations[valid_mask],
            val_ppl[valid_mask],
            marker="s",
            linewidth=2.5,
            color="#00b4d8",
            label="val perplexity",
        )
    if len(test_short_ppl) and np.isfinite(test_short_ppl).any():
        short_mask = np.isfinite(test_short_ppl)
        ax_ppl.plot(
            iterations[short_mask],
            test_short_ppl[short_mask],
            marker="D",
            linewidth=2.0,
            linestyle="-.",
            color="#9b72cf",
            label="test short ppl (33-64)",
        )
    if len(test_long_ppl) and np.isfinite(test_long_ppl).any():
        long_mask = np.isfinite(test_long_ppl)
        ax_ppl.plot(
            iterations[long_mask],
            test_long_ppl[long_mask],
            marker="^",
            linewidth=2.0,
            linestyle="--",
            color="#f4a261",
            label="test long ppl (65-128)",
        )

    ax_ppl.set_xlabel("Iteration")
    ax_ppl.set_ylabel("Perplexity")
    ax_ppl.grid(True, alpha=0.3)
    ax_ppl.legend(loc="upper right", fontsize=9)

    _hyperparameter_sidebar(fig, ax_loss, hyperparameter_text)
    fig.tight_layout(rect=[0.0, 0.0, 0.76, 1.0])
    loss_path = metrics_path.with_name("loss.png")
    fig.savefig(loss_path, dpi=150, bbox_inches="tight")
    plt.close(fig)
    return loss_path


def write_accuracy_plot(
    metrics: dict[str, list],
    metrics_path: Path,
    hyperparameters_path: Path,
    *,
    hyperparameter_keys: list[str] | None = None,
) -> Path | None:
    """Write accuracy.png when train/val accuracy series are present."""
    has_train_acc = bool(metrics.get("train_batch_accuracy") or metrics.get("train_accuracy"))
    has_val_acc = bool(metrics.get("val_accuracy"))
    has_test_short_acc = bool(metrics.get("test_short_accuracy"))
    has_test_long_acc = bool(metrics.get("test_long_accuracy"))
    if not (has_train_acc or has_val_acc or has_test_short_acc or has_test_long_acc):
        return None

    if not metrics.get("iteration"):
        return None

    try:
        plt = _import_matplotlib()
        import numpy as np
    except Exception as exc:
        print(f"Skipping accuracy plot: could not import matplotlib ({exc})")
        return None

    hyperparameters = _load_hyperparameters(hyperparameters_path)
    hyperparameter_text = format_hyperparameter_legend_title(
        hyperparameters,
        hyperparameter_keys,
    )

    iterations = np.array(metrics["iteration"], dtype=int)
    train_acc = np.array(_train_acc_series(metrics), dtype=float)
    val_acc = np.array(metrics.get("val_accuracy", []), dtype=float)
    test_short_acc = np.array(_series(metrics, "test_short_accuracy"), dtype=float)
    test_long_acc = np.array(_series(metrics, "test_long_accuracy"), dtype=float)
    train_acc_label = (
        "train batch accuracy" if metrics.get("train_batch_accuracy") else "train accuracy"
    )

    fig, ax = plt.subplots(figsize=(11, 6))

    if len(train_acc):
        ax.plot(
            iterations[: len(train_acc)],
            train_acc,
            marker="o",
            linewidth=2.5,
            color="#2a9d8f",
            label=train_acc_label,
        )
        hyperparameter_text += "\n"
        hyperparameter_text += f"\n{train_acc_label}: {train_acc[-1]:.4f}"

    if len(val_acc) and np.isfinite(val_acc).any():
        valid_mask = np.isfinite(val_acc)
        ax.plot(
            iterations[: len(val_acc)][valid_mask],
            val_acc[valid_mask],
            marker="s",
            linewidth=2.5,
            color="#e9c46a",
            label="val accuracy",
        )
        hyperparameter_text += f"\nVal acc: {val_acc[valid_mask][-1]:.4f}"

    if len(test_short_acc) and np.isfinite(test_short_acc).any():
        short_mask = np.isfinite(test_short_acc)
        ax.plot(
            iterations[: len(test_short_acc)][short_mask],
            test_short_acc[short_mask],
            marker="D",
            linewidth=2.0,
            linestyle="-.",
            color="#9b72cf",
            label="test short acc (33-64)",
        )
        hyperparameter_text += f"\nTest short acc: {test_short_acc[short_mask][-1]:.4f}"

    if len(test_long_acc) and np.isfinite(test_long_acc).any():
        long_mask = np.isfinite(test_long_acc)
        ax.plot(
            iterations[: len(test_long_acc)][long_mask],
            test_long_acc[long_mask],
            marker="^",
            linewidth=2.0,
            linestyle="--",
            color="#f4a261",
            label="test long acc (65-128)",
        )
        hyperparameter_text += f"\nTest long acc: {test_long_acc[long_mask][-1]:.4f}"

    ax.set_xlabel("Iteration")
    ax.set_ylabel("Accuracy")
    ax.set_ylim(0.0, 1.05)
    ax.set_title(f"Accuracy: {metrics_path.parent.name}")
    ax.grid(True, alpha=0.3)
    ax.legend(loc="lower right", fontsize=9)

    _hyperparameter_sidebar(fig, ax, hyperparameter_text)
    fig.tight_layout(rect=[0.0, 0.0, 0.76, 1.0])
    accuracy_path = metrics_path.with_name("accuracy.png")
    fig.savefig(accuracy_path, dpi=150, bbox_inches="tight")
    plt.close(fig)
    return accuracy_path


def write_training_plots(
    metrics: dict[str, list],
    metrics_path: Path,
    hyperparameters_path: Path,
    *,
    hyperparameter_keys: list[str] | None = None,
    announce: bool = False,
) -> list[Path]:
    """Update loss.png (with perplexity) and accuracy.png (if logged)."""
    written: list[Path] = []
    loss_path = write_loss_and_perplexity_plot(
        metrics,
        metrics_path,
        hyperparameters_path,
        hyperparameter_keys=hyperparameter_keys,
    )
    if loss_path is not None:
        written.append(loss_path)
    accuracy_path = write_accuracy_plot(
        metrics,
        metrics_path,
        hyperparameters_path,
        hyperparameter_keys=hyperparameter_keys,
    )
    if accuracy_path is not None:
        written.append(accuracy_path)
    if announce and written:
        for path in written:
            print(f"Updated plot: {path.resolve()}")
    return written


# Backward-compatible alias used by older call sites.
write_loss_plot = write_training_plots


==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/transformer_block.py <==
import torch
import torch.nn as nn
from jaxtyping import Float
from torch import Tensor
from einops import einsum, rearrange
from blocksmith_lm.multihead_self_attention_with_rope import MultiheadSelfAttentionWithRoPE
from blocksmith_lm.multihead_self_attention import MultiheadSelfAttention
from jaxtyping import Bool, Int
from blocksmith_lm.rmsnorm import RMSNorm
from blocksmith_lm.swiglu import SwiGLU
from blocksmith_lm.activation_taps import apply_tap

class TransformerBlock(nn.Module):

    def __init__(self,
        d_model: int,
        num_heads: int,
        d_ff: int,
        max_seq_len: int,
        theta: float,
        device: torch.device = None,
        dtype: torch.dtype = None,
        pos_encoding: str = "rope",
        use_alibi: bool = False,
    ):

        super().__init__()
        self.d_model = d_model
        self.num_heads = num_heads
        self.max_seq_len = max_seq_len
        self.theta = theta
        self.d_ff = d_ff
        self.pos_encoding = pos_encoding
        self.use_alibi = use_alibi
        self.ln1 = RMSNorm(d_model, device=device, dtype=dtype)
        if pos_encoding == "rope":
            self.attn = MultiheadSelfAttentionWithRoPE(d_model, num_heads, max_seq_len, theta, device=device, dtype=dtype)
        else:
            self.attn = MultiheadSelfAttention(d_model, num_heads, device=device, dtype=dtype, use_alibi=use_alibi)
        self.ffn = SwiGLU(d_model, d_ff, device=device, dtype=dtype)
        self.ln2 = RMSNorm(d_model, device=device, dtype=dtype)
        self.tap = None  # see blocksmith_lm.activation_taps

    def forward(
        self,
        in_features: Float[Tensor, " ... seq_len d_model"],
        token_positions: Int[Tensor, " ... seq_len"] | None = None,
        attention_mask: Bool[Tensor, " batch seq_len"] | None = None,
    ) -> Float[Tensor, " ... seq_len d_model"]:

        # y = x + Attn(Norm1(x))
        normalized_features = self.ln1(in_features)
        if self.pos_encoding == "rope":
            attended_features = self.attn(normalized_features, token_positions, attention_mask)
        else:
            attended_features = self.attn(normalized_features)
        residual_features = in_features + attended_features

        # z = y + FFN(Norm2(y))
        normalized_features = self.ln2(residual_features)
        feedforward_features = self.ffn(normalized_features)
        feedforward_features = apply_tap(self.tap, "mlp_output", feedforward_features)
        output_features = residual_features + feedforward_features
        output_features = apply_tap(self.tap, "residual_stream", output_features)

        return output_features

==> anc/learning-what-matters/learning-what-matters/blocksmith_lm/transformer_lm.py <==
import torch
import torch.nn as nn
from blocksmith_lm.embedding import Embedding
from blocksmith_lm.transformer_block import TransformerBlock
from blocksmith_lm.rmsnorm import RMSNorm
from blocksmith_lm.linear import Linear
from jaxtyping import Bool, Int, Float
from torch import Tensor

class TransformerLM(nn.Module):

    def __init__(self, vocab_size: int, context_length: int, num_layers: int, d_model: int, num_heads: int, d_ff: int, theta: float, device: torch.device = None, dtype: torch.dtype = None, pos_encoding: str = "rope", use_alibi: bool = False):
        super().__init__()
        self.vocab_size = vocab_size
        self.num_layers = num_layers
        self.pos_encoding = pos_encoding
        self.use_alibi = use_alibi
        self.context_length = context_length
        self.token_embeddings = Embedding(vocab_size, d_model, device=device, dtype=dtype)
        if pos_encoding == "learned":
            self.position_embeddings = nn.Embedding(context_length, d_model, device=device, dtype=dtype)
        self.layers = nn.ModuleList([TransformerBlock(d_model, num_heads, d_ff, context_length, theta, device=device, dtype=dtype, pos_encoding=pos_encoding, use_alibi=use_alibi) for _ in range(num_layers)])
        self.ln_final = RMSNorm(d_model, device=device, dtype=dtype)
        self.lm_head = Linear(d_model, vocab_size, device=device, dtype=dtype)

    def _apply_padding_mask(
        self,
        x: Float[Tensor, " batch_size sequence_length d_model"],
        attention_mask: Bool[Tensor, " batch_size sequence_length"] | None,
    ) -> Float[Tensor, " batch_size sequence_length d_model"]:
        """Apply mask to ensure padding positions are not attended to"""
        if attention_mask is None:
            return x
        return x.masked_fill(~attention_mask.unsqueeze(-1), 0.0)

    def forward(
        self,
        in_indices: Int[Tensor, " batch_size sequence_length"],
        token_positions: Int[Tensor, " batch_size sequence_length"] | None = None,
        attention_mask: Bool[Tensor, " batch_size sequence_length"] | None = None,
    ) -> Float[Tensor, " batch_size sequence_length vocab_size"]:
        x = self.token_embeddings(in_indices)
        if self.pos_encoding == "learned":
            positions = torch.arange(in_indices.shape[-1], device=in_indices.device, dtype=torch.long)
            x = x + self.position_embeddings(positions)
        x = self._apply_padding_mask(x, attention_mask)
        for layer in self.layers:
            x = layer(x, token_positions, attention_mask)
            x = self._apply_padding_mask(x, attention_mask)
        x = self.ln_final(x)
        x = self._apply_padding_mask(x, attention_mask)
        return self.lm_head(x)

==> anc/learning-what-matters/learning-what-matters/learning_what_matters/__init__.py <==
"""Causal sufficient sets as the supervision target for sparse attention routing."""

from .ablation import ablate_blocks, ablation_bias, ablation_sets_to_tensor, block_id_map, restriction_sets
from .agreement import acceptable_rate, class_agreement, exact_agreement, is_acceptable, jaccard, pairwise
from .attention import answer_attention, block_attention, top_blocks
from .labels import CausalReadout, attention_label_sets, causal_label_sets, causal_readout
from .routers import (
    BlockRouter,
    RouterConfig,
    coverage_bce_loss,
    imitation_kl_loss,
    random_selections,
    routed_accuracy,
    select_blocks,
)
from .harness import (
    TeacherConfig,
    answer_accuracy,
    answer_predictions,
    batch_tokens,
    build_teacher,
    resolve_device,
    train_teacher,
)
from .tasks import (
    RoutingExample,
    make_duplicate_evidence,
    make_latest_write,
    make_unique_retrieval,
    oracle_answer,
)
from .tasks_hard import make_aggregation, make_multi_hop
from .vocab import Vocab

__version__ = "0.1.0"

__all__ = [
    "BlockRouter",
    "CausalReadout",
    "RouterConfig",
    "RoutingExample",
    "TeacherConfig",
    "Vocab",
    "acceptable_rate",
    "attention_label_sets",
    "causal_label_sets",
    "causal_readout",
    "class_agreement",
    "coverage_bce_loss",
    "exact_agreement",
    "imitation_kl_loss",
    "is_acceptable",
    "jaccard",
    "pairwise",
    "random_selections",
    "routed_accuracy",
    "select_blocks",
    "ablate_blocks",
    "ablation_bias",
    "ablation_sets_to_tensor",
    "answer_accuracy",
    "answer_attention",
    "answer_predictions",
    "batch_tokens",
    "block_attention",
    "block_id_map",
    "build_teacher",
    "make_aggregation",
    "make_duplicate_evidence",
    "make_latest_write",
    "make_multi_hop",
    "make_unique_retrieval",
    "oracle_answer",
    "resolve_device",
    "restriction_sets",
    "top_blocks",
    "train_teacher",
]


==> anc/learning-what-matters/learning-what-matters/learning_what_matters/ablation.py <==
"""Position-preserving block ablation through the attention-logits tap.

Ablating a block means no position outside it may attend into it, at any
layer. Token positions are untouched, so RoPE geometry is identical to the
clean forward and the intervention measures information loss, not position
shift. Positions inside an ablated block keep their own rows (they may still
attend within the block and to earlier context); nothing downstream reads
them, because every out-of-block row is barred from their columns at every
layer, so their content cannot reach the answer.

The mechanism is an additive -1e4 bias on the ``attention_logits`` tap site,
the same fill value the upstream causal mask uses. The tap fires before the
causal mask, so the bias composes with it rather than overwriting it. Biases
are per example, which lets one batch mix different ablations — the label
pipeline batches (example, ablated block) pairs, not examples.
"""

from __future__ import annotations

from collections.abc import Iterable
from contextlib import contextmanager

import torch
from blocksmith_lm import set_tap
from torch import Tensor

ABLATION_FILL = -1e4


def block_id_map(seq_len: int, n_blocks: int, block_size: int, device: torch.device | None = None) -> Tensor:
    """Block index per position, -1 for the query tail."""
    context = n_blocks * block_size
    if seq_len < context:
        raise ValueError(f"sequence length {seq_len} shorter than {n_blocks}x{block_size} context")
    ids = torch.full((seq_len,), -1, dtype=torch.long, device=device)
    ids[:context] = torch.arange(context, device=device) // block_size
    return ids


def ablation_sets_to_tensor(ablated: Iterable[frozenset[int] | set[int]], n_blocks: int, device: torch.device) -> Tensor:
    """Per-example ablated-block sets as a (batch, n_blocks) bool tensor."""
    rows = []
    for s in ablated:
        row = torch.zeros(n_blocks, dtype=torch.bool, device=device)
        if s:
            row[torch.tensor(sorted(s), dtype=torch.long, device=device)] = True
        rows.append(row)
    return torch.stack(rows)


def ablation_bias(ablated: Tensor, seq_len: int, block_size: int) -> Tensor:
    """Additive attention bias of shape (batch, 1, seq, seq).

    ``ablated`` is (batch, n_blocks) bool. Entry [b, r, c] is ABLATION_FILL
    when column c lies in an ablated block and row r is outside that block,
    zero otherwise. The head dimension broadcasts.
    """
    batch, n_blocks = ablated.shape
    bid = block_id_map(seq_len, n_blocks, block_size, device=ablated.device)
    in_context = bid >= 0
    # (batch, seq): is this column position inside an ablated block?
    col_ablated = torch.zeros(batch, seq_len, dtype=torch.bool, device=ablated.device)
    col_ablated[:, in_context] = ablated[:, bid[in_context]]
    # (seq, seq): row and column in the same context block.
    same_block = (bid.unsqueeze(1) == bid.unsqueeze(0)) & in_context.unsqueeze(1)
    blocked = col_ablated.unsqueeze(1) & ~same_block.unsqueeze(0)
    return blocked.unsqueeze(1).to(torch.float32) * ABLATION_FILL


def restriction_sets(visible: Iterable[frozenset[int] | set[int]], n_blocks: int) -> list[frozenset[int]]:
    """Complement helper for sufficiency tests: ablate everything not visible."""
    universe = frozenset(range(n_blocks))
    return [universe - frozenset(v) for v in visible]


@contextmanager
def ablate_blocks(model: torch.nn.Module, ablated: Tensor, seq_len: int, block_size: int):
    """Install the ablation on every tapped module of ``model`` for one batch.

    ``ablated`` is (batch, n_blocks) bool and must match the batch about to be
    run; the bias is built once and reused at every layer. Removes the tap on
    exit even if the forward raises.
    """
    bias = ablation_bias(ablated, seq_len, block_size)

    def tap(site: str, value: Tensor) -> Tensor | None:
        if site == "attention_logits":
            return value + bias.to(dtype=value.dtype)
        return None

    set_tap(model, tap)
    try:
        yield
    finally:
        set_tap(model, None)


==> anc/learning-what-matters/learning-what-matters/learning_what_matters/agreement.py <==
"""Cross-seed agreement metrics over routing label sets.

Three notions of agreement, deliberately kept apart. Exact agreement is the
Jaccard overlap of the block sets two models select for the same example.
Set-valued (equivalence-class) agreement asks only whether both selections are
acceptable routes — each contains at least one of the example's sufficient
sets — without requiring them to be the same route. The gap between the two
curves as redundant evidence grows is hypothesis G3; measuring them with one
number would erase exactly the effect the project is looking for.
"""

from __future__ import annotations

from collections.abc import Sequence

from .tasks import RoutingExample


def jaccard(a: frozenset[int], b: frozenset[int]) -> float:
    if not a and not b:
        return 1.0
    return len(a & b) / len(a | b)


def exact_agreement(labels_a: Sequence[frozenset[int]], labels_b: Sequence[frozenset[int]]) -> float:
    """Mean Jaccard overlap of per-example label sets from two models."""
    if len(labels_a) != len(labels_b):
        raise ValueError("label lists differ in length")
    return sum(jaccard(a, b) for a, b in zip(labels_a, labels_b)) / len(labels_a)


def is_acceptable(selection: frozenset[int], example: RoutingExample) -> bool:
    """A selection is an acceptable route when it covers some sufficient set."""
    return any(s <= selection for s in example.sufficient_sets)


def acceptable_rate(labels: Sequence[frozenset[int]], examples: Sequence[RoutingExample]) -> float:
    return sum(is_acceptable(sel, ex) for sel, ex in zip(labels, examples)) / len(examples)


def class_agreement(
    labels_a: Sequence[frozenset[int]],
    labels_b: Sequence[frozenset[int]],
    examples: Sequence[RoutingExample],
) -> float:
    """Fraction of examples where both selections are acceptable routes."""
    hits = sum(
        is_acceptable(a, ex) and is_acceptable(b, ex) for a, b, ex in zip(labels_a, labels_b, examples, strict=True)
    )
    return hits / len(examples)


def pairwise(metric, per_seed_labels: Sequence[Sequence[frozenset[int]]], *args) -> dict[tuple[int, int], float]:
    """Apply a two-model agreement metric to every seed pair."""
    out: dict[tuple[int, int], float] = {}
    for i in range(len(per_seed_labels)):
        for j in range(i + 1, len(per_seed_labels)):
            out[(i, j)] = metric(per_seed_labels[i], per_seed_labels[j], *args)
    return out


==> anc/learning-what-matters/learning-what-matters/learning_what_matters/attention.py <==
"""Attention readout at the answer position, aggregated to block scores.

Captures the softmax rows for one query position (the position whose logits
predict the answer token) at every layer through the ``softmax_output`` tap,
then folds columns into per-block mass. Only the single row is kept, so
memory stays flat in sequence length. Head and layer aggregation are left to
the caller because max-over-heads and mean-over-heads genuinely disagree
about which block is "top attended" — the agreement analysis reports both.
"""

from __future__ import annotations

import torch
from torch import Tensor

from .ablation import block_id_map


@torch.no_grad()
def answer_attention(model: torch.nn.Module, tokens: Tensor, query_row: int) -> Tensor:
    """Attention rows at ``query_row``: (num_layers, batch, heads, seq).

    ``tokens`` is (batch, seq). Installs a recording tap per layer on the
    attention modules only, so it composes with nothing else; taps are
    removed before returning.
    """
    captured: dict[int, Tensor] = {}

    def make_tap(layer_index: int):
        def tap(site: str, value: Tensor) -> None:
            if site == "softmax_output":
                captured[layer_index] = value[:, :, query_row, :].detach().clone()
            return None

        return tap

    try:
        for i, layer in enumerate(model.layers):
            layer.attn.tap = make_tap(i)
        model(tokens)
    finally:
        for layer in model.layers:
            layer.attn.tap = None

    return torch.stack([captured[i] for i in range(len(model.layers))])


def block_attention(rows: Tensor, n_blocks: int, block_size: int) -> Tensor:
    """Fold (num_layers, batch, heads, seq) rows into per-block mass.

    Returns (num_layers, batch, heads, n_blocks): the attention mass each head
    puts on each context block from the answer position. Query-tail columns
    are dropped — the readout ranks context blocks, and the tail is always
    visible to every router anyway.
    """
    seq_len = rows.shape[-1]
    bid = block_id_map(seq_len, n_blocks, block_size, device=rows.device)
    in_context = bid >= 0
    context_rows = rows[..., in_context]
    index = bid[in_context].expand(context_rows.shape)
    out = torch.zeros(*rows.shape[:-1], n_blocks, dtype=rows.dtype, device=rows.device)
    return out.scatter_add_(-1, index, context_rows)


@torch.no_grad()
def all_position_block_mass(model: torch.nn.Module, tokens: Tensor, n_blocks: int, block_size: int) -> Tensor:
    """Attention mass into each block pooled over every query position.

    Returns (batch, n_blocks). Captures where the model attends anywhere in
    the forward pass, not only at the answer row, so evidence consulted at
    intermediate positions (pointer resolution in multi-hop) is included.
    The reduction over rows happens inside the tap, so memory stays flat.
    """
    seq_len = tokens.shape[1]
    bid = block_id_map(seq_len, n_blocks, block_size, device=tokens.device)
    in_context = bid >= 0
    accumulated = torch.zeros(tokens.shape[0], n_blocks, device=tokens.device)
    count = 0

    def tap(site: str, value: Tensor) -> None:
        nonlocal count
        if site == "softmax_output":
            per_key = value.sum(dim=2).mean(dim=1)  # rows summed, heads pooled -> (batch, keys)
            context = per_key[:, in_context]
            index = bid[in_context].expand(context.shape)
            accumulated.scatter_add_(-1, index, context)
            count += 1
        return None

    try:
        for layer in model.layers:
            layer.attn.tap = tap
        model(tokens)
    finally:
        for layer in model.layers:
            layer.attn.tap = None
    return accumulated / max(count, 1)


def top_blocks(block_scores: Tensor, k: int, head_agg: str = "max") -> Tensor:
    """Top-k context blocks after pooling layers and heads.

    ``block_scores`` is (num_layers, batch, heads, n_blocks). Layers are
    averaged; heads pool by ``head_agg`` ("max" or "mean"). Returns
    (batch, k) block indices, best first.
    """
    per_layer = block_scores.mean(dim=0)
    if head_agg == "max":
        pooled = per_layer.max(dim=1).values
    elif head_agg == "mean":
        pooled = per_layer.mean(dim=1)
    else:
        raise ValueError(f"unknown head_agg {head_agg!r}")
    return pooled.topk(k, dim=-1).indices


==> anc/learning-what-matters/learning-what-matters/learning_what_matters/counterfactual.py <==
"""Counterfactual sufficiency: keep a set, resample the rest, keep the answer.

The sufficiency test used elsewhere in this codebase masks everything outside
the candidate set. That is the right operator for asking what the model *can*
still read, but it makes a degenerate route pass: shown one record and no other
value, a model reproduces that record's value, so a chain's final block scores
as sufficient on its own even though nothing linked the query to it.

Resampling instead of masking removes that route. The blocks outside the
candidate set stay visible and keep their shape, but their keys and values are
redrawn, so any evidence path that ran through them now leads somewhere else.
A set that genuinely carries the answer is unaffected: the model reads it and
answers as before. A set that was only being copied is not, because the
resampled context now supports a different answer and the model follows it.

This is the synthetic counterpart of the counterfactual substitute answer used
on natural QA, where the evidence sentence carries a fake answer so that only
reading the evidence supports the correct choice.
"""

from __future__ import annotations

import random
from collections.abc import Sequence

import torch

from .harness import batch_tokens
from .tasks import RoutingExample
from .vocab import Vocab


def resample_outside(
    example: RoutingExample, keep: frozenset[int], vocab: Vocab, rng: random.Random
) -> RoutingExample:
    """Copy of ``example`` with every block outside ``keep`` redrawn.

    Replacement records are ordinary value records with a fresh key and value.
    Keys already in play -- the queried key and the keys of the kept blocks --
    are excluded, so a redraw cannot accidentally rebuild the route it was
    meant to destroy. The query tail is untouched, so the answer position and
    the target are unchanged.
    """
    block_size, n_blocks = example.block_size, example.n_blocks
    tokens = list(example.tokens)
    query_key = example.meta.get("query_key")
    used = {tuple(query_key)} if query_key else set()
    for b in keep:
        fam, mem, _ = example.records[b]
        used.add((fam, mem))

    for b in range(n_blocks):
        if b in keep:
            continue
        while True:
            key = (vocab.family(rng.randrange(vocab.n_families)),
                   vocab.member(rng.randrange(vocab.n_members)))
            if key not in used:
                break
        used.add(key)
        record = [vocab.write, key[0], key[1], vocab.value(rng.randrange(vocab.n_values))]
        record += [vocab.fill] * (block_size - len(record))
        tokens[b * block_size : (b + 1) * block_size] = record

    return RoutingExample(
        task=example.task,
        seed=example.seed,
        tokens=tuple(tokens),
        block_size=block_size,
        n_blocks=n_blocks,
        answer_index=example.answer_index,
        answer_token=example.answer_token,
        query_positions=example.query_positions,
        query_targets=example.query_targets,
        sufficient_sets=example.sufficient_sets,
        records=example.records,
        meta=example.meta,
    )


@torch.no_grad()
def counterfactual_sufficient(
    model: torch.nn.Module,
    examples: Sequence[RoutingExample],
    keeps: Sequence[frozenset[int]],
    vocab: Vocab,
    draws: int = 3,
    seed: int = 0,
    batch_size: int = 64,
) -> list[bool]:
    """Does the answer survive ``draws`` independent redraws of the complement?

    Returns one bool per example: True when every draw still yields the
    original answer token. Several draws matter because a single redraw can
    leave a shortcut standing by chance.
    """
    device = next(model.parameters()).device
    survives = [True] * len(examples)
    for d in range(draws):
        rng = random.Random(f"counterfactual:{seed}:{d}")
        variants = [resample_outside(ex, keep, vocab, rng) for ex, keep in zip(examples, keeps)]
        for start in range(0, len(variants), batch_size):
            chunk = variants[start : start + batch_size]
            logits = model(batch_tokens(chunk, device))
            rows = torch.arange(len(chunk), device=device)
            positions = torch.tensor(
                [e.answer_index - 1 for e in chunk], dtype=torch.long, device=device
            )
            preds = logits[rows, positions].argmax(dim=-1).tolist()
            for j, (pred, ex) in enumerate(zip(preds, chunk)):
                if pred != ex.answer_token:
                    survives[start + j] = False
    return survives


@torch.no_grad()
def greedy_counterfactual_set(
    model: torch.nn.Module,
    example: RoutingExample,
    order: list[int],
    vocab: Vocab,
    draws: int = 3,
    max_size: int | None = None,
) -> frozenset[int] | None:
    """Forward selection then pruning, with counterfactual sufficiency as the test.

    The same search the masking version runs, so any difference in the sets it
    returns comes from the sufficiency criterion and not from the search.
    """
    limit = max_size or example.n_blocks
    selected: list[int] = []

    def ok(visible: frozenset[int]) -> bool:
        return counterfactual_sufficient(model, [example], [visible], vocab, draws)[0]

    for block in order[:limit]:
        selected.append(block)
        if ok(frozenset(selected)):
            break
    else:
        return None
    for block in list(selected):
        trial = frozenset(b for b in selected if b != block)
        if trial and ok(trial):
            selected.remove(block)
    return frozenset(selected)


==> anc/learning-what-matters/learning-what-matters/learning_what_matters/harness.py <==
"""Teacher training and evaluation on the routing tasks.

The upstream corpus sampler trains on sliding windows of a token stream;
these tasks are example-shaped with a single supervised position, so the
batch construction and loss live here. Everything else — the model, the
optimizer, the schedule, clipping, checkpoints — comes from blocksmith-lm
unchanged. Teachers train on fresh examples every step (the generators are
cheap and the seed space is partitioned, so train and eval never collide)
with cross entropy at the answer position only: filler and record tokens are
unpredictable by design and supervising them would just add gradient noise.
"""

from __future__ import annotations

import json
from collections.abc import Callable, Sequence
from dataclasses import asdict, dataclass
from pathlib import Path

import torch
from blocksmith_lm import AdamW, TransformerLM, get_lr_cosine_schedule, gradient_clipping
from torch import Tensor

from .tasks import RoutingExample
from .vocab import Vocab

# Seed-space partition shared by every script: eval examples draw from
# [0, TRAIN_SEED_BASE), training steps from TRAIN_SEED_BASE upward.
TRAIN_SEED_BASE = 1_000_000


def vocab_from_config(config: dict) -> Vocab:
    """The vocabulary a run was trained with; older configs mean the default."""
    v = config.get("vocab")
    if v is None:
        return Vocab()
    return Vocab(n_families=v["n_families"], n_members=v["n_members"], n_values=v["n_values"])


@dataclass
class TeacherConfig:
    vocab_size: int
    context_length: int
    num_layers: int = 6
    num_heads: int = 8
    d_model: int = 384
    d_ff: int = 1024
    theta: float = 10000.0
    pos_encoding: str = "rope"

    def to_dict(self) -> dict:
        return asdict(self)


def resolve_device(requested: str | None = None) -> torch.device:
    if requested:
        return torch.device(requested)
    if torch.cuda.is_available():
        return torch.device("cuda")
    if torch.backends.mps.is_available():
        return torch.device("mps")
    return torch.device("cpu")


def build_teacher(config: TeacherConfig, device: torch.device) -> TransformerLM:
    return TransformerLM(
        vocab_size=config.vocab_size,
        context_length=config.context_length,
        num_layers=config.num_layers,
        d_model=config.d_model,
        num_heads=config.num_heads,
        d_ff=config.d_ff,
        theta=config.theta,
        device=device,
        pos_encoding=config.pos_encoding,
    )


def load_teacher(run_dir: Path | str, device: torch.device) -> tuple[TransformerLM, dict]:
    """Rebuild a trained teacher from its run directory, frozen in eval mode."""
    run_dir = Path(run_dir)
    config = json.loads((run_dir / "config.json").read_text())
    model = build_teacher(TeacherConfig(**config["teacher"]), device)
    state = torch.load(run_dir / "checkpoint.pt", map_location=device)
    model.load_state_dict(state["model_state_dict"])
    model.eval()
    return model, config


def batch_tokens(examples: Sequence[RoutingExample], device: torch.device) -> Tensor:
    lengths = {len(e.tokens) for e in examples}
    if len(lengths) != 1:
        raise ValueError(f"mixed sequence lengths in one batch: {sorted(lengths)}")
    return torch.tensor([e.tokens for e in examples], dtype=torch.long, device=device)


def answer_loss(logits: Tensor, examples: Sequence[RoutingExample]) -> Tensor:
    """Cross entropy at every supervised query position, nothing else."""
    device = logits.device
    rows, positions, targets = [], [], []
    for i, e in enumerate(examples):
        for pos, target in zip(e.query_positions, e.query_targets):
            rows.append(i)
            positions.append(pos - 1)
            targets.append(target)
    rows_t = torch.tensor(rows, dtype=torch.long, device=device)
    positions_t = torch.tensor(positions, dtype=torch.long, device=device)
    targets_t = torch.tensor(targets, dtype=torch.long, device=device)
    return torch.nn.functional.cross_entropy(logits[rows_t, positions_t], targets_t)


@torch.no_grad()
def answer_predictions(model: TransformerLM, examples: Sequence[RoutingExample], batch_size: int = 64) -> list[int]:
    """Greedy answer-token prediction per example."""
    out: list[int] = []
    for start in range(0, len(examples), batch_size):
        chunk = examples[start : start + batch_size]
        tokens = batch_tokens(chunk, next(model.parameters()).device)
        logits = model(tokens)
        rows = torch.arange(len(chunk), device=logits.device)
        positions = torch.tensor([e.answer_index - 1 for e in chunk], dtype=torch.long, device=logits.device)
        out.extend(logits[rows, positions].argmax(dim=-1).tolist())
    return out


def answer_accuracy(model: TransformerLM, examples: Sequence[RoutingExample], batch_size: int = 64) -> float:
    predictions = answer_predictions(model, examples, batch_size)
    correct = sum(p == e.answer_token for p, e in zip(predictions, examples))
    return correct / len(examples)


def train_teacher(
    model: TransformerLM,
    sample_batch: Callable[[int], list[RoutingExample]],
    *,
    steps: int,
    lr_max: float = 3e-4,
    lr_min: float = 3e-5,
    warmup_steps: int = 200,
    grad_clip: float = 1.0,
    log_every: int = 100,
    on_log: Callable[[int, float], None] | None = None,
) -> None:
    """Train in place. ``sample_batch(step)`` returns one batch of examples.

    The cosine schedule runs over the full ``steps`` horizon. Loss is reported
    to ``on_log`` every ``log_every`` steps; evaluation cadence is the
    caller's business.
    """
    optimizer = AdamW(model.parameters(), lr=lr_max, weight_decay=0.01)
    model.train()
    for step in range(steps):
        lr = get_lr_cosine_schedule(step, lr_max, lr_min, warmup_steps, steps)
        for group in optimizer.param_groups:
            group["lr"] = lr
        examples = sample_batch(step)
        tokens = batch_tokens(examples, next(model.parameters()).device)
        loss = answer_loss(model(tokens), examples)
        optimizer.zero_grad()
        loss.backward()
        gradient_clipping(model.parameters(), grad_clip)
        optimizer.step()
        if on_log is not None and (step % log_every == 0 or step == steps - 1):
            on_log(step, loss.item())
    model.eval()


==> anc/learning-what-matters/learning-what-matters/learning_what_matters/labels.py <==
"""Routing labels: attention-derived and intervention-derived, per example.

Two label families over the same examples and the same block grid. Attention
labels are the top-k blocks by answer-position attention mass — what a
SpotAttention-style selector would distill. Causal labels come from the
ablation engine: the per-block necessity delta (answer log-probability drop
and flip when the block is masked) and verification that each annotated
sufficient set is model-causal in both directions (keep only the set: answer
preserved; mask the whole causal union: answer flipped). On the synthetic
tasks ground truth supervises the routers; these measurements are what license
that choice, and where model-causal and task-causal disagree, that
disagreement is reported as its own quantity, not averaged away.
"""

from __future__ import annotations

from dataclasses import dataclass

import torch
from torch import Tensor

from .ablation import ablate_blocks, ablation_sets_to_tensor, restriction_sets
from .attention import answer_attention, block_attention, top_blocks
from .harness import batch_tokens
from .tasks import RoutingExample


def _answer_stats(
    logits: Tensor, examples: list[RoutingExample], temperature: float = 1.0
) -> tuple[Tensor, Tensor]:
    """Answer log-probability and greedy prediction per example.

    ``temperature`` rescales the logits before the softmax. The greedy
    prediction is invariant to it; the log-probability is not, which is the
    point: it lets an estimator that thresholds log-probability drops be tested
    against a model whose answers and attention are unchanged.
    """
    rows = torch.arange(len(examples), device=logits.device)
    positions = torch.tensor([e.answer_index - 1 for e in examples], dtype=torch.long, device=logits.device)
    targets = torch.tensor([e.answer_token for e in examples], dtype=torch.long, device=logits.device)
    answer_logits = logits[rows, positions]
    logprobs = torch.log_softmax(answer_logits.float() / temperature, dim=-1)[rows, targets]
    return logprobs, answer_logits.argmax(dim=-1)


@torch.no_grad()
def attention_label_sets(
    model: torch.nn.Module, examples: list[RoutingExample], k: int, head_agg: str = "max", batch_size: int = 64
) -> list[frozenset[int]]:
    """Top-k attended context blocks at the answer position, per example."""
    out: list[frozenset[int]] = []
    device = next(model.parameters()).device
    for start in range(0, len(examples), batch_size):
        chunk = examples[start : start + batch_size]
        tokens = batch_tokens(chunk, device)
        rows = answer_attention(model, tokens, chunk[0].answer_index - 1)
        scores = block_attention(rows, chunk[0].n_blocks, chunk[0].block_size)
        for row in top_blocks(scores, k, head_agg):
            out.append(frozenset(row.tolist()))
    return out


@dataclass
class CausalReadout:
    """Intervention results for one example set, aligned by index."""

    # (n_examples, n_blocks): answer log-prob drop when the block is masked.
    necessity_delta: Tensor
    # (n_examples, n_blocks): greedy answer changed when the block is masked.
    necessity_flip: Tensor
    # (n_examples, n_blocks): the answer survives with only this block visible.
    # Marginal necessity goes blind under redundant evidence (masking one copy
    # changes nothing when another copy remains), so the recovered family of
    # sufficient singletons is the label object, not the necessity ranking.
    singleton_sufficient: Tensor
    # Per example: every annotated sufficient set preserved the answer when it
    # was the only visible context.
    sets_sufficient: list[bool]
    # Per example: masking the whole causal union flipped the answer.
    union_necessary: list[bool]

    def model_task_agreement(self) -> float:
        both = [s and u for s, u in zip(self.sets_sufficient, self.union_necessary)]
        return sum(both) / len(both)


@torch.no_grad()
def causal_readout(
    model: torch.nn.Module,
    examples: list[RoutingExample],
    batch_size: int = 64,
    temperature: float = 1.0,
) -> CausalReadout:
    """Necessity deltas for every block plus sufficiency checks for every set.

    Work is batched over (example, ablation) pairs, so one forward batch can
    mix different examples and different masked blocks. ``temperature``
    rescales logits before the log-probability is read; flips and sufficiency
    are decided by the greedy prediction and so are unaffected by it.
    """
    device = next(model.parameters()).device
    n_blocks = examples[0].n_blocks
    block_size = examples[0].block_size
    seq_len = len(examples[0].tokens)

    clean_logprob_parts, clean_pred_parts = [], []
    for start in range(0, len(examples), batch_size):
        chunk = examples[start : start + batch_size]
        logprob, pred = _answer_stats(model(batch_tokens(chunk, device)), chunk, temperature)
        clean_logprob_parts.append(logprob)
        clean_pred_parts.append(pred)
    clean_logprob = torch.cat(clean_logprob_parts)
    clean_pred = torch.cat(clean_pred_parts)

    # One job per (example, ablation set); jobs carry their result slot.
    universe = frozenset(range(n_blocks))
    jobs: list[tuple[int, frozenset[int], str, int]] = []
    for i, ex in enumerate(examples):
        for b in range(n_blocks):
            jobs.append((i, frozenset({b}), "necessity", b))
            jobs.append((i, universe - frozenset({b}), "singleton", b))
        for j, restricted in enumerate(restriction_sets(ex.sufficient_sets, n_blocks)):
            jobs.append((i, restricted, "sufficiency", j))
        jobs.append((i, ex.causal_union, "union", 0))

    necessity_delta = torch.zeros(len(examples), n_blocks)
    necessity_flip = torch.zeros(len(examples), n_blocks)
    singleton_sufficient = torch.zeros(len(examples), n_blocks)
    set_ok: list[list[bool]] = [[] for _ in examples]
    union_flip: list[bool] = [False] * len(examples)

    for start in range(0, len(jobs), batch_size):
        chunk = jobs[start : start + batch_size]
        chunk_examples = [examples[i] for i, *_ in chunk]
        chunk_tokens = batch_tokens(chunk_examples, device)
        ablated = ablation_sets_to_tensor([s for _, s, *_ in chunk], n_blocks, device)
        with ablate_blocks(model, ablated, seq_len, block_size):
            logprob, pred = _answer_stats(model(chunk_tokens), chunk_examples, temperature)
        for row, (i, _, kind, slot) in enumerate(chunk):
            if kind == "necessity":
                necessity_delta[i, slot] = (clean_logprob[i] - logprob[row]).item()
                necessity_flip[i, slot] = float(pred[row].item() != clean_pred[i].item())
            elif kind == "singleton":
                singleton_sufficient[i, slot] = float(pred[row].item() == examples[i].answer_token)
            elif kind == "sufficiency":
                set_ok[i].append(pred[row].item() == examples[i].answer_token)
            else:
                union_flip[i] = pred[row].item() != clean_pred[i].item()

    return CausalReadout(
        necessity_delta=necessity_delta,
        necessity_flip=necessity_flip,
        singleton_sufficient=singleton_sufficient,
        sets_sufficient=[all(oks) for oks in set_ok],
        union_necessary=union_flip,
    )


def causal_label_sets(readout: CausalReadout, k: int) -> list[frozenset[int]]:
    """Top-k blocks by necessity delta — the intervention-derived counterpart
    of the attention label, on the same budget."""
    return [frozenset(row.topk(min(k, row.numel())).indices.tolist()) for row in readout.necessity_delta]


def causal_family_sets(readout: CausalReadout) -> list[frozenset[int]]:
    """The recovered route family per example, adaptive in size.

    Sufficient singletons cover the redundant-evidence regime, where marginal
    necessity is blind. When no single block suffices the route is a
    conjunction (multi-hop chains), and there the opposite holds: every chain
    block is individually necessary and nothing is redundant, so the flip set
    is the route. Last resort is the top necessity block. Mixed regimes
    (duplicated chains) would need a greedy sufficiency search; no current
    task produces them.
    """
    out = []
    for i in range(readout.singleton_sufficient.shape[0]):
        blocks = readout.singleton_sufficient[i].nonzero().flatten().tolist()
        if not blocks:
            blocks = readout.necessity_flip[i].nonzero().flatten().tolist()
        if not blocks:
            blocks = [int(readout.necessity_delta[i].argmax().item())]
        out.append(frozenset(blocks))
    return out


@torch.no_grad()
def greedy_sufficient_set(
    model: torch.nn.Module,
    example: RoutingExample,
    necessity_order: list[int],
    max_size: int | None = None,
) -> frozenset[int] | None:
    """Smallest sufficient set found by forward selection with backward pruning.

    Blocks are added in ``necessity_order`` (descending ablation effect) until
    restricting attention to the selected set preserves the answer, then each
    member is dropped if the remainder still suffices. Covers the regime the
    family estimator cannot: routes that are neither singleton-sufficient nor
    fully exposed by flips, as when a model has a partial shortcut around part
    of a chain. Returns None when even the full order never suffices.
    """
    device = next(model.parameters()).device
    n_blocks = example.n_blocks
    tokens = batch_tokens([example], device)
    seq_len = tokens.shape[1]

    def sufficient(visible: frozenset[int]) -> bool:
        ablated = ablation_sets_to_tensor(restriction_sets([visible], n_blocks), n_blocks, device)
        with ablate_blocks(model, ablated, seq_len, example.block_size):
            _, pred = _answer_stats(model(tokens), [example])
        return pred.item() == example.answer_token

    selected: list[int] = []
    limit = max_size or n_blocks
    for b in necessity_order[:limit]:
        selected.append(b)
        if sufficient(frozenset(selected)):
            break
    else:
        return None
    for b in list(selected):
        trial = frozenset(x for x in selected if x != b)
        if trial and sufficient(trial):
            selected.remove(b)
    return frozenset(selected)


@torch.no_grad()
def attention_label_sets_per_layer(
    model: torch.nn.Module, examples: list[RoutingExample], k: int, batch_size: int = 64
) -> list[list[frozenset[int]]]:
    """Per-layer top-k attended blocks: result[layer][example]."""
    n_layers = len(model.layers)
    out: list[list[frozenset[int]]] = [[] for _ in range(n_layers)]
    device = next(model.parameters()).device
    for start in range(0, len(examples), batch_size):
        chunk = examples[start : start + batch_size]
        tokens = batch_tokens(chunk, device)
        rows = answer_attention(model, tokens, chunk[0].answer_index - 1)
        scores = block_attention(rows, chunk[0].n_blocks, chunk[0].block_size)
        pooled = scores.mean(dim=2)  # heads -> (layers, batch, n_blocks)
        for layer in range(n_layers):
            for row in pooled[layer].topk(k, dim=-1).indices:
                out[layer].append(frozenset(row.tolist()))
    return out


@torch.no_grad()
def attention_top_p_sets(
    model: torch.nn.Module,
    examples: list[RoutingExample],
    p: float = 0.9,
    head_agg: str = "mean",
    batch_size: int = 64,
) -> list[frozenset[int]]:
    """Smallest block set covering fraction ``p`` of context attention mass.

    The adaptive counterpart of the fixed top-k attention label, mirroring
    the causal family in choosing its own size per example.
    """
    out: list[frozenset[int]] = []
    device = next(model.parameters()).device
    for start in range(0, len(examples), batch_size):
        chunk = examples[start : start + batch_size]
        tokens = batch_tokens(chunk, device)
        rows = answer_attention(model, tokens, chunk[0].answer_index - 1)
        scores = block_attention(rows, chunk[0].n_blocks, chunk[0].block_size).mean(dim=0)
        pooled = scores.max(dim=1).values if head_agg == "max" else scores.mean(dim=1)
        for row in pooled:
            mass = row / row.sum().clamp_min(1e-12)
            order = mass.argsort(descending=True)
            cum = mass[order].cumsum(0)
            size = int((cum < p).sum().item()) + 1
            out.append(frozenset(order[:size].tolist()))
    return out


==> anc/learning-what-matters/learning-what-matters/learning_what_matters/perquery.py <==
"""Per-query and per-layer block selection, the deployed sparse-attention protocol.

The rest of the codebase restricts a forward pass to one block set per
example: every query position at every layer sees the same blocks. Block-sparse
attention methods do something weaker — each query position (and each layer)
picks its own blocks, so a block dropped at the answer position may still have
been read earlier in the pass. That difference matters for multi-hop, where the
intermediate pointer is resolved before the answer position is reached.

This module supplies the three protocols the comparison needs:

``global``
    One set per example, applied at every row and layer. What
    :func:`learning_what_matters.routers.routed_accuracy` already does; kept
    here so all four numbers come out of one code path.
``per_query``
    Every query row keeps its own top-$k$ blocks, optionally chosen from that
    layer's own attention. Sparse everywhere, but the *union* over rows is
    generally far larger than $k$, so the context is not pruned; callers should
    report :func:`context_budget` next to :func:`row_budget` and the accuracy,
    or the comparison reads as a $k$-block budget when it is not one.
``decode_only``
    Prefill runs dense and only the answer row is restricted. This isolates the
    claim that the global mask fails because it deletes a record *before* the
    computation that needed it, rather than because attention is the wrong
    target.

Masking reuses the additive ``attention_logits`` bias from
:mod:`learning_what_matters.ablation`, so the position geometry and fill value
are identical to the global path; only the row dependence is new.
"""

from __future__ import annotations

from collections.abc import Sequence
from contextlib import contextmanager

import torch
from torch import Tensor

from .ablation import ABLATION_FILL, block_id_map
from .attention import block_attention
from .harness import batch_tokens
from .tasks import RoutingExample


def per_query_bias(ablated: Tensor, seq_len: int, block_size: int) -> Tensor:
    """Additive attention bias of shape (batch, 1, seq, seq).

    ``ablated`` is (batch, seq, n_blocks) bool: entry [b, r, j] says row r of
    example b may not attend into block j. Entry [b, 0, r, c] of the result is
    ABLATION_FILL when column c lies in a block ablated for row r and row r is
    outside that block; zero otherwise. With a row-constant ``ablated`` this
    reproduces :func:`learning_what_matters.ablation.ablation_bias` exactly.
    """
    batch, rows, n_blocks = ablated.shape
    if rows != seq_len:
        raise ValueError(f"ablated has {rows} rows, expected {seq_len}")
    bid = block_id_map(seq_len, n_blocks, block_size, device=ablated.device)
    in_context = bid >= 0
    # (batch, seq_r, seq_c): is column c inside a block ablated for row r?
    col_ablated = ablated[:, :, bid.clamp(min=0)] & in_context.view(1, 1, -1)
    # (seq_r, seq_c): row and column in the same context block.
    same_block = (bid.view(-1, 1) == bid.view(1, -1)) & in_context.view(-1, 1)
    blocked = col_ablated & ~same_block.unsqueeze(0)
    return blocked.unsqueeze(1).to(torch.float32) * ABLATION_FILL


@contextmanager
def ablate_per_query(
    model: torch.nn.Module,
    ablated: Tensor | Sequence[Tensor],
    seq_len: int,
    block_size: int,
):
    """Install a row-dependent ablation for one batch.

    ``ablated`` is either one (batch, seq, n_blocks) tensor used at every layer,
    or one such tensor per layer. Taps are set per layer so a per-layer
    selection is expressible; all taps are removed on exit even if the forward
    raises.
    """
    layers = list(model.layers)
    per_layer = [ablated] * len(layers) if isinstance(ablated, Tensor) else list(ablated)
    if len(per_layer) != len(layers):
        raise ValueError(f"got {len(per_layer)} selections for {len(layers)} layers")
    biases = [per_query_bias(a, seq_len, block_size) for a in per_layer]

    def make_tap(bias: Tensor):
        def tap(site: str, value: Tensor) -> Tensor | None:
            if site == "attention_logits":
                return value + bias.to(dtype=value.dtype)
            return None

        return tap

    try:
        for layer, bias in zip(layers, biases):
            layer.attn.tap = make_tap(bias)
        yield
    finally:
        for layer in layers:
            layer.attn.tap = None


@torch.no_grad()
def per_query_block_mass(
    model: torch.nn.Module, tokens: Tensor, n_blocks: int, block_size: int, head_agg: str = "mean"
) -> Tensor:
    """Block attention mass for every query row: (layers, batch, seq, n_blocks).

    Heads pool by ``head_agg`` inside the tap, so memory stays off the
    heads dimension. This is the teacher's own attention, read per row and per
    layer -- the selection a per-query distilled router would be trained on.
    """
    captured: dict[int, Tensor] = {}

    def make_tap(layer_index: int):
        def tap(site: str, value: Tensor) -> None:
            if site == "softmax_output":
                # value is (batch, heads, seq_r, seq_c)
                mass = block_attention(value, n_blocks, block_size)
                pooled = mass.max(dim=1).values if head_agg == "max" else mass.mean(dim=1)
                captured[layer_index] = pooled.detach().clone()
            return None

        return tap

    try:
        for i, layer in enumerate(model.layers):
            layer.attn.tap = make_tap(i)
        model(tokens)
    finally:
        for layer in model.layers:
            layer.attn.tap = None
    return torch.stack([captured[i] for i in range(len(model.layers))])


def top_k_ablation(mass: Tensor, k: int) -> Tensor:
    """Ablation mask keeping each row's top-``k`` blocks: True means removed.

    ``mass`` is (..., seq, n_blocks); the result has the same shape and dtype
    bool. Rows with fewer than ``k`` visible blocks simply keep what they have.
    """
    keep = mass.topk(min(k, mass.shape[-1]), dim=-1).indices
    ablated = torch.ones_like(mass, dtype=torch.bool)
    return ablated.scatter_(-1, keep, False)


def row_budget(ablated: Tensor) -> float:
    """Mean fraction of blocks one query row may attend to.

    The attention-cost side of the budget: what a single row pays. Under a
    per-query top-$k$ this is $k/n$ by construction; under ``decode_only`` it is
    near one, because prefill rows are unrestricted.
    """
    return (~ablated).float().mean(dim=-1).mean().item()


def context_budget(ablated: Tensor) -> float:
    """Fraction of blocks visible to at least one row at any layer, per example.

    The pruning side of the budget: how much context the pass as a whole still
    needs. Per-query selection keeps $k$ blocks *per row*, so this union is
    generally far larger than $k/n$ -- reporting it stops a per-query protocol
    from being read as a $k$-block budget when it prunes nothing.
    """
    if ablated.dim() == 3:  # (batch, seq, n_blocks) -> add a layer axis
        ablated = ablated.unsqueeze(0)
    visible = (~ablated).any(dim=2).any(dim=0)  # union over rows and layers -> (batch, n_blocks)
    return visible.float().mean(dim=-1).mean().item()


def sets_to_row_ablation(
    selections: Sequence[frozenset[int]], seq_len: int, n_blocks: int, device: torch.device
) -> Tensor:
    """Broadcast one block set per example to a (batch, seq, n_blocks) mask."""
    rows = []
    for sel in selections:
        row = torch.ones(n_blocks, dtype=torch.bool, device=device)
        if sel:
            row[torch.tensor(sorted(sel), dtype=torch.long, device=device)] = False
        rows.append(row)
    return torch.stack(rows).unsqueeze(1).expand(len(rows), seq_len, n_blocks).clone()


@torch.no_grad()
def routed_accuracy_protocol(
    model: torch.nn.Module,
    examples: Sequence[RoutingExample],
    k: int,
    protocol: str = "per_query",
    per_layer: bool = True,
    head_agg: str = "mean",
    batch_size: int = 32,
) -> dict[str, float]:
    """Teacher accuracy under a per-query attention selection.

    ``protocol`` is ``per_query`` (every row restricted to its own top-$k$) or
    ``decode_only`` (prefill dense, only the answer row restricted). With
    ``per_layer`` false, every layer uses the layer-averaged selection.
    Returns accuracy and the realised union budget.
    """
    if protocol not in ("per_query", "decode_only"):
        raise ValueError(f"unknown protocol {protocol!r}")
    device = next(model.parameters()).device
    n_blocks, block_size = examples[0].n_blocks, examples[0].block_size
    correct, budgets = 0, []
    for start in range(0, len(examples), batch_size):
        chunk = list(examples[start : start + batch_size])
        tokens = batch_tokens(chunk, device)
        seq_len = tokens.shape[1]
        mass = per_query_block_mass(model, tokens, n_blocks, block_size, head_agg)
        if not per_layer:
            mass = mass.mean(dim=0, keepdim=True).expand_as(mass)
        ablated = [top_k_ablation(mass[i], k) for i in range(mass.shape[0])]
        if protocol == "decode_only":
            answer_rows = torch.tensor([e.answer_index - 1 for e in chunk], device=device)
            for layer_ablated in ablated:
                keep_all = torch.zeros_like(layer_ablated)
                keep_all[torch.arange(len(chunk), device=device), answer_rows] = layer_ablated[
                    torch.arange(len(chunk), device=device), answer_rows
                ]
                layer_ablated.copy_(keep_all)
        stacked = torch.stack(ablated)  # (layers, batch, seq, n_blocks)
        budgets.append((row_budget(stacked), context_budget(stacked)))
        with ablate_per_query(model, ablated, seq_len, block_size):
            logits = model(tokens)
        rows = torch.arange(len(chunk), device=device)
        positions = torch.tensor([e.answer_index - 1 for e in chunk], dtype=torch.long, device=device)
        preds = logits[rows, positions].argmax(dim=-1)
        correct += sum(int(p == e.answer_token) for p, e in zip(preds.tolist(), chunk))
    return {
        "routed": correct / len(examples),
        "row_budget": sum(b[0] for b in budgets) / len(budgets),
        "context_budget": sum(b[1] for b in budgets) / len(budgets),
    }


==> anc/learning-what-matters/learning-what-matters/learning_what_matters/perquery_router.py <==
"""A learned per-query selector, the trainable counterpart of the per-query oracle.

Appendix I bounds per-query selection with oracles that read the teacher's own
per-row attention. This module asks whether a selector trains to that bound: a
small network scores every (query row, block) pair from raw tokens, is
distilled from the teacher's layer-averaged per-row block attention with a
per-row KL, and deploys through the same row-dependent mask as the oracle, one
selection per row shared across layers. The layer-averaged oracle is therefore
its ceiling.

Scoring is bilinear. Each position gets a representation from its token and
position embeddings; each block gets a mean-pooled summary; a scaled dot
product plus a bucketed relative-distance bias gives the (row, block) score.
The router reads raw tokens only, never teacher activations, so one trained
router runs unchanged on any teacher, matching the paper's other routers.
"""

from __future__ import annotations

import torch
from torch import Tensor, nn

from .routers import RouterConfig


def distance_buckets(seq_len: int, n_blocks: int, block_size: int, n_buckets: int) -> Tensor:
    """Bucketed signed distance from each row to each block center: (seq, n_blocks)."""
    rows = torch.arange(seq_len).unsqueeze(1)
    centers = (torch.arange(n_blocks) * block_size + block_size // 2).unsqueeze(0)
    d = (rows - centers).clamp(-(n_buckets // 2 - 1), n_buckets // 2 - 1)
    return d + n_buckets // 2


class PerQueryRouter(nn.Module):
    """Scores blocks per query row from raw tokens: (batch, seq) -> (batch, seq, n_blocks)."""

    N_BUCKETS = 64

    def __init__(self, config: RouterConfig, max_seq: int, device: torch.device | None = None):
        super().__init__()
        self.config = config
        d = config.d_router
        self.embed = nn.Embedding(config.vocab_size, d)
        self.pos = nn.Embedding(max_seq, d)
        self.row_proj = nn.Sequential(nn.Linear(d, d), nn.GELU(), nn.Linear(d, d))
        self.block_proj = nn.Sequential(nn.Linear(d, d), nn.GELU(), nn.Linear(d, d))
        self.block_pos = nn.Embedding(config.n_blocks, d)
        self.dist_bias = nn.Embedding(self.N_BUCKETS, 1)
        self.scale = d ** -0.5
        if device is not None:
            self.to(device)

    def forward(self, tokens: Tensor) -> Tensor:
        batch, seq = tokens.shape
        nb, bs = self.config.n_blocks, self.config.block_size
        device = tokens.device
        e = self.embed(tokens) + self.pos(torch.arange(seq, device=device))
        rows = self.row_proj(e)  # (B, S, d)
        context = e[:, : nb * bs].view(batch, nb, bs, -1).mean(dim=2)
        blocks = self.block_proj(context + self.block_pos(torch.arange(nb, device=device)))
        scores = torch.einsum("bsd,bnd->bsn", rows, blocks) * self.scale
        bias = self.dist_bias(distance_buckets(seq, nb, bs, self.N_BUCKETS).to(device)).squeeze(-1)
        return scores + bias


def per_row_kl(scores: Tensor, target_mass: Tensor, eps: float = 1e-8) -> Tensor:
    """KL from the teacher's per-row block distribution to the router's.

    ``target_mass`` is (batch, seq, n_blocks) nonnegative attention mass; rows
    are normalized here. Rows whose total mass is ~zero (nothing visible) are
    dropped from the mean rather than trained toward a uniform artifact.
    """
    total = target_mass.sum(dim=-1, keepdim=True)
    valid = total.squeeze(-1) > eps
    target = target_mass / total.clamp_min(eps)
    logq = torch.log_softmax(scores, dim=-1)
    kl = (target * (target.clamp_min(eps).log() - logq)).sum(dim=-1)
    return kl[valid].mean()


class PerQueryChainRouter(nn.Module):
    """Chain-class per-query selector: slot-aware blocks under a mixer.

    The bilinear router above is pooling-class: block summaries form
    independently, so it cannot match a pointer's destination against another
    block's key, and it fails multi-hop for the reason
    Section~5 gives for pooling routers. Here the chain router's two
    ingredients are added ahead of the same bilinear row scoring: each of the
    first ``n_slots`` within-block offsets gets its own projection before the
    block summary forms, and a transformer stack over the block summaries
    supplies cross-block composition, so a block's representation can encode
    that the chain runs through it before any row scores it.
    """

    N_BUCKETS = PerQueryRouter.N_BUCKETS

    def __init__(
        self,
        config: RouterConfig,
        max_seq: int,
        depth: int = 2,
        n_slots: int = 5,
        device: torch.device | None = None,
    ):
        super().__init__()
        self.config = config
        self.n_slots = n_slots
        d = config.d_router
        self.embed = nn.Embedding(config.vocab_size, d)
        self.pos = nn.Embedding(max_seq, d)
        self.slot_proj = nn.ModuleList([nn.Linear(d, d) for _ in range(n_slots)])
        self.block_pos = nn.Embedding(config.n_blocks, d)
        layer = nn.TransformerEncoderLayer(
            d, nhead=4, dim_feedforward=2 * d, batch_first=True, norm_first=True, dropout=0.0
        )
        self.mixer = nn.TransformerEncoder(layer, depth)
        self.row_proj = nn.Sequential(nn.Linear(d, d), nn.GELU(), nn.Linear(d, d))
        self.dist_bias = nn.Embedding(self.N_BUCKETS, 1)
        self.scale = d ** -0.5
        if device is not None:
            self.to(device)

    def forward(self, tokens: Tensor) -> Tensor:
        batch, seq = tokens.shape
        nb, bs = self.config.n_blocks, self.config.block_size
        device = tokens.device
        e = self.embed(tokens)
        context = e[:, : nb * bs].view(batch, nb, bs, -1)
        slots = min(self.n_slots, bs)
        summed = torch.stack(
            [self.slot_proj[o](context[:, :, o]) for o in range(slots)], dim=2
        ).mean(dim=2)
        blocks = summed + self.block_pos(torch.arange(nb, device=device))
        blocks = blocks + self.mixer(blocks)
        rows = self.row_proj(e + self.pos(torch.arange(seq, device=device)))
        scores = torch.einsum("bsd,bnd->bsn", rows, blocks) * self.scale
        bias = self.dist_bias(distance_buckets(seq, nb, bs, self.N_BUCKETS).to(device)).squeeze(-1)
        return scores + bias


==> anc/learning-what-matters/learning-what-matters/learning_what_matters/pretrained.py <==
"""The pretrained-model arm: the same measurements on a frozen language model.

Natural-language versions of unique retrieval and latest write, one record
per sentence, with the record's token span recovered from tokenizer offsets.
Ablation passes a four-dimensional additive attention mask (causal structure
plus blocked record spans), so the frozen model is untouched, exactly as the
tap-based operator leaves the small teachers untouched. Scoring is forced
choice: the log probability of each candidate value continuation at the
answer position, which avoids generation under masks. The quantities mirror
the synthetic arm: necessity and sufficiency of the annotated record,
random-record controls, and where the answer-position attention mass sits.
"""

from __future__ import annotations

import random
import re
import string
from dataclasses import dataclass

import torch
from torch import Tensor


@dataclass
class NLExample:
    prompt: str
    candidates: list[str]  # candidate continuations; index 0 is correct
    record_spans: list[tuple[int, int]]  # char spans, one per record
    causal_records: tuple[int, ...]  # sufficient records (family of singletons)
    stale_records: tuple[int, ...]
    meta: dict


def _name(rng: random.Random) -> str:
    return "".join(rng.choice(string.ascii_uppercase) for _ in range(4))


def _code(rng: random.Random) -> str:
    return "".join(rng.choice(string.digits) for _ in range(4))


def make_nl_latest_write(seed: int, n_records: int = 16, n_stale: int = 2) -> NLExample:
    """Several writes to the queried name; the last one is current."""
    rng = random.Random(f"nl-latest:{seed}")
    names = []
    while len(names) < n_records - n_stale:
        n = _name(rng)
        if n not in names:
            names.append(n)
    query_name = names[0]
    write_positions = sorted(rng.sample(range(n_records), n_stale + 1))
    values = []
    while len(values) < n_stale + 1:
        v = _code(rng)
        if v not in values:
            values.append(v)

    lines, spans, pos = [], [], 0
    write_i, other = 0, iter(names[1:])
    stale_records = []
    for i in range(n_records):
        if i in write_positions:
            value = values[write_i]
            if write_i == 0:
                line = f"The code for {query_name} is {value}."
            else:
                line = f"The code for {query_name} was changed to {value}."
            if i != write_positions[-1]:
                stale_records.append(i)
            write_i += 1
        else:
            line = f"The code for {next(other)} is {_code(rng)}."
        lines.append(line)
        spans.append((pos, pos + len(line)))
        pos += len(line) + 1

    prompt = "\n".join(lines) + f"\nQuestion: What is the current code for {query_name}?\nAnswer: The current code is"
    answer = values[-1]
    distractors = [v for v in values[:-1]] + [_code(rng)]
    return NLExample(
        prompt=prompt,
        candidates=[f" {answer}."] + [f" {d}." for d in distractors],
        record_spans=spans,
        causal_records=(write_positions[-1],),
        stale_records=tuple(stale_records),
        meta={"query_name": query_name, "answer": answer, "write_positions": write_positions},
    )


MONTHS = ("January", "February", "March", "April", "May", "June", "July",
          "August", "September", "October", "November", "December")


def make_nl_dated_write(
    seed: int, n_records: int = 16, n_stale: int = 2, latest_at: str = "random"
) -> NLExample:
    """Dated writes to the queried name; the latest date is current.

    The recency control for the conflicting-fact task. In the undated task the
    current fact is always the last write in document order, so a router could
    learn a latest-matching-record rule rather than anything about evidence.
    Here every write carries an explicit date with identical phrasing, no
    changed-to cue, and the write with the latest date sits at the last write
    position when ``latest_at`` is "last" (chronology aligned with document
    order, as in the original task) or at a uniformly random write position
    when "random" (authority and document order decoupled).
    """
    if latest_at not in ("last", "random"):
        raise ValueError(f"latest_at must be 'last' or 'random', got {latest_at!r}")
    rng = random.Random(f"nl-dated:{seed}")
    names = []
    while len(names) < n_records - n_stale:
        n = _name(rng)
        if n not in names:
            names.append(n)
    query_name = names[0]
    write_positions = sorted(rng.sample(range(n_records), n_stale + 1))
    values = []
    while len(values) < n_stale + 1:
        v = _code(rng)
        if v not in values:
            values.append(v)

    # Distinct months keep the chronological order unambiguous. dates[i] is
    # the i-th write's date in chronological order; the permutation decides
    # which document position holds which date.
    months = sorted(rng.sample(range(12), n_stale + 1))
    dates = [f"{MONTHS[m]} {rng.randrange(1, 28)}" for m in months]
    order = list(range(n_stale + 1))  # chronological index per write slot
    if latest_at == "random":
        rng.shuffle(order)
    current_slot = order.index(n_stale)  # write slot holding the latest date

    lines, spans, pos = [], [], 0
    write_i, other = 0, iter(names[1:])
    stale_records = []
    current_record = -1
    for i in range(n_records):
        if i in write_positions:
            chron = order[write_i]
            line = f"On {dates[chron]}, the code for {query_name} was set to {values[chron]}."
            if write_i == current_slot:
                current_record = i
            else:
                stale_records.append(i)
            write_i += 1
        else:
            filler_date = f"{MONTHS[rng.randrange(12)]} {rng.randrange(1, 28)}"
            line = f"On {filler_date}, the code for {next(other)} was set to {_code(rng)}."
        lines.append(line)
        spans.append((pos, pos + len(line)))
        pos += len(line) + 1

    prompt = "\n".join(lines) + (
        f"\nQuestion: What is the current code for {query_name}?"
        f"\nAnswer: The current code is"
    )
    answer = values[n_stale]
    distractors = [values[i] for i in range(n_stale)] + [_code(rng)]
    return NLExample(
        prompt=prompt,
        candidates=[f" {answer}."] + [f" {d}." for d in distractors],
        record_spans=spans,
        causal_records=(current_record,),
        stale_records=tuple(stale_records),
        meta={
            "query_name": query_name,
            "answer": answer,
            "write_positions": write_positions,
            "current_record": current_record,
            "last_write_record": write_positions[-1],
            "current_is_last": current_record == write_positions[-1],
        },
    )


def make_nl_unique(seed: int, n_records: int = 16) -> NLExample:
    """Every name appears once; one record answers the query."""
    rng = random.Random(f"nl-unique:{seed}")
    names = []
    while len(names) < n_records:
        n = _name(rng)
        if n not in names:
            names.append(n)
    values = [_code(rng) for _ in names]
    target = rng.randrange(n_records)

    lines, spans, pos = [], [], 0
    for name, value in zip(names, values):
        line = f"The code for {name} is {value}."
        lines.append(line)
        spans.append((pos, pos + len(line)))
        pos += len(line) + 1

    prompt = "\n".join(lines) + f"\nQuestion: What is the code for {names[target]}?\nAnswer: The code is"
    # Distractor candidates come from outside the context; otherwise a strong
    # model can pick the one candidate it has not seen attached to a name.
    distractor_values = []
    while len(distractor_values) < 3:
        c = _code(rng)
        if c not in values and c not in distractor_values:
            distractor_values.append(c)
    return NLExample(
        prompt=prompt,
        candidates=[f" {values[target]}."] + [f" {v}." for v in distractor_values],
        record_spans=spans,
        causal_records=(target,),
        stale_records=(),
        meta={"query_name": names[target], "answer": values[target]},
    )


def _unit(rng: random.Random) -> str:
    letters = "".join(rng.choice(string.ascii_uppercase) for _ in range(2))
    return letters + "".join(rng.choice(string.digits) for _ in range(2))


def make_nl_two_hop(seed: int, n_records: int = 16) -> NLExample:
    """Name to unit to code, with no record holding both the name and the answer.

    Each chain contributes one pointer sentence and one value sentence, shuffled
    together so the pair is rarely adjacent. The answer therefore cannot be read
    off any record that mentions the query. Every candidate is a code that occurs
    once in the context inside an identically shaped value sentence, which leaves
    surface matching nothing to prefer. An odd n_records rounds down to even.
    """
    rng = random.Random(f"nl-twohop:{seed}")
    n_chains = n_records // 2
    names: list[str] = []
    units: list[str] = []
    codes: list[str] = []
    while len(names) < n_chains:
        n = _name(rng)
        if n not in names:
            names.append(n)
    while len(units) < n_chains:
        u = _unit(rng)
        if u not in units:
            units.append(u)
    while len(codes) < n_chains:
        c = _code(rng)
        if c not in codes:
            codes.append(c)

    target = rng.randrange(n_chains)
    lines = [(f"{names[i]} is assigned to unit {units[i]}.", "pointer", i) for i in range(n_chains)]
    lines += [(f"Unit {units[i]} uses code {codes[i]}.", "value", i) for i in range(n_chains)]
    rng.shuffle(lines)

    spans, pos = [], 0
    pointer_idx = value_idx = -1
    for j, (line, kind, i) in enumerate(lines):
        spans.append((pos, pos + len(line)))
        pos += len(line) + 1
        if i == target:
            if kind == "pointer":
                pointer_idx = j
            else:
                value_idx = j

    body = "\n".join(line for line, _, _ in lines)
    prompt = body + f"\nQuestion: What is the code for {names[target]}?\nAnswer: The code is"
    distractors = rng.sample([c for i, c in enumerate(codes) if i != target], 3)
    return NLExample(
        prompt=prompt,
        candidates=[f" {codes[target]}."] + [f" {d}." for d in distractors],
        record_spans=spans,
        causal_records=(pointer_idx, value_idx),
        stale_records=(),
        meta={
            "query_name": names[target],
            "answer": codes[target],
            "unit": units[target],
            "pointer_record": pointer_idx,
            "value_record": value_idx,
        },
    )


def record_token_spans(tokenizer, prompt: str, record_spans: list[tuple[int, int]]) -> list[tuple[int, int]]:
    """Char spans to [start, end) token index ranges via offset mapping."""
    enc = tokenizer(prompt, return_offsets_mapping=True, add_special_tokens=False)
    offsets = enc["offset_mapping"]
    out = []
    for cs, ce in record_spans:
        toks = [t for t, (s, e) in enumerate(offsets) if s < ce and e > cs and e > s]
        out.append((min(toks), max(toks) + 1))
    return out


def build_mask(
    seq_len: int,
    token_spans: list[tuple[int, int]],
    ablated: set[int],
    dtype: torch.dtype,
    device: torch.device,
) -> Tensor:
    """Additive (1, 1, seq, seq) mask: causal, with ablated records unreadable
    from outside their own span. Same semantics as the synthetic operator."""
    neg = torch.finfo(dtype).min / 2
    causal = torch.full((seq_len, seq_len), neg, dtype=dtype, device=device).triu(1)
    block = torch.zeros(seq_len, seq_len, dtype=dtype, device=device)
    for r in ablated:
        s, e = token_spans[r]
        block[:, s:e] = neg
        block[s:e, s:e] = 0.0  # the span keeps its own rows
    return (causal + block).clamp(min=neg).unsqueeze(0).unsqueeze(0)


@torch.no_grad()
def candidate_logprobs(model, tokenizer, example: NLExample, ablated: set[int], device) -> list[float]:
    """Mean per-token log probability of each candidate continuation, with the
    given records ablated. Candidate index 0 is the correct value."""
    prompt_ids = tokenizer(example.prompt, add_special_tokens=False)["input_ids"]
    spans = record_token_spans(tokenizer, example.prompt, example.record_spans)
    dtype = next(model.parameters()).dtype
    scores = []
    for candidate in example.candidates:
        cand_ids = tokenizer(candidate, add_special_tokens=False)["input_ids"]
        ids = torch.tensor([prompt_ids + cand_ids], device=device)
        mask = build_mask(ids.shape[1], spans, ablated, dtype, device)
        logits = model(input_ids=ids, attention_mask=mask).logits
        logprobs = torch.log_softmax(logits.float(), dim=-1)
        n = len(cand_ids)
        rows = torch.arange(len(prompt_ids) - 1, len(prompt_ids) + n - 1, device=device)
        targets = torch.tensor(cand_ids, device=device)
        scores.append(logprobs[0, rows, targets].mean().item())
    return scores


def rollout_by_record(model, tokenizer, example: NLExample, device, head_agg: str = "mean") -> list[float]:
    """Attention-rollout mass per record. Requires eager attention.

    Abnar and Zuidema's composition: each layer's head-pooled attention is
    mixed with the identity for the residual stream, row normalized, and the
    layers are multiplied. Reported per record at the last prompt position, so
    it is directly comparable with :func:`answer_attention_by_record` and
    :func:`trace_by_record`.
    """
    prompt_ids = tokenizer(example.prompt, add_special_tokens=False)["input_ids"]
    spans = record_token_spans(tokenizer, example.prompt, example.record_spans)
    ids = torch.tensor([prompt_ids], device=device)
    with torch.no_grad():
        out = model(input_ids=ids, output_attentions=True)
    seq = ids.shape[1]
    eye = torch.eye(seq, device=device, dtype=torch.float32)
    joint = eye
    for attn in out.attentions:
        a = attn[0].float()
        a = a.max(dim=0).values if head_agg == "max" else a.mean(dim=0)
        a = a + eye
        a = a / a.sum(dim=-1, keepdim=True).clamp_min(1e-9)
        joint = a @ joint
    row = joint[-1]
    return [row[s:e].sum().item() for s, e in spans]


def trace_by_record(model, tokenizer, example: NLExample, device, head_agg: str = "mean") -> list[float]:
    """Backward max-product path-trace mass per record. Requires eager attention.

    The pretrained counterpart of
    :func:`learning_what_matters.rollout.trace_block_mass`, and the direct
    comparison for :func:`answer_attention_by_record`: reachability is
    propagated from the last prompt position back through every layer, keeping
    the strongest single path to each position rather than summing over paths,
    then folded onto record token spans. Layers are consumed one at a time so
    only one (seq, seq) matrix is resident.
    """
    prompt_ids = tokenizer(example.prompt, add_special_tokens=False)["input_ids"]
    spans = record_token_spans(tokenizer, example.prompt, example.record_spans)
    ids = torch.tensor([prompt_ids], device=device)
    with torch.no_grad():
        out = model(input_ids=ids, output_attentions=True)
    seq = ids.shape[1]
    reach = torch.zeros(seq, device=device, dtype=torch.float32)
    reach[-1] = 1.0
    for attn in reversed(out.attentions):
        a = attn[0].float()
        a = a.max(dim=0).values if head_agg == "max" else a.mean(dim=0)
        # best[c] = max over rows r of reach[r] * a[r, c]
        best = (reach.unsqueeze(-1) * a).max(dim=0).values
        reach = torch.maximum(reach, best)
    return [reach[s:e].sum().item() for s, e in spans]


def _existing_names_codes(example: NLExample) -> tuple[set[str], set[str]]:
    """Every four-letter name and four-digit code already in the prompt, so a
    nonce record can avoid colliding with a real entity or value."""
    names, codes = set(), set()
    for cs, ce in example.record_spans:
        line = example.prompt[cs:ce]
        for tok in re.findall(r"\b[A-Z]{4}\b", line):
            names.add(tok)
        for tok in re.findall(r"\b\d{4}\b", line):
            codes.add(tok)
    for cand in example.candidates:
        for tok in re.findall(r"\d{4}", cand):
            codes.add(tok)
    return names, codes


_TOKEN_POOLS: dict = {}


def _token_pools(tokenizer):
    """Names and codes bucketed by their in-line token contribution, built once
    per tokenizer. A record's name sits between spaces ("for NAME is"), so its
    token count is that of " NAME"; its code sits between a space and a period
    ("is CODE."), so its count is that of " CODE.". Drawing a replacement from
    the same bucket keeps the line's token count fixed by construction, which is
    what random sampling cannot guarantee for a rare bucket."""
    key = id(tokenizer)
    if key in _TOKEN_POOLS:
        return _TOKEN_POOLS[key]

    def tlen(s):
        return len(tokenizer(s, add_special_tokens=False)["input_ids"])

    seed = random.Random("overwrite-pools")
    names: dict[int, list[str]] = {}
    seen, attempts = set(), 0
    while len(seen) < 8000 and attempts < 60_000:
        attempts += 1
        nm = "".join(seed.choice(string.ascii_uppercase) for _ in range(4))
        if nm in seen:
            continue
        seen.add(nm)
        names.setdefault(tlen(" " + nm), []).append(nm)
    codes: dict[int, list[str]] = {}
    for c in range(10_000):
        cs = f"{c:04d}"
        codes.setdefault(tlen(" " + cs + "."), []).append(cs)
    pools = {"names": names, "codes": codes, "tlen": tlen}
    _TOKEN_POOLS[key] = pools
    return pools


def overwrite_example(
    example: NLExample,
    ablated: set[int],
    tokenizer,
    rng: random.Random,
    tries: int = 4000,
) -> NLExample:
    """Replace each ablated record with a matched-length nonce record.

    The nonce keeps the record template ("The code for NAME is CODE.") with a
    fresh name and value that appear nowhere else and are not answer
    candidates, so the record stays grammatical and irrelevant. The whole
    prompt is retokenized and the substitution is accepted only when it leaves
    the total token count, the record token spans, and the query position
    unchanged. This is a position-preserving content intervention: the ablated
    content is physically absent rather than masked, with the same sequence
    geometry the mask condition sees."""
    if not ablated:
        return example
    pools = _token_pools(tokenizer)
    names, codes = _existing_names_codes(example)
    tail = example.prompt[example.record_spans[-1][1] :]  # newline + question + answer stub
    new_lines = [example.prompt[cs:ce] for cs, ce in example.record_spans]

    def spans_of(lines):
        spans, pos = [], 0
        for line in lines:
            spans.append((pos, pos + len(line)))
            pos += len(line) + 1
        return spans

    def toklen(lines):
        return len(tokenizer("\n".join(lines) + tail, add_special_tokens=False)["input_ids"])

    def substitute(line, name, code):
        line = re.sub(r"\b[A-Z]{4}\b", name, line, count=1)
        return re.sub(r"\b\d{4}\b", code, line, count=1)

    target_len = toklen(new_lines)
    # Fix one ablated record at a time, keeping the working prompt length-matched
    # throughout. Substituting record r changes only its own tokens, so once the
    # total token count returns to the target the record's token count matches
    # its original, which holds every span and the query position fixed. Ordering
    # matters only through boundaries, which are stable newlines.
    for r in sorted(ablated):
        orig = new_lines[r]
        m_name = re.search(r"\b[A-Z]{4}\b", orig).group()
        m_code = re.search(r"\b\d{4}\b", orig).group()
        # Same-bucket candidates keep each field's token count; the outer loop is
        # the reliable path, the random fallback covers a rare boundary merge.
        name_pool = [n for n in pools["names"].get(pools["tlen"](" " + m_name), []) if n not in names]
        code_pool = [c for c in pools["codes"].get(pools["tlen"](" " + m_code + "."), []) if c not in codes]
        rng.shuffle(name_pool)
        rng.shuffle(code_pool)
        candidates = (
            (nm, cd) for nm in name_pool[:tries] for cd in code_pool[:16]
        )
        placed = False
        for name, code in candidates:
            trial = list(new_lines)
            trial[r] = substitute(orig, name, code)
            if toklen(trial) == target_len:
                new_lines, placed = trial, True
                names.add(name)
                codes.add(code)
                break
        if not placed:
            for _ in range(tries):
                name, code = _name(rng), _code(rng)
                if name in names or code in codes:
                    continue
                trial = list(new_lines)
                trial[r] = substitute(orig, name, code)
                if toklen(trial) == target_len:
                    new_lines, placed = trial, True
                    names.add(name)
                    codes.add(code)
                    break
        if not placed:
            raise RuntimeError(f"could not length-match overwrite for record {r}")

    spans = spans_of(new_lines)
    prompt = "\n".join(new_lines) + tail
    original_spans = record_token_spans(tokenizer, example.prompt, example.record_spans)
    if record_token_spans(tokenizer, prompt, spans) != original_spans:
        raise RuntimeError("overwrite shifted record token spans")
    return NLExample(
        prompt=prompt,
        candidates=example.candidates,
        record_spans=spans,
        causal_records=example.causal_records,
        stale_records=example.stale_records,
        meta=example.meta,
    )


class SpanRouter(torch.nn.Module):
    """Record scorer for natural-language examples: variable-width record
    spans instead of fixed blocks, otherwise the block router's design. Reads
    only token ids, never the frozen model's activations."""

    def __init__(self, vocab_size: int, d: int = 64, device=None):
        super().__init__()
        self.embed = torch.nn.Embedding(vocab_size, d, device=device)
        self.record_proj = torch.nn.Linear(d, d, device=device)
        self.query_proj = torch.nn.Linear(d, d, device=device)
        # The interaction term carries query-record matching for tokens too
        # rare to learn individually: shared embeddings make the dot product
        # of a name with itself large even when that name was never trained.
        self.scorer = torch.nn.Sequential(
            torch.nn.Linear(2 * d + 2, d, device=device),
            torch.nn.ReLU(),
            torch.nn.Linear(d, 1, device=device),
        )

    def forward(self, ids: Tensor, token_spans: list[tuple[int, int]]) -> Tensor:
        """(seq,) ids and record token spans -> (n_records,) scores."""
        emb = self.embed(ids)
        records = torch.stack([emb[s:e].mean(dim=0) for s, e in token_spans])
        query = emb[token_spans[-1][1] :].mean(dim=0)
        n = len(token_spans)
        position = torch.linspace(0.0, 1.0, n, device=ids.device).unsqueeze(1)
        interaction = torch.nn.functional.cosine_similarity(records, query.unsqueeze(0), dim=1, eps=1e-6)
        features = torch.cat(
            [self.record_proj(records), self.query_proj(query).expand(n, -1), position, interaction.unsqueeze(1)],
            dim=1,
        )
        return self.scorer(features).squeeze(-1)


class MixerSpanRouter(SpanRouter):
    """SpanRouter with a transformer mixer over the record summaries and the
    query, so a record's score can depend on other records: the span analogue
    of the chain router's mixer, and the capacity a pointer chain needs."""

    def __init__(self, vocab_size: int, d: int = 64, depth: int = 2, device=None):
        super().__init__(vocab_size, d, device=device)
        layer = torch.nn.TransformerEncoderLayer(
            d, nhead=4, dim_feedforward=4 * d, batch_first=True, device=device
        )
        self.mixer = torch.nn.TransformerEncoder(layer, depth)

    def forward(self, ids: Tensor, token_spans: list[tuple[int, int]]) -> Tensor:
        emb = self.embed(ids)
        records = torch.stack([emb[s:e].mean(dim=0) for s, e in token_spans])
        query = emb[token_spans[-1][1] :].mean(dim=0)
        n = len(token_spans)
        mixed = self.mixer(torch.cat([records, query.unsqueeze(0)]).unsqueeze(0))[0, :n]
        position = torch.linspace(0.0, 1.0, n, device=ids.device).unsqueeze(1)
        interaction = torch.nn.functional.cosine_similarity(records, query.unsqueeze(0), dim=1, eps=1e-6)
        features = torch.cat(
            [self.record_proj(mixed), self.query_proj(query).expand(n, -1), position, interaction.unsqueeze(1)],
            dim=1,
        )
        return self.scorer(features).squeeze(-1)


@torch.no_grad()
def answer_attention_by_record(model, tokenizer, example: NLExample, device) -> list[float]:
    """Attention mass per record at the last prompt position, mean over layers
    and heads. Requires eager attention."""
    prompt_ids = tokenizer(example.prompt, add_special_tokens=False)["input_ids"]
    spans = record_token_spans(tokenizer, example.prompt, example.record_spans)
    ids = torch.tensor([prompt_ids], device=device)
    out = model(input_ids=ids, output_attentions=True)
    rows = torch.stack([a[0, :, -1, :] for a in out.attentions])  # (layers, heads, seq)
    pooled = rows.mean(dim=(0, 1))
    return [pooled[s:e].sum().item() for s, e in spans]


==> anc/learning-what-matters/learning-what-matters/learning_what_matters/rollout.py <==
"""Path-aware attention readouts: rollout and backward path tracing.

Raw answer-position attention reads one row of one layer set. It cannot show
evidence that was consumed earlier in the pass, which is exactly what the
multi-hop chain's middle block is. Two standard compositions do follow
attention across layers, and the paper cites the line of work without
evaluating it:

``rollout``
    Abnar and Zuidema's attention rollout. Each layer's head-pooled attention
    is mixed with the identity to account for the residual stream, row
    normalized, and the layers are multiplied together. The answer row of the
    product assigns mass to every position that could have reached the answer
    through any path.
``trace``
    Backward path tracing with a max-product rule: instead of summing over all
    paths, keep the strongest path to each position. Sum-over-paths can
    concentrate mass on positions that many weak paths touch; the max rule
    reports the single best route, which is closer to what a chain is.

Both return block mass at the answer position, so they drop into the same
top-$k$ selection as the raw readout and are directly comparable at equal
budget.
"""

from __future__ import annotations

import torch
from torch import Tensor

from .ablation import block_id_map


@torch.no_grad()
def _layer_attention(model: torch.nn.Module, tokens: Tensor, head_agg: str = "mean") -> list[Tensor]:
    """Head-pooled attention per layer: list of (batch, seq, seq)."""
    captured: dict[int, Tensor] = {}

    def make_tap(layer_index: int):
        def tap(site: str, value: Tensor) -> None:
            if site == "softmax_output":
                pooled = value.max(dim=1).values if head_agg == "max" else value.mean(dim=1)
                captured[layer_index] = pooled.detach().clone()
            return None

        return tap

    try:
        for i, layer in enumerate(model.layers):
            layer.attn.tap = make_tap(i)
        model(tokens)
    finally:
        for layer in model.layers:
            layer.attn.tap = None
    return [captured[i] for i in range(len(model.layers))]


def _to_block_mass(rows: Tensor, n_blocks: int, block_size: int) -> Tensor:
    """(batch, seq) answer-row mass folded to (batch, n_blocks)."""
    seq_len = rows.shape[-1]
    bid = block_id_map(seq_len, n_blocks, block_size, device=rows.device)
    in_context = bid >= 0
    context = rows[..., in_context]
    index = bid[in_context].expand(context.shape)
    out = torch.zeros(*rows.shape[:-1], n_blocks, dtype=rows.dtype, device=rows.device)
    return out.scatter_add_(-1, index, context)


@torch.no_grad()
def rollout_block_mass(
    model: torch.nn.Module,
    tokens: Tensor,
    n_blocks: int,
    block_size: int,
    answer_rows: Tensor,
    head_agg: str = "mean",
) -> Tensor:
    """Attention rollout mass over context blocks at each example's answer row."""
    layers = _layer_attention(model, tokens, head_agg)
    batch, seq, _ = layers[0].shape
    eye = torch.eye(seq, device=tokens.device).expand(batch, seq, seq)
    joint = eye
    for attn in layers:
        mixed = attn.float() + eye
        mixed = mixed / mixed.sum(dim=-1, keepdim=True).clamp_min(1e-9)
        joint = torch.bmm(mixed, joint)
    rows = joint[torch.arange(batch, device=tokens.device), answer_rows]
    return _to_block_mass(rows, n_blocks, block_size)


@torch.no_grad()
def trace_block_mass(
    model: torch.nn.Module,
    tokens: Tensor,
    n_blocks: int,
    block_size: int,
    answer_rows: Tensor,
    head_agg: str = "mean",
) -> Tensor:
    """Max-product backward path tracing from the answer row.

    Reachability is propagated layer by layer from the answer position, keeping
    the strongest single path to each position rather than summing over paths.
    """
    layers = _layer_attention(model, tokens, head_agg)
    batch, seq, _ = layers[0].shape
    reach = torch.zeros(batch, seq, device=tokens.device)
    reach[torch.arange(batch, device=tokens.device), answer_rows] = 1.0
    for attn in reversed(layers):
        a = attn.float()
        # best[b, c] = max over rows r of reach[b, r] * a[b, r, c]
        best = (reach.unsqueeze(-1) * a).max(dim=1).values
        reach = torch.maximum(reach, best)
    return _to_block_mass(reach, n_blocks, block_size)


==> anc/learning-what-matters/learning-what-matters/learning_what_matters/routers.py <==
"""Block routers and the two supervision objectives.

The router never sees teacher internals: its inputs are its own token
embeddings pooled per block, plus the pooled query tail and a relative
position feature. That is what makes it portable across teachers (Claim B in
the plan) — an imitation router and a causal router are the same module and
differ only in loss.

Imitation supervision is a KL to the teacher's block-level attention mass at
the answer position, the block-granular version of SpotAttention's target.
Causal supervision is a coverage loss over the family of sufficient sets:
each acceptable set is scored by binary cross entropy against its indicator
(other sets' blocks count as negatives, so the router commits to one route),
and the example's loss is the softmin over sets, annealed toward the hard
minimum. Covering any one route is enough; that is the point.

Deployment reuses the ablation engine: keep the router's top-k blocks and the
query tail visible, mask everything else, and score the frozen teacher.
"""

from __future__ import annotations

from collections.abc import Sequence
from dataclasses import dataclass

import torch
import torch.nn as nn
import torch.nn.functional as F
from torch import Tensor

from .ablation import ablate_blocks, ablation_sets_to_tensor, restriction_sets
from .harness import batch_tokens
from .tasks import QUERY_TOKENS, RoutingExample


@dataclass
class RouterConfig:
    vocab_size: int
    n_blocks: int
    block_size: int
    d_router: int = 64


class BlockRouter(nn.Module):
    """Scores context blocks from raw tokens: (batch, seq) -> (batch, n_blocks)."""

    def __init__(self, config: RouterConfig, device: torch.device | None = None):
        super().__init__()
        self.config = config
        d = config.d_router
        self.embed = nn.Embedding(config.vocab_size, d, device=device)
        self.block_proj = nn.Linear(d, d, device=device)
        self.query_proj = nn.Linear(d, d, device=device)
        # Relative block position in [0, 1], one extra input to the scorer.
        self.scorer = nn.Sequential(
            nn.Linear(2 * d + 1, d, device=device),
            nn.ReLU(),
            nn.Linear(d, 1, device=device),
        )

    def forward(self, tokens: Tensor) -> Tensor:
        cfg = self.config
        # Block count is derived from the sequence, not the config, so the
        # same router runs on longer contexts than it trained on.
        n_blocks = (tokens.shape[1] - QUERY_TOKENS) // cfg.block_size
        context = n_blocks * cfg.block_size
        # The final position holds the teacher-forced answer token, which is
        # never available at routing time; the router must not see it.
        emb = self.embed(tokens[:, :-1])
        blocks = emb[:, :context].reshape(tokens.shape[0], n_blocks, cfg.block_size, -1).mean(dim=2)
        blocks = self.block_proj(blocks)
        query = self.query_proj(emb[:, context:].mean(dim=1))
        position = torch.linspace(0.0, 1.0, n_blocks, device=tokens.device)
        features = torch.cat(
            [
                blocks,
                query.unsqueeze(1).expand_as(blocks),
                position.view(1, -1, 1).expand(tokens.shape[0], -1, 1),
            ],
            dim=-1,
        )
        return self.scorer(features).squeeze(-1)


class InteractionRouter(BlockRouter):
    """BlockRouter plus one attention layer over block and query summaries,
    so a block's score can depend on other blocks. This is the minimum
    architecture under which chain selection is expressible: with
    independent scoring, no supervision can teach pointer following."""

    def __init__(self, config: RouterConfig, device: torch.device | None = None):
        super().__init__(config, device=device)
        self.mixer = nn.MultiheadAttention(config.d_router, num_heads=4, batch_first=True, device=device)

    def forward(self, tokens: Tensor) -> Tensor:
        cfg = self.config
        n_blocks = (tokens.shape[1] - QUERY_TOKENS) // cfg.block_size
        context = n_blocks * cfg.block_size
        emb = self.embed(tokens[:, :-1])
        blocks = self.block_proj(emb[:, :context].reshape(tokens.shape[0], n_blocks, cfg.block_size, -1).mean(dim=2))
        query = self.query_proj(emb[:, context:].mean(dim=1))
        seq = torch.cat([blocks, query.unsqueeze(1)], dim=1)
        mixed, _ = self.mixer(seq, seq, seq)
        blocks = blocks + mixed[:, :n_blocks]
        query = query + mixed[:, n_blocks]
        position = torch.linspace(0.0, 1.0, n_blocks, device=tokens.device)
        features = torch.cat(
            [blocks, query.unsqueeze(1).expand_as(blocks), position.view(1, -1, 1).expand(tokens.shape[0], -1, 1)],
            dim=-1,
        )
        return self.scorer(features).squeeze(-1)


class ChainRouter(nn.Module):
    """Slot-aware block encodings under a small transformer mixer.

    Mean-pooled summaries cannot represent pointer structure: source and
    destination keys average together, so no mixer on top can match a
    pointer's destination against another block's key. Here each of the
    first ``n_slots`` within-block offsets gets its own projection before
    the block summary forms, and a stack of standard transformer layers
    over the block and query summaries supplies the cross-block
    composition that chain selection requires. The final position of the
    input (the teacher-forced answer) is dropped, as in BlockRouter.
    """

    def __init__(self, config: RouterConfig, depth: int = 2, n_slots: int = 5, device: torch.device | None = None):
        super().__init__()
        self.config = config
        self.n_slots = n_slots
        d = config.d_router
        self.embed = nn.Embedding(config.vocab_size, d, device=device)
        self.slot_proj = nn.ModuleList([nn.Linear(d, d, device=device) for _ in range(n_slots)])
        self.query_proj = nn.Linear(3 * d, d, device=device)
        layer = nn.TransformerEncoderLayer(
            d, nhead=4, dim_feedforward=2 * d, batch_first=True, norm_first=True, dropout=0.0, device=device
        )
        self.mixer = nn.TransformerEncoder(layer, depth)
        self.scorer = nn.Sequential(
            nn.Linear(d + 1, d, device=device), nn.ReLU(), nn.Linear(d, 1, device=device)
        )

    def forward(self, tokens: Tensor) -> Tensor:
        cfg = self.config
        n_blocks = (tokens.shape[1] - QUERY_TOKENS) // cfg.block_size
        context = n_blocks * cfg.block_size
        emb = self.embed(tokens[:, :-1])
        blocks_tok = emb[:, :context].reshape(tokens.shape[0], n_blocks, cfg.block_size, -1)
        summary = sum(self.slot_proj[j](blocks_tok[:, :, j]) for j in range(min(self.n_slots, cfg.block_size)))
        tail = emb[:, context:]  # QUERY fam mem
        query = self.query_proj(tail.reshape(tokens.shape[0], -1))
        seq = torch.cat([summary, query.unsqueeze(1)], dim=1)
        mixed = self.mixer(seq)
        position = torch.linspace(0.0, 1.0, n_blocks, device=tokens.device)
        features = torch.cat(
            [mixed[:, :n_blocks], position.view(1, -1, 1).expand(tokens.shape[0], -1, 1)], dim=-1
        )
        return self.scorer(features).squeeze(-1)


def imitation_kl_loss(scores: Tensor, block_attention_mass: Tensor) -> Tensor:
    """KL(teacher block distribution || router distribution).

    ``block_attention_mass`` is (batch, n_blocks), nonnegative; it is
    renormalized over context blocks since the query-tail mass is not the
    router's to predict.
    """
    target = block_attention_mass / block_attention_mass.sum(dim=-1, keepdim=True).clamp_min(1e-12)
    return F.kl_div(F.log_softmax(scores, dim=-1), target, reduction="batchmean")


def coverage_bce_loss(
    scores: Tensor,
    examples: Sequence[RoutingExample],
    temperature: float = 1.0,
    families: Sequence[tuple[frozenset[int], ...]] | None = None,
) -> Tensor:
    """Softmin over acceptable sets of per-set BCE; temperature anneals to min.

    With one sufficient set this is plain multi-label BCE. With several, the
    router is rewarded for nailing whichever route it prefers and pushing the
    rest down, which is exactly the committed-route behavior deployment needs.
    ``families`` overrides the examples' annotated sets, which lets the same
    loss train against any label source (the loss-by-label ablation).
    """
    device = scores.device
    n_blocks = scores.shape[1]
    losses = []
    for i, ex in enumerate(examples):
        per_set = []
        sets = families[i] if families is not None else ex.sufficient_sets
        for s in sets:
            target = torch.zeros(n_blocks, device=device)
            target[list(s)] = 1.0
            per_set.append(F.binary_cross_entropy_with_logits(scores[i], target))
        stacked = torch.stack(per_set)
        if len(per_set) == 1 or temperature <= 0:
            losses.append(stacked.min())
        else:
            weights = F.softmin(stacked / temperature, dim=0).detach()
            losses.append((weights * stacked).sum())
    return torch.stack(losses).mean()


def select_blocks(router: BlockRouter, tokens: Tensor, k: int) -> list[frozenset[int]]:
    with torch.no_grad():
        scores = router(tokens)
    return [frozenset(row.topk(k).indices.tolist()) for row in scores]


@torch.no_grad()
def routed_accuracy(
    model: torch.nn.Module,
    examples: Sequence[RoutingExample],
    selections: Sequence[frozenset[int]],
    batch_size: int = 64,
) -> float:
    """Frozen-teacher accuracy when only the selected blocks stay visible."""
    device = next(model.parameters()).device
    n_blocks = examples[0].n_blocks
    correct = 0
    for start in range(0, len(examples), batch_size):
        chunk = list(examples[start : start + batch_size])
        chunk_sel = selections[start : start + batch_size]
        tokens = batch_tokens(chunk, device)
        ablated = ablation_sets_to_tensor(restriction_sets(chunk_sel, n_blocks), n_blocks, device)
        with ablate_blocks(model, ablated, tokens.shape[1], chunk[0].block_size):
            logits = model(tokens)
        rows = torch.arange(len(chunk), device=device)
        positions = torch.tensor([e.answer_index - 1 for e in chunk], dtype=torch.long, device=device)
        preds = logits[rows, positions].argmax(dim=-1)
        correct += sum(int(p == e.answer_token) for p, e in zip(preds.tolist(), chunk))
    return correct / len(examples)


def random_selections(
    examples: Sequence[RoutingExample], k: int, seed: int = 0
) -> list[frozenset[int]]:
    """Random-gate control at the same budget (Routing Absorption baseline)."""
    generator = torch.Generator().manual_seed(seed)
    out = []
    for ex in examples:
        perm = torch.randperm(ex.n_blocks, generator=generator)
        out.append(frozenset(perm[:k].tolist()))
    return out


==> anc/learning-what-matters/learning-what-matters/learning_what_matters/tasks.py <==
"""Routing tasks whose causally sufficient sets are known by construction.

Each example is a sequence of fixed-width context blocks followed by a query
tail. Every block holds exactly one key-value record padded with filler, so
block index and record index coincide and the sufficient-set annotation is
exact rather than inferred. The three Phase 0 tasks vary route identifiability:

- unique retrieval: one record answers the query; one singleton sufficient set.
- latest write: several records write the queried key; only the last one is
  causal, the stale writes are the trap.
- duplicate evidence: the answering record appears in m distinct blocks; every
  singleton copy is sufficient on its own, which is what makes the exact route
  non-identifiable while the equivalence class stays fixed.

A sufficient set is read as: restrict the model's attention to these context
blocks (the query tail is always visible) and the answer is preserved; the
family of sets is the OR over acceptable routes. Generators are deterministic
in (task parameters, seed). Batching and padding are left to the caller.
"""

from __future__ import annotations

import random
from dataclasses import dataclass

from .vocab import Vocab

# Record layout inside a block: WRITE family member value, then filler to the
# block boundary. Query tail: QUERY family member value, repeated once per
# query; the value tokens are the only supervised positions and each value is
# predicted directly from its member token. Two protocol choices here were
# settled empirically (single-key probes; see the appendix) because models
# at this scale otherwise never form the retrieval circuit: prediction happens
# straight at the key — an intervening ANSWER token stalls learning at the
# guess-a-context-value plateau indefinitely — and training uses several
# queries per sequence for signal density. A single-query example is an exact
# prefix of the multi-query format, so measurement stays single-query. The
# first query is always the annotated one; everything downstream anchors on
# ``answer_index``.
RECORD_TOKENS = 4
QUERY_TOKENS = 4


@dataclass(frozen=True)
class RoutingExample:
    task: str
    seed: int
    tokens: tuple[int, ...]
    block_size: int
    n_blocks: int
    # Index into ``tokens`` of the primary answer value token; the model is
    # scored on predicting tokens[answer_index] from the prefix before it.
    answer_index: int
    answer_token: int
    # All supervised positions (primary first) and their target tokens.
    query_positions: tuple[int, ...]
    query_targets: tuple[int, ...]
    # Family of minimal sufficient sets over context block indices. Any one
    # set, kept visible on its own, preserves the answer.
    sufficient_sets: tuple[frozenset[int], ...]
    # block index -> (family token, member token, value token)
    records: dict[int, tuple[int, int, int]]
    meta: dict

    @property
    def context_length(self) -> int:
        return self.n_blocks * self.block_size

    @property
    def causal_union(self) -> frozenset[int]:
        out: frozenset[int] = frozenset()
        for s in self.sufficient_sets:
            out |= s
        return out


def _build_tokens(
    vocab: Vocab,
    records: dict[int, tuple[int, int, int]],
    n_blocks: int,
    block_size: int,
    queries: list[tuple[tuple[int, int], int]],
) -> tuple[tuple[int, ...], tuple[int, ...], tuple[int, ...]]:
    """Tokens plus supervised positions/targets for [(key, answer), ...]."""
    if block_size < RECORD_TOKENS:
        raise ValueError(f"block_size {block_size} cannot hold a {RECORD_TOKENS}-token record")
    tokens: list[int] = []
    for b in range(n_blocks):
        fam, mem, val = records[b]
        tokens += [vocab.write, fam, mem, val]
        tokens += [vocab.fill] * (block_size - RECORD_TOKENS)
    positions, targets = [], []
    for (fam, mem), answer in queries:
        tokens += [vocab.query, fam, mem, answer]
        positions.append(len(tokens) - 1)
        targets.append(answer)
    return tuple(tokens), tuple(positions), tuple(targets)


def _extra_queries(
    rng: random.Random,
    records: dict[int, tuple[int, int, int]],
    exclude_blocks: frozenset[int],
    n_extra: int,
) -> list[tuple[tuple[int, int], int]]:
    """Additional queries over uniquely-keyed distractor records.

    Every generator keeps its distractor keys distinct, so any record outside
    ``exclude_blocks`` (the blocks tied to the primary query's key) is a
    clean single-route retrieval target.
    """
    candidates = [b for b in sorted(records) if b not in exclude_blocks]
    if n_extra <= len(candidates):
        chosen = rng.sample(candidates, n_extra)
    else:
        # Small grids can run out of distinct records; repeats keep the query
        # count (and so the sequence length) fixed across a batch.
        chosen = candidates + rng.choices(candidates, k=n_extra - len(candidates))
        rng.shuffle(chosen)
    return [((records[b][0], records[b][1]), records[b][2]) for b in chosen]


def _sample_keys(rng: random.Random, vocab: Vocab, n: int) -> list[tuple[int, int]]:
    """Distinct (family, member) key pairs."""
    pairs = rng.sample(range(vocab.n_families * vocab.n_members), n)
    return [(vocab.family(p // vocab.n_members), vocab.member(p % vocab.n_members)) for p in pairs]


def make_unique_retrieval(
    seed: int,
    vocab: Vocab | None = None,
    n_blocks: int = 32,
    block_size: int = 8,
    n_family_distractors: int = 0,
    n_queries: int = 1,
) -> RoutingExample:
    """One record answers the query; every other key appears exactly once.

    ``n_family_distractors`` forces that many distractor records to share the
    query's family token, which is the graded-similarity knob for the OOD
    evaluations; they still differ in the member token.
    """
    vocab = vocab or Vocab()
    # String seeds hash deterministically in random.seed, unlike tuple hashes,
    # which are salted per process.
    rng = random.Random(f"unique:{seed}")
    if n_family_distractors > n_blocks - 1:
        raise ValueError("more family distractors than distractor blocks")
    if n_family_distractors + 1 > vocab.n_members:
        raise ValueError("family distractors exhaust the member range")

    target_block = rng.randrange(n_blocks)
    query_family = vocab.family(rng.randrange(vocab.n_families))
    members = rng.sample(range(vocab.n_members), n_family_distractors + 1)
    query_key = (query_family, vocab.member(members[0]))

    # Distractors: first the same-family ones, then arbitrary distinct keys
    # from other families.
    distractor_blocks = [b for b in range(n_blocks) if b != target_block]
    rng.shuffle(distractor_blocks)
    same_family = [(query_family, vocab.member(m)) for m in members[1:]]
    other_families = [f for f in range(vocab.n_families) if vocab.family(f) != query_family]
    needed = len(distractor_blocks) - len(same_family)
    other_keys: list[tuple[int, int]] = []
    while len(other_keys) < needed:
        fam = vocab.family(rng.choice(other_families))
        mem = vocab.member(rng.randrange(vocab.n_members))
        if (fam, mem) not in other_keys:
            other_keys.append((fam, mem))

    records: dict[int, tuple[int, int, int]] = {}
    answer_token = vocab.value(rng.randrange(vocab.n_values))
    records[target_block] = (*query_key, answer_token)
    for block, key in zip(distractor_blocks, same_family + other_keys):
        records[block] = (*key, vocab.value(rng.randrange(vocab.n_values)))

    queries = [(query_key, answer_token)]
    queries += _extra_queries(rng, records, frozenset({target_block}), n_queries - 1)
    tokens, positions, targets = _build_tokens(vocab, records, n_blocks, block_size, queries)
    return RoutingExample(
        task="unique",
        seed=seed,
        tokens=tokens,
        block_size=block_size,
        n_blocks=n_blocks,
        answer_index=positions[0],
        answer_token=answer_token,
        query_positions=positions,
        query_targets=targets,
        sufficient_sets=(frozenset({target_block}),),
        records=records,
        meta={
            "query_key": query_key,
            "target_block": target_block,
            "n_family_distractors": n_family_distractors,
        },
    )


def make_latest_write(
    seed: int,
    vocab: Vocab | None = None,
    n_blocks: int = 32,
    block_size: int = 8,
    n_stale_writes: int = 1,
    n_queries: int = 1,
) -> RoutingExample:
    """The queried key is written ``n_stale_writes + 1`` times; the last wins.

    Stale writes carry values distinct from the final one, so falling back to
    any of them is a scored error rather than a lucky tie. All writes of the
    queried key land in distinct blocks.
    """
    vocab = vocab or Vocab()
    rng = random.Random(f"latest:{seed}")
    n_writes = n_stale_writes + 1
    if n_writes > n_blocks:
        raise ValueError("more writes than blocks")

    write_blocks = sorted(rng.sample(range(n_blocks), n_writes))
    latest_block = write_blocks[-1]
    keys = _sample_keys(rng, vocab, n_blocks - n_writes + 1)
    query_key = keys[0]

    values = rng.sample(range(vocab.n_values), n_writes)
    answer_token = vocab.value(values[-1])

    records: dict[int, tuple[int, int, int]] = {}
    for block, val in zip(write_blocks, values):
        records[block] = (*query_key, vocab.value(val))
    spare = iter(keys[1:])
    for block in range(n_blocks):
        if block not in records:
            records[block] = (*next(spare), vocab.value(rng.randrange(vocab.n_values)))

    queries = [(query_key, answer_token)]
    queries += _extra_queries(rng, records, frozenset(write_blocks), n_queries - 1)
    tokens, positions, targets = _build_tokens(vocab, records, n_blocks, block_size, queries)
    return RoutingExample(
        task="latest",
        seed=seed,
        tokens=tokens,
        block_size=block_size,
        n_blocks=n_blocks,
        answer_index=positions[0],
        answer_token=answer_token,
        query_positions=positions,
        query_targets=targets,
        sufficient_sets=(frozenset({latest_block}),),
        records=records,
        meta={
            "query_key": query_key,
            "write_blocks": write_blocks,
            "latest_block": latest_block,
            "stale_blocks": write_blocks[:-1],
        },
    )


def make_duplicate_evidence(
    seed: int,
    vocab: Vocab | None = None,
    n_blocks: int = 32,
    block_size: int = 8,
    n_copies: int = 2,
    n_queries: int = 1,
) -> RoutingExample:
    """The answering record appears verbatim in ``n_copies`` distinct blocks.

    Each copy is sufficient alone, so the family of minimal sufficient sets has
    one singleton per copy. With n_copies=1 this reduces to unique retrieval;
    the interesting settings are 2 and 4, where the exact route is a free
    choice and only the equivalence class is pinned down.
    """
    vocab = vocab or Vocab()
    rng = random.Random(f"duplicate:{seed}")
    if n_copies < 1 or n_copies > n_blocks:
        raise ValueError("n_copies out of range")

    copy_blocks = sorted(rng.sample(range(n_blocks), n_copies))
    keys = _sample_keys(rng, vocab, n_blocks - n_copies + 1)
    query_key = keys[0]
    answer_token = vocab.value(rng.randrange(vocab.n_values))

    records: dict[int, tuple[int, int, int]] = {}
    for block in copy_blocks:
        records[block] = (*query_key, answer_token)
    spare = iter(keys[1:])
    for block in range(n_blocks):
        if block not in records:
            records[block] = (*next(spare), vocab.value(rng.randrange(vocab.n_values)))

    queries = [(query_key, answer_token)]
    queries += _extra_queries(rng, records, frozenset(copy_blocks), n_queries - 1)
    tokens, positions, targets = _build_tokens(vocab, records, n_blocks, block_size, queries)
    return RoutingExample(
        task="duplicate",
        seed=seed,
        tokens=tokens,
        block_size=block_size,
        n_blocks=n_blocks,
        answer_index=positions[0],
        answer_token=answer_token,
        query_positions=positions,
        query_targets=targets,
        sufficient_sets=tuple(frozenset({b}) for b in copy_blocks),
        records=records,
        meta={"query_key": query_key, "copy_blocks": copy_blocks, "n_copies": n_copies},
    )


def oracle_answer(example: RoutingExample, visible_blocks: frozenset[int]) -> int | None:
    """What a perfect reader answers when only ``visible_blocks`` are legible.

    Scans the visible records in sequence order and applies the task's own
    semantics (last visible write of the queried key wins). Returns None when
    no visible record mentions the queried key. This is the brute-force check
    the sufficient-set annotations are property-tested against: any annotated
    set must reproduce the answer, and for the unique and latest tasks the
    complement of the causal union must fail to.
    """
    query_key = example.meta["query_key"]
    answer: int | None = None
    for block in range(example.n_blocks):
        if block not in visible_blocks:
            continue
        fam, mem, val = example.records[block]
        if (fam, mem) == query_key:
            answer = val
    return answer


==> anc/learning-what-matters/learning-what-matters/learning_what_matters/tasks_hard.py <==
"""Phase 4 tasks: multi-hop pointer chains and an aggregation control.

Both reuse the block layout and vocabulary of the Phase 0 tasks without new
structural tokens, so trained teachers keep their token ids. A pointer record
is WRITE fam mem fam' mem' — recognizable because position 3 holds a
family-range token where a value record has a value-range token. An
aggregation query puts a family-range token in the member slot, which cannot
collide with a real key.

Multi-hop gives the first non-singleton sufficient sets: the causal object
is the whole chain, one set of h+1 blocks with no interchangeable
alternatives. Aggregation is the negative control: the sufficient set is
every marked block at once, so no sparse router can succeed below that
budget, which bounds the routing claims.
"""

from __future__ import annotations

import random

from .tasks import RECORD_TOKENS, RoutingExample, _sample_keys
from .vocab import Vocab


def _pick_with_topup(rng: random.Random, candidates: list[int], n: int) -> list[int]:
    """n picks, with repeats once distinct candidates run out (fixed length
    matters more than distinctness for the extra-query tails)."""
    if n <= len(candidates):
        return rng.sample(candidates, n)
    picks = candidates + rng.choices(candidates, k=n - len(candidates))
    rng.shuffle(picks)
    return picks


def make_multi_hop(
    seed: int,
    vocab: Vocab | None = None,
    n_blocks: int = 32,
    block_size: int = 8,
    n_hops: int = 2,
    n_queries: int = 1,
    ordered_roles: bool = True,
    n_distractor_chains: int = 0,
) -> RoutingExample:
    """Follow ``n_hops`` pointers from the queried key to a value record.

    The sufficient set is the full chain (pointer blocks plus the final value
    block) as a single non-singleton set. Extra queries target uniquely-keyed
    distractor value records, as in the Phase 0 tasks. With
    ``ordered_roles`` the chain runs left to right in position, the original
    construction; without it, roles are assigned to the chain's positions in
    random order, so position carries no role information. Each distractor
    chain adds an unconnected pointer record and its value record, so
    pointer-typed records are not unique to the true chain.
    """
    vocab = vocab or Vocab()
    if block_size < RECORD_TOKENS + 1:
        raise ValueError("pointer records need block_size >= 5")
    rng = random.Random(f"multihop:{seed}")
    n_chain = n_hops + 1
    if n_chain + 2 * n_distractor_chains + 1 > n_blocks:
        raise ValueError("chain and distractor chains exceed the grid")

    keys = _sample_keys(rng, vocab, n_blocks)
    chain_blocks = sorted(rng.sample(range(n_blocks), n_chain))
    if not ordered_roles:
        chain_blocks = list(chain_blocks)
        rng.shuffle(chain_blocks)
    chain_keys = [keys[b] for b in chain_blocks]
    answer_token = vocab.value(rng.randrange(vocab.n_values))

    # records: block -> token tuple (variable length; padded at build time).
    records: dict[int, tuple[int, ...]] = {}
    for hop in range(n_hops):
        src, dst = chain_keys[hop], chain_keys[hop + 1]
        records[chain_blocks[hop]] = (vocab.write, *src, *dst)
    records[chain_blocks[-1]] = (vocab.write, *chain_keys[-1], answer_token)
    free = [b for b in range(n_blocks) if b not in records]
    rng.shuffle(free)
    for _ in range(n_distractor_chains):
        src_b, dst_b = free.pop(), free.pop()
        records[src_b] = (vocab.write, *keys[src_b], *keys[dst_b])
        records[dst_b] = (vocab.write, *keys[dst_b], vocab.value(rng.randrange(vocab.n_values)))
    for b in range(n_blocks):
        if b not in records:
            records[b] = (vocab.write, *keys[b], vocab.value(rng.randrange(vocab.n_values)))

    tokens: list[int] = []
    for b in range(n_blocks):
        rec = records[b]
        tokens += list(rec) + [vocab.fill] * (block_size - len(rec))

    query_key = chain_keys[0]
    value_blocks = [
        b for b in range(n_blocks)
        if b not in chain_blocks and vocab.value_base <= records[b][3] < vocab.vocab_size
    ]
    extra = _pick_with_topup(rng, value_blocks, n_queries - 1)
    positions, targets = [], []
    for key, target in [(query_key, answer_token)] + [(keys[b], records[b][3]) for b in extra]:
        tokens += [vocab.query, *key, target]
        positions.append(len(tokens) - 1)
        targets.append(target)

    return RoutingExample(
        task="multihop",
        seed=seed,
        tokens=tuple(tokens),
        block_size=block_size,
        n_blocks=n_blocks,
        answer_index=positions[0],
        answer_token=answer_token,
        query_positions=tuple(positions),
        query_targets=tuple(targets),
        sufficient_sets=(frozenset(chain_blocks),),
        # For pointer blocks the third slot holds the destination member
        # token, not a value; the flat oracle does not apply to this task.
        records={b: (records[b][1], records[b][2], records[b][-1]) for b in range(n_blocks)},
        meta={"query_key": query_key, "chain_blocks": chain_blocks, "n_hops": n_hops},
    )


def make_aggregation(
    seed: int,
    vocab: Vocab | None = None,
    n_blocks: int = 32,
    block_size: int = 8,
    n_marked: int = 8,
    n_queries: int = 1,
) -> RoutingExample:
    """Count of records in the queried family, as a value token.

    The answer is value(count). Every marked block is causally necessary and
    only the full marked set is sufficient — the designed boundary case where
    sparse routing at a small budget must fail once n_marked exceeds the
    budget. The answer is a count rather than its parity because parity never
    trains at this scale: pilot teachers sat at the label base rate
    indefinitely, and a control the dense model cannot solve bounds nothing.
    """
    vocab = vocab or Vocab()
    rng = random.Random(f"aggregation:{seed}")
    if n_marked > n_blocks:
        raise ValueError("more marked records than blocks")

    marked_family = vocab.family(rng.randrange(vocab.n_families))
    marked_blocks = sorted(rng.sample(range(n_blocks), n_marked))
    other_families = [vocab.family(f) for f in range(vocab.n_families) if vocab.family(f) != marked_family]

    records: dict[int, tuple[int, int, int]] = {}
    used: set[tuple[int, int]] = set()
    for b in range(n_blocks):
        fam = marked_family if b in marked_blocks else rng.choice(other_families)
        while True:
            key = (fam, vocab.member(rng.randrange(vocab.n_members)))
            if key not in used:
                used.add(key)
                break
        records[b] = (*key, vocab.value(rng.randrange(vocab.n_values)))

    answer_token = vocab.value(n_marked)
    tokens: list[int] = []
    for b in range(n_blocks):
        fam, mem, val = records[b]
        tokens += [vocab.write, fam, mem, val]
        tokens += [vocab.fill] * (block_size - RECORD_TOKENS)

    # Aggregation query: family token in the member slot marks the count query.
    positions, targets = [], []
    queries = [((marked_family, marked_family), answer_token)]
    value_blocks = [b for b in range(n_blocks) if b not in marked_blocks]
    if value_blocks:
        for b in _pick_with_topup(rng, value_blocks, n_queries - 1):
            fam, mem, val = records[b]
            queries.append(((fam, mem), val))
    else:
        # Everything is marked; repeat the count query to keep the length.
        queries += [queries[0]] * (n_queries - 1)
    for key, target in queries:
        tokens += [vocab.query, *key, target]
        positions.append(len(tokens) - 1)
        targets.append(target)

    return RoutingExample(
        task="aggregation",
        seed=seed,
        tokens=tuple(tokens),
        block_size=block_size,
        n_blocks=n_blocks,
        answer_index=positions[0],
        answer_token=answer_token,
        query_positions=tuple(positions),
        query_targets=tuple(targets),
        sufficient_sets=(frozenset(marked_blocks),),
        records=records,
        meta={"marked_family": marked_family, "marked_blocks": marked_blocks, "n_marked": n_marked},
    )


def make_redundant_chains(
    seed: int,
    vocab: Vocab | None = None,
    n_blocks: int = 32,
    block_size: int = 8,
    n_hops: int = 2,
    n_chains: int = 2,
    n_queries: int = 1,
) -> RoutingExample:
    """``n_chains`` disjoint pointer chains from the query key to the same value.

    The evidence topology the annotation-free estimator is not built for.
    Every chain starts at the queried key, runs through its own intermediate
    keys, and ends at the same answer token, so:

    * no singleton block is sufficient (a chain needs all of its links), and
    * no single block is necessary (masking one chain leaves the others),

    which are exactly the two regimes the estimator relies on. Marginal
    necessity is therefore blind here in the same way it is blind to duplicate
    records, but unlike the duplicate case the surviving evidence is a *set*
    rather than a block, so the sufficient-singleton fallback is blind too.
    Any one complete chain is a valid sparse solution, so a router that
    commits to one is correct even though the estimator has no signal
    pointing at it.
    """
    vocab = vocab or Vocab()
    if block_size < RECORD_TOKENS + 1:
        raise ValueError("pointer records need block_size >= 5")
    rng = random.Random(f"redundantchains:{seed}")
    n_chain = n_hops + 1
    if n_chains * n_chain + 1 > n_blocks:
        raise ValueError("chains exceed the grid")

    keys = _sample_keys(rng, vocab, n_blocks)
    picked = rng.sample(range(n_blocks), n_chains * n_chain)
    chains = [sorted(picked[i * n_chain : (i + 1) * n_chain]) for i in range(n_chains)]
    query_key = keys[chains[0][0]]
    answer_token = vocab.value(rng.randrange(vocab.n_values))

    records: dict[int, tuple[int, ...]] = {}
    for chain in chains:
        # Every chain is entered by the same query key; the intermediate keys
        # are the blocks' own, so the chains share nothing but entry and exit.
        chain_keys = [query_key] + [keys[b] for b in chain[1:]]
        for hop in range(n_hops):
            records[chain[hop]] = (vocab.write, *chain_keys[hop], *chain_keys[hop + 1])
        records[chain[-1]] = (vocab.write, *chain_keys[-1], answer_token)
    for b in range(n_blocks):
        if b not in records:
            records[b] = (vocab.write, *keys[b], vocab.value(rng.randrange(vocab.n_values)))

    tokens: list[int] = []
    for b in range(n_blocks):
        rec = records[b]
        tokens += list(rec) + [vocab.fill] * (block_size - len(rec))

    in_chain = {b for chain in chains for b in chain}
    value_blocks = [
        b for b in range(n_blocks)
        if b not in in_chain and vocab.value_base <= records[b][3] < vocab.vocab_size
    ]
    extra = _pick_with_topup(rng, value_blocks, n_queries - 1)
    positions, targets = [], []
    for key, target in [(query_key, answer_token)] + [(keys[b], records[b][3]) for b in extra]:
        tokens += [vocab.query, *key, target]
        positions.append(len(tokens) - 1)
        targets.append(target)

    return RoutingExample(
        task="redundant_chains",
        seed=seed,
        tokens=tuple(tokens),
        block_size=block_size,
        n_blocks=n_blocks,
        answer_index=positions[0],
        answer_token=answer_token,
        query_positions=tuple(positions),
        query_targets=tuple(targets),
        sufficient_sets=tuple(frozenset(c) for c in chains),
        records={b: (records[b][1], records[b][2], records[b][-1]) for b in range(n_blocks)},
        meta={"query_key": query_key, "chains": [list(c) for c in chains], "n_hops": n_hops},
    )


==> anc/learning-what-matters/learning-what-matters/learning_what_matters/vocab.py <==
"""Fixed symbolic vocabulary for the routing tasks.

Records are key-value writes where a key is a (family, member) token pair, so
distractor similarity is graded: a distractor sharing the query's family token
is close, one sharing neither key token is far. Values are single tokens, which
keeps evaluation exact-match at one position. Nothing here is tokenizer-learned;
the vocabulary is fixed so token identity is stable across every model and seed.
"""

from __future__ import annotations

from dataclasses import dataclass, field


@dataclass(frozen=True)
class Vocab:
    """Token id layout: [structural][families][members][values]."""

    n_families: int = 16
    n_members: int = 16
    n_values: int = 64

    # Structural tokens, fixed low ids so they never move as the key/value
    # ranges are resized between experiments.
    fill: int = 0
    write: int = 1
    query: int = 2
    answer: int = 3
    _n_structural: int = field(default=4, init=False)

    @property
    def family_base(self) -> int:
        return self._n_structural

    @property
    def member_base(self) -> int:
        return self.family_base + self.n_families

    @property
    def value_base(self) -> int:
        return self.member_base + self.n_members

    @property
    def vocab_size(self) -> int:
        return self.value_base + self.n_values

    def family(self, i: int) -> int:
        if not 0 <= i < self.n_families:
            raise ValueError(f"family index {i} out of range")
        return self.family_base + i

    def member(self, i: int) -> int:
        if not 0 <= i < self.n_members:
            raise ValueError(f"member index {i} out of range")
        return self.member_base + i

    def value(self, i: int) -> int:
        if not 0 <= i < self.n_values:
            raise ValueError(f"value index {i} out of range")
        return self.value_base + i

    def token_name(self, token: int) -> str:
        """Readable name for one token id, for debugging and test failures."""
        if token == self.fill:
            return "FILL"
        if token == self.write:
            return "WRITE"
        if token == self.query:
            return "QUERY"
        if token == self.answer:
            return "ANSWER"
        if self.family_base <= token < self.member_base:
            return f"F{token - self.family_base}"
        if self.member_base <= token < self.value_base:
            return f"M{token - self.member_base}"
        if self.value_base <= token < self.vocab_size:
            return f"V{token - self.value_base}"
        raise ValueError(f"token {token} outside vocabulary")

    def decode(self, tokens: list[int]) -> str:
        return " ".join(self.token_name(t) for t in tokens)


==> anc/learning-what-matters/learning-what-matters/pyproject.toml <==
[project]
name = "learning-what-matters"
version = "0.1.0"
description = "Causal sufficient sets, not attention weights, as the supervision target for sparse attention routing."
readme = "README.md"
license = "MIT"
license-files = ["LICENSE"]
requires-python = ">=3.12,<3.14"
dependencies = [
    "einops>=0.8",
    "einx>=0.3",
    "jaxtyping>=0.2",
    "regex>=2024.0",
    "tiktoken>=0.8",
    "psutil>=6.0",
    "matplotlib>=3.10",
    "numpy>=2.4",
    "torch~=2.11.0",
    "tqdm>=4.67",
]

[project.optional-dependencies]
# The pretrained-model experiments (probes and routing on frozen
# checkpoints); everything else runs without it.
pretrained = [
    "transformers>=4.45",
]


[build-system]
requires = ["uv_build>=0.11.0,<0.12.0"]
build-backend = "uv_build"

[dependency-groups]
dev = [
    "pytest>=9.1.1",
]

[tool.uv.build-backend]
module-name = "learning_what_matters"
module-root = ""

[tool.uv]
package = true

[tool.ruff]
line-length = 120

[tool.ruff.lint]
extend-select = ["UP"]
# F722: jaxtyping shape strings read as forward references.
ignore = ["F722"]

[tool.pytest.ini_options]
testpaths = ["tests"]
addopts = "-v"


==> anc/learning-what-matters/learning-what-matters/reproduce.sh <==
#!/usr/bin/env bash
# Reproduce the paper's results stage by stage. GPU stages assume a single
# CUDA device; everything else runs on CPU. Results land under runs/, and
# figures and appendix tables regenerate from them.
#
#   ./reproduce.sh tests        # unit and property tests (CPU, minutes)
#   ./reproduce.sh teachers     # single-hop teachers, 5 seeds      [GPU]
#   ./reproduce.sh extended     # five-task teachers, 5 seeds       [GPU]
#   ./reproduce.sh anchors      # sanity anchors A2-A4 on seed 0    [GPU]
#   ./reproduce.sh agreement    # label agreement, both mixtures    [GPU]
#   ./reproduce.sh routers      # routing + tuning guard + ablation [GPU]
#   ./reproduce.sh budget       # oracle budget curves              [GPU]
#   ./reproduce.sh chains       # chain routers, oracles, bench     [GPU]
#   ./reproduce.sh hardened     # shortcut-broken chain arm         [GPU]
#   ./reproduce.sh recovered    # label recovery, synthetic arm     [GPU]
#   ./reproduce.sh pretrained   # probes, routing, recovery, QA     [GPU]
#   ./reproduce.sh sink         # attention-sink arms, prefix/sink routers, readouts [GPU]
#   ./reproduce.sh twohop       # pretrained two-hop gate, readouts, routers [GPU]
#   ./reproduce.sh heads        # selected attention heads on the two-hop task [GPU]
#   ./reproduce.sh behavior     # behavior-preserving scores vs exact eviction [GPU]
#   ./reproduce.sh overwrite    # mask vs content-overwrite operator [GPU]
#   ./reproduce.sh external     # block eviction on RULER tasks, QASPER [GPU]
#   ./reproduce.sh scale        # eviction at Llama-3.1-8B and Qwen2.5-32B [GPU]
#   ./reproduce.sh kvzip        # KVzip comparison and KVzip labels [GPU]
#   ./reproduce.sh sentences    # sentence-level QASPER selection   [GPU]
#
# Evaluation scripts resume from an existing output file, and the tracked
# results ship with the repository, so each stage first removes the files it
# regenerates.
#   ./reproduce.sh figures      # figures and appendix tables (CPU)
#   ./reproduce.sh all          # everything above in order
set -euo pipefail
cd "$(dirname "$0")"
# uv when available, else whatever python3 the environment provides
if command -v uv >/dev/null 2>&1; then PY="uv run python"; else PY="python3"; fi
RUN="env PYTHONPATH=. PAPER_OUT=paper_out $PY"

# KVzip runs from its own clone and environment (README); KVZIP_DIR points
# at the clone.
kvzip_env() {
    KVZIP_DIR="${KVZIP_DIR:-../KVzip}"
    if [ ! -x "$KVZIP_DIR/.venv/bin/python" ]; then
        echo "set KVZIP_DIR to a KVzip clone with its .venv (see README)" >&2; exit 1
    fi
}
KZ() { PYTHONPATH="$KVZIP_DIR:scripts" "$KVZIP_DIR/.venv/bin/python" "$@"; }

case "${1:-all}" in
tests)
    $RUN -m pytest -q ;;
teachers)
    $RUN scripts/train_teachers.py --preset base --seeds 0 1 --steps 30000 --lr-max 3e-4
    $RUN scripts/train_teachers.py --preset base --seeds 2 3 4 --steps 45000 --lr-max 3e-4 ;;
extended)
    $RUN scripts/train_teachers.py --preset base --seeds 0 1 2 3 4 --steps 45000 --lr-max 3e-4 \
        --tasks unique,latest,duplicate,multihop,aggregation --out runs/teachers/extended ;;
anchors)
    $RUN scripts/anchors.py --run runs/teachers/base/seed0 ;;
agreement)
    $RUN scripts/agreement_report.py --preset base --out runs/agreement/base5/report.json
    $RUN scripts/agreement_report.py --runs runs/teachers/extended \
        --conditions unique,latest,duplicate2,duplicate4,multihop2 --out runs/agreement/extended/report.json
    $RUN scripts/greedy_chains.py ;;
routers)
    $RUN scripts/train_routers.py --preset base --out runs/routers/base5/results.json
    $RUN scripts/train_routers.py --preset base --lr 3e-4 --out runs/routers/base_lr3e4/results.json
    $RUN scripts/train_routers.py --preset base --lr 3e-3 --out runs/routers/base_lr3e3/results.json
    $RUN scripts/train_routers.py --preset base --steps 12000 --out runs/routers/base_3x/results.json
    $RUN scripts/train_routers.py --runs runs/teachers/extended --with-multihop \
        --kinds imitation,imitation_allpos,attention_cov,causal,causal_kl \
        --out runs/routers/ablation/results.json
    $RUN scripts/train_routers.py --runs runs/teachers/extended --with-multihop \
        --kinds imitation_sparsekl --out runs/routers/ablation_sparsekl/results.json
    $RUN scripts/own_teacher_routers.py --preset base
    # Transfer matrix: one router per label source, teacher, and router seed,
    # plus router seeds 3 and 4 on teacher 0 for the five-seed routing table.
    for RS in 0 1 2; do for S in seed0 seed1 seed2 seed3 seed4; do for K in causal imitation; do
        $RUN scripts/transfer_matrix.py --train-one $K:$S:$RS
    done; done; done
    for RS in 3 4; do for K in causal imitation; do
        $RUN scripts/transfer_matrix.py --train-one $K:seed0:$RS
    done; done
    $RUN scripts/routing_multiseed.py
    $RUN scripts/transfer_matrix.py --out runs/routers/transfer/matrix_seeded.json ;;
budget)
    $RUN scripts/budget_curve.py --run runs/teachers/extended/seed0
    $RUN scripts/budget_curve.py --run runs/teachers/extended/seed1 ;;
chains)
    $RUN scripts/train_chain_router.py --run runs/teachers/extended/seed0 \
        --out runs/diagnostics/chain_router_grid.json
    $RUN scripts/train_chain_router.py --run runs/teachers/extended/seed0 --depths 2 --lrs 1e-3 \
        --loss imitation --out runs/diagnostics/chain_router_imitation.json
    $RUN scripts/train_chain_router.py --run runs/teachers/extended/seed0 --depths 2 --lrs 1e-3 \
        --transfer-runs runs/teachers/extended/seed1 runs/teachers/extended/seed2 \
        runs/teachers/extended/seed4 --out runs/diagnostics/chain_router_transfer.json
    # Paired arms: both supervisions trained on each teacher's own labels,
    # three router seeds, so neither arm is represented by one teacher.
    for S in seed0 seed1 seed2 seed4; do
        $RUN scripts/train_chain_router.py --run runs/teachers/extended/$S --depths 2 \
            --lrs 1e-3 --router-seeds 3 --out runs/diagnostics/chain_router_causal_$S.json
        $RUN scripts/train_chain_router.py --run runs/teachers/extended/$S --depths 2 \
            --lrs 1e-3 --loss imitation --router-seeds 3 \
            --out runs/diagnostics/chain_router_imitation_$S.json
    done
    $RUN scripts/oracle_routing.py --seeds seed0 seed1 seed2 seed4
    $RUN scripts/per_query_routing.py --seeds seed0 seed1 seed2 seed4
    # Estimator scope: calibration invariance and an evidence topology the
    # floored estimator is not built for.
    $RUN scripts/threshold_temperature.py --run runs/teachers/extended/seed0
    $RUN scripts/redundant_chains.py --seeds seed0 seed1 seed2 seed4
    # Budget sweep and path-aware readouts (rollout, backward trace), plus
    # the learned routers evaluated at k = 3, 4, 5, 8.
    $RUN scripts/budget_sweep.py --seeds seed0 seed1 seed2 seed4
    for S in seed0 seed1 seed2 seed4; do
        $RUN scripts/train_chain_router.py --run runs/teachers/extended/$S --depths 2 \
            --lrs 1e-3 --eval-ks 3 4 5 8 --out runs/diagnostics/ksweep_causal_$S.json
        $RUN scripts/train_chain_router.py --run runs/teachers/extended/$S --depths 2 \
            --lrs 1e-3 --loss imitation --eval-ks 3 4 5 8 \
            --out runs/diagnostics/ksweep_imitation_$S.json
    done
    # Backward-trace supervision, and the label-by-loss crossing on chains.
    for S in seed0 seed1 seed2 seed4; do
        $RUN scripts/train_chain_router.py --run runs/teachers/extended/$S --depths 2 \
            --lrs 1e-3 --loss trace --router-seeds 3 --out runs/diagnostics/chain_router_trace_$S.json
    done
    for S in seed0 seed1; do for ARM in attention_coverage coverage_kl; do
        $RUN scripts/train_chain_router.py --run runs/teachers/extended/$S --steps 20000 \
            --depths 2 --lrs 0.001 --router-seeds 3 --loss $ARM \
            --out runs/diagnostics/chain_cross_${ARM}_$S.json
    done; done
    $RUN scripts/trace_scope.py
    $RUN scripts/bench_router.py ;;
hardened)
    $RUN scripts/train_teachers.py --preset base --seeds 0 1 --steps 45000 \
        --tasks unique,latest,duplicate,multihop_hard,aggregation --out runs/teachers/hardened
    $RUN scripts/train_chain_router.py --run runs/teachers/hardened/seed0 --hard --depths 2 \
        --lrs 1e-3 --router-seeds 3 --transfer-runs runs/teachers/hardened/seed1 \
        --out runs/diagnostics/chain_hard_causal.json
    $RUN scripts/train_chain_router.py --run runs/teachers/hardened/seed0 --hard --depths 2 \
        --lrs 1e-3 --loss imitation --out runs/diagnostics/chain_hard_imitation.json
    $RUN scripts/train_chain_router.py --run runs/teachers/hardened/seed0 --hard --depths 2 \
        --lrs 1e-3 --loss trace --router-seeds 3 --out runs/diagnostics/chain_hard_trace.json
    $RUN scripts/hardened_dense.py ;;
recovered)
    $RUN scripts/analyze_recovery.py
    $RUN scripts/train_recovered_synth.py --labels family --out runs/diagnostics/recovered_synth.json
    $RUN scripts/train_recovered_synth.py --labels verified --out runs/diagnostics/recovered_synth_verified.json
    $RUN scripts/train_recovered_synth.py --labels delta --out runs/diagnostics/recovered_synth_delta.json
    $RUN scripts/train_recovered_synth.py --labels delta --delta-k 3 --out runs/diagnostics/recovered_synth_budget.json
    $RUN scripts/train_recovered_synth.py --labels hybrid --delta-k 3 --out runs/diagnostics/recovered_synth_hybrid.json
    $RUN scripts/train_recovered_synth.py --labels floor --delta-k 3 --out runs/diagnostics/recovered_synth_floor.json
    $RUN scripts/train_recovered_synth.py --labels gradient --delta-k 3 --out runs/diagnostics/recovered_synth_gradient.json
    $RUN scripts/recovery_stream_dense.py ;;
pretrained)
    # Needs the pretrained extra: uv sync --extra pretrained
    for M in Qwen/Qwen2.5-0.5B-Instruct Qwen/Qwen2.5-1.5B-Instruct \
             Qwen/Qwen2.5-3B-Instruct Qwen/Qwen2.5-7B-Instruct \
             01-ai/Yi-1.5-9B-Chat google/gemma-2-9b-it; do
        $RUN scripts/pretrained_probe.py --model "$M" --n 400 --attention
    done
    # 14B fits in bf16 for scoring only; its attention readout does not.
    $RUN scripts/pretrained_probe.py --model Qwen/Qwen2.5-14B-Instruct --n 60
    for M in Qwen/Qwen2.5-3B-Instruct Qwen/Qwen2.5-7B-Instruct \
             01-ai/Yi-1.5-9B-Chat google/gemma-2-9b-it; do
        $RUN scripts/pretrained_router.py --model "$M" --n-train 2000 --epochs 15
    done
    $RUN scripts/pretrained_recovered.py
    # Record-count scaling: the example count falls as the context grows,
    # at a fixed forward budget.
    for NT in "32 1500" "64 1000" "128 600"; do
        set -- $NT
        $RUN scripts/pretrained_recovered.py --n-records "$1" --n-train "$2" \
            --out "runs/pretrained/scaling_recovered_$1.json"
    done
    $RUN scripts/real_qa.py ;;
sink)
    # The first-token sink in the pretrained routing comparison, the budget
    # and prefix variants, and the readouts on the frozen models.
    for M in Qwen/Qwen2.5-3B-Instruct Qwen/Qwen2.5-7B-Instruct; do
        $RUN scripts/sink_arms.py --model "$M"
    done
    for M in Qwen/Qwen2.5-3B-Instruct Qwen/Qwen2.5-7B-Instruct 01-ai/Yi-1.5-9B-Chat; do
        $RUN scripts/sink_router.py --model "$M"
        for P in 0 1 2 3; do
            $RUN scripts/prefix_router.py --model "$M" --prefix-id $P --n-train 2000
        done
        $RUN scripts/trace_pretrained.py --model "$M" --n 400
        $RUN scripts/audit_spans.py --model "$M"
        $RUN scripts/eviction_readouts.py --model "$M"
    done ;;
twohop)
    for M in Qwen/Qwen2.5-3B-Instruct Qwen/Qwen2.5-7B-Instruct 01-ai/Yi-1.5-9B-Chat; do
        $RUN scripts/two_hop_gate.py --model "$M" --n 100 --n-records 16 32 64
        $RUN scripts/two_hop_readouts.py --model "$M" --n 200
        $RUN scripts/two_hop_router.py --model "$M"
    done
    $RUN scripts/two_hop_gate.py --model Qwen/Qwen2.5-14B-Instruct --n 100 --n-records 16 32
    $RUN scripts/two_hop_readouts.py --model Qwen/Qwen2.5-14B-Instruct --n 200
    $RUN scripts/two_hop_router.py --model Qwen/Qwen2.5-7B-Instruct --arch mixer \
        --extra-causal 20000 --out runs/pretrained/two_hop_router_Qwen2.5-7B-Instruct_mixer.json ;;
heads)
    # Heads selected on held-out examples, against the annotated chain and
    # against intervention labels.
    for M in Qwen/Qwen2.5-3B-Instruct Qwen/Qwen2.5-7B-Instruct 01-ai/Yi-1.5-9B-Chat \
             Qwen/Qwen2.5-14B-Instruct; do
        $RUN scripts/expert_heads.py --model "$M"
        $RUN scripts/expert_heads.py --model "$M" --select-labels recovered
    done ;;
behavior)
    # First-order behavior-preserving scores against exact eviction, both
    # eviction timings, three disjoint sets of 100 examples.
    mkdir -p runs/pretrained/bp_rep
    for M in Qwen/Qwen2.5-3B-Instruct Qwen/Qwen2.5-7B-Instruct; do
        S=$(basename "$M")
        for T in latest twohop; do for W in pre post; do for O in 0 100 200; do
            $RUN scripts/bp_pilot.py --model "$M" --task $T --n 100 --offset $O --timing $W \
                --out "runs/pretrained/bp_rep/bp_${T}_${S}_${W}_o${O}.json"
        done; done; done
    done ;;
overwrite)
    # Operator robustness: rerun the routing selection under a position-
    # preserving content overwrite, same routers as the routing stage.
    for M in Qwen/Qwen2.5-3B-Instruct google/gemma-2-9b-it \
             01-ai/Yi-1.5-9B-Chat; do
        $RUN scripts/overwrite_intervention.py --model "$M" --n-train 2000 --epochs 15
    done ;;
external)
    # Appendix M: matched block routers and eviction policies at 8K-16K.
    # Data from the pinned RULER generators, then the 3B oracle pilot,
    # both regimes at 7B, the two controls, and the 3B replicate. Output
    # names match the tracked files under runs/external/ exactly.
    rm -f runs/external/ev_stage2_Qwen2.5-7B-Instruct_*.json runs/external/ev_pq_Qwen2.5-7B-Instruct_*.json \
          runs/external/ev_pq_staleany_7B_*.json runs/external/ev_pq_7B_8k_rs*.json \
          runs/external/ev_pq_3B_*.json runs/external/ev_restkv_7B_*.json runs/external/ev_evict_7B_*.json \
          runs/external/ev_qasper_7b*.json runs/external/ev_qasper_pilot_7B_*.json \
          runs/external/ev_qasper_pair_7B.json runs/external/ev_llmlingua_7B.json
    ./scripts/make_ruler_data.sh
    $RUN scripts/ev_qasper.py --stage prep --data-dir qasper
    $RUN scripts/ev_pilot.py --model Qwen/Qwen2.5-3B-Instruct --data-dir ruler_data
    train_pair() {  # train_pair <labels-file> <suffix>
        for RS in 0 1 2; do
            for ARM in causal attention; do
                $RUN scripts/ev_stage2.py --stage train --arm $ARM --router-seed $RS \
                    --labels-file "$1" \
                    --router-out "runs/external/router_${ARM}_rs${RS}$2.pt"
            done
        done
    }
    $RUN scripts/ev_stage2.py --stage labels --model Qwen/Qwen2.5-7B-Instruct \
        --data-dir ruler_train4k --out runs/external/labels_4k_7b.pt
    train_pair runs/external/labels_4k_7b.pt ""
    for T in "8k ruler_data 1000 28000" "16k ruler_data16k 3000 57000"; do
        set -- $T
        $RUN scripts/ev_stage2.py --stage eval --model Qwen/Qwen2.5-7B-Instruct \
            --data-dir "$2" --tag "$1" --stale-seeds "$3" --stale-chars "$4" \
            --out "runs/external/ev_stage2_Qwen2.5-7B-Instruct_$1.json"
    done
    $RUN scripts/ev_stage2.py --stage labels --regime prequery \
        --model Qwen/Qwen2.5-7B-Instruct --data-dir ruler_train4k \
        --out runs/external/labels_4k_7b_pq.pt
    train_pair runs/external/labels_4k_7b_pq.pt "_pq"
    PQ="--stage eval --regime prequery --budgets 0.10 0.25 0.50"
    for T in "8k ruler_data 1000 28000" "16k ruler_data16k 3000 57000"; do
        set -- $T
        $RUN scripts/ev_stage2.py $PQ --model Qwen/Qwen2.5-7B-Instruct \
            --data-dir "$2" --tag "$1" --stale-seeds "$3" --stale-chars "$4" \
            --out "runs/external/ev_pq_Qwen2.5-7B-Instruct_$1.json"
        $RUN scripts/ev_stage2.py $PQ --model Qwen/Qwen2.5-7B-Instruct \
            --data-dir "$2" --tasks stale_any --tag "staleany$1" \
            --stale-seeds "$3" --stale-chars "$4" \
            --out "runs/external/ev_pq_staleany_7B_$1.json"
    done
    $RUN scripts/ev_stage2.py $PQ --model Qwen/Qwen2.5-7B-Instruct --data-dir ruler_data32k \
        --tag 32k --stale-seeds 7000 --stale-chars 114000 --router-seed 0 \
        --out runs/external/ev_pq_Qwen2.5-7B-Instruct_32k.json
    $RUN scripts/ev_stage2.py $PQ --model Qwen/Qwen2.5-7B-Instruct --data-dir ruler_data32k \
        --tasks stale_any --tag staleany32k --stale-seeds 7000 --stale-chars 114000 --router-seed 0 \
        --out runs/external/ev_pq_staleany_7B_32k.json
    for RS in 1 2; do
        $RUN scripts/ev_stage2.py $PQ --model Qwen/Qwen2.5-7B-Instruct \
            --data-dir ruler_data --tag "8k_rs$RS" --router-seed $RS \
            --stale-seeds 1000 --stale-chars 28000 \
            --out "runs/external/ev_pq_7B_8k_rs$RS.json"
    done
    $RUN scripts/ev_restkv.py --model Qwen/Qwen2.5-7B-Instruct \
        --data-dir ruler_data --tag 8k --stale-seeds 1000 --stale-chars 28000 \
        --out runs/external/ev_restkv_7B_8k.json
    $RUN scripts/ev_restkv.py --model Qwen/Qwen2.5-7B-Instruct \
        --data-dir ruler_data16k --tag 16k --stale-seeds 3000 --stale-chars 57000 \
        --out runs/external/ev_restkv_7B_16k.json
    $RUN scripts/ev_evict.py --model Qwen/Qwen2.5-7B-Instruct --data-dir ruler_data16k \
        --tag 16k --stale-seeds 3000 --stale-chars 57000 \
        --out runs/external/ev_evict_7B_16k.json
    $RUN scripts/ev_evict.py --model Qwen/Qwen2.5-7B-Instruct --data-dir ruler_data \
        --tag 8k --stale-seeds 1000 --stale-chars 28000 \
        --out runs/external/ev_evict_7B_8k.json
    # QASPER: intervention labels on the training split, the pooled-feature
    # routers, and their evaluations, in both regimes.
    for REG in prequery query; do
        SFX=$([ $REG = prequery ] && echo _pq || echo "")
        $RUN scripts/ev_qasper.py --stage labels --regime $REG --model Qwen/Qwen2.5-7B-Instruct \
            --data-dir qasper --out "runs/external/labels_qasper_7b$SFX.pt"
        for RS in 0 1 2; do for ARM in causal attention; do
            $RUN scripts/ev_stage2.py --stage train --arm $ARM --router-seed $RS \
                --labels-file "runs/external/labels_qasper_7b$SFX.pt" \
                --router-out "runs/external/router_${ARM}_rs${RS}${SFX}_qasper7b.pt"
        done; done
    done
    QE="--stage eval --model Qwen/Qwen2.5-7B-Instruct --data-dir qasper"
    $RUN scripts/ev_qasper.py $QE --regime prequery --router-tag _qasper7b --router-seed 0 \
        --tag 7b_pq --out runs/external/ev_qasper_7b_pq.json
    $RUN scripts/ev_qasper.py $QE --regime query --router-tag _qasper7b --router-seed 0 \
        --tag 7b --out runs/external/ev_qasper_7b.json
    for RS in 1 2; do
        $RUN scripts/ev_qasper.py $QE --regime prequery --router-tag _qasper7b --router-seed $RS \
            --tag 7b_pq_rs$RS --out "runs/external/ev_qasper_7b_pq_rs$RS.json"
    done
    $RUN scripts/ev_qasper.py $QE --regime prequery --router-tag none --tag pilot_pq \
        --out runs/external/ev_qasper_pilot_7B_pq.json
    $RUN scripts/ev_qasper.py $QE --regime query --router-tag none --tag pilot_q \
        --out runs/external/ev_qasper_pilot_7B_q.json
    $RUN scripts/qasper_pilot.py --stage encode --data-dir qasper \
        --out runs/external/qasper_pilot_feats.pt
    for RS in 0 1 2; do
        $RUN scripts/qasper_pilot.py --stage traineval \
            --feats runs/external/qasper_pilot_feats.pt --seed $RS \
            --out "runs/external/qasper_pilot_s$RS.json"
    done
    $RUN scripts/qasper_pair.py --stage train --data-dir qasper \
        --feats runs/external/qasper_pilot_feats.pt
    $RUN scripts/qasper_pair.py --stage eval --data-dir qasper \
        --feats runs/external/qasper_pilot_feats.pt --router-seed 0 \
        --arms recovered annotated attention \
        --out runs/external/ev_qasper_pair_7B.json
    $RUN scripts/qasper_strict_score.py --data-dir qasper \
        --out runs/external/qasper_strict.json
    $RUN scripts/qasper_rescore_all.py --data-dir qasper \
        --out runs/external/qasper_rescore_all.json
    # external comparison; needs the llmlingua package (pip install llmlingua)
    $RUN scripts/ev_llmlingua.py --data-dir qasper \
        --out runs/external/ev_llmlingua_7B.json
    $RUN scripts/ev_stage2.py --stage labels --regime prequery \
        --model Qwen/Qwen2.5-3B-Instruct --data-dir ruler_train4k \
        --out runs/external/labels_4k_3b_pq.pt
    for ARM in causal attention; do
        $RUN scripts/ev_stage2.py --stage train --arm $ARM --router-seed 0 \
            --labels-file runs/external/labels_4k_3b_pq.pt \
            --router-out "runs/external/router_${ARM}_rs0_pq_3b.pt"
    done
    for T in "8k ruler_data 1000 28000" "16k ruler_data16k 3000 57000"; do
        set -- $T
        $RUN scripts/ev_stage2.py $PQ --model Qwen/Qwen2.5-3B-Instruct \
            --data-dir "$2" --tag "3b$1" --router-tag _3b \
            --stale-seeds "$3" --stale-chars "$4" \
            --out "runs/external/ev_pq_3B_$1.json"
    done ;;
scale)
    # Pre-query eviction at a second family and a larger scale (Appendix M).
    # Llama-3.1 is gated on Hugging Face. Runs after external (data, PQ setup).
    rm -f runs/external/ev_pq_llama8b_*.json runs/external/ev_pq_qwen32b_*.json \
          runs/external/ev_pq_staleany_llama8b_*.json runs/external/ev_pq_staleany_qwen32b_*.json
    PQ="--stage eval --regime prequery --budgets 0.10 0.25 0.50"
    S8="--stale-seeds 1000 --stale-chars 28000"
    S16="--stale-seeds 3000 --stale-chars 57000"
    for MT in "meta-llama/Llama-3.1-8B-Instruct llama8b" "Qwen/Qwen2.5-32B-Instruct qwen32b"; do
        set -- $MT
        M=$1; T=$2
        $RUN scripts/ev_stage2.py --stage labels --regime prequery --model $M --data-dir ruler_train4k \
            --n-train 500 --out "runs/external/labels_4k_${T}_pq.pt"
        for RS in 0 1 2; do for ARM in causal attention; do
            $RUN scripts/ev_stage2.py --stage train --arm $ARM --router-seed $RS \
                --labels-file "runs/external/labels_4k_${T}_pq.pt" \
                --router-out "runs/external/router_${ARM}_rs${RS}_pq_${T}.pt"
        done; done
        $RUN scripts/ev_stage2.py $PQ --model $M --data-dir ruler_data --tag ${T}_8k --router-tag _$T $S8 \
            --out "runs/external/ev_pq_${T}_8k.json"
        $RUN scripts/ev_stage2.py $PQ --model $M --data-dir ruler_data16k --tag ${T}_16k --router-tag _$T $S16 \
            --out "runs/external/ev_pq_${T}_16k.json"
        $RUN scripts/ev_stage2.py $PQ --model $M --data-dir ruler_data --tasks stale_any \
            --tag ${T}_staleany8k --router-tag _$T $S8 --out "runs/external/ev_pq_staleany_${T}_8k.json"
    done
    M=meta-llama/Llama-3.1-8B-Instruct
    $RUN scripts/ev_stage2.py $PQ --model $M --data-dir ruler_data16k --tasks stale_any \
        --tag llama8b_staleany16k --router-tag _llama8b $S16 \
        --out runs/external/ev_pq_staleany_llama8b_16k.json
    for RS in 1 2; do
        $RUN scripts/ev_stage2.py $PQ --model $M --data-dir ruler_data16k --tag llama8b_16k_rs$RS \
            --router-tag _llama8b --router-seed $RS $S16 --out "runs/external/ev_pq_llama8b_16k_rs$RS.json"
        $RUN scripts/ev_stage2.py $PQ --model Qwen/Qwen2.5-32B-Instruct --data-dir ruler_data16k \
            --tasks niah_multikey_1 vt --tag qwen32b_16k_rs$RS --router-tag _qwen32b --router-seed $RS $S16 \
            --out "runs/external/ev_pq_qwen32b_16k_rs$RS.json"
    done ;;
kvzip)
    # Appendix M, KVzip: the unmodified KVzip release on QASPER and the 16K
    # RULER conditions, KVzip-derived paragraph labels, the router-free
    # KVzip paragraph ranking, and the QASPER selector evaluations over
    # three router seeds, the register log, and a check that the selector's
    # keep-sets decode the same through KVzip's backend. Runs after the
    # external stage, whose QASPER labels it reads.
    kvzip_env
    FEATS="--data-dir qasper --feats runs/external/qasper_pilot_feats.pt"
    SCORES=runs/external/kvzip_paragraphs_7B.json
    # the evaluations resume from existing output, so clear what this
    # stage regenerates with the added arms
    rm -f runs/external/ev_qasper_evict_7B.json runs/external/ev_kvzip_native_qasper_7B.json \
          runs/external/ev_kvzip_native_7B_16k.json runs/external/ev_qasper_pair_7B.json \
          runs/external/ev_qasper_pair_7B_rs1.json runs/external/ev_qasper_pair_7B_rs2.json \
          runs/external/kvzip_paragraphs_7B.json runs/external/ev_kvzip_native_7B_*_stale.json
    KZ scripts/kvzip_paragraphs.py --data-dir qasper --out $SCORES
    $RUN scripts/qasper_pair.py --stage train $FEATS --arms kvzip_set kvzip_soft \
        --kvzip-scores $SCORES --recall-out runs/external/qasper_pair_recalls_kvzip.json
    $RUN scripts/qasper_evict.py $FEATS --router-seed 0 --kvzip-scores $SCORES \
        --arms recovered attention kvzip_set kvzip_soft kvzip_direct \
        --out runs/external/ev_qasper_evict_7B.json
    KZ scripts/ev_kvzip_native.py --data-dir qasper \
        --dense-ref runs/external/ev_qasper_evict_7B.json \
        --out runs/external/ev_kvzip_native_qasper_7B.json
    KZ scripts/ev_kvzip_native_ruler.py --data-dir ruler_data16k --tag 16k \
        --stale-seeds 3000 --stale-chars 57000 \
        --out runs/external/ev_kvzip_native_7B_16k.json
    KZ scripts/ev_kvzip_native_ruler.py --data-dir ruler_data --tag 8k --tasks stale stale_any \
        --stale-seeds 1000 --stale-chars 28000 --out runs/external/ev_kvzip_native_7B_8k_stale.json
    KZ scripts/ev_kvzip_native_ruler.py --data-dir ruler_data16k --tag 16k --tasks stale stale_any \
        --stale-seeds 3000 --stale-chars 57000 --out runs/external/ev_kvzip_native_7B_16k_stale.json
    $RUN scripts/qasper_keepsets.py --data-dir qasper
    KZ scripts/crosscheck_backend.py --data-dir qasper
    $RUN scripts/qasper_pair.py --stage eval $FEATS --router-seed 0 --kvzip-scores $SCORES \
        --arms recovered annotated attention kvzip_set kvzip_soft kvzip_direct \
        --out runs/external/ev_qasper_pair_7B.json
    for RS in 1 2; do
        $RUN scripts/qasper_pair.py --stage eval $FEATS --router-seed $RS --kvzip-scores $SCORES \
            --arms recovered attention kvzip_set kvzip_soft \
            --out "runs/external/ev_qasper_pair_7B_rs$RS.json"
    done
    $RUN scripts/qasper_strict_score.py --data-dir qasper \
        --out runs/external/qasper_strict.json
    $RUN scripts/qasper_rescore_all.py --data-dir qasper \
        --out runs/external/qasper_rescore_all.json ;;
sentences)
    # Sentence units on QASPER: features, the annotated-label selector, KVzip
    # sentence scores, a sentence-level label pilot, and the paired
    # evaluation under masking and physical eviction. Runs after kvzip.
    kvzip_env
    rm -f runs/external/kvzip_sentences_7B.json
    $RUN scripts/qasper_sentences.py --stage encode --data-dir qasper \
        --out runs/external/qasper_sentence_feats.pt
    $RUN scripts/qasper_sentences.py --stage train --feats runs/external/qasper_sentence_feats.pt
    KZ scripts/kvzip_paragraphs.py --data-dir qasper --unit sentence \
        --out runs/external/kvzip_sentences_7B.json
    $RUN scripts/ev_qasper.py --stage labels --regime prequery --model Qwen/Qwen2.5-7B-Instruct \
        --data-dir qasper --unit sentence --n-train 100 --max-repair 12 \
        --out runs/external/labels_qasper_7b_pq_sent_pilot.pt
    $RUN scripts/qasper_sentences.py --stage eval --data-dir qasper --n-papers 100000 \
        --budgets 0.10 0.25 0.50 --out runs/external/qasper_sentence_eval.json
    $RUN scripts/qasper_sentences.py --stage evict --data-dir qasper --n-papers 100000 \
        --budgets 0.25 0.50 --out runs/external/qasper_sentence_evict.json ;;
figures)
    # Writes figures and tables to paper_out/ from the shipped runs JSON.
    $RUN analysis/make_figures.py
    $RUN analysis/make_main_tables.py
    $RUN analysis/make_appendix.py
    $RUN analysis/make_external_appendix.py ;;
all)
    for stage in tests teachers extended anchors agreement routers budget chains hardened recovered \
                 pretrained sink twohop heads behavior overwrite external scale kvzip sentences \
                 figures paper; do
        "$0" "$stage"
    done ;;
*)
    echo "unknown stage: $1" >&2; exit 1 ;;
esac


==> anc/learning-what-matters/learning-what-matters/runs/agreement/base/report.json <==
{
  "preset": "base",
  "seeds": [
    "seed0",
    "seed1",
    "seed2"
  ],
  "k_budget": 3,
  "tasks": {
    "unique": {
      "anchors": {
        "seed0": {
          "flip_rate_causal": 0.936,
          "flip_rate_noncausal": 0.001032258064516129,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.748,
          "mean_family_size": 1.592,
          "mean_topp_size": 14.152,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.934
        },
        "seed1": {
          "flip_rate_causal": 0.904,
          "flip_rate_noncausal": 0.002774193548387097,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 0.998,
          "family_exact_match": 0.696,
          "mean_family_size": 1.51,
          "mean_topp_size": 12.564,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.902
        },
        "seed2": {
          "flip_rate_causal": 0.836,
          "flip_rate_noncausal": 0.007225806451612903,
          "attention_acceptable": 0.998,
          "causal_topk_acceptable": 0.998,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.75,
          "mean_family_size": 1.406,
          "mean_topp_size": 14.784,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.836
        }
      },
      "attention_max": {
        "exact": {
          "0-1": 0.275,
          "0-2": 0.2858,
          "1-2": 0.319
        },
        "class": {
          "0-1": 1.0,
          "0-2": 0.998,
          "1-2": 0.998
        }
      },
      "attention_mean": {
        "exact": {
          "0-1": 0.3102,
          "0-2": 0.316,
          "1-2": 0.3732
        },
        "class": {
          "0-1": 1.0,
          "0-2": 0.994,
          "1-2": 0.994
        }
      },
      "attention_topp": {
        "exact": {
          "0-1": 0.3552,
          "0-2": 0.3901,
          "1-2": 0.4086
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "1-2": 1.0
        }
      },
      "causal_topk": {
        "exact": {
          "0-1": 0.2576,
          "0-2": 0.2494,
          "1-2": 0.2698
        },
        "class": {
          "0-1": 1.0,
          "0-2": 0.998,
          "1-2": 0.998
        }
      },
      "causal_family": {
        "exact": {
          "0-1": 0.7854,
          "0-2": 0.797,
          "1-2": 0.7744
        },
        "class": {
          "0-1": 0.998,
          "0-2": 1.0,
          "1-2": 0.998
        }
      }
    },
    "latest": {
      "anchors": {
        "seed0": {
          "flip_rate_causal": 0.99,
          "flip_rate_noncausal": 0.000967741935483871,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.798,
          "mean_family_size": 1.486,
          "mean_topp_size": 14.162,
          "attention_stale_rate": 1.0,
          "model_task_agreement": 0.988
        },
        "seed1": {
          "flip_rate_causal": 0.958,
          "flip_rate_noncausal": 0.004903225806451613,
          "attention_acceptable": 0.994,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.744,
          "mean_family_size": 1.486,
          "mean_topp_size": 12.168,
          "attention_stale_rate": 1.0,
          "model_task_agreement": 0.958
        },
        "seed2": {
          "flip_rate_causal": 0.906,
          "flip_rate_noncausal": 0.00896774193548387,
          "attention_acceptable": 0.984,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.718,
          "mean_family_size": 1.478,
          "mean_topp_size": 14.438,
          "attention_stale_rate": 1.0,
          "model_task_agreement": 0.906
        }
      },
      "attention_max": {
        "exact": {
          "0-1": 0.6156,
          "0-2": 0.5842,
          "1-2": 0.6226
        },
        "class": {
          "0-1": 0.994,
          "0-2": 0.984,
          "1-2": 0.98
        }
      },
      "attention_mean": {
        "exact": {
          "0-1": 0.8798,
          "0-2": 0.8438,
          "1-2": 0.8438
        },
        "class": {
          "0-1": 0.996,
          "0-2": 0.996,
          "1-2": 0.992
        }
      },
      "attention_topp": {
        "exact": {
          "0-1": 0.398,
          "0-2": 0.437,
          "1-2": 0.4505
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "1-2": 1.0
        }
      },
      "causal_topk": {
        "exact": {
          "0-1": 0.2636,
          "0-2": 0.2554,
          "1-2": 0.2688
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "1-2": 1.0
        }
      },
      "causal_family": {
        "exact": {
          "0-1": 0.8075,
          "0-2": 0.8204,
          "1-2": 0.7855
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "1-2": 1.0
        }
      }
    },
    "duplicate1": {
      "anchors": {
        "seed0": {
          "flip_rate_causal": 0.932,
          "flip_rate_noncausal": 0.0013548387096774194,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.778,
          "mean_family_size": 1.468,
          "mean_topp_size": 14.054,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.932
        },
        "seed1": {
          "flip_rate_causal": 0.938,
          "flip_rate_noncausal": 0.002967741935483871,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.764,
          "mean_family_size": 1.448,
          "mean_topp_size": 12.538,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.936
        },
        "seed2": {
          "flip_rate_causal": 0.814,
          "flip_rate_noncausal": 0.00832258064516129,
          "attention_acceptable": 0.996,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.7,
          "mean_family_size": 1.498,
          "mean_topp_size": 14.896,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.814
        }
      },
      "attention_max": {
        "exact": {
          "0-1": 0.2792,
          "0-2": 0.2848,
          "1-2": 0.3074
        },
        "class": {
          "0-1": 1.0,
          "0-2": 0.996,
          "1-2": 0.996
        }
      },
      "attention_mean": {
        "exact": {
          "0-1": 0.315,
          "0-2": 0.309,
          "1-2": 0.3792
        },
        "class": {
          "0-1": 1.0,
          "0-2": 0.998,
          "1-2": 0.998
        }
      },
      "attention_topp": {
        "exact": {
          "0-1": 0.3574,
          "0-2": 0.4013,
          "1-2": 0.4152
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "1-2": 1.0
        }
      },
      "causal_topk": {
        "exact": {
          "0-1": 0.2562,
          "0-2": 0.2442,
          "1-2": 0.2498
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "1-2": 1.0
        }
      },
      "causal_family": {
        "exact": {
          "0-1": 0.8199,
          "0-2": 0.8049,
          "1-2": 0.7964
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "1-2": 1.0
        }
      }
    },
    "duplicate2": {
      "anchors": {
        "seed0": {
          "flip_rate_causal": 0.02,
          "flip_rate_noncausal": 0.0006,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 0.626,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.81,
          "mean_family_size": 2.386,
          "mean_topp_size": 14.15,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.97
        },
        "seed1": {
          "flip_rate_causal": 0.053,
          "flip_rate_noncausal": 0.0003333333333333333,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 0.798,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.786,
          "mean_family_size": 2.458,
          "mean_topp_size": 12.284,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.97
        },
        "seed2": {
          "flip_rate_causal": 0.125,
          "flip_rate_noncausal": 0.0006,
          "attention_acceptable": 0.996,
          "causal_topk_acceptable": 0.772,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.766,
          "mean_family_size": 2.35,
          "mean_topp_size": 14.718,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.976
        }
      },
      "attention_max": {
        "exact": {
          "0-1": 0.5202,
          "0-2": 0.4816,
          "1-2": 0.5046
        },
        "class": {
          "0-1": 1.0,
          "0-2": 0.996,
          "1-2": 0.996
        }
      },
      "attention_mean": {
        "exact": {
          "0-1": 0.5564,
          "0-2": 0.537,
          "1-2": 0.5752
        },
        "class": {
          "0-1": 1.0,
          "0-2": 0.996,
          "1-2": 0.996
        }
      },
      "attention_topp": {
        "exact": {
          "0-1": 0.367,
          "0-2": 0.4203,
          "1-2": 0.4276
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "1-2": 1.0
        }
      },
      "causal_topk": {
        "exact": {
          "0-1": 0.1418,
          "0-2": 0.1506,
          "1-2": 0.2042
        },
        "class": {
          "0-1": 0.51,
          "0-2": 0.488,
          "1-2": 0.642
        }
      },
      "causal_family": {
        "exact": {
          "0-1": 0.8554,
          "0-2": 0.8761,
          "1-2": 0.8577
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "1-2": 1.0
        }
      }
    },
    "duplicate4": {
      "anchors": {
        "seed0": {
          "flip_rate_causal": 0.001,
          "flip_rate_noncausal": 0.0,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 0.55,
          "causal_family_acceptable": 0.998,
          "family_exact_match": 0.822,
          "mean_family_size": 4.302,
          "mean_topp_size": 14.548,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.972
        },
        "seed1": {
          "flip_rate_causal": 0.0,
          "flip_rate_noncausal": 0.0,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 0.7,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.782,
          "mean_family_size": 4.448,
          "mean_topp_size": 12.478,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.984
        },
        "seed2": {
          "flip_rate_causal": 0.0,
          "flip_rate_noncausal": 0.0,
          "attention_acceptable": 0.986,
          "causal_topk_acceptable": 0.652,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.742,
          "mean_family_size": 4.44,
          "mean_topp_size": 14.58,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.982
        }
      },
      "attention_max": {
        "exact": {
          "0-1": 0.5488,
          "0-2": 0.4992,
          "1-2": 0.5226
        },
        "class": {
          "0-1": 1.0,
          "0-2": 0.986,
          "1-2": 0.986
        }
      },
      "attention_mean": {
        "exact": {
          "0-1": 0.8192,
          "0-2": 0.75,
          "1-2": 0.7338
        },
        "class": {
          "0-1": 1.0,
          "0-2": 0.992,
          "1-2": 0.992
        }
      },
      "attention_topp": {
        "exact": {
          "0-1": 0.4288,
          "0-2": 0.4641,
          "1-2": 0.4847
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "1-2": 1.0
        }
      },
      "causal_topk": {
        "exact": {
          "0-1": 0.0974,
          "0-2": 0.099,
          "1-2": 0.1264
        },
        "class": {
          "0-1": 0.404,
          "0-2": 0.38,
          "1-2": 0.468
        }
      },
      "causal_family": {
        "exact": {
          "0-1": 0.912,
          "0-2": 0.9009,
          "1-2": 0.893
        },
        "class": {
          "0-1": 0.998,
          "0-2": 0.998,
          "1-2": 1.0
        }
      }
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/agreement/base5/report.json <==
{
  "preset": "base",
  "seeds": [
    "seed0",
    "seed1",
    "seed2",
    "seed3",
    "seed4"
  ],
  "k_budget": 3,
  "tasks": {
    "unique": {
      "anchors": {
        "seed0": {
          "flip_rate_causal": 0.936,
          "flip_rate_noncausal": 0.001032258064516129,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 0.998,
          "family_exact_match": 0.746,
          "mean_family_size": 1.592,
          "mean_topp_size": 14.152,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.934
        },
        "seed1": {
          "flip_rate_causal": 0.904,
          "flip_rate_noncausal": 0.002774193548387097,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 0.998,
          "family_exact_match": 0.696,
          "mean_family_size": 1.51,
          "mean_topp_size": 12.564,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.902
        },
        "seed2": {
          "flip_rate_causal": 0.9,
          "flip_rate_noncausal": 0.0038064516129032258,
          "attention_acceptable": 0.998,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 0.996,
          "family_exact_match": 0.744,
          "mean_family_size": 1.428,
          "mean_topp_size": 14.008,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.89
        },
        "seed3": {
          "flip_rate_causal": 0.86,
          "flip_rate_noncausal": 0.004193548387096774,
          "attention_acceptable": 0.99,
          "causal_topk_acceptable": 0.996,
          "causal_family_acceptable": 0.996,
          "family_exact_match": 0.758,
          "mean_family_size": 1.502,
          "mean_topp_size": 13.716,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.846
        },
        "seed4": {
          "flip_rate_causal": 0.894,
          "flip_rate_noncausal": 0.005290322580645161,
          "attention_acceptable": 0.998,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 0.996,
          "family_exact_match": 0.728,
          "mean_family_size": 1.466,
          "mean_topp_size": 13.666,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.882
        }
      },
      "attention_max": {
        "exact": {
          "0-1": 0.275,
          "0-2": 0.274,
          "0-3": 0.2708,
          "0-4": 0.2576,
          "1-2": 0.3,
          "1-3": 0.3036,
          "1-4": 0.301,
          "2-3": 0.2848,
          "2-4": 0.275,
          "3-4": 0.26
        },
        "class": {
          "0-1": 1.0,
          "0-2": 0.998,
          "0-3": 0.99,
          "0-4": 0.998,
          "1-2": 0.998,
          "1-3": 0.99,
          "1-4": 0.998,
          "2-3": 0.988,
          "2-4": 0.996,
          "3-4": 0.988
        }
      },
      "attention_mean": {
        "exact": {
          "0-1": 0.3102,
          "0-2": 0.3298,
          "0-3": 0.3028,
          "0-4": 0.3076,
          "1-2": 0.3334,
          "1-3": 0.3472,
          "1-4": 0.3256,
          "2-3": 0.3316,
          "2-4": 0.3524,
          "3-4": 0.3212
        },
        "class": {
          "0-1": 1.0,
          "0-2": 0.998,
          "0-3": 0.988,
          "0-4": 0.998,
          "1-2": 0.998,
          "1-3": 0.988,
          "1-4": 0.998,
          "2-3": 0.986,
          "2-4": 0.996,
          "3-4": 0.986
        }
      },
      "attention_topp": {
        "exact": {
          "0-1": 0.3552,
          "0-2": 0.3719,
          "0-3": 0.3974,
          "0-4": 0.3775,
          "1-2": 0.3599,
          "1-3": 0.3855,
          "1-4": 0.3957,
          "2-3": 0.3858,
          "2-4": 0.3927,
          "3-4": 0.4077
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "0-3": 1.0,
          "0-4": 1.0,
          "1-2": 1.0,
          "1-3": 1.0,
          "1-4": 1.0,
          "2-3": 1.0,
          "2-4": 1.0,
          "3-4": 1.0
        }
      },
      "causal_topk": {
        "exact": {
          "0-1": 0.2576,
          "0-2": 0.2564,
          "0-3": 0.2436,
          "0-4": 0.2564,
          "1-2": 0.2412,
          "1-3": 0.2468,
          "1-4": 0.2492,
          "2-3": 0.2486,
          "2-4": 0.2498,
          "3-4": 0.2514
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "0-3": 0.996,
          "0-4": 1.0,
          "1-2": 1.0,
          "1-3": 0.996,
          "1-4": 1.0,
          "2-3": 0.996,
          "2-4": 1.0,
          "3-4": 0.996
        }
      },
      "causal_family": {
        "exact": {
          "0-1": 0.7834,
          "0-2": 0.7986,
          "0-3": 0.7885,
          "0-4": 0.7838,
          "1-2": 0.7795,
          "1-3": 0.7757,
          "1-4": 0.7913,
          "2-3": 0.7909,
          "2-4": 0.7888,
          "3-4": 0.7785
        },
        "class": {
          "0-1": 0.996,
          "0-2": 0.994,
          "0-3": 0.994,
          "0-4": 0.994,
          "1-2": 0.994,
          "1-3": 0.994,
          "1-4": 0.994,
          "2-3": 0.992,
          "2-4": 0.992,
          "3-4": 0.992
        }
      }
    },
    "latest": {
      "anchors": {
        "seed0": {
          "flip_rate_causal": 0.99,
          "flip_rate_noncausal": 0.000967741935483871,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.798,
          "mean_family_size": 1.486,
          "mean_topp_size": 14.162,
          "attention_stale_rate": 1.0,
          "model_task_agreement": 0.988
        },
        "seed1": {
          "flip_rate_causal": 0.958,
          "flip_rate_noncausal": 0.004903225806451613,
          "attention_acceptable": 0.994,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.744,
          "mean_family_size": 1.486,
          "mean_topp_size": 12.168,
          "attention_stale_rate": 1.0,
          "model_task_agreement": 0.958
        },
        "seed2": {
          "flip_rate_causal": 0.962,
          "flip_rate_noncausal": 0.002967741935483871,
          "attention_acceptable": 0.996,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.782,
          "mean_family_size": 1.376,
          "mean_topp_size": 13.718,
          "attention_stale_rate": 1.0,
          "model_task_agreement": 0.958
        },
        "seed3": {
          "flip_rate_causal": 0.946,
          "flip_rate_noncausal": 0.006064516129032258,
          "attention_acceptable": 0.994,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 0.998,
          "family_exact_match": 0.782,
          "mean_family_size": 1.508,
          "mean_topp_size": 13.438,
          "attention_stale_rate": 1.0,
          "model_task_agreement": 0.94
        },
        "seed4": {
          "flip_rate_causal": 0.94,
          "flip_rate_noncausal": 0.015096774193548388,
          "attention_acceptable": 0.988,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 0.994,
          "family_exact_match": 0.77,
          "mean_family_size": 1.444,
          "mean_topp_size": 13.632,
          "attention_stale_rate": 1.0,
          "model_task_agreement": 0.936
        }
      },
      "attention_max": {
        "exact": {
          "0-1": 0.6156,
          "0-2": 0.5336,
          "0-3": 0.5504,
          "0-4": 0.5214,
          "1-2": 0.5682,
          "1-3": 0.6068,
          "1-4": 0.5688,
          "2-3": 0.5416,
          "2-4": 0.4872,
          "3-4": 0.5074
        },
        "class": {
          "0-1": 0.994,
          "0-2": 0.996,
          "0-3": 0.994,
          "0-4": 0.988,
          "1-2": 0.99,
          "1-3": 0.988,
          "1-4": 0.982,
          "2-3": 0.99,
          "2-4": 0.984,
          "3-4": 0.982
        }
      },
      "attention_mean": {
        "exact": {
          "0-1": 0.8798,
          "0-2": 0.7302,
          "0-3": 0.7994,
          "0-4": 0.7756,
          "1-2": 0.7296,
          "1-3": 0.8022,
          "1-4": 0.7782,
          "2-3": 0.6982,
          "2-4": 0.685,
          "3-4": 0.7186
        },
        "class": {
          "0-1": 0.996,
          "0-2": 1.0,
          "0-3": 0.998,
          "0-4": 0.996,
          "1-2": 0.996,
          "1-3": 0.994,
          "1-4": 0.992,
          "2-3": 0.998,
          "2-4": 0.996,
          "3-4": 0.994
        }
      },
      "attention_topp": {
        "exact": {
          "0-1": 0.398,
          "0-2": 0.4232,
          "0-3": 0.4481,
          "0-4": 0.4262,
          "1-2": 0.4073,
          "1-3": 0.4336,
          "1-4": 0.437,
          "2-3": 0.4346,
          "2-4": 0.4478,
          "3-4": 0.4569
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "0-3": 1.0,
          "0-4": 1.0,
          "1-2": 1.0,
          "1-3": 1.0,
          "1-4": 1.0,
          "2-3": 1.0,
          "2-4": 1.0,
          "3-4": 1.0
        }
      },
      "causal_topk": {
        "exact": {
          "0-1": 0.2636,
          "0-2": 0.3322,
          "0-3": 0.3136,
          "0-4": 0.2478,
          "1-2": 0.2628,
          "1-3": 0.2622,
          "1-4": 0.2678,
          "2-3": 0.3558,
          "2-4": 0.2448,
          "3-4": 0.2528
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "0-3": 1.0,
          "0-4": 1.0,
          "1-2": 1.0,
          "1-3": 1.0,
          "1-4": 1.0,
          "2-3": 1.0,
          "2-4": 1.0,
          "3-4": 1.0
        }
      },
      "causal_family": {
        "exact": {
          "0-1": 0.8075,
          "0-2": 0.8332,
          "0-3": 0.8123,
          "0-4": 0.8253,
          "1-2": 0.8007,
          "1-3": 0.7895,
          "1-4": 0.8018,
          "2-3": 0.7942,
          "2-4": 0.813,
          "3-4": 0.8031
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "0-3": 0.998,
          "0-4": 0.994,
          "1-2": 1.0,
          "1-3": 0.998,
          "1-4": 0.994,
          "2-3": 0.998,
          "2-4": 0.994,
          "3-4": 0.992
        }
      }
    },
    "duplicate1": {
      "anchors": {
        "seed0": {
          "flip_rate_causal": 0.932,
          "flip_rate_noncausal": 0.0013548387096774194,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 0.998,
          "family_exact_match": 0.776,
          "mean_family_size": 1.468,
          "mean_topp_size": 14.054,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.932
        },
        "seed1": {
          "flip_rate_causal": 0.938,
          "flip_rate_noncausal": 0.002967741935483871,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.764,
          "mean_family_size": 1.448,
          "mean_topp_size": 12.538,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.936
        },
        "seed2": {
          "flip_rate_causal": 0.922,
          "flip_rate_noncausal": 0.002903225806451613,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 0.998,
          "family_exact_match": 0.768,
          "mean_family_size": 1.39,
          "mean_topp_size": 14.108,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.922
        },
        "seed3": {
          "flip_rate_causal": 0.89,
          "flip_rate_noncausal": 0.0032258064516129032,
          "attention_acceptable": 0.994,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 0.998,
          "family_exact_match": 0.774,
          "mean_family_size": 1.502,
          "mean_topp_size": 13.708,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.89
        },
        "seed4": {
          "flip_rate_causal": 0.884,
          "flip_rate_noncausal": 0.006129032258064516,
          "attention_acceptable": 0.996,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 0.998,
          "family_exact_match": 0.75,
          "mean_family_size": 1.448,
          "mean_topp_size": 13.692,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.88
        }
      },
      "attention_max": {
        "exact": {
          "0-1": 0.2792,
          "0-2": 0.2782,
          "0-3": 0.2742,
          "0-4": 0.2672,
          "1-2": 0.2978,
          "1-3": 0.3012,
          "1-4": 0.2958,
          "2-3": 0.2986,
          "2-4": 0.2764,
          "3-4": 0.2642
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "0-3": 0.994,
          "0-4": 0.996,
          "1-2": 1.0,
          "1-3": 0.994,
          "1-4": 0.996,
          "2-3": 0.994,
          "2-4": 0.996,
          "3-4": 0.99
        }
      },
      "attention_mean": {
        "exact": {
          "0-1": 0.315,
          "0-2": 0.32,
          "0-3": 0.3148,
          "0-4": 0.3156,
          "1-2": 0.3252,
          "1-3": 0.3646,
          "1-4": 0.3248,
          "2-3": 0.348,
          "2-4": 0.3422,
          "3-4": 0.307
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "0-3": 0.998,
          "0-4": 0.996,
          "1-2": 1.0,
          "1-3": 0.998,
          "1-4": 0.996,
          "2-3": 0.998,
          "2-4": 0.996,
          "3-4": 0.994
        }
      },
      "attention_topp": {
        "exact": {
          "0-1": 0.3574,
          "0-2": 0.3718,
          "0-3": 0.4002,
          "0-4": 0.3766,
          "1-2": 0.3605,
          "1-3": 0.382,
          "1-4": 0.3914,
          "2-3": 0.39,
          "2-4": 0.3919,
          "3-4": 0.4005
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "0-3": 1.0,
          "0-4": 1.0,
          "1-2": 1.0,
          "1-3": 1.0,
          "1-4": 1.0,
          "2-3": 1.0,
          "2-4": 1.0,
          "3-4": 1.0
        }
      },
      "causal_topk": {
        "exact": {
          "0-1": 0.2562,
          "0-2": 0.2502,
          "0-3": 0.2476,
          "0-4": 0.2436,
          "1-2": 0.244,
          "1-3": 0.2488,
          "1-4": 0.2558,
          "2-3": 0.246,
          "2-4": 0.252,
          "3-4": 0.2472
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "0-3": 1.0,
          "0-4": 1.0,
          "1-2": 1.0,
          "1-3": 1.0,
          "1-4": 1.0,
          "2-3": 1.0,
          "2-4": 1.0,
          "3-4": 1.0
        }
      },
      "causal_family": {
        "exact": {
          "0-1": 0.8179,
          "0-2": 0.818,
          "0-3": 0.8099,
          "0-4": 0.8087,
          "1-2": 0.8214,
          "1-3": 0.8144,
          "1-4": 0.8095,
          "2-3": 0.8089,
          "2-4": 0.7988,
          "3-4": 0.8005
        },
        "class": {
          "0-1": 0.998,
          "0-2": 0.996,
          "0-3": 0.996,
          "0-4": 0.996,
          "1-2": 0.998,
          "1-3": 0.998,
          "1-4": 0.998,
          "2-3": 0.996,
          "2-4": 0.996,
          "3-4": 0.996
        }
      }
    },
    "duplicate2": {
      "anchors": {
        "seed0": {
          "flip_rate_causal": 0.02,
          "flip_rate_noncausal": 0.0006,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 0.626,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.81,
          "mean_family_size": 2.386,
          "mean_topp_size": 14.15,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.97
        },
        "seed1": {
          "flip_rate_causal": 0.053,
          "flip_rate_noncausal": 0.0003333333333333333,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 0.798,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.786,
          "mean_family_size": 2.458,
          "mean_topp_size": 12.284,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.97
        },
        "seed2": {
          "flip_rate_causal": 0.031,
          "flip_rate_noncausal": 0.0006666666666666666,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 0.618,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.772,
          "mean_family_size": 2.404,
          "mean_topp_size": 13.908,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.968
        },
        "seed3": {
          "flip_rate_causal": 0.101,
          "flip_rate_noncausal": 0.0012666666666666666,
          "attention_acceptable": 0.984,
          "causal_topk_acceptable": 0.794,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.756,
          "mean_family_size": 2.554,
          "mean_topp_size": 13.61,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.96
        },
        "seed4": {
          "flip_rate_causal": 0.079,
          "flip_rate_noncausal": 0.002533333333333333,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 0.73,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.698,
          "mean_family_size": 2.532,
          "mean_topp_size": 13.654,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.964
        }
      },
      "attention_max": {
        "exact": {
          "0-1": 0.5202,
          "0-2": 0.438,
          "0-3": 0.4482,
          "0-4": 0.451,
          "1-2": 0.467,
          "1-3": 0.4698,
          "1-4": 0.478,
          "2-3": 0.4156,
          "2-4": 0.4104,
          "3-4": 0.4058
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "0-3": 0.984,
          "0-4": 1.0,
          "1-2": 1.0,
          "1-3": 0.984,
          "1-4": 1.0,
          "2-3": 0.984,
          "2-4": 1.0,
          "3-4": 0.984
        }
      },
      "attention_mean": {
        "exact": {
          "0-1": 0.5564,
          "0-2": 0.5572,
          "0-3": 0.5432,
          "0-4": 0.5492,
          "1-2": 0.5584,
          "1-3": 0.5632,
          "1-4": 0.5606,
          "2-3": 0.55,
          "2-4": 0.5968,
          "3-4": 0.5498
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "0-3": 0.994,
          "0-4": 1.0,
          "1-2": 1.0,
          "1-3": 0.994,
          "1-4": 1.0,
          "2-3": 0.994,
          "2-4": 1.0,
          "3-4": 0.994
        }
      },
      "attention_topp": {
        "exact": {
          "0-1": 0.367,
          "0-2": 0.3961,
          "0-3": 0.4322,
          "0-4": 0.4047,
          "1-2": 0.3762,
          "1-3": 0.4139,
          "1-4": 0.4227,
          "2-3": 0.4069,
          "2-4": 0.4122,
          "3-4": 0.4413
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "0-3": 1.0,
          "0-4": 1.0,
          "1-2": 1.0,
          "1-3": 1.0,
          "1-4": 1.0,
          "2-3": 1.0,
          "2-4": 1.0,
          "3-4": 1.0
        }
      },
      "causal_topk": {
        "exact": {
          "0-1": 0.1418,
          "0-2": 0.13,
          "0-3": 0.1502,
          "0-4": 0.1444,
          "1-2": 0.1624,
          "1-3": 0.2094,
          "1-4": 0.186,
          "2-3": 0.1702,
          "2-4": 0.1528,
          "3-4": 0.1862
        },
        "class": {
          "0-1": 0.51,
          "0-2": 0.408,
          "0-3": 0.498,
          "0-4": 0.47,
          "1-2": 0.508,
          "1-3": 0.636,
          "1-4": 0.592,
          "2-3": 0.49,
          "2-4": 0.458,
          "3-4": 0.584
        }
      },
      "causal_family": {
        "exact": {
          "0-1": 0.8554,
          "0-2": 0.8732,
          "0-3": 0.8503,
          "0-4": 0.8361,
          "1-2": 0.8493,
          "1-3": 0.8357,
          "1-4": 0.8401,
          "2-3": 0.8449,
          "2-4": 0.8441,
          "3-4": 0.8237
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "0-3": 1.0,
          "0-4": 1.0,
          "1-2": 1.0,
          "1-3": 1.0,
          "1-4": 1.0,
          "2-3": 1.0,
          "2-4": 1.0,
          "3-4": 1.0
        }
      }
    },
    "duplicate4": {
      "anchors": {
        "seed0": {
          "flip_rate_causal": 0.001,
          "flip_rate_noncausal": 0.0,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 0.55,
          "causal_family_acceptable": 0.998,
          "family_exact_match": 0.822,
          "mean_family_size": 4.302,
          "mean_topp_size": 14.548,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.972
        },
        "seed1": {
          "flip_rate_causal": 0.0,
          "flip_rate_noncausal": 0.0,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 0.7,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.782,
          "mean_family_size": 4.448,
          "mean_topp_size": 12.478,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.984
        },
        "seed2": {
          "flip_rate_causal": 0.0,
          "flip_rate_noncausal": 7.142857142857143e-05,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 0.558,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.774,
          "mean_family_size": 4.366,
          "mean_topp_size": 14.084,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.986
        },
        "seed3": {
          "flip_rate_causal": 0.0,
          "flip_rate_noncausal": 0.0,
          "attention_acceptable": 0.996,
          "causal_topk_acceptable": 0.704,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.766,
          "mean_family_size": 4.39,
          "mean_topp_size": 13.7,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.972
        },
        "seed4": {
          "flip_rate_causal": 0.0005,
          "flip_rate_noncausal": 0.00014285714285714287,
          "attention_acceptable": 0.988,
          "causal_topk_acceptable": 0.654,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.758,
          "mean_family_size": 4.4,
          "mean_topp_size": 13.84,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.976
        }
      },
      "attention_max": {
        "exact": {
          "0-1": 0.5488,
          "0-2": 0.4862,
          "0-3": 0.4616,
          "0-4": 0.4346,
          "1-2": 0.5076,
          "1-3": 0.4858,
          "1-4": 0.478,
          "2-3": 0.4398,
          "2-4": 0.428,
          "3-4": 0.4036
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "0-3": 0.996,
          "0-4": 0.988,
          "1-2": 1.0,
          "1-3": 0.996,
          "1-4": 0.988,
          "2-3": 0.996,
          "2-4": 0.988,
          "3-4": 0.986
        }
      },
      "attention_mean": {
        "exact": {
          "0-1": 0.8192,
          "0-2": 0.7724,
          "0-3": 0.7594,
          "0-4": 0.7328,
          "1-2": 0.7616,
          "1-3": 0.7494,
          "1-4": 0.7402,
          "2-3": 0.7188,
          "2-4": 0.7012,
          "3-4": 0.6888
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "0-3": 0.998,
          "0-4": 1.0,
          "1-2": 1.0,
          "1-3": 0.998,
          "1-4": 1.0,
          "2-3": 0.998,
          "2-4": 1.0,
          "3-4": 0.998
        }
      },
      "attention_topp": {
        "exact": {
          "0-1": 0.4288,
          "0-2": 0.4497,
          "0-3": 0.4751,
          "0-4": 0.4582,
          "1-2": 0.434,
          "1-3": 0.4581,
          "1-4": 0.4731,
          "2-3": 0.4685,
          "2-4": 0.4698,
          "3-4": 0.4915
        },
        "class": {
          "0-1": 1.0,
          "0-2": 1.0,
          "0-3": 1.0,
          "0-4": 1.0,
          "1-2": 1.0,
          "1-3": 1.0,
          "1-4": 1.0,
          "2-3": 1.0,
          "2-4": 1.0,
          "3-4": 1.0
        }
      },
      "causal_topk": {
        "exact": {
          "0-1": 0.0974,
          "0-2": 0.0866,
          "0-3": 0.0988,
          "0-4": 0.0902,
          "1-2": 0.1014,
          "1-3": 0.12,
          "1-4": 0.1102,
          "2-3": 0.1152,
          "2-4": 0.105,
          "3-4": 0.1256
        },
        "class": {
          "0-1": 0.404,
          "0-2": 0.32,
          "0-3": 0.382,
          "0-4": 0.356,
          "1-2": 0.414,
          "1-3": 0.486,
          "1-4": 0.464,
          "2-3": 0.408,
          "2-4": 0.382,
          "3-4": 0.474
        }
      },
      "causal_family": {
        "exact": {
          "0-1": 0.912,
          "0-2": 0.9141,
          "0-3": 0.9004,
          "0-4": 0.907,
          "1-2": 0.9069,
          "1-3": 0.8895,
          "1-4": 0.899,
          "2-3": 0.8962,
          "2-4": 0.9077,
          "3-4": 0.898
        },
        "class": {
          "0-1": 0.998,
          "0-2": 0.998,
          "0-3": 0.998,
          "0-4": 0.998,
          "1-2": 1.0,
          "1-3": 1.0,
          "1-4": 1.0,
          "2-3": 1.0,
          "2-4": 1.0,
          "3-4": 1.0
        }
      }
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/agreement/extended/report.json <==
{
  "preset": "base",
  "seeds": [
    "seed0",
    "seed1"
  ],
  "k_budget": 3,
  "tasks": {
    "unique": {
      "anchors": {
        "seed0": {
          "flip_rate_causal": 0.948,
          "flip_rate_noncausal": 0.0023870967741935483,
          "attention_acceptable": 0.998,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 0.996,
          "family_exact_match": 0.728,
          "mean_family_size": 1.582,
          "mean_topp_size": 14.674,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.91
        },
        "seed1": {
          "flip_rate_causal": 0.936,
          "flip_rate_noncausal": 0.002,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 0.998,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.692,
          "mean_family_size": 1.586,
          "mean_topp_size": 17.82,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.936
        }
      },
      "attention_max": {
        "exact": {
          "0-1": 0.2574
        },
        "class": {
          "0-1": 0.998
        }
      },
      "attention_mean": {
        "exact": {
          "0-1": 0.2974
        },
        "class": {
          "0-1": 0.998
        }
      },
      "attention_topp": {
        "exact": {
          "0-1": 0.4331
        },
        "class": {
          "0-1": 1.0
        }
      },
      "causal_topk": {
        "exact": {
          "0-1": 0.2532
        },
        "class": {
          "0-1": 0.998
        }
      },
      "causal_family": {
        "exact": {
          "0-1": 0.8206
        },
        "class": {
          "0-1": 0.996
        }
      }
    },
    "latest": {
      "anchors": {
        "seed0": {
          "flip_rate_causal": 0.976,
          "flip_rate_noncausal": 0.0034193548387096775,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.814,
          "mean_family_size": 1.25,
          "mean_topp_size": 14.918,
          "attention_stale_rate": 1.0,
          "model_task_agreement": 0.96
        },
        "seed1": {
          "flip_rate_causal": 0.99,
          "flip_rate_noncausal": 0.0032903225806451613,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 1.0,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.752,
          "mean_family_size": 1.398,
          "mean_topp_size": 17.39,
          "attention_stale_rate": 1.0,
          "model_task_agreement": 0.99
        }
      },
      "attention_max": {
        "exact": {
          "0-1": 0.4902
        },
        "class": {
          "0-1": 1.0
        }
      },
      "attention_mean": {
        "exact": {
          "0-1": 0.7722
        },
        "class": {
          "0-1": 1.0
        }
      },
      "attention_topp": {
        "exact": {
          "0-1": 0.4812
        },
        "class": {
          "0-1": 1.0
        }
      },
      "causal_topk": {
        "exact": {
          "0-1": 0.2564
        },
        "class": {
          "0-1": 1.0
        }
      },
      "causal_family": {
        "exact": {
          "0-1": 0.8579
        },
        "class": {
          "0-1": 1.0
        }
      }
    },
    "duplicate2": {
      "anchors": {
        "seed0": {
          "flip_rate_causal": 0.013,
          "flip_rate_noncausal": 0.0008,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 0.868,
          "causal_family_acceptable": 0.986,
          "family_exact_match": 0.744,
          "mean_family_size": 2.396,
          "mean_topp_size": 14.912,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.926
        },
        "seed1": {
          "flip_rate_causal": 0.034,
          "flip_rate_noncausal": 0.0007333333333333333,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 0.716,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.75,
          "mean_family_size": 2.422,
          "mean_topp_size": 17.628,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.978
        }
      },
      "attention_max": {
        "exact": {
          "0-1": 0.439
        },
        "class": {
          "0-1": 1.0
        }
      },
      "attention_mean": {
        "exact": {
          "0-1": 0.5234
        },
        "class": {
          "0-1": 1.0
        }
      },
      "attention_topp": {
        "exact": {
          "0-1": 0.4511
        },
        "class": {
          "0-1": 1.0
        }
      },
      "causal_topk": {
        "exact": {
          "0-1": 0.2028
        },
        "class": {
          "0-1": 0.63
        }
      },
      "causal_family": {
        "exact": {
          "0-1": 0.8568
        },
        "class": {
          "0-1": 0.986
        }
      }
    },
    "duplicate4": {
      "anchors": {
        "seed0": {
          "flip_rate_causal": 0.001,
          "flip_rate_noncausal": 0.0,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 0.774,
          "causal_family_acceptable": 0.992,
          "family_exact_match": 0.74,
          "mean_family_size": 4.242,
          "mean_topp_size": 15.28,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.904
        },
        "seed1": {
          "flip_rate_causal": 0.001,
          "flip_rate_noncausal": 0.00035714285714285714,
          "attention_acceptable": 1.0,
          "causal_topk_acceptable": 0.482,
          "causal_family_acceptable": 1.0,
          "family_exact_match": 0.77,
          "mean_family_size": 4.46,
          "mean_topp_size": 17.436,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.976
        }
      },
      "attention_max": {
        "exact": {
          "0-1": 0.4098
        },
        "class": {
          "0-1": 1.0
        }
      },
      "attention_mean": {
        "exact": {
          "0-1": 0.775
        },
        "class": {
          "0-1": 1.0
        }
      },
      "attention_topp": {
        "exact": {
          "0-1": 0.4888
        },
        "class": {
          "0-1": 1.0
        }
      },
      "causal_topk": {
        "exact": {
          "0-1": 0.0984
        },
        "class": {
          "0-1": 0.378
        }
      },
      "causal_family": {
        "exact": {
          "0-1": 0.8987
        },
        "class": {
          "0-1": 0.992
        }
      }
    },
    "multihop2": {
      "anchors": {
        "seed0": {
          "flip_rate_causal": 0.9213333333333333,
          "flip_rate_noncausal": 0.0010344827586206897,
          "attention_acceptable": 0.002,
          "causal_topk_acceptable": 0.962,
          "causal_family_acceptable": 0.336,
          "family_exact_match": 0.328,
          "mean_family_size": 2.07,
          "mean_topp_size": 15.918,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.978
        },
        "seed1": {
          "flip_rate_causal": 0.6393333333333333,
          "flip_rate_noncausal": 0.0022758620689655173,
          "attention_acceptable": 0.104,
          "causal_topk_acceptable": 0.186,
          "causal_family_acceptable": 0.0,
          "family_exact_match": 0.0,
          "mean_family_size": 1.682,
          "mean_topp_size": 17.216,
          "attention_stale_rate": 0.0,
          "model_task_agreement": 0.982
        }
      },
      "attention_max": {
        "exact": {
          "0-1": 0.2418
        },
        "class": {
          "0-1": 0.0
        }
      },
      "attention_mean": {
        "exact": {
          "0-1": 0.2604
        },
        "class": {
          "0-1": 0.002
        }
      },
      "attention_topp": {
        "exact": {
          "0-1": 0.4584
        },
        "class": {
          "0-1": 0.39
        }
      },
      "causal_topk": {
        "exact": {
          "0-1": 0.5846
        },
        "class": {
          "0-1": 0.176
        }
      },
      "causal_family": {
        "exact": {
          "0-1": 0.534
        },
        "class": {
          "0-1": 0.0
        }
      }
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/agreement/greedy_chains.json <==
{
  "seed0": {
    "solved": 200,
    "greedy_found": 200,
    "greedy_missed": 0,
    "mean_size": 1.45,
    "size_counts": {
      "2": 66,
      "1": 122,
      "3": 12
    },
    "equals_chain": 0.055,
    "strict_subset_of_chain": 0.94,
    "chain_block_flip_rate": 0.925
  },
  "seed1": {
    "solved": 200,
    "greedy_found": 200,
    "greedy_missed": 0,
    "mean_size": 1.54,
    "size_counts": {
      "1": 92,
      "2": 108
    },
    "equals_chain": 0.0,
    "strict_subset_of_chain": 1.0,
    "chain_block_flip_rate": 0.645
  },
  "seed2": {
    "solved": 200,
    "greedy_found": 200,
    "greedy_missed": 0,
    "mean_size": 1.42,
    "size_counts": {
      "2": 84,
      "1": 116
    },
    "equals_chain": 0.0,
    "strict_subset_of_chain": 1.0,
    "chain_block_flip_rate": 0.64
  },
  "seed3": {
    "solved": 15,
    "note": "task not learned; skipped"
  },
  "seed4": {
    "solved": 195,
    "greedy_found": 195,
    "greedy_missed": 0,
    "mean_size": 1.6,
    "size_counts": {
      "1": 106,
      "2": 62,
      "3": 26,
      "4": 1
    },
    "equals_chain": 0.133,
    "strict_subset_of_chain": 0.856,
    "chain_block_flip_rate": 0.947
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/budget_sweep.json <==
{
  "seed0": {
    "n_blocks": 32,
    "k3": {
      "attention_max": 0.41,
      "attention_mean": 0.4833,
      "rollout": 0.4833,
      "trace": 0.9,
      "causal_ablation": 0.99,
      "annotated": 0.9933,
      "random": 0.0433,
      "chain_recall_rollout": 0.0767,
      "chain_recall_attention_max": 0.0,
      "context_fraction": 0.0938
    },
    "k4": {
      "attention_max": 0.3033,
      "attention_mean": 0.34,
      "rollout": 0.7667,
      "trace": 0.9767,
      "causal_ablation": 0.9833,
      "annotated": 0.9833,
      "random": 0.0333,
      "chain_recall_rollout": 0.61,
      "chain_recall_attention_max": 0.0133,
      "context_fraction": 0.125
    },
    "k5": {
      "attention_max": 0.2433,
      "attention_mean": 0.2933,
      "rollout": 0.93,
      "trace": 0.9733,
      "causal_ablation": 0.98,
      "annotated": 0.9767,
      "random": 0.0467,
      "chain_recall_rollout": 0.9233,
      "chain_recall_attention_max": 0.0333,
      "context_fraction": 0.1562
    },
    "k8": {
      "attention_max": 0.2567,
      "attention_mean": 0.2767,
      "rollout": 0.9767,
      "trace": 0.99,
      "causal_ablation": 0.9833,
      "annotated": 0.9933,
      "random": 0.0767,
      "chain_recall_rollout": 1.0,
      "chain_recall_attention_max": 0.09,
      "context_fraction": 0.25
    }
  },
  "seed1": {
    "n_blocks": 32,
    "k3": {
      "attention_max": 0.8667,
      "attention_mean": 0.9767,
      "rollout": 0.73,
      "trace": 0.9833,
      "causal_ablation": 0.9833,
      "annotated": 1.0,
      "random": 0.0467,
      "chain_recall_rollout": 0.07,
      "chain_recall_attention_max": 0.0733,
      "context_fraction": 0.0938
    },
    "k4": {
      "attention_max": 0.9633,
      "attention_mean": 0.9833,
      "rollout": 0.8733,
      "trace": 0.9867,
      "causal_ablation": 0.9867,
      "annotated": 1.0,
      "random": 0.05,
      "chain_recall_rollout": 0.3533,
      "chain_recall_attention_max": 0.2633,
      "context_fraction": 0.125
    },
    "k5": {
      "attention_max": 0.98,
      "attention_mean": 0.9867,
      "rollout": 0.94,
      "trace": 0.99,
      "causal_ablation": 0.9933,
      "annotated": 0.9967,
      "random": 0.0633,
      "chain_recall_rollout": 0.5667,
      "chain_recall_attention_max": 0.4367,
      "context_fraction": 0.1562
    },
    "k8": {
      "attention_max": 0.9967,
      "attention_mean": 0.9967,
      "rollout": 0.9933,
      "trace": 1.0,
      "causal_ablation": 0.9933,
      "annotated": 1.0,
      "random": 0.08,
      "chain_recall_rollout": 0.88,
      "chain_recall_attention_max": 0.6933,
      "context_fraction": 0.25
    }
  },
  "seed2": {
    "n_blocks": 32,
    "k3": {
      "attention_max": 0.69,
      "attention_mean": 0.4867,
      "rollout": 0.9867,
      "trace": 0.9933,
      "causal_ablation": 0.99,
      "annotated": 0.9967,
      "random": 0.0667,
      "chain_recall_rollout": 0.0867,
      "chain_recall_attention_max": 0.4567,
      "context_fraction": 0.0938
    },
    "k4": {
      "attention_max": 0.8367,
      "attention_mean": 0.66,
      "rollout": 0.9933,
      "trace": 0.9933,
      "causal_ablation": 1.0,
      "annotated": 1.0,
      "random": 0.06,
      "chain_recall_rollout": 0.3167,
      "chain_recall_attention_max": 0.6967,
      "context_fraction": 0.125
    },
    "k5": {
      "attention_max": 0.8533,
      "attention_mean": 0.7733,
      "rollout": 0.9933,
      "trace": 0.9967,
      "causal_ablation": 1.0,
      "annotated": 1.0,
      "random": 0.07,
      "chain_recall_rollout": 0.6033,
      "chain_recall_attention_max": 0.7433,
      "context_fraction": 0.1562
    },
    "k8": {
      "attention_max": 0.8633,
      "attention_mean": 0.8567,
      "rollout": 1.0,
      "trace": 0.9967,
      "causal_ablation": 1.0,
      "annotated": 0.9967,
      "random": 0.08,
      "chain_recall_rollout": 0.9233,
      "chain_recall_attention_max": 0.7833,
      "context_fraction": 0.25
    }
  },
  "seed4": {
    "n_blocks": 32,
    "k3": {
      "attention_max": 0.7,
      "attention_mean": 0.9333,
      "rollout": 0.24,
      "trace": 0.95,
      "causal_ablation": 0.9767,
      "annotated": 0.9933,
      "random": 0.0767,
      "chain_recall_rollout": 0.0333,
      "chain_recall_attention_max": 0.5667,
      "context_fraction": 0.0938
    },
    "k4": {
      "attention_max": 0.9367,
      "attention_mean": 0.96,
      "rollout": 0.3133,
      "trace": 0.96,
      "causal_ablation": 0.98,
      "annotated": 0.9967,
      "random": 0.0633,
      "chain_recall_rollout": 0.1667,
      "chain_recall_attention_max": 0.9167,
      "context_fraction": 0.125
    },
    "k5": {
      "attention_max": 0.9433,
      "attention_mean": 0.95,
      "rollout": 0.57,
      "trace": 0.95,
      "causal_ablation": 0.9833,
      "annotated": 0.99,
      "random": 0.06,
      "chain_recall_rollout": 0.49,
      "chain_recall_attention_max": 0.98,
      "context_fraction": 0.1562
    },
    "k8": {
      "attention_max": 0.9667,
      "attention_mean": 0.97,
      "rollout": 0.94,
      "trace": 0.97,
      "causal_ablation": 0.9867,
      "annotated": 0.9967,
      "random": 0.0467,
      "chain_recall_rollout": 0.95,
      "chain_recall_attention_max": 0.9967,
      "context_fraction": 0.25
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_cross_attention_coverage_seed0.json <==
{
  "depth2_lr0.001_rs0": {
    "multihop2_routed": 0.3467,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 0.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.0,
    "unique_routed": 0.9833,
    "latest_routed": 0.9533
  },
  "depth2_lr0.001_rs1": {
    "multihop2_routed": 0.38,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 0.0,
      "end_value": 0.997
    },
    "multihop2_full_chain_frac": 0.0,
    "unique_routed": 0.98,
    "latest_routed": 0.95
  },
  "depth2_lr0.001_rs2": {
    "multihop2_routed": 0.38,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 0.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.0,
    "unique_routed": 0.9767,
    "latest_routed": 0.9467
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_cross_attention_coverage_seed1.json <==
{
  "depth2_lr0.001_rs0": {
    "multihop2_routed": 0.9867,
    "multihop2_chain_recall": {
      "pointer1": 0.363,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.363,
    "unique_routed": 0.9367,
    "latest_routed": 0.9867
  },
  "depth2_lr0.001_rs1": {
    "multihop2_routed": 0.98,
    "multihop2_chain_recall": {
      "pointer1": 0.317,
      "pointer2": 1.0,
      "end_value": 0.997
    },
    "multihop2_full_chain_frac": 0.317,
    "unique_routed": 0.94,
    "latest_routed": 0.9867
  },
  "depth2_lr0.001_rs2": {
    "multihop2_routed": 0.9833,
    "multihop2_chain_recall": {
      "pointer1": 0.34,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.34,
    "unique_routed": 0.94,
    "latest_routed": 0.9833
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_cross_coverage_kl_seed0.json <==
{
  "depth2_lr0.001_rs0": {
    "multihop2_routed": 0.99,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.96,
    "latest_routed": 0.9567
  },
  "depth2_lr0.001_rs1": {
    "multihop2_routed": 0.9867,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 0.997
    },
    "multihop2_full_chain_frac": 0.997,
    "unique_routed": 0.9733,
    "latest_routed": 0.9567
  },
  "depth2_lr0.001_rs2": {
    "multihop2_routed": 0.99,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.9567,
    "latest_routed": 0.9567
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_cross_coverage_kl_seed1.json <==
{
  "depth2_lr0.001_rs0": {
    "multihop2_routed": 1.0,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.9667,
    "latest_routed": 0.9867
  },
  "depth2_lr0.001_rs1": {
    "multihop2_routed": 1.0,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.9733,
    "latest_routed": 0.9867
  },
  "depth2_lr0.001_rs2": {
    "multihop2_routed": 0.9967,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 0.997
    },
    "multihop2_full_chain_frac": 0.997,
    "unique_routed": 0.9667,
    "latest_routed": 0.9867
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_hard_causal.json <==
{
  "depth2_lr0.001_rs0": {
    "multihop2_routed": 0.9967,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.9933,
    "latest_routed": 0.9833,
    "multihop3_routed": 0.3833,
    "multihop3_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "pointer3": 0.997,
      "end_value": 1.0
    },
    "multihop3_full_chain_frac": 0.997
  },
  "depth2_lr0.001_rs0_transfer_seed1": {
    "multihop2_routed": 0.91,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.9933,
    "latest_routed": 0.9033
  },
  "depth2_lr0.001_rs1": {
    "multihop2_routed": 0.9933,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 0.997
    },
    "multihop2_full_chain_frac": 0.997,
    "unique_routed": 0.9967,
    "latest_routed": 0.9833,
    "multihop3_routed": 0.38,
    "multihop3_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "pointer3": 1.0,
      "end_value": 1.0
    },
    "multihop3_full_chain_frac": 1.0
  },
  "depth2_lr0.001_rs1_transfer_seed1": {
    "multihop2_routed": 0.9067,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 0.997
    },
    "multihop2_full_chain_frac": 0.997,
    "unique_routed": 0.9933,
    "latest_routed": 0.9033
  },
  "depth2_lr0.001_rs2": {
    "multihop2_routed": 0.9967,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.9933,
    "latest_routed": 0.9833,
    "multihop3_routed": 0.38,
    "multihop3_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "pointer3": 1.0,
      "end_value": 1.0
    },
    "multihop3_full_chain_frac": 1.0
  },
  "depth2_lr0.001_rs2_transfer_seed1": {
    "multihop2_routed": 0.91,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 1.0,
    "latest_routed": 0.9033
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_hard_imitation.json <==
{
  "depth2_lr0.001": {
    "multihop2_routed": 0.9733,
    "multihop2_chain_recall": {
      "pointer1": 0.973,
      "pointer2": 0.997,
      "end_value": 0.993
    },
    "multihop2_full_chain_frac": 0.963,
    "unique_routed": 0.9767,
    "latest_routed": 0.98,
    "multihop3_routed": 0.3633,
    "multihop3_chain_recall": {
      "pointer1": 0.993,
      "pointer2": 0.997,
      "pointer3": 0.98,
      "end_value": 0.97
    },
    "multihop3_full_chain_frac": 0.943
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_hard_trace.json <==
{
  "depth2_lr0.001_rs0": {
    "multihop2_routed": 0.99,
    "multihop2_chain_recall": {
      "pointer1": 0.99,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.99,
    "unique_routed": 0.97,
    "latest_routed": 0.9833,
    "multihop3_routed": 0.37,
    "multihop3_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "pointer3": 0.987,
      "end_value": 0.98
    },
    "multihop3_full_chain_frac": 0.967
  },
  "depth2_lr0.001_rs1": {
    "multihop2_routed": 0.9833,
    "multihop2_chain_recall": {
      "pointer1": 0.993,
      "pointer2": 1.0,
      "end_value": 0.993
    },
    "multihop2_full_chain_frac": 0.987,
    "unique_routed": 0.9667,
    "latest_routed": 0.9833,
    "multihop3_routed": 0.3767,
    "multihop3_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "pointer3": 0.993,
      "end_value": 0.99
    },
    "multihop3_full_chain_frac": 0.983
  },
  "depth2_lr0.001_rs2": {
    "multihop2_routed": 0.9933,
    "multihop2_chain_recall": {
      "pointer1": 0.997,
      "pointer2": 0.997,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.993,
    "unique_routed": 0.97,
    "latest_routed": 0.9767,
    "multihop3_routed": 0.38,
    "multihop3_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "pointer3": 0.997,
      "end_value": 1.0
    },
    "multihop3_full_chain_frac": 0.997
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_router_causal_seed0.json <==
{
  "depth2_lr0.001_rs0": {
    "multihop2_routed": 0.99,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.98,
    "latest_routed": 0.9567
  },
  "depth2_lr0.001_rs1": {
    "multihop2_routed": 0.9867,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 0.997
    },
    "multihop2_full_chain_frac": 0.997,
    "unique_routed": 0.9667,
    "latest_routed": 0.9567
  },
  "depth2_lr0.001_rs2": {
    "multihop2_routed": 0.99,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.9533,
    "latest_routed": 0.9567
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_router_causal_seed1.json <==
{
  "depth2_lr0.001_rs0": {
    "multihop2_routed": 1.0,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.9667,
    "latest_routed": 0.9867
  },
  "depth2_lr0.001_rs1": {
    "multihop2_routed": 1.0,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.9733,
    "latest_routed": 0.9867
  },
  "depth2_lr0.001_rs2": {
    "multihop2_routed": 1.0,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.97,
    "latest_routed": 0.9867
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_router_causal_seed2.json <==
{
  "depth2_lr0.001_rs0": {
    "multihop2_routed": 0.9933,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.9933,
    "latest_routed": 0.9967
  },
  "depth2_lr0.001_rs1": {
    "multihop2_routed": 0.9933,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.9933,
    "latest_routed": 0.9967
  },
  "depth2_lr0.001_rs2": {
    "multihop2_routed": 0.9933,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 1.0,
    "latest_routed": 0.9967
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_router_causal_seed4.json <==
{
  "depth2_lr0.001_rs0": {
    "multihop2_routed": 0.99,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.95,
    "latest_routed": 0.9433
  },
  "depth2_lr0.001_rs1": {
    "multihop2_routed": 0.99,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.9467,
    "latest_routed": 0.9433
  },
  "depth2_lr0.001_rs2": {
    "multihop2_routed": 0.99,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.9567,
    "latest_routed": 0.9433
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_router_grid.json <==
{
  "depth2_lr0.0003": {
    "multihop2_routed": 0.99,
    "chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "full_chain_frac": 1.0,
    "unique_routed": 0.9667,
    "latest_routed": 0.9567
  },
  "depth2_lr0.001": {
    "multihop2_routed": 0.99,
    "chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "full_chain_frac": 1.0,
    "unique_routed": 0.9767,
    "latest_routed": 0.9567
  },
  "depth4_lr0.0003": {
    "multihop2_routed": 0.9867,
    "chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 0.997
    },
    "full_chain_frac": 0.997,
    "unique_routed": 0.99,
    "latest_routed": 0.9567
  },
  "depth4_lr0.001": {
    "multihop2_routed": 0.99,
    "chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "full_chain_frac": 1.0,
    "unique_routed": 0.9667,
    "latest_routed": 0.9567
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_router_imitation.json <==
{
  "depth2_lr0.001": {
    "multihop2_routed": 0.4067,
    "chain_recall": {
      "pointer1": 1.0,
      "pointer2": 0.0,
      "end_value": 0.993
    },
    "full_chain_frac": 0.0,
    "unique_routed": 0.9733,
    "latest_routed": 0.95
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_router_imitation_seed0.json <==
{
  "depth2_lr0.001_rs0": {
    "multihop2_routed": 0.3633,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 0.003,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.003,
    "unique_routed": 0.9767,
    "latest_routed": 0.9467
  },
  "depth2_lr0.001_rs1": {
    "multihop2_routed": 0.3833,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 0.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.0,
    "unique_routed": 0.98,
    "latest_routed": 0.9467
  },
  "depth2_lr0.001_rs2": {
    "multihop2_routed": 0.3733,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 0.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.0,
    "unique_routed": 0.9767,
    "latest_routed": 0.9467
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_router_imitation_seed1.json <==
{
  "depth2_lr0.001_rs0": {
    "multihop2_routed": 0.9767,
    "multihop2_chain_recall": {
      "pointer1": 0.37,
      "pointer2": 0.993,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.37,
    "unique_routed": 0.94,
    "latest_routed": 0.9833
  },
  "depth2_lr0.001_rs1": {
    "multihop2_routed": 0.98,
    "multihop2_chain_recall": {
      "pointer1": 0.337,
      "pointer2": 0.997,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.337,
    "unique_routed": 0.94,
    "latest_routed": 0.98
  },
  "depth2_lr0.001_rs2": {
    "multihop2_routed": 0.9733,
    "multihop2_chain_recall": {
      "pointer1": 0.297,
      "pointer2": 0.99,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.297,
    "unique_routed": 0.9433,
    "latest_routed": 0.9833
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_router_imitation_seed2.json <==
{
  "depth2_lr0.001_rs0": {
    "multihop2_routed": 0.4767,
    "multihop2_chain_recall": {
      "pointer1": 0.963,
      "pointer2": 0.323,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.313,
    "unique_routed": 0.99,
    "latest_routed": 0.9867
  },
  "depth2_lr0.001_rs1": {
    "multihop2_routed": 0.4367,
    "multihop2_chain_recall": {
      "pointer1": 0.963,
      "pointer2": 0.277,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.273,
    "unique_routed": 0.9933,
    "latest_routed": 0.9867
  },
  "depth2_lr0.001_rs2": {
    "multihop2_routed": 0.5133,
    "multihop2_chain_recall": {
      "pointer1": 0.983,
      "pointer2": 0.343,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.337,
    "unique_routed": 0.9933,
    "latest_routed": 0.9867
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_router_imitation_seed4.json <==
{
  "depth2_lr0.001_rs0": {
    "multihop2_routed": 0.93,
    "multihop2_chain_recall": {
      "pointer1": 0.997,
      "pointer2": 0.927,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.927,
    "unique_routed": 0.9167,
    "latest_routed": 0.92
  },
  "depth2_lr0.001_rs1": {
    "multihop2_routed": 0.93,
    "multihop2_chain_recall": {
      "pointer1": 0.997,
      "pointer2": 0.937,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.937,
    "unique_routed": 0.9133,
    "latest_routed": 0.9167
  },
  "depth2_lr0.001_rs2": {
    "multihop2_routed": 0.9433,
    "multihop2_chain_recall": {
      "pointer1": 0.997,
      "pointer2": 0.95,
      "end_value": 0.997
    },
    "multihop2_full_chain_frac": 0.947,
    "unique_routed": 0.9133,
    "latest_routed": 0.92
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_router_trace_seed0.json <==
{
  "depth2_lr0.001_rs0": {
    "multihop2_routed": 0.99,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 0.99,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.99,
    "unique_routed": 0.9833,
    "latest_routed": 0.9567
  },
  "depth2_lr0.001_rs1": {
    "multihop2_routed": 0.99,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 0.98,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.98,
    "unique_routed": 0.98,
    "latest_routed": 0.9533
  },
  "depth2_lr0.001_rs2": {
    "multihop2_routed": 0.9833,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 0.983,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.983,
    "unique_routed": 0.9667,
    "latest_routed": 0.9533
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_router_trace_seed1.json <==
{
  "depth2_lr0.001_rs0": {
    "multihop2_routed": 0.99,
    "multihop2_chain_recall": {
      "pointer1": 0.637,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.637,
    "unique_routed": 0.94,
    "latest_routed": 0.9833
  },
  "depth2_lr0.001_rs1": {
    "multihop2_routed": 0.99,
    "multihop2_chain_recall": {
      "pointer1": 0.667,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.667,
    "unique_routed": 0.9367,
    "latest_routed": 0.9833
  },
  "depth2_lr0.001_rs2": {
    "multihop2_routed": 0.9867,
    "multihop2_chain_recall": {
      "pointer1": 0.68,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.68,
    "unique_routed": 0.9367,
    "latest_routed": 0.9833
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_router_trace_seed2.json <==
{
  "depth2_lr0.001_rs0": {
    "multihop2_routed": 0.99,
    "multihop2_chain_recall": {
      "pointer1": 0.897,
      "pointer2": 1.0,
      "end_value": 0.997
    },
    "multihop2_full_chain_frac": 0.897,
    "unique_routed": 0.9933,
    "latest_routed": 0.9967
  },
  "depth2_lr0.001_rs1": {
    "multihop2_routed": 0.99,
    "multihop2_chain_recall": {
      "pointer1": 0.897,
      "pointer2": 1.0,
      "end_value": 0.997
    },
    "multihop2_full_chain_frac": 0.893,
    "unique_routed": 0.99,
    "latest_routed": 0.9967
  },
  "depth2_lr0.001_rs2": {
    "multihop2_routed": 0.9933,
    "multihop2_chain_recall": {
      "pointer1": 0.903,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.903,
    "unique_routed": 0.9933,
    "latest_routed": 0.9967
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_router_trace_seed4.json <==
{
  "depth2_lr0.001_rs0": {
    "multihop2_routed": 0.98,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 0.99
    },
    "multihop2_full_chain_frac": 0.99,
    "unique_routed": 0.9167,
    "latest_routed": 0.92
  },
  "depth2_lr0.001_rs1": {
    "multihop2_routed": 0.9833,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 0.99
    },
    "multihop2_full_chain_frac": 0.99,
    "unique_routed": 0.91,
    "latest_routed": 0.92
  },
  "depth2_lr0.001_rs2": {
    "multihop2_routed": 0.9767,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 0.987
    },
    "multihop2_full_chain_frac": 0.987,
    "unique_routed": 0.91,
    "latest_routed": 0.9133
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/chain_router_transfer.json <==
{
  "depth2_lr0.001": {
    "multihop2_routed": 0.9833,
    "chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 0.993
    },
    "full_chain_frac": 0.993,
    "unique_routed": 0.9733,
    "latest_routed": 0.9567
  },
  "depth2_lr0.001_transfer_seed1": {
    "multihop2_routed": 0.9933,
    "chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 0.993
    },
    "full_chain_frac": 0.993,
    "unique_routed": 0.9667,
    "latest_routed": 0.9867
  },
  "depth2_lr0.001_transfer_seed2": {
    "multihop2_routed": 0.9867,
    "chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 0.993
    },
    "full_chain_frac": 0.993,
    "unique_routed": 0.9967,
    "latest_routed": 0.9967
  },
  "depth2_lr0.001_transfer_seed4": {
    "multihop2_routed": 0.9833,
    "chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 0.993
    },
    "full_chain_frac": 0.993,
    "unique_routed": 0.9333,
    "latest_routed": 0.9433
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/hardened_dense_baselines.json <==
{
  "seed0": {
    "multihop2": 0.9733,
    "multihop3": 0.05,
    "unique": 0.9733,
    "latest": 0.99
  },
  "seed1": {
    "multihop2": 0.0533,
    "multihop3": 0.0733,
    "unique": 1.0,
    "latest": 0.9933
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/ksweep_causal_seed0.json <==
{
  "depth2_lr0.001": {
    "multihop2_routed": 0.99,
    "multihop2_routed_k4": 0.9933,
    "multihop2_routed_k5": 0.9933,
    "multihop2_routed_k8": 0.9933,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.9867,
    "unique_routed_k4": 0.9767,
    "unique_routed_k5": 0.98,
    "unique_routed_k8": 0.99,
    "latest_routed": 0.9567,
    "latest_routed_k4": 0.97,
    "latest_routed_k5": 0.97,
    "latest_routed_k8": 0.9867
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/ksweep_causal_seed1.json <==
{
  "depth2_lr0.001": {
    "multihop2_routed": 1.0,
    "multihop2_routed_k4": 1.0,
    "multihop2_routed_k5": 1.0,
    "multihop2_routed_k8": 0.9967,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.96,
    "unique_routed_k4": 0.9567,
    "unique_routed_k5": 0.96,
    "unique_routed_k8": 0.9467,
    "latest_routed": 0.9867,
    "latest_routed_k4": 0.9833,
    "latest_routed_k5": 0.9967,
    "latest_routed_k8": 0.9933
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/ksweep_causal_seed2.json <==
{
  "depth2_lr0.001": {
    "multihop2_routed": 0.9933,
    "multihop2_routed_k4": 0.99,
    "multihop2_routed_k5": 0.9933,
    "multihop2_routed_k8": 0.9933,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.9967,
    "unique_routed_k4": 1.0,
    "unique_routed_k5": 0.9967,
    "unique_routed_k8": 0.9967,
    "latest_routed": 0.9967,
    "latest_routed_k4": 0.9967,
    "latest_routed_k5": 0.9933,
    "latest_routed_k8": 0.9967
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/ksweep_causal_seed4.json <==
{
  "depth2_lr0.001": {
    "multihop2_routed": 0.99,
    "multihop2_routed_k4": 0.97,
    "multihop2_routed_k5": 0.9633,
    "multihop2_routed_k8": 0.9767,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 1.0,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 1.0,
    "unique_routed": 0.9333,
    "unique_routed_k4": 0.9333,
    "unique_routed_k5": 0.9333,
    "unique_routed_k8": 0.9333,
    "latest_routed": 0.9433,
    "latest_routed_k4": 0.9733,
    "latest_routed_k5": 0.9733,
    "latest_routed_k8": 0.9767
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/ksweep_imitation_seed0.json <==
{
  "depth2_lr0.001": {
    "multihop2_routed": 0.37,
    "multihop2_routed_k4": 0.2867,
    "multihop2_routed_k5": 0.2233,
    "multihop2_routed_k8": 0.1833,
    "multihop2_chain_recall": {
      "pointer1": 1.0,
      "pointer2": 0.007,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.007,
    "unique_routed": 0.9767,
    "unique_routed_k4": 0.9867,
    "unique_routed_k5": 0.9867,
    "unique_routed_k8": 0.9867,
    "latest_routed": 0.95,
    "latest_routed_k4": 0.9567,
    "latest_routed_k5": 0.97,
    "latest_routed_k8": 0.9733
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/ksweep_imitation_seed1.json <==
{
  "depth2_lr0.001": {
    "multihop2_routed": 0.9767,
    "multihop2_routed_k4": 0.9933,
    "multihop2_routed_k5": 1.0,
    "multihop2_routed_k8": 0.9933,
    "multihop2_chain_recall": {
      "pointer1": 0.353,
      "pointer2": 0.993,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.353,
    "unique_routed": 0.94,
    "unique_routed_k4": 0.9433,
    "unique_routed_k5": 0.94,
    "unique_routed_k8": 0.9367,
    "latest_routed": 0.98,
    "latest_routed_k4": 0.9867,
    "latest_routed_k5": 0.99,
    "latest_routed_k8": 1.0
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/ksweep_imitation_seed2.json <==
{
  "depth2_lr0.001": {
    "multihop2_routed": 0.5067,
    "multihop2_routed_k4": 0.7433,
    "multihop2_routed_k5": 0.87,
    "multihop2_routed_k8": 0.9733,
    "multihop2_chain_recall": {
      "pointer1": 0.98,
      "pointer2": 0.353,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.347,
    "unique_routed": 0.99,
    "unique_routed_k4": 0.9967,
    "unique_routed_k5": 0.9933,
    "unique_routed_k8": 0.99,
    "latest_routed": 0.9867,
    "latest_routed_k4": 0.99,
    "latest_routed_k5": 0.99,
    "latest_routed_k8": 0.9867
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/ksweep_imitation_seed4.json <==
{
  "depth2_lr0.001": {
    "multihop2_routed": 0.9267,
    "multihop2_routed_k4": 0.9433,
    "multihop2_routed_k5": 0.95,
    "multihop2_routed_k8": 0.96,
    "multihop2_chain_recall": {
      "pointer1": 0.993,
      "pointer2": 0.937,
      "end_value": 1.0
    },
    "multihop2_full_chain_frac": 0.933,
    "unique_routed": 0.9133,
    "unique_routed_k4": 0.9167,
    "unique_routed_k5": 0.9167,
    "unique_routed_k8": 0.9233,
    "latest_routed": 0.9167,
    "latest_routed_k4": 0.93,
    "latest_routed_k5": 0.96,
    "latest_routed_k8": 0.9667
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/multihop_router.json <==
{
  "n": 300,
  "end_recall_answer_blinded": 0.07333333333333333,
  "routed_acc_answer_blinded": 0.08333333333333333,
  "recall": {
    "pointer1": 1.0,
    "pointer2": 1.0,
    "end_value": 0.8466666666666667
  },
  "end_rank_mean": 2.1866666666666665,
  "end_rank_top1_frac": 0.0,
  "selections_with_full_chain": 0.8466666666666667,
  "third_slot_when_end_missed": {
    "value": 46
  },
  "n_without_end": 46,
  "routed_acc_all": 0.9,
  "routed_acc_with_end": 0.984251968503937,
  "routed_acc_without_end": 0.43478260869565216
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/oracle_routing.json <==
{
  "seed0": {
    "multihop_oracle_attention_max": 0.41,
    "multihop_oracle_attention_mean": 0.483,
    "multihop_oracle_attention_best_layer": 0.297,
    "multihop_oracle_attention_by_layer": [
      0.08,
      0.04,
      0.05,
      0.067,
      0.297,
      0.283
    ],
    "multihop_oracle_ablation_rank": 0.99,
    "multihop_oracle_annotated": 0.993,
    "unique_oracle_attention_max": 0.967,
    "unique_oracle_attention_mean": 0.977,
    "unique_oracle_attention_best_layer": 0.963,
    "unique_oracle_attention_by_layer": [
      0.13,
      0.217,
      0.963,
      0.957,
      0.93,
      0.92
    ],
    "unique_oracle_ablation_rank": 0.963,
    "unique_oracle_annotated": 0.973
  },
  "seed1": {
    "multihop_oracle_attention_max": 0.867,
    "multihop_oracle_attention_mean": 0.977,
    "multihop_oracle_attention_best_layer": 0.51,
    "multihop_oracle_attention_by_layer": [
      0.063,
      0.043,
      0.123,
      0.51,
      0.413,
      0.427
    ],
    "multihop_oracle_ablation_rank": 0.983,
    "multihop_oracle_annotated": 1.0,
    "unique_oracle_attention_max": 0.947,
    "unique_oracle_attention_mean": 0.95,
    "unique_oracle_attention_best_layer": 0.953,
    "unique_oracle_attention_by_layer": [
      0.15,
      0.377,
      0.947,
      0.953,
      0.94,
      0.947
    ],
    "unique_oracle_ablation_rank": 0.99,
    "unique_oracle_annotated": 0.993
  },
  "seed2": {
    "multihop_oracle_attention_max": 0.69,
    "multihop_oracle_attention_mean": 0.487,
    "multihop_oracle_attention_best_layer": 0.547,
    "multihop_oracle_attention_by_layer": [
      0.07,
      0.033,
      0.067,
      0.547,
      0.487,
      0.53
    ],
    "multihop_oracle_ablation_rank": 0.99,
    "multihop_oracle_annotated": 0.997,
    "unique_oracle_attention_max": 0.997,
    "unique_oracle_attention_mean": 0.993,
    "unique_oracle_attention_best_layer": 0.997,
    "unique_oracle_attention_by_layer": [
      0.14,
      0.243,
      0.997,
      0.993,
      0.997,
      0.993
    ],
    "unique_oracle_ablation_rank": 0.987,
    "unique_oracle_annotated": 0.997
  },
  "seed4": {
    "multihop_oracle_attention_max": 0.7,
    "multihop_oracle_attention_mean": 0.933,
    "multihop_oracle_attention_best_layer": 0.21,
    "multihop_oracle_attention_by_layer": [
      0.07,
      0.05,
      0.063,
      0.087,
      0.203,
      0.21
    ],
    "multihop_oracle_ablation_rank": 0.977,
    "multihop_oracle_annotated": 0.993,
    "unique_oracle_attention_max": 0.91,
    "unique_oracle_attention_mean": 0.9,
    "unique_oracle_attention_best_layer": 0.903,
    "unique_oracle_attention_by_layer": [
      0.13,
      0.167,
      0.903,
      0.903,
      0.883,
      0.87
    ],
    "unique_oracle_ablation_rank": 0.99,
    "unique_oracle_annotated": 0.983
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/per_query_routing.json <==
{
  "seed0": {
    "multihop_attention_global_max": 0.41,
    "multihop_attention_global_mean": 0.4833,
    "multihop_causal_global": 0.99,
    "multihop_causal_budget": 0.0938,
    "multihop_attention_per_query": 0.9833,
    "multihop_attention_per_query_row_budget": 0.0938,
    "multihop_attention_per_query_context_budget": 1.0,
    "multihop_attention_per_query_avg": 0.9833,
    "multihop_attention_per_query_avg_row_budget": 0.0938,
    "multihop_attention_per_query_avg_context_budget": 1.0,
    "multihop_attention_decode_only": 0.9967,
    "multihop_attention_decode_only_row_budget": 0.9965,
    "multihop_attention_decode_only_context_budget": 1.0,
    "unique_attention_global_max": 0.9667,
    "unique_attention_global_mean": 0.9767,
    "unique_causal_global": 0.9633,
    "unique_causal_budget": 0.0938,
    "unique_attention_per_query": 0.98,
    "unique_attention_per_query_row_budget": 0.0938,
    "unique_attention_per_query_context_budget": 1.0,
    "unique_attention_per_query_avg": 0.9767,
    "unique_attention_per_query_avg_row_budget": 0.0938,
    "unique_attention_per_query_avg_context_budget": 1.0,
    "unique_attention_decode_only": 0.98,
    "unique_attention_decode_only_row_budget": 0.9965,
    "unique_attention_decode_only_context_budget": 1.0
  },
  "seed1": {
    "multihop_attention_global_max": 0.8667,
    "multihop_attention_global_mean": 0.9767,
    "multihop_causal_global": 0.9833,
    "multihop_causal_budget": 0.0938,
    "multihop_attention_per_query": 0.9933,
    "multihop_attention_per_query_row_budget": 0.0938,
    "multihop_attention_per_query_context_budget": 1.0,
    "multihop_attention_per_query_avg": 0.9767,
    "multihop_attention_per_query_avg_row_budget": 0.0938,
    "multihop_attention_per_query_avg_context_budget": 1.0,
    "multihop_attention_decode_only": 0.9933,
    "multihop_attention_decode_only_row_budget": 0.9965,
    "multihop_attention_decode_only_context_budget": 1.0,
    "unique_attention_global_max": 0.9467,
    "unique_attention_global_mean": 0.95,
    "unique_causal_global": 0.99,
    "unique_causal_budget": 0.0938,
    "unique_attention_per_query": 0.9433,
    "unique_attention_per_query_row_budget": 0.0938,
    "unique_attention_per_query_context_budget": 1.0,
    "unique_attention_per_query_avg": 0.9467,
    "unique_attention_per_query_avg_row_budget": 0.0938,
    "unique_attention_per_query_avg_context_budget": 1.0,
    "unique_attention_decode_only": 0.9433,
    "unique_attention_decode_only_row_budget": 0.9965,
    "unique_attention_decode_only_context_budget": 1.0
  },
  "seed2": {
    "multihop_attention_global_max": 0.69,
    "multihop_attention_global_mean": 0.4867,
    "multihop_causal_global": 0.99,
    "multihop_causal_budget": 0.0938,
    "multihop_attention_per_query": 1.0,
    "multihop_attention_per_query_row_budget": 0.0938,
    "multihop_attention_per_query_context_budget": 1.0,
    "multihop_attention_per_query_avg": 0.9267,
    "multihop_attention_per_query_avg_row_budget": 0.0938,
    "multihop_attention_per_query_avg_context_budget": 1.0,
    "multihop_attention_decode_only": 1.0,
    "multihop_attention_decode_only_row_budget": 0.9965,
    "multihop_attention_decode_only_context_budget": 1.0,
    "unique_attention_global_max": 0.9967,
    "unique_attention_global_mean": 0.9933,
    "unique_causal_global": 0.9867,
    "unique_causal_budget": 0.0938,
    "unique_attention_per_query": 0.9967,
    "unique_attention_per_query_row_budget": 0.0938,
    "unique_attention_per_query_context_budget": 1.0,
    "unique_attention_per_query_avg": 0.9967,
    "unique_attention_per_query_avg_row_budget": 0.0938,
    "unique_attention_per_query_avg_context_budget": 1.0,
    "unique_attention_decode_only": 0.9933,
    "unique_attention_decode_only_row_budget": 0.9965,
    "unique_attention_decode_only_context_budget": 1.0
  },
  "seed4": {
    "multihop_attention_global_max": 0.7,
    "multihop_attention_global_mean": 0.9333,
    "multihop_causal_global": 0.9767,
    "multihop_causal_budget": 0.0938,
    "multihop_attention_per_query": 0.9433,
    "multihop_attention_per_query_row_budget": 0.0938,
    "multihop_attention_per_query_context_budget": 1.0,
    "multihop_attention_per_query_avg": 0.9267,
    "multihop_attention_per_query_avg_row_budget": 0.0938,
    "multihop_attention_per_query_avg_context_budget": 1.0,
    "multihop_attention_decode_only": 0.9567,
    "multihop_attention_decode_only_row_budget": 0.9965,
    "multihop_attention_decode_only_context_budget": 1.0,
    "unique_attention_global_max": 0.91,
    "unique_attention_global_mean": 0.9,
    "unique_causal_global": 0.99,
    "unique_causal_budget": 0.0938,
    "unique_attention_per_query": 0.91,
    "unique_attention_per_query_row_budget": 0.0938,
    "unique_attention_per_query_context_budget": 1.0,
    "unique_attention_per_query_avg": 0.9067,
    "unique_attention_per_query_avg_row_budget": 0.0938,
    "unique_attention_per_query_avg_context_budget": 1.0,
    "unique_attention_decode_only": 0.8933,
    "unique_attention_decode_only_row_budget": 0.9965,
    "unique_attention_decode_only_context_budget": 1.0
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/perquery_router.json <==
{
  "seed0": {
    "k3": {
      "multihop2_perquery_routed": 0.1233,
      "multihop2_row_budget": 0.0938,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.06,
      "unique_perquery_routed": 0.4467,
      "unique_row_budget": 0.0938,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.4467,
      "latest_perquery_routed": 0.6533,
      "latest_row_budget": 0.0938,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.66
    },
    "k4": {
      "multihop2_perquery_routed": 0.14,
      "multihop2_row_budget": 0.125,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.0833,
      "unique_perquery_routed": 0.5667,
      "unique_row_budget": 0.125,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.5633,
      "latest_perquery_routed": 0.7433,
      "latest_row_budget": 0.125,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.7633
    },
    "k5": {
      "multihop2_perquery_routed": 0.15,
      "multihop2_row_budget": 0.1562,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.0967,
      "unique_perquery_routed": 0.66,
      "unique_row_budget": 0.1562,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.6533,
      "latest_perquery_routed": 0.7967,
      "latest_row_budget": 0.1562,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.8133
    },
    "k8": {
      "multihop2_perquery_routed": 0.3,
      "multihop2_row_budget": 0.25,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.16,
      "unique_perquery_routed": 0.82,
      "unique_row_budget": 0.25,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.82,
      "latest_perquery_routed": 0.92,
      "latest_row_budget": 0.25,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.91
    }
  },
  "seed1": {
    "k3": {
      "multihop2_perquery_routed": 0.1133,
      "multihop2_row_budget": 0.0938,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.11,
      "unique_perquery_routed": 0.3333,
      "unique_row_budget": 0.0938,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.3333,
      "latest_perquery_routed": 0.6033,
      "latest_row_budget": 0.0938,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.6133
    },
    "k4": {
      "multihop2_perquery_routed": 0.1633,
      "multihop2_row_budget": 0.125,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.16,
      "unique_perquery_routed": 0.3633,
      "unique_row_budget": 0.125,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.3667,
      "latest_perquery_routed": 0.67,
      "latest_row_budget": 0.125,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.6833
    },
    "k5": {
      "multihop2_perquery_routed": 0.2267,
      "multihop2_row_budget": 0.1562,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.2267,
      "unique_perquery_routed": 0.41,
      "unique_row_budget": 0.1562,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.4033,
      "latest_perquery_routed": 0.7133,
      "latest_row_budget": 0.1562,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.7167
    },
    "k8": {
      "multihop2_perquery_routed": 0.41,
      "multihop2_row_budget": 0.25,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.4167,
      "unique_perquery_routed": 0.56,
      "unique_row_budget": 0.25,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.57,
      "latest_perquery_routed": 0.8333,
      "latest_row_budget": 0.25,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.86
    }
  },
  "seed2": {
    "k3": {
      "multihop2_perquery_routed": 0.1,
      "multihop2_row_budget": 0.0938,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.1333,
      "unique_perquery_routed": 0.3633,
      "unique_row_budget": 0.0938,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.3633,
      "latest_perquery_routed": 0.48,
      "latest_row_budget": 0.0938,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.5133
    },
    "k4": {
      "multihop2_perquery_routed": 0.1633,
      "multihop2_row_budget": 0.125,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.2,
      "unique_perquery_routed": 0.4133,
      "unique_row_budget": 0.125,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.4133,
      "latest_perquery_routed": 0.5667,
      "latest_row_budget": 0.125,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.6167
    },
    "k5": {
      "multihop2_perquery_routed": 0.2033,
      "multihop2_row_budget": 0.1562,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.2567,
      "unique_perquery_routed": 0.4767,
      "unique_row_budget": 0.1562,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.48,
      "latest_perquery_routed": 0.6533,
      "latest_row_budget": 0.1562,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.7233
    },
    "k8": {
      "multihop2_perquery_routed": 0.36,
      "multihop2_row_budget": 0.25,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.3867,
      "unique_perquery_routed": 0.63,
      "unique_row_budget": 0.25,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.63,
      "latest_perquery_routed": 0.7433,
      "latest_row_budget": 0.25,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.8733
    }
  },
  "seed4": {
    "k3": {
      "multihop2_perquery_routed": 0.0733,
      "multihop2_row_budget": 0.0938,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.0867,
      "unique_perquery_routed": 0.42,
      "unique_row_budget": 0.0938,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.4167,
      "latest_perquery_routed": 0.6233,
      "latest_row_budget": 0.0938,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.61
    },
    "k4": {
      "multihop2_perquery_routed": 0.0833,
      "multihop2_row_budget": 0.125,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.0933,
      "unique_perquery_routed": 0.5033,
      "unique_row_budget": 0.125,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.4933,
      "latest_perquery_routed": 0.7233,
      "latest_row_budget": 0.125,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.72
    },
    "k5": {
      "multihop2_perquery_routed": 0.1467,
      "multihop2_row_budget": 0.1562,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.1333,
      "unique_perquery_routed": 0.55,
      "unique_row_budget": 0.1562,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.56,
      "latest_perquery_routed": 0.78,
      "latest_row_budget": 0.1562,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.7933
    },
    "k8": {
      "multihop2_perquery_routed": 0.2667,
      "multihop2_row_budget": 0.25,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.2667,
      "unique_perquery_routed": 0.7533,
      "unique_row_budget": 0.25,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.77,
      "latest_perquery_routed": 0.8667,
      "latest_row_budget": 0.25,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.91
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/perquery_router_chain.json <==
{
  "seed0": {
    "k3": {
      "multihop2_perquery_routed": 0.1367,
      "multihop2_row_budget": 0.0938,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.08,
      "unique_perquery_routed": 0.3033,
      "unique_row_budget": 0.0938,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.31,
      "latest_perquery_routed": 0.4733,
      "latest_row_budget": 0.0938,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.48
    },
    "k4": {
      "multihop2_perquery_routed": 0.1767,
      "multihop2_row_budget": 0.125,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.1267,
      "unique_perquery_routed": 0.4033,
      "unique_row_budget": 0.125,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.4067,
      "latest_perquery_routed": 0.5733,
      "latest_row_budget": 0.125,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.5833
    },
    "k5": {
      "multihop2_perquery_routed": 0.2333,
      "multihop2_row_budget": 0.1562,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.13,
      "unique_perquery_routed": 0.4767,
      "unique_row_budget": 0.1562,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.48,
      "latest_perquery_routed": 0.66,
      "latest_row_budget": 0.1562,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.6633
    },
    "k8": {
      "multihop2_perquery_routed": 0.4633,
      "multihop2_row_budget": 0.25,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.2733,
      "unique_perquery_routed": 0.67,
      "unique_row_budget": 0.25,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.6667,
      "latest_perquery_routed": 0.8233,
      "latest_row_budget": 0.25,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.8133
    }
  },
  "seed1": {
    "k3": {
      "multihop2_perquery_routed": 0.98,
      "multihop2_row_budget": 0.0938,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.9767,
      "unique_perquery_routed": 0.67,
      "unique_row_budget": 0.0938,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.6833,
      "latest_perquery_routed": 0.6267,
      "latest_row_budget": 0.0938,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.6733
    },
    "k4": {
      "multihop2_perquery_routed": 0.9867,
      "multihop2_row_budget": 0.125,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.99,
      "unique_perquery_routed": 0.7533,
      "unique_row_budget": 0.125,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.7667,
      "latest_perquery_routed": 0.73,
      "latest_row_budget": 0.125,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.8167
    },
    "k5": {
      "multihop2_perquery_routed": 0.9833,
      "multihop2_row_budget": 0.1562,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.99,
      "unique_perquery_routed": 0.8167,
      "unique_row_budget": 0.1562,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.83,
      "latest_perquery_routed": 0.7933,
      "latest_row_budget": 0.1562,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.8833
    },
    "k8": {
      "multihop2_perquery_routed": 0.9867,
      "multihop2_row_budget": 0.25,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.9933,
      "unique_perquery_routed": 0.8933,
      "unique_row_budget": 0.25,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.9033,
      "latest_perquery_routed": 0.8967,
      "latest_row_budget": 0.25,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.96
    }
  },
  "seed2": {
    "k3": {
      "multihop2_perquery_routed": 0.9633,
      "multihop2_row_budget": 0.0938,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.8233,
      "unique_perquery_routed": 0.4267,
      "unique_row_budget": 0.0938,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.4267,
      "latest_perquery_routed": 0.6233,
      "latest_row_budget": 0.0938,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.6267
    },
    "k4": {
      "multihop2_perquery_routed": 0.9833,
      "multihop2_row_budget": 0.125,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.9367,
      "unique_perquery_routed": 0.5067,
      "unique_row_budget": 0.125,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.5067,
      "latest_perquery_routed": 0.6933,
      "latest_row_budget": 0.125,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.6967
    },
    "k5": {
      "multihop2_perquery_routed": 0.9933,
      "multihop2_row_budget": 0.1562,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.9767,
      "unique_perquery_routed": 0.5867,
      "unique_row_budget": 0.1562,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.5867,
      "latest_perquery_routed": 0.7667,
      "latest_row_budget": 0.1562,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.77
    },
    "k8": {
      "multihop2_perquery_routed": 0.99,
      "multihop2_row_budget": 0.25,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.99,
      "unique_perquery_routed": 0.79,
      "unique_row_budget": 0.25,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.79,
      "latest_perquery_routed": 0.8967,
      "latest_row_budget": 0.25,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.8967
    }
  },
  "seed4": {
    "k3": {
      "multihop2_perquery_routed": 0.38,
      "multihop2_row_budget": 0.0938,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.39,
      "unique_perquery_routed": 0.58,
      "unique_row_budget": 0.0938,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.58,
      "latest_perquery_routed": 0.67,
      "latest_row_budget": 0.0938,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.69
    },
    "k4": {
      "multihop2_perquery_routed": 0.5333,
      "multihop2_row_budget": 0.125,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.5233,
      "unique_perquery_routed": 0.6567,
      "unique_row_budget": 0.125,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.6567,
      "latest_perquery_routed": 0.74,
      "latest_row_budget": 0.125,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.7567
    },
    "k5": {
      "multihop2_perquery_routed": 0.6567,
      "multihop2_row_budget": 0.1562,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.6667,
      "unique_perquery_routed": 0.7067,
      "unique_row_budget": 0.1562,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.71,
      "latest_perquery_routed": 0.7733,
      "latest_row_budget": 0.1562,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.8167
    },
    "k8": {
      "multihop2_perquery_routed": 0.8467,
      "multihop2_row_budget": 0.25,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.8433,
      "unique_perquery_routed": 0.8233,
      "unique_row_budget": 0.25,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.8433,
      "latest_perquery_routed": 0.89,
      "latest_row_budget": 0.25,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.9367
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/perquery_router_chain_rs1.json <==
{
  "seed0": {
    "k3": {
      "multihop2_perquery_routed": 0.12,
      "multihop2_row_budget": 0.0938,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.0567,
      "unique_perquery_routed": 0.2767,
      "unique_row_budget": 0.0938,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.2767,
      "latest_perquery_routed": 0.4467,
      "latest_row_budget": 0.0938,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.4533
    },
    "k4": {
      "multihop2_perquery_routed": 0.1333,
      "multihop2_row_budget": 0.125,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.1033,
      "unique_perquery_routed": 0.3467,
      "unique_row_budget": 0.125,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.3467,
      "latest_perquery_routed": 0.5567,
      "latest_row_budget": 0.125,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.56
    },
    "k5": {
      "multihop2_perquery_routed": 0.1967,
      "multihop2_row_budget": 0.1562,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.1467,
      "unique_perquery_routed": 0.43,
      "unique_row_budget": 0.1562,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.4267,
      "latest_perquery_routed": 0.6433,
      "latest_row_budget": 0.1562,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.6433
    },
    "k8": {
      "multihop2_perquery_routed": 0.43,
      "multihop2_row_budget": 0.25,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.34,
      "unique_perquery_routed": 0.61,
      "unique_row_budget": 0.25,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.6133,
      "latest_perquery_routed": 0.7867,
      "latest_row_budget": 0.25,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.7667
    }
  },
  "seed4": {
    "k3": {
      "multihop2_perquery_routed": 0.0767,
      "multihop2_row_budget": 0.0938,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.0667,
      "unique_perquery_routed": 0.4767,
      "unique_row_budget": 0.0938,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.47,
      "latest_perquery_routed": 0.6333,
      "latest_row_budget": 0.0938,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.64
    },
    "k4": {
      "multihop2_perquery_routed": 0.1633,
      "multihop2_row_budget": 0.125,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.13,
      "unique_perquery_routed": 0.5467,
      "unique_row_budget": 0.125,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.5467,
      "latest_perquery_routed": 0.72,
      "latest_row_budget": 0.125,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.73
    },
    "k5": {
      "multihop2_perquery_routed": 0.2067,
      "multihop2_row_budget": 0.1562,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.1867,
      "unique_perquery_routed": 0.6267,
      "unique_row_budget": 0.1562,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.6233,
      "latest_perquery_routed": 0.7767,
      "latest_row_budget": 0.1562,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.7933
    },
    "k8": {
      "multihop2_perquery_routed": 0.33,
      "multihop2_row_budget": 0.25,
      "multihop2_context_budget": 1.0,
      "multihop2_answer_row_global": 0.32,
      "unique_perquery_routed": 0.7733,
      "unique_row_budget": 0.25,
      "unique_context_budget": 1.0,
      "unique_answer_row_global": 0.79,
      "latest_perquery_routed": 0.8667,
      "latest_row_budget": 0.25,
      "latest_context_budget": 1.0,
      "latest_answer_row_global": 0.89
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/recovered_synth.json <==
{
  "recovery_union_match": 0.485875,
  "recovery_acceptable": 0.593625,
  "per_router_seed": {
    "router_seed0": {
      "multihop2_routed": 0.7133,
      "multihop2_chain_recall": {
        "pointer1": 0.617,
        "pointer2": 0.653,
        "end_value": 0.98
      },
      "multihop2_full_chain_frac": 0.47,
      "unique_routed": 0.9733,
      "latest_routed": 0.88
    },
    "router_seed1": {
      "multihop2_routed": 0.7633,
      "multihop2_chain_recall": {
        "pointer1": 0.64,
        "pointer2": 0.69,
        "end_value": 0.977
      },
      "multihop2_full_chain_frac": 0.47,
      "unique_routed": 0.9633,
      "latest_routed": 0.9333
    },
    "router_seed2": {
      "multihop2_routed": 0.7733,
      "multihop2_chain_recall": {
        "pointer1": 0.713,
        "pointer2": 0.75,
        "end_value": 0.98
      },
      "multihop2_full_chain_frac": 0.57,
      "unique_routed": 0.97,
      "latest_routed": 0.9367
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/recovered_synth_budget.json <==
{
  "recovery_union_match": 0.35725,
  "recovery_acceptable": 0.963875,
  "per_router_seed": {
    "router_seed0": {
      "multihop2_routed": 0.96,
      "multihop2_chain_recall": {
        "pointer1": 0.983,
        "pointer2": 0.997,
        "end_value": 0.983
      },
      "multihop2_full_chain_frac": 0.963,
      "unique_routed": 0.8767,
      "latest_routed": 0.6033
    },
    "router_seed1": {
      "multihop2_routed": 0.98,
      "multihop2_chain_recall": {
        "pointer1": 1.0,
        "pointer2": 1.0,
        "end_value": 0.99
      },
      "multihop2_full_chain_frac": 0.99,
      "unique_routed": 0.8933,
      "latest_routed": 0.61
    },
    "router_seed2": {
      "multihop2_routed": 0.9633,
      "multihop2_chain_recall": {
        "pointer1": 0.973,
        "pointer2": 0.997,
        "end_value": 0.987
      },
      "multihop2_full_chain_frac": 0.96,
      "unique_routed": 0.87,
      "latest_routed": 0.6233
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/recovered_synth_delta.json <==
{
  "recovery_union_match": 0.894,
  "recovery_acceptable": 0.96,
  "per_router_seed": {
    "router_seed0": {
      "multihop2_routed": 0.9867,
      "multihop2_chain_recall": {
        "pointer1": 1.0,
        "pointer2": 1.0,
        "end_value": 0.997
      },
      "multihop2_full_chain_frac": 0.997,
      "unique_routed": 0.9433,
      "latest_routed": 0.7933
    },
    "router_seed1": {
      "multihop2_routed": 0.99,
      "multihop2_chain_recall": {
        "pointer1": 1.0,
        "pointer2": 1.0,
        "end_value": 1.0
      },
      "multihop2_full_chain_frac": 1.0,
      "unique_routed": 0.96,
      "latest_routed": 0.8067
    },
    "router_seed2": {
      "multihop2_routed": 0.9867,
      "multihop2_chain_recall": {
        "pointer1": 0.993,
        "pointer2": 0.997,
        "end_value": 1.0
      },
      "multihop2_full_chain_frac": 0.99,
      "unique_routed": 0.9867,
      "latest_routed": 0.7833
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/recovered_synth_floor.json <==
{
  "recovery_union_match": 0.872125,
  "recovery_acceptable": 0.921125,
  "per_router_seed": {
    "router_seed0": {
      "multihop2_routed": 0.98,
      "multihop2_chain_recall": {
        "pointer1": 0.983,
        "pointer2": 1.0,
        "end_value": 0.997
      },
      "multihop2_full_chain_frac": 0.98,
      "unique_routed": 0.9767,
      "latest_routed": 0.87
    },
    "router_seed1": {
      "multihop2_routed": 0.9833,
      "multihop2_chain_recall": {
        "pointer1": 0.997,
        "pointer2": 1.0,
        "end_value": 0.993
      },
      "multihop2_full_chain_frac": 0.99,
      "unique_routed": 0.97,
      "latest_routed": 0.9233
    },
    "router_seed2": {
      "multihop2_routed": 0.99,
      "multihop2_chain_recall": {
        "pointer1": 0.997,
        "pointer2": 1.0,
        "end_value": 1.0
      },
      "multihop2_full_chain_frac": 0.997,
      "unique_routed": 0.96,
      "latest_routed": 0.9233
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/recovered_synth_gradient.json <==
{
  "recovery_union_match": 0.21075,
  "recovery_acceptable": 0.82525,
  "per_router_seed": {
    "router_seed0": {
      "multihop2_routed": 0.7767,
      "multihop2_chain_recall": {
        "pointer1": 0.9,
        "pointer2": 0.81,
        "end_value": 0.943
      },
      "multihop2_full_chain_frac": 0.673,
      "unique_routed": 0.9333,
      "latest_routed": 0.8533
    },
    "router_seed1": {
      "multihop2_routed": 0.8233,
      "multihop2_chain_recall": {
        "pointer1": 0.883,
        "pointer2": 0.853,
        "end_value": 0.943
      },
      "multihop2_full_chain_frac": 0.713,
      "unique_routed": 0.91,
      "latest_routed": 0.87
    },
    "router_seed2": {
      "multihop2_routed": 0.7767,
      "multihop2_chain_recall": {
        "pointer1": 0.897,
        "pointer2": 0.727,
        "end_value": 0.943
      },
      "multihop2_full_chain_frac": 0.597,
      "unique_routed": 0.9067,
      "latest_routed": 0.89
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/recovered_synth_hybrid.json <==
{
  "recovery_union_match": 0.408625,
  "recovery_acceptable": 0.615875,
  "per_router_seed": {
    "router_seed0": {
      "multihop2_routed": 0.6533,
      "multihop2_chain_recall": {
        "pointer1": 0.62,
        "pointer2": 0.573,
        "end_value": 0.97
      },
      "multihop2_full_chain_frac": 0.42,
      "unique_routed": 0.9633,
      "latest_routed": 0.8833
    },
    "router_seed1": {
      "multihop2_routed": 0.6367,
      "multihop2_chain_recall": {
        "pointer1": 0.54,
        "pointer2": 0.57,
        "end_value": 0.987
      },
      "multihop2_full_chain_frac": 0.377,
      "unique_routed": 0.98,
      "latest_routed": 0.8867
    },
    "router_seed2": {
      "multihop2_routed": 0.69,
      "multihop2_chain_recall": {
        "pointer1": 0.603,
        "pointer2": 0.6,
        "end_value": 0.987
      },
      "multihop2_full_chain_frac": 0.437,
      "unique_routed": 0.9733,
      "latest_routed": 0.8767
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/recovered_synth_verified.json <==
{
  "recovery_union_match": 0.480625,
  "recovery_acceptable": 0.602,
  "per_router_seed": {
    "router_seed0": {
      "multihop2_routed": 0.7467,
      "multihop2_chain_recall": {
        "pointer1": 0.597,
        "pointer2": 0.69,
        "end_value": 0.967
      },
      "multihop2_full_chain_frac": 0.473,
      "unique_routed": 0.98,
      "latest_routed": 0.9133
    },
    "router_seed1": {
      "multihop2_routed": 0.7267,
      "multihop2_chain_recall": {
        "pointer1": 0.66,
        "pointer2": 0.67,
        "end_value": 0.983
      },
      "multihop2_full_chain_frac": 0.487,
      "unique_routed": 0.9667,
      "latest_routed": 0.88
    },
    "router_seed2": {
      "multihop2_routed": 0.73,
      "multihop2_chain_recall": {
        "pointer1": 0.683,
        "pointer2": 0.683,
        "end_value": 0.977
      },
      "multihop2_full_chain_frac": 0.53,
      "unique_routed": 0.94,
      "latest_routed": 0.8567
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/recovery_rules.json <==
{
  "floor_0.25": {
    "duplicate": {
      "union_match": 0.669,
      "covers": 0.996
    },
    "latest": {
      "union_match": 0.984,
      "covers": 1.0
    },
    "multihop1": {
      "union_match": 0.949,
      "covers": 0.96
    },
    "multihop2": {
      "union_match": 0.818,
      "covers": 0.818
    },
    "unique": {
      "union_match": 0.973,
      "covers": 1.0
    },
    "overall": {
      "union_match": 0.872,
      "covers": 0.921
    }
  },
  "floor_0.5": {
    "duplicate": {
      "union_match": 0.665,
      "covers": 0.996
    },
    "latest": {
      "union_match": 0.993,
      "covers": 1.0
    },
    "multihop1": {
      "union_match": 0.947,
      "covers": 0.954
    },
    "multihop2": {
      "union_match": 0.804,
      "covers": 0.804
    },
    "unique": {
      "union_match": 0.98,
      "covers": 1.0
    },
    "overall": {
      "union_match": 0.868,
      "covers": 0.914
    }
  },
  "floor_1.0": {
    "duplicate": {
      "union_match": 0.664,
      "covers": 0.996
    },
    "latest": {
      "union_match": 0.998,
      "covers": 1.0
    },
    "multihop1": {
      "union_match": 0.94,
      "covers": 0.943
    },
    "multihop2": {
      "union_match": 0.786,
      "covers": 0.786
    },
    "unique": {
      "union_match": 0.982,
      "covers": 1.0
    },
    "overall": {
      "union_match": 0.86,
      "covers": 0.905
    }
  },
  "floor_2.0": {
    "duplicate": {
      "union_match": 0.68,
      "covers": 0.996
    },
    "latest": {
      "union_match": 1.0,
      "covers": 1.0
    },
    "multihop1": {
      "union_match": 0.923,
      "covers": 0.925
    },
    "multihop2": {
      "union_match": 0.738,
      "covers": 0.738
    },
    "unique": {
      "union_match": 0.977,
      "covers": 1.0
    },
    "overall": {
      "union_match": 0.84,
      "covers": 0.882
    }
  },
  "floor_4.0": {
    "duplicate": {
      "union_match": 0.685,
      "covers": 0.996
    },
    "latest": {
      "union_match": 1.0,
      "covers": 1.0
    },
    "multihop1": {
      "union_match": 0.839,
      "covers": 0.841
    },
    "multihop2": {
      "union_match": 0.558,
      "covers": 0.558
    },
    "unique": {
      "union_match": 0.969,
      "covers": 0.999
    },
    "overall": {
      "union_match": 0.751,
      "covers": 0.794
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/recovery_stream_dense.json <==
{
  "n": 8000,
  "teacher": "extended/seed0",
  "dense_correct": 0.9839,
  "per_task": {
    "multihop1": 0.9815,
    "multihop2": 0.9847,
    "unique": 0.974,
    "latest": 0.989,
    "duplicate": 0.991
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/redundant_chains.json <==
{
  "seed0": {
    "chain_singletons_per_example": 1.173,
    "off_chain_singletons_per_example": 0.27,
    "n_blocks": 32,
    "greedy_n": 100,
    "greedy_found_a_set": 0.79,
    "greedy_covers_a_chain": 0.0,
    "greedy_shortcut_sets": 0.79,
    "greedy_mean_size": 1.582,
    "dense": 0.9967,
    "model_task_agreement": 0.9633,
    "recovered_covers_a_chain": 0.0033,
    "causal_topk_covers_a_chain": 0.06,
    "attention_covers_a_chain": 0.0067,
    "recovered_routed": 0.6933,
    "causal_topk_routed": 0.47,
    "attention_routed": 0.4167,
    "oracle_chain_routed": 0.9867,
    "mean_blocks_over_floor": 0.16,
    "frac_no_block_over_floor": 0.9033,
    "mean_sufficient_singletons": 1.443,
    "frac_any_block_flips": 0.0633
  },
  "seed1": {
    "chain_singletons_per_example": 1.07,
    "off_chain_singletons_per_example": 0.33,
    "n_blocks": 32,
    "greedy_n": 100,
    "greedy_found_a_set": 0.91,
    "greedy_covers_a_chain": 0.0,
    "greedy_shortcut_sets": 0.91,
    "greedy_mean_size": 1.56,
    "dense": 0.99,
    "model_task_agreement": 0.9867,
    "recovered_covers_a_chain": 0.0,
    "causal_topk_covers_a_chain": 0.0967,
    "attention_covers_a_chain": 0.0367,
    "recovered_routed": 0.6733,
    "causal_topk_routed": 0.7833,
    "attention_routed": 0.8733,
    "oracle_chain_routed": 1.0,
    "mean_blocks_over_floor": 1.413,
    "frac_no_block_over_floor": 0.04,
    "mean_sufficient_singletons": 1.4,
    "frac_any_block_flips": 0.95
  },
  "seed2": {
    "chain_singletons_per_example": 0.983,
    "off_chain_singletons_per_example": 0.363,
    "n_blocks": 32,
    "greedy_n": 100,
    "greedy_found_a_set": 0.92,
    "greedy_covers_a_chain": 0.0,
    "greedy_shortcut_sets": 0.92,
    "greedy_mean_size": 1.63,
    "dense": 1.0,
    "model_task_agreement": 0.9733,
    "recovered_covers_a_chain": 0.0067,
    "causal_topk_covers_a_chain": 0.0933,
    "attention_covers_a_chain": 0.0633,
    "recovered_routed": 0.74,
    "causal_topk_routed": 0.7867,
    "attention_routed": 0.6033,
    "oracle_chain_routed": 1.0,
    "mean_blocks_over_floor": 0.02,
    "frac_no_block_over_floor": 0.99,
    "mean_sufficient_singletons": 1.347,
    "frac_any_block_flips": 0.0033
  },
  "seed4": {
    "chain_singletons_per_example": 1.193,
    "off_chain_singletons_per_example": 0.293,
    "n_blocks": 32,
    "greedy_n": 100,
    "greedy_found_a_set": 0.87,
    "greedy_covers_a_chain": 0.11,
    "greedy_shortcut_sets": 0.76,
    "greedy_mean_size": 1.54,
    "dense": 0.82,
    "model_task_agreement": 0.9533,
    "recovered_covers_a_chain": 0.0667,
    "causal_topk_covers_a_chain": 0.2833,
    "attention_covers_a_chain": 0.27,
    "recovered_routed": 0.56,
    "causal_topk_routed": 0.6333,
    "attention_routed": 0.55,
    "oracle_chain_routed": 0.9867,
    "mean_blocks_over_floor": 2.86,
    "frac_no_block_over_floor": 0.02,
    "mean_sufficient_singletons": 1.487,
    "frac_any_block_flips": 0.9867
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/router_bench.json <==
{
  "device": "cuda",
  "blocks_32": {
    "pooling_ms_batch32": 0.068,
    "pooling_params": 23105,
    "chain_ms_batch32": 0.288,
    "chain_params": 110785
  },
  "blocks_64": {
    "pooling_ms_batch32": 0.067,
    "pooling_params": 23105,
    "chain_ms_batch32": 0.285,
    "chain_params": 110785
  },
  "blocks_128": {
    "pooling_ms_batch32": 0.069,
    "pooling_params": 23105,
    "chain_ms_batch32": 0.298,
    "chain_params": 110785
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/threshold_temperature.json <==
{
  "T1": {
    "temperature": 1.0,
    "exact_union_match": 0.858,
    "superset_coverage": 0.913,
    "mean_blocks_over_floor": 1.801,
    "median_max_delta": 11.066,
    "branch_threshold": 1752,
    "branch_singleton": 246,
    "branch_argmax": 2,
    "jaccard_vs_T1": 1.0,
    "identical_to_T1": 1.0
  },
  "T0.5": {
    "temperature": 0.5,
    "exact_union_match": 0.845,
    "superset_coverage": 0.903,
    "mean_blocks_over_floor": 1.799,
    "median_max_delta": 22.046,
    "branch_threshold": 1749,
    "branch_singleton": 249,
    "branch_argmax": 2,
    "jaccard_vs_T1": 0.9905,
    "identical_to_T1": 0.98
  },
  "T2": {
    "temperature": 2.0,
    "exact_union_match": 0.885,
    "superset_coverage": 0.9405,
    "mean_blocks_over_floor": 1.833,
    "median_max_delta": 5.832,
    "branch_threshold": 1756,
    "branch_singleton": 242,
    "branch_argmax": 2,
    "jaccard_vs_T1": 0.9853,
    "identical_to_T1": 0.962
  },
  "T4": {
    "temperature": 4.0,
    "exact_union_match": 0.904,
    "superset_coverage": 0.9645,
    "mean_blocks_over_floor": 1.867,
    "median_max_delta": 3.526,
    "branch_threshold": 1761,
    "branch_singleton": 237,
    "branch_argmax": 2,
    "jaccard_vs_T1": 0.9707,
    "identical_to_T1": 0.9255
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/diagnostics/trace_scope.json <==
{
  "per_teacher": {
    "seed0": {
      "latest": {
        "dense": 0.975,
        "trace_routed_k1": 0.915,
        "trace_keeps_stale_k1": 0.015,
        "rollout_routed_k1": 0.34,
        "rollout_keeps_stale_k1": 0.115,
        "attention_routed_k1": 0.925,
        "attention_keeps_stale_k1": 0.02,
        "ablation_routed_k1": 0.965,
        "ablation_keeps_stale_k1": 0.0,
        "annotated_routed_k1": 0.965,
        "annotated_keeps_stale_k1": 0.0,
        "trace_routed_k3": 0.95,
        "trace_keeps_stale_k3": 0.96,
        "rollout_routed_k3": 0.88,
        "rollout_keeps_stale_k3": 0.89,
        "attention_routed_k3": 0.95,
        "attention_keeps_stale_k3": 0.895,
        "ablation_routed_k3": 0.97,
        "ablation_keeps_stale_k3": 0.085,
        "annotated_routed_k3": 0.965,
        "annotated_keeps_stale_k3": 0.0,
        "trace_top1_stale": 0.015,
        "rollout_top1_stale": 0.115
      },
      "latest_stale4": {
        "dense": 0.99,
        "trace_routed_k1": 0.965,
        "trace_keeps_stale_k1": 0.015,
        "rollout_routed_k1": 0.175,
        "rollout_keeps_stale_k1": 0.23,
        "attention_routed_k1": 0.96,
        "attention_keeps_stale_k1": 0.025,
        "ablation_routed_k1": 0.985,
        "ablation_keeps_stale_k1": 0.0,
        "annotated_routed_k1": 0.985,
        "annotated_keeps_stale_k1": 0.0,
        "trace_routed_k3": 0.99,
        "trace_keeps_stale_k3": 0.985,
        "rollout_routed_k3": 0.89,
        "rollout_keeps_stale_k3": 0.885,
        "attention_routed_k3": 0.97,
        "attention_keeps_stale_k3": 0.975,
        "ablation_routed_k3": 0.99,
        "ablation_keeps_stale_k3": 0.375,
        "annotated_routed_k3": 0.985,
        "annotated_keeps_stale_k3": 0.0,
        "trace_top1_stale": 0.015,
        "rollout_top1_stale": 0.23
      }
    },
    "seed1": {
      "latest": {
        "dense": 0.97,
        "trace_routed_k1": 0.945,
        "trace_keeps_stale_k1": 0.02,
        "rollout_routed_k1": 0.195,
        "rollout_keeps_stale_k1": 0.1,
        "attention_routed_k1": 0.95,
        "attention_keeps_stale_k1": 0.01,
        "ablation_routed_k1": 1.0,
        "ablation_keeps_stale_k1": 0.0,
        "annotated_routed_k1": 1.0,
        "annotated_keeps_stale_k1": 0.0,
        "trace_routed_k3": 0.975,
        "trace_keeps_stale_k3": 0.99,
        "rollout_routed_k3": 0.9,
        "rollout_keeps_stale_k3": 0.87,
        "attention_routed_k3": 0.965,
        "attention_keeps_stale_k3": 0.93,
        "ablation_routed_k3": 1.0,
        "ablation_keeps_stale_k3": 0.045,
        "annotated_routed_k3": 1.0,
        "annotated_keeps_stale_k3": 0.0,
        "trace_top1_stale": 0.02,
        "rollout_top1_stale": 0.1
      },
      "latest_stale4": {
        "dense": 0.99,
        "trace_routed_k1": 0.975,
        "trace_keeps_stale_k1": 0.025,
        "rollout_routed_k1": 0.1,
        "rollout_keeps_stale_k1": 0.22,
        "attention_routed_k1": 0.985,
        "attention_keeps_stale_k1": 0.015,
        "ablation_routed_k1": 1.0,
        "ablation_keeps_stale_k1": 0.0,
        "annotated_routed_k1": 1.0,
        "annotated_keeps_stale_k1": 0.0,
        "trace_routed_k3": 1.0,
        "trace_keeps_stale_k3": 1.0,
        "rollout_routed_k3": 0.875,
        "rollout_keeps_stale_k3": 0.82,
        "attention_routed_k3": 1.0,
        "attention_keeps_stale_k3": 0.92,
        "ablation_routed_k3": 1.0,
        "ablation_keeps_stale_k3": 0.38,
        "annotated_routed_k3": 1.0,
        "annotated_keeps_stale_k3": 0.0,
        "trace_top1_stale": 0.025,
        "rollout_top1_stale": 0.22
      }
    },
    "seed2": {
      "latest": {
        "dense": 1.0,
        "trace_routed_k1": 0.995,
        "trace_keeps_stale_k1": 0.005,
        "rollout_routed_k1": 0.025,
        "rollout_keeps_stale_k1": 0.965,
        "attention_routed_k1": 1.0,
        "attention_keeps_stale_k1": 0.0,
        "ablation_routed_k1": 1.0,
        "ablation_keeps_stale_k1": 0.0,
        "annotated_routed_k1": 1.0,
        "annotated_keeps_stale_k1": 0.0,
        "trace_routed_k3": 0.99,
        "trace_keeps_stale_k3": 1.0,
        "rollout_routed_k3": 0.995,
        "rollout_keeps_stale_k3": 1.0,
        "attention_routed_k3": 0.99,
        "attention_keeps_stale_k3": 0.995,
        "ablation_routed_k3": 1.0,
        "ablation_keeps_stale_k3": 0.38,
        "annotated_routed_k3": 1.0,
        "annotated_keeps_stale_k3": 0.0,
        "trace_top1_stale": 0.005,
        "rollout_top1_stale": 0.965
      },
      "latest_stale4": {
        "dense": 0.97,
        "trace_routed_k1": 0.935,
        "trace_keeps_stale_k1": 0.06,
        "rollout_routed_k1": 0.005,
        "rollout_keeps_stale_k1": 0.99,
        "attention_routed_k1": 0.96,
        "attention_keeps_stale_k1": 0.035,
        "ablation_routed_k1": 0.995,
        "ablation_keeps_stale_k1": 0.0,
        "annotated_routed_k1": 0.995,
        "annotated_keeps_stale_k1": 0.0,
        "trace_routed_k3": 0.985,
        "trace_keeps_stale_k3": 1.0,
        "rollout_routed_k3": 0.57,
        "rollout_keeps_stale_k3": 1.0,
        "attention_routed_k3": 0.985,
        "attention_keeps_stale_k3": 1.0,
        "ablation_routed_k3": 1.0,
        "ablation_keeps_stale_k3": 0.365,
        "annotated_routed_k3": 0.995,
        "annotated_keeps_stale_k3": 0.0,
        "trace_top1_stale": 0.06,
        "rollout_top1_stale": 0.99
      }
    },
    "seed3": {
      "latest": {
        "dense": 0.92,
        "trace_routed_k1": 0.895,
        "trace_keeps_stale_k1": 0.05,
        "rollout_routed_k1": 0.245,
        "rollout_keeps_stale_k1": 0.085,
        "attention_routed_k1": 0.925,
        "attention_keeps_stale_k1": 0.025,
        "ablation_routed_k1": 1.0,
        "ablation_keeps_stale_k1": 0.0,
        "annotated_routed_k1": 1.0,
        "annotated_keeps_stale_k1": 0.0,
        "trace_routed_k3": 0.895,
        "trace_keeps_stale_k3": 0.91,
        "rollout_routed_k3": 0.85,
        "rollout_keeps_stale_k3": 0.615,
        "attention_routed_k3": 0.9,
        "attention_keeps_stale_k3": 0.705,
        "ablation_routed_k3": 0.995,
        "ablation_keeps_stale_k3": 0.03,
        "annotated_routed_k3": 1.0,
        "annotated_keeps_stale_k3": 0.0,
        "trace_top1_stale": 0.05,
        "rollout_top1_stale": 0.085
      },
      "latest_stale4": {
        "dense": 0.915,
        "trace_routed_k1": 0.905,
        "trace_keeps_stale_k1": 0.085,
        "rollout_routed_k1": 0.06,
        "rollout_keeps_stale_k1": 0.21,
        "attention_routed_k1": 0.895,
        "attention_keeps_stale_k1": 0.095,
        "ablation_routed_k1": 1.0,
        "ablation_keeps_stale_k1": 0.0,
        "annotated_routed_k1": 1.0,
        "annotated_keeps_stale_k1": 0.0,
        "trace_routed_k3": 0.82,
        "trace_keeps_stale_k3": 0.995,
        "rollout_routed_k3": 0.765,
        "rollout_keeps_stale_k3": 0.665,
        "attention_routed_k3": 0.885,
        "attention_keeps_stale_k3": 0.87,
        "ablation_routed_k3": 0.985,
        "ablation_keeps_stale_k3": 0.19,
        "annotated_routed_k3": 1.0,
        "annotated_keeps_stale_k3": 0.0,
        "trace_top1_stale": 0.085,
        "rollout_top1_stale": 0.21
      }
    },
    "seed4": {
      "latest": {
        "dense": 0.97,
        "trace_routed_k1": 0.935,
        "trace_keeps_stale_k1": 0.025,
        "rollout_routed_k1": 0.085,
        "rollout_keeps_stale_k1": 0.08,
        "attention_routed_k1": 0.94,
        "attention_keeps_stale_k1": 0.02,
        "ablation_routed_k1": 0.99,
        "ablation_keeps_stale_k1": 0.0,
        "annotated_routed_k1": 0.99,
        "annotated_keeps_stale_k1": 0.0,
        "trace_routed_k3": 0.965,
        "trace_keeps_stale_k3": 0.955,
        "rollout_routed_k3": 0.84,
        "rollout_keeps_stale_k3": 0.675,
        "attention_routed_k3": 0.97,
        "attention_keeps_stale_k3": 0.895,
        "ablation_routed_k3": 1.0,
        "ablation_keeps_stale_k3": 0.05,
        "annotated_routed_k3": 0.99,
        "annotated_keeps_stale_k3": 0.0,
        "trace_top1_stale": 0.025,
        "rollout_top1_stale": 0.08
      },
      "latest_stale4": {
        "dense": 0.965,
        "trace_routed_k1": 0.95,
        "trace_keeps_stale_k1": 0.05,
        "rollout_routed_k1": 0.015,
        "rollout_keeps_stale_k1": 0.21,
        "attention_routed_k1": 0.97,
        "attention_keeps_stale_k1": 0.025,
        "ablation_routed_k1": 0.995,
        "ablation_keeps_stale_k1": 0.0,
        "annotated_routed_k1": 0.995,
        "annotated_keeps_stale_k1": 0.0,
        "trace_routed_k3": 0.955,
        "trace_keeps_stale_k3": 1.0,
        "rollout_routed_k3": 0.695,
        "rollout_keeps_stale_k3": 0.6,
        "attention_routed_k3": 0.955,
        "attention_keeps_stale_k3": 0.97,
        "ablation_routed_k3": 0.99,
        "ablation_keeps_stale_k3": 0.33,
        "annotated_routed_k3": 0.995,
        "annotated_keeps_stale_k3": 0.0,
        "trace_top1_stale": 0.05,
        "rollout_top1_stale": 0.21
      }
    }
  },
  "stability": {
    "latest_ablation": 0.2677,
    "latest_annotated": 1.0,
    "latest_attention": 0.4756,
    "latest_rollout": 0.6415,
    "latest_trace": 0.5306,
    "latest_stale4_ablation": 0.2567,
    "latest_stale4_annotated": 1.0,
    "latest_stale4_attention": 0.5255,
    "latest_stale4_rollout": 0.4895,
    "latest_stale4_trace": 0.6746
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/crosscheck_backend.json <==
{
 "rows": [
  {
   "paper": "1503.00841",
   "qid": "50be4a737dc0951b35d139f51075011095d77f2a",
   "budget": "25",
   "achieved": 0.2494,
   "target_frac": 0.2494,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1503.00841",
   "qid": "6becff2967fe7c5256fe0b00231765be5b9db9f1",
   "budget": "25",
   "achieved": 0.2494,
   "target_frac": 0.2494,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1503.00841",
   "qid": "50be4a737dc0951b35d139f51075011095d77f2a",
   "budget": "50",
   "achieved": 0.498,
   "target_frac": 0.498,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": true
  },
  {
   "paper": "1503.00841",
   "qid": "6becff2967fe7c5256fe0b00231765be5b9db9f1",
   "budget": "50",
   "achieved": 0.498,
   "target_frac": 0.498,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1603.08594",
   "qid": "9cf070d6671ee4a6353f79a165aa648309e01295",
   "budget": "25",
   "achieved": 0.2464,
   "target_frac": 0.2464,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1603.08594",
   "qid": "87bc6f83f7f90df3c6c37659139b92657c3f7a38",
   "budget": "25",
   "achieved": 0.2464,
   "target_frac": 0.2464,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1603.08594",
   "qid": "9cf070d6671ee4a6353f79a165aa648309e01295",
   "budget": "50",
   "achieved": 0.497,
   "target_frac": 0.497,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1603.08594",
   "qid": "87bc6f83f7f90df3c6c37659139b92657c3f7a38",
   "budget": "50",
   "achieved": 0.497,
   "target_frac": 0.497,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1603.09631",
   "qid": "455d4ef8611f62b1361be4f6387b222858bb5e56",
   "budget": "25",
   "achieved": 0.2479,
   "target_frac": 0.2479,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1603.09631",
   "qid": "455d4ef8611f62b1361be4f6387b222858bb5e56",
   "budget": "50",
   "achieved": 0.5,
   "target_frac": 0.5,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1604.05372",
   "qid": "aefa333b2cf0a4000cd40566149816f5b36135e7",
   "budget": "25",
   "achieved": 0.2456,
   "target_frac": 0.2456,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1604.05372",
   "qid": "aefa333b2cf0a4000cd40566149816f5b36135e7",
   "budget": "50",
   "achieved": 0.4979,
   "target_frac": 0.4979,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1604.08504",
   "qid": "dac087e1328e65ca08f66d8b5307d6624bf3943f",
   "budget": "25",
   "achieved": 0.2499,
   "target_frac": 0.2499,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1604.08504",
   "qid": "dac087e1328e65ca08f66d8b5307d6624bf3943f",
   "budget": "50",
   "achieved": 0.4999,
   "target_frac": 0.4999,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1605.03481",
   "qid": "b85fc420eb2f77f6f14f375cc1fcc5155eb5c0a8",
   "budget": "25",
   "achieved": 0.2432,
   "target_frac": 0.2432,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": false
  },
  {
   "paper": "1605.03481",
   "qid": "792f6d76d2befba2af07198584aac1b189583ae4",
   "budget": "25",
   "achieved": 0.2432,
   "target_frac": 0.2432,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1605.03481",
   "qid": "127d5ddfabec5c58832e5865cbd8ed0978c25a13",
   "budget": "25",
   "achieved": 0.2432,
   "target_frac": 0.2432,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1605.03481",
   "qid": "a6d37b5975050da0b1959232ae756fc09e5f87e8",
   "budget": "25",
   "achieved": 0.2432,
   "target_frac": 0.2432,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1605.03481",
   "qid": "b85fc420eb2f77f6f14f375cc1fcc5155eb5c0a8",
   "budget": "50",
   "achieved": 0.4954,
   "target_frac": 0.4954,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": false
  },
  {
   "paper": "1605.03481",
   "qid": "792f6d76d2befba2af07198584aac1b189583ae4",
   "budget": "50",
   "achieved": 0.4954,
   "target_frac": 0.4954,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1605.03481",
   "qid": "127d5ddfabec5c58832e5865cbd8ed0978c25a13",
   "budget": "50",
   "achieved": 0.4954,
   "target_frac": 0.4954,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1605.03481",
   "qid": "a6d37b5975050da0b1959232ae756fc09e5f87e8",
   "budget": "50",
   "achieved": 0.4954,
   "target_frac": 0.4954,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": true
  },
  {
   "paper": "1605.06083",
   "qid": "7561a968470a8936d10e1ba722d2f38b5a9a4d38",
   "budget": "25",
   "achieved": 0.2492,
   "target_frac": 0.2492,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1605.06083",
   "qid": "6d4400f45bd97b812e946b8a682b018826e841f1",
   "budget": "25",
   "achieved": 0.2492,
   "target_frac": 0.2492,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1605.06083",
   "qid": "26c2e1eb12143d985e4fb50543cf0d1eb4395e67",
   "budget": "25",
   "achieved": 0.2492,
   "target_frac": 0.2492,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1605.06083",
   "qid": "7561a968470a8936d10e1ba722d2f38b5a9a4d38",
   "budget": "50",
   "achieved": 0.4975,
   "target_frac": 0.4975,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1605.06083",
   "qid": "6d4400f45bd97b812e946b8a682b018826e841f1",
   "budget": "50",
   "achieved": 0.4975,
   "target_frac": 0.4975,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1605.06083",
   "qid": "26c2e1eb12143d985e4fb50543cf0d1eb4395e67",
   "budget": "50",
   "achieved": 0.4975,
   "target_frac": 0.4975,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1605.07333",
   "qid": "30eacb4595014c9c0e5ee9669103d003cfdfe1e5",
   "budget": "25",
   "achieved": 0.2476,
   "target_frac": 0.2476,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1605.07333",
   "qid": "0f7867f888109b9e000ef68965df4dde2511a55f",
   "budget": "25",
   "achieved": 0.2476,
   "target_frac": 0.2476,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1605.07333",
   "qid": "e2e977d7222654ee8d983fd8ba63b930e9a5a691",
   "budget": "25",
   "achieved": 0.2476,
   "target_frac": 0.2476,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1605.07333",
   "qid": "30eacb4595014c9c0e5ee9669103d003cfdfe1e5",
   "budget": "50",
   "achieved": 0.4976,
   "target_frac": 0.4976,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1605.07333",
   "qid": "0f7867f888109b9e000ef68965df4dde2511a55f",
   "budget": "50",
   "achieved": 0.4976,
   "target_frac": 0.4976,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1605.07333",
   "qid": "e2e977d7222654ee8d983fd8ba63b930e9a5a691",
   "budget": "50",
   "achieved": 0.4976,
   "target_frac": 0.4976,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1608.01884",
   "qid": "1dc2da5078a7e5ea82ccd1c90d81999a922bc9bf",
   "budget": "25",
   "achieved": 0.2496,
   "target_frac": 0.2496,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1608.01884",
   "qid": "7fa3c2c0cf7f559d43e84076a9113a390c5ba03a",
   "budget": "25",
   "achieved": 0.2496,
   "target_frac": 0.2496,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1608.01884",
   "qid": "9a7ba5ed1779c664d2cac92494a43517d3e87c96",
   "budget": "25",
   "achieved": 0.2496,
   "target_frac": 0.2496,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1608.01884",
   "qid": "662870a90890c620a964720b2ca122a1139410ea",
   "budget": "25",
   "achieved": 0.2496,
   "target_frac": 0.2496,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1608.01884",
   "qid": "1dc2da5078a7e5ea82ccd1c90d81999a922bc9bf",
   "budget": "50",
   "achieved": 0.4954,
   "target_frac": 0.4954,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1608.01884",
   "qid": "7fa3c2c0cf7f559d43e84076a9113a390c5ba03a",
   "budget": "50",
   "achieved": 0.4954,
   "target_frac": 0.4954,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": false
  },
  {
   "paper": "1608.01884",
   "qid": "9a7ba5ed1779c664d2cac92494a43517d3e87c96",
   "budget": "50",
   "achieved": 0.4954,
   "target_frac": 0.4954,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1608.01884",
   "qid": "662870a90890c620a964720b2ca122a1139410ea",
   "budget": "50",
   "achieved": 0.4954,
   "target_frac": 0.4954,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1610.00956",
   "qid": "09c86ef78e567033b725fc56b85c5d2602c1a7c3",
   "budget": "25",
   "achieved": 0.2484,
   "target_frac": 0.2484,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1610.00956",
   "qid": "d67c01d9b689c052045f3de1b0918bab18c3f174",
   "budget": "25",
   "achieved": 0.2484,
   "target_frac": 0.2484,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1610.00956",
   "qid": "e5bc73974c79d96eee2b688e578a9de1d0eb38fd",
   "budget": "25",
   "achieved": 0.2484,
   "target_frac": 0.2484,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1610.00956",
   "qid": "09c86ef78e567033b725fc56b85c5d2602c1a7c3",
   "budget": "50",
   "achieved": 0.4994,
   "target_frac": 0.4994,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1610.00956",
   "qid": "d67c01d9b689c052045f3de1b0918bab18c3f174",
   "budget": "50",
   "achieved": 0.4994,
   "target_frac": 0.4994,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1610.00956",
   "qid": "e5bc73974c79d96eee2b688e578a9de1d0eb38fd",
   "budget": "50",
   "achieved": 0.4994,
   "target_frac": 0.4994,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1610.07809",
   "qid": "06eb9f2320451df83e27362c22eb02f4a426a018",
   "budget": "25",
   "achieved": 0.2415,
   "target_frac": 0.2415,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1610.07809",
   "qid": "2a3e36c220e7b47c1b652511a4fdd7238a74a68f",
   "budget": "25",
   "achieved": 0.2415,
   "target_frac": 0.2415,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1610.07809",
   "qid": "06eb9f2320451df83e27362c22eb02f4a426a018",
   "budget": "50",
   "achieved": 0.4983,
   "target_frac": 0.4983,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1610.07809",
   "qid": "2a3e36c220e7b47c1b652511a4fdd7238a74a68f",
   "budget": "50",
   "achieved": 0.4983,
   "target_frac": 0.4983,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1610.08815",
   "qid": "3a6e843c6c81244c14730295cfb8b865cd7ede46",
   "budget": "25",
   "achieved": 0.2493,
   "target_frac": 0.2493,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1610.08815",
   "qid": "fabf6fdcfb4c4c7affaa1e4336658c1e6635b1bf",
   "budget": "25",
   "achieved": 0.2493,
   "target_frac": 0.2493,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1610.08815",
   "qid": "3a6e843c6c81244c14730295cfb8b865cd7ede46",
   "budget": "50",
   "achieved": 0.4974,
   "target_frac": 0.4974,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1610.08815",
   "qid": "fabf6fdcfb4c4c7affaa1e4336658c1e6635b1bf",
   "budget": "50",
   "achieved": 0.4974,
   "target_frac": 0.4974,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1610.09225",
   "qid": "4c07c33dfaf4f3e6db55e377da6fa69825d0ba15",
   "budget": "25",
   "achieved": 0.249,
   "target_frac": 0.249,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1610.09225",
   "qid": "b1ce129678e37070e69f01332f1a8587e18e06b0",
   "budget": "25",
   "achieved": 0.249,
   "target_frac": 0.249,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1610.09225",
   "qid": "4c07c33dfaf4f3e6db55e377da6fa69825d0ba15",
   "budget": "50",
   "achieved": 0.4955,
   "target_frac": 0.4955,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1610.09225",
   "qid": "b1ce129678e37070e69f01332f1a8587e18e06b0",
   "budget": "50",
   "achieved": 0.4955,
   "target_frac": 0.4955,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1611.01576",
   "qid": "2f901dab6b757e12763b23ae8b37ae2e517a2271",
   "budget": "25",
   "achieved": 0.2493,
   "target_frac": 0.2493,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": false
  },
  {
   "paper": "1611.01576",
   "qid": "b591853e938984e6069d738371500ebdec50d256",
   "budget": "25",
   "achieved": 0.2493,
   "target_frac": 0.2493,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1611.01576",
   "qid": "a130306c6662ff489df13fb3f8faa7cba8c52a21",
   "budget": "25",
   "achieved": 0.2493,
   "target_frac": 0.2493,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1611.01576",
   "qid": "2f901dab6b757e12763b23ae8b37ae2e517a2271",
   "budget": "50",
   "achieved": 0.5,
   "target_frac": 0.5,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1611.01576",
   "qid": "b591853e938984e6069d738371500ebdec50d256",
   "budget": "50",
   "achieved": 0.5,
   "target_frac": 0.5,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1611.01576",
   "qid": "a130306c6662ff489df13fb3f8faa7cba8c52a21",
   "budget": "50",
   "achieved": 0.5,
   "target_frac": 0.5,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1611.03599",
   "qid": "37a79be0148e1751ffb2daabe4c8ec6680036106",
   "budget": "25",
   "achieved": 0.2481,
   "target_frac": 0.2481,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1611.03599",
   "qid": "e44a6bf67ce3fde0c6608b150030e44d87eb25e3",
   "budget": "25",
   "achieved": 0.2481,
   "target_frac": 0.2481,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1611.03599",
   "qid": "6a31db1aca57a818f36bba9002561724655372a7",
   "budget": "25",
   "achieved": 0.2481,
   "target_frac": 0.2481,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1611.03599",
   "qid": "e330e162ec29722f5ec9f83853d129c9e0693d65",
   "budget": "25",
   "achieved": 0.2481,
   "target_frac": 0.2481,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1611.03599",
   "qid": "37a79be0148e1751ffb2daabe4c8ec6680036106",
   "budget": "50",
   "achieved": 0.4969,
   "target_frac": 0.4969,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1611.03599",
   "qid": "e44a6bf67ce3fde0c6608b150030e44d87eb25e3",
   "budget": "50",
   "achieved": 0.4969,
   "target_frac": 0.4969,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1611.03599",
   "qid": "6a31db1aca57a818f36bba9002561724655372a7",
   "budget": "50",
   "achieved": 0.4969,
   "target_frac": 0.4969,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1611.03599",
   "qid": "e330e162ec29722f5ec9f83853d129c9e0693d65",
   "budget": "50",
   "achieved": 0.4969,
   "target_frac": 0.4969,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1611.04798",
   "qid": "897ba53ef44f658c128125edd26abf605060fb13",
   "budget": "25",
   "achieved": 0.2498,
   "target_frac": 0.2498,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1611.04798",
   "qid": "41ac23e32bf208b69414f4b687c4f324c6132464",
   "budget": "25",
   "achieved": 0.2498,
   "target_frac": 0.2498,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1611.04798",
   "qid": "897ba53ef44f658c128125edd26abf605060fb13",
   "budget": "50",
   "achieved": 0.495,
   "target_frac": 0.495,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1611.04798",
   "qid": "41ac23e32bf208b69414f4b687c4f324c6132464",
   "budget": "50",
   "achieved": 0.495,
   "target_frac": 0.495,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1611.08661",
   "qid": "b49598b05358117ab1471b8ebd0b042d2f04b2a4",
   "budget": "25",
   "achieved": 0.2488,
   "target_frac": 0.2488,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1611.08661",
   "qid": "932b39fd6c47c6a880621a62e6a978491d881d60",
   "budget": "25",
   "achieved": 0.2488,
   "target_frac": 0.2488,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1611.08661",
   "qid": "b36f867fcda5ad62c46d23513369337352aa01d2",
   "budget": "25",
   "achieved": 0.2488,
   "target_frac": 0.2488,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1611.08661",
   "qid": "b49598b05358117ab1471b8ebd0b042d2f04b2a4",
   "budget": "50",
   "achieved": 0.5,
   "target_frac": 0.5,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1611.08661",
   "qid": "932b39fd6c47c6a880621a62e6a978491d881d60",
   "budget": "50",
   "achieved": 0.5,
   "target_frac": 0.5,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1611.08661",
   "qid": "b36f867fcda5ad62c46d23513369337352aa01d2",
   "budget": "50",
   "achieved": 0.5,
   "target_frac": 0.5,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1612.06685",
   "qid": "8d4ac4afbf5b14f412171729ceb5e822afcfa3f4",
   "budget": "25",
   "achieved": 0.2348,
   "target_frac": 0.2348,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1612.06685",
   "qid": "3c93894c4baf49deacc6ed2a14ef5e0f13b7d96f",
   "budget": "25",
   "achieved": 0.2348,
   "target_frac": 0.2348,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1612.06685",
   "qid": "07d15501a599bae7eb4a9ead63e9df3d55b3dc35",
   "budget": "25",
   "achieved": 0.2348,
   "target_frac": 0.2348,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1612.06685",
   "qid": "8d4ac4afbf5b14f412171729ceb5e822afcfa3f4",
   "budget": "50",
   "achieved": 0.4947,
   "target_frac": 0.4947,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1612.06685",
   "qid": "3c93894c4baf49deacc6ed2a14ef5e0f13b7d96f",
   "budget": "50",
   "achieved": 0.4947,
   "target_frac": 0.4947,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1612.06685",
   "qid": "07d15501a599bae7eb4a9ead63e9df3d55b3dc35",
   "budget": "50",
   "achieved": 0.4947,
   "target_frac": 0.4947,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1612.08205",
   "qid": "692c9c5d9ff9cd3e0ce8b5e4fa68dda9bd23dec1",
   "budget": "25",
   "achieved": 0.2488,
   "target_frac": 0.2488,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1612.08205",
   "qid": "935d6a6187e6a0c9c0da8e53a42697f853f5c248",
   "budget": "25",
   "achieved": 0.2488,
   "target_frac": 0.2488,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1612.08205",
   "qid": "3b77b4defc8a139992bd0b07b5cf718382cb1a5f",
   "budget": "25",
   "achieved": 0.2488,
   "target_frac": 0.2488,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1612.08205",
   "qid": "01a41c0a4a7365cd37d28690735114f2ff5229f2",
   "budget": "25",
   "achieved": 0.2488,
   "target_frac": 0.2488,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": false
  },
  {
   "paper": "1612.08205",
   "qid": "692c9c5d9ff9cd3e0ce8b5e4fa68dda9bd23dec1",
   "budget": "50",
   "achieved": 0.4991,
   "target_frac": 0.4991,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1612.08205",
   "qid": "935d6a6187e6a0c9c0da8e53a42697f853f5c248",
   "budget": "50",
   "achieved": 0.4991,
   "target_frac": 0.4991,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1612.08205",
   "qid": "3b77b4defc8a139992bd0b07b5cf718382cb1a5f",
   "budget": "50",
   "achieved": 0.4991,
   "target_frac": 0.4991,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1612.08205",
   "qid": "01a41c0a4a7365cd37d28690735114f2ff5229f2",
   "budget": "50",
   "achieved": 0.4991,
   "target_frac": 0.4991,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1701.02962",
   "qid": "2fbb6322e485e7743ec3fb4bb02d44bf4b5ea8a6",
   "budget": "25",
   "achieved": 0.2456,
   "target_frac": 0.2456,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1701.02962",
   "qid": "2fbb6322e485e7743ec3fb4bb02d44bf4b5ea8a6",
   "budget": "50",
   "achieved": 0.4952,
   "target_frac": 0.4952,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1701.05574",
   "qid": "49c32a2a64eb41381e5f12ccea4150cac9f3303d",
   "budget": "25",
   "achieved": 0.2479,
   "target_frac": 0.2479,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1701.05574",
   "qid": "bbb77f2d6685c9257763ca38afaaef29044b4018",
   "budget": "25",
   "achieved": 0.2479,
   "target_frac": 0.2479,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1701.05574",
   "qid": "49c32a2a64eb41381e5f12ccea4150cac9f3303d",
   "budget": "50",
   "achieved": 0.4983,
   "target_frac": 0.4983,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1701.05574",
   "qid": "bbb77f2d6685c9257763ca38afaaef29044b4018",
   "budget": "50",
   "achieved": 0.4983,
   "target_frac": 0.4983,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1701.08229",
   "qid": "00c57e45ac6afbdfa67350a57e81b4fad0ed2885",
   "budget": "25",
   "achieved": 0.249,
   "target_frac": 0.249,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1701.08229",
   "qid": "22714f6cad2d5c54c28823e7285dc85e8d6bc109",
   "budget": "25",
   "achieved": 0.249,
   "target_frac": 0.249,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1701.08229",
   "qid": "82642d3111287abf736b781043d49536fe48c350",
   "budget": "25",
   "achieved": 0.249,
   "target_frac": 0.249,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1701.08229",
   "qid": "5a81732d52f64e81f1f83e8fd3514251227efbc7",
   "budget": "25",
   "achieved": 0.249,
   "target_frac": 0.249,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1701.08229",
   "qid": "00c57e45ac6afbdfa67350a57e81b4fad0ed2885",
   "budget": "50",
   "achieved": 0.4997,
   "target_frac": 0.4997,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1701.08229",
   "qid": "22714f6cad2d5c54c28823e7285dc85e8d6bc109",
   "budget": "50",
   "achieved": 0.4997,
   "target_frac": 0.4997,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": false
  },
  {
   "paper": "1701.08229",
   "qid": "82642d3111287abf736b781043d49536fe48c350",
   "budget": "50",
   "achieved": 0.4997,
   "target_frac": 0.4997,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1701.08229",
   "qid": "5a81732d52f64e81f1f83e8fd3514251227efbc7",
   "budget": "50",
   "achieved": 0.4997,
   "target_frac": 0.4997,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1702.03342",
   "qid": "f4496316ddd35ee2f0ccc6475d73a66abf87b611",
   "budget": "25",
   "achieved": 0.2491,
   "target_frac": 0.2491,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1702.03342",
   "qid": "e8a32460fba149003566969f92ab5dd94a8754a4",
   "budget": "25",
   "achieved": 0.2491,
   "target_frac": 0.2491,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1702.03342",
   "qid": "2a6003a74d051d0ebbe62e8883533a5f5e55078b",
   "budget": "25",
   "achieved": 0.2491,
   "target_frac": 0.2491,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1702.03342",
   "qid": "f4496316ddd35ee2f0ccc6475d73a66abf87b611",
   "budget": "50",
   "achieved": 0.4993,
   "target_frac": 0.4993,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1702.03342",
   "qid": "e8a32460fba149003566969f92ab5dd94a8754a4",
   "budget": "50",
   "achieved": 0.4993,
   "target_frac": 0.4993,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1702.03342",
   "qid": "2a6003a74d051d0ebbe62e8883533a5f5e55078b",
   "budget": "50",
   "achieved": 0.4993,
   "target_frac": 0.4993,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1702.03856",
   "qid": "8acab64ba72831633e8cc174d5469afecccf3ae9",
   "budget": "25",
   "achieved": 0.2173,
   "target_frac": 0.2173,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1702.03856",
   "qid": "53aa07cc4cc4e7107789ae637dbda8c9f6c1e6aa",
   "budget": "25",
   "achieved": 0.2173,
   "target_frac": 0.2173,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1702.03856",
   "qid": "72755c2d79210857cfff60bfbcb55f83c71ada51",
   "budget": "25",
   "achieved": 0.2173,
   "target_frac": 0.2173,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1702.03856",
   "qid": "8acab64ba72831633e8cc174d5469afecccf3ae9",
   "budget": "50",
   "achieved": 0.4926,
   "target_frac": 0.4926,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": false
  },
  {
   "paper": "1702.03856",
   "qid": "53aa07cc4cc4e7107789ae637dbda8c9f6c1e6aa",
   "budget": "50",
   "achieved": 0.4926,
   "target_frac": 0.4926,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1702.03856",
   "qid": "72755c2d79210857cfff60bfbcb55f83c71ada51",
   "budget": "50",
   "achieved": 0.4926,
   "target_frac": 0.4926,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1704.06194",
   "qid": "9ee07edc371e014df686ced4fb0c3a7b9ce3d5dc",
   "budget": "25",
   "achieved": 0.2485,
   "target_frac": 0.2485,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1704.06194",
   "qid": "d3aa0449708cc861a51551b128d73e11d62207d2",
   "budget": "25",
   "achieved": 0.2485,
   "target_frac": 0.2485,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1704.06194",
   "qid": "cfbec1ef032ac968560a7c76dec70faf1269b27c",
   "budget": "25",
   "achieved": 0.2485,
   "target_frac": 0.2485,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1704.06194",
   "qid": "c0e341c4d2253eb42c8840381b082aae274eddad",
   "budget": "25",
   "achieved": 0.2485,
   "target_frac": 0.2485,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1704.06194",
   "qid": "9ee07edc371e014df686ced4fb0c3a7b9ce3d5dc",
   "budget": "50",
   "achieved": 0.4996,
   "target_frac": 0.4996,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1704.06194",
   "qid": "d3aa0449708cc861a51551b128d73e11d62207d2",
   "budget": "50",
   "achieved": 0.4996,
   "target_frac": 0.4996,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1704.06194",
   "qid": "cfbec1ef032ac968560a7c76dec70faf1269b27c",
   "budget": "50",
   "achieved": 0.4996,
   "target_frac": 0.4996,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1704.06194",
   "qid": "c0e341c4d2253eb42c8840381b082aae274eddad",
   "budget": "50",
   "achieved": 0.4996,
   "target_frac": 0.4996,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1705.04153",
   "qid": "ef396a34436072cb3c40b0c9bc9179fee4a168ae",
   "budget": "25",
   "achieved": 0.2496,
   "target_frac": 0.2496,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1705.04153",
   "qid": "ef396a34436072cb3c40b0c9bc9179fee4a168ae",
   "budget": "50",
   "achieved": 0.4995,
   "target_frac": 0.4995,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1705.05437",
   "qid": "cf874cd9023d901e10aa8664b813d32501e7e4d2",
   "budget": "25",
   "achieved": 0.2489,
   "target_frac": 0.2489,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1705.05437",
   "qid": "42084c41343e5a6ae58a22e5bfc5ce987b5173de",
   "budget": "25",
   "achieved": 0.2489,
   "target_frac": 0.2489,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1705.05437",
   "qid": "cf874cd9023d901e10aa8664b813d32501e7e4d2",
   "budget": "50",
   "achieved": 0.5,
   "target_frac": 0.5,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1705.05437",
   "qid": "42084c41343e5a6ae58a22e5bfc5ce987b5173de",
   "budget": "50",
   "achieved": 0.5,
   "target_frac": 0.5,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1706.01678",
   "qid": "e8f969ffd637b82d04d3be28c51f0f3ca6b3883e",
   "budget": "25",
   "achieved": 0.2495,
   "target_frac": 0.2495,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1706.01678",
   "qid": "46227b4265f1d300a5ed71bf40822829de662bc2",
   "budget": "25",
   "achieved": 0.2495,
   "target_frac": 0.2495,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1706.01678",
   "qid": "a6a48de63c1928238b37c2a01c924b852fe752f8",
   "budget": "25",
   "achieved": 0.2495,
   "target_frac": 0.2495,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1706.01678",
   "qid": "b65a83a24fc66728451bb063cf6ec50134c8bfb0",
   "budget": "25",
   "achieved": 0.2495,
   "target_frac": 0.2495,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1706.01678",
   "qid": "e8f969ffd637b82d04d3be28c51f0f3ca6b3883e",
   "budget": "50",
   "achieved": 0.4984,
   "target_frac": 0.4984,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1706.01678",
   "qid": "46227b4265f1d300a5ed71bf40822829de662bc2",
   "budget": "50",
   "achieved": 0.4984,
   "target_frac": 0.4984,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1706.01678",
   "qid": "a6a48de63c1928238b37c2a01c924b852fe752f8",
   "budget": "50",
   "achieved": 0.4984,
   "target_frac": 0.4984,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1706.01678",
   "qid": "b65a83a24fc66728451bb063cf6ec50134c8bfb0",
   "budget": "50",
   "achieved": 0.4984,
   "target_frac": 0.4984,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1706.01875",
   "qid": "d7b60abb0091246e29d1a9c28467de598e090c20",
   "budget": "25",
   "achieved": 0.2499,
   "target_frac": 0.2499,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1706.01875",
   "qid": "bdf93053b1b9b0a21f77ed370cf4d5a10df70e3e",
   "budget": "25",
   "achieved": 0.2499,
   "target_frac": 0.2499,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1706.01875",
   "qid": "5a6926de13a8cc25ce687c22741ba97a6e63d4ee",
   "budget": "25",
   "achieved": 0.2499,
   "target_frac": 0.2499,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1706.01875",
   "qid": "dcc1115aeaf87118736e86f3e3eb85bf5541281c",
   "budget": "25",
   "achieved": 0.2499,
   "target_frac": 0.2499,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1706.01875",
   "qid": "d7b60abb0091246e29d1a9c28467de598e090c20",
   "budget": "50",
   "achieved": 0.4992,
   "target_frac": 0.4992,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1706.01875",
   "qid": "bdf93053b1b9b0a21f77ed370cf4d5a10df70e3e",
   "budget": "50",
   "achieved": 0.4992,
   "target_frac": 0.4992,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1706.01875",
   "qid": "5a6926de13a8cc25ce687c22741ba97a6e63d4ee",
   "budget": "50",
   "achieved": 0.4992,
   "target_frac": 0.4992,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1706.01875",
   "qid": "dcc1115aeaf87118736e86f3e3eb85bf5541281c",
   "budget": "50",
   "achieved": 0.4992,
   "target_frac": 0.4992,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1706.06894",
   "qid": "05887a8466e0a2f0df4d6a5ffc5815acd7d9066a",
   "budget": "25",
   "achieved": 0.2473,
   "target_frac": 0.2473,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1706.06894",
   "qid": "500a8ec1c56502529d6e59ba6424331f797f31f0",
   "budget": "25",
   "achieved": 0.2473,
   "target_frac": 0.2473,
   "text_match": false,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1706.06894",
   "qid": "ff6c9af28f0e2bb4fb6a69f124665f8ceb966fbc",
   "budget": "25",
   "achieved": 0.2473,
   "target_frac": 0.2473,
   "text_match": true,
   "hit_kvzip_path": false,
   "hit_ours": false
  },
  {
   "paper": "1706.06894",
   "qid": "05887a8466e0a2f0df4d6a5ffc5815acd7d9066a",
   "budget": "50",
   "achieved": 0.498,
   "target_frac": 0.498,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": false
  },
  {
   "paper": "1706.06894",
   "qid": "500a8ec1c56502529d6e59ba6424331f797f31f0",
   "budget": "50",
   "achieved": 0.498,
   "target_frac": 0.498,
   "text_match": false,
   "hit_kvzip_path": true,
   "hit_ours": true
  },
  {
   "paper": "1706.06894",
   "qid": "ff6c9af28f0e2bb4fb6a69f124665f8ceb966fbc",
   "budget": "50",
   "achieved": 0.498,
   "target_frac": 0.498,
   "text_match": true,
   "hit_kvzip_path": true,
   "hit_ours": true
  }
 ]
}

==> anc/learning-what-matters/learning-what-matters/runs/external/ev_evict_7B_16k.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "tag": "16k",
  "budgets": [
    0.1,
    0.25
  ],
  "protocol": "dense prefill, physical KV eviction, original positions",
  "tasks": {
    "niah_single_1": [
      {
        "index": 58064,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 6577,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 26827,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 35197,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 15125,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 24765,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 49324,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 35109,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 30068,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 29257,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 19628,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 36634,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 12969,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 54005,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 33487,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 45635,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 14230,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 55085,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 55085,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 51132,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 49593,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 10445,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 41953,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 46269,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 57783,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 56260,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 15041,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 45188,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 28448,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 52389,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 6487,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 50767,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 56076,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 28894,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 40514,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 20886,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 54369,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 821,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 21245,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 6668,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 19902,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 22506,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 8831,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 32767,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 5139,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 31418,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 17650,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 17021,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 7125,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 4778,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 15488,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 19806,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 35104,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 42037,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 14405,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 5495,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 4777,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 14681,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 17285,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 21785,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      }
    ],
    "niah_multikey_1": [
      {
        "index": 11715,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 21939,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 66852,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 23198,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 32350,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 10035,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 75876,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 15786,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 7154,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 28559,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 23069,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1429,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7143,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4286,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2857,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8571,
            "kept": 32
          }
        }
      },
      {
        "index": 28500,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 66768,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1667,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8333,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 39586,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 26185,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 2248,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 58306,
        "n_blocks": 121,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 30
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 30
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 30
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8,
            "kept": 30
          }
        }
      },
      {
        "index": 64823,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 47720,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 68345,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 53653,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.2857,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8571,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.2857,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.1429,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 43553,
        "n_blocks": 121,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 30
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 30
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 30
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          }
        }
      },
      {
        "index": 66834,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 30407,
        "n_blocks": 121,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 30
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 30
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 30
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          }
        }
      },
      {
        "index": 23195,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 188,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 44526,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 68339,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 35951,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 3617,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 53727,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 7152,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 38095,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 49179,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 53666,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 28365,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          }
        }
      },
      {
        "index": 57119,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.8,
            "kept": 32
          }
        }
      },
      {
        "index": 34616,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 21936,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 11714,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 66837,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 28500,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 26183,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 75878,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 47721,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 25057,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 5931,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 64831,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 31144,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 3459,
        "n_blocks": 121,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 30
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 30
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 30
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 30
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          }
        }
      },
      {
        "index": 55969,
        "n_blocks": 121,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 30
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 30
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 30
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 30
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          }
        }
      },
      {
        "index": 53725,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 53596,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 187,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 64757,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 44530,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 63014,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 45680,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 49254,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 39593,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      }
    ],
    "vt": [
      {
        "index": 0,
        "n_blocks": 127,
        "dense": {
          "gen_hit": false
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 1,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 2,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 3,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 4,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.4,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 5,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.0909,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.7143,
            "qf_recall": 0.8182,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.5455,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1818,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.0909,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 6,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 7,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 8,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 9,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.4,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 10,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 11,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 12,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.0909,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.4545,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4286,
            "qf_recall": 0.3636,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.0909,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4286,
            "qf_recall": 0.6364,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 13,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 14,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 15,
        "n_blocks": 127,
        "dense": {
          "gen_hit": false
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 16,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.4444,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 17,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 18,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 19,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 20,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 21,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 22,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.4,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 23,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.2727,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.0909,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.4545,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.1818,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.0909,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.7143,
            "qf_recall": 0.8182,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4286,
            "qf_recall": 0.6364,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 24,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 25,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 26,
        "n_blocks": 127,
        "dense": {
          "gen_hit": false
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.3,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 27,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.4,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 28,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 29,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 30,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 31,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 32,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 33,
        "n_blocks": 127,
        "dense": {
          "gen_hit": false
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 34,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 35,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 36,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 37,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 38,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 39,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 40,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 41,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 42,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 43,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 44,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 45,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.125,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.625,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.125,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.25,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 46,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 47,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 48,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 49,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 50,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 51,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 52,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 53,
        "n_blocks": 126,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 54,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 55,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 56,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 57,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 58,
        "n_blocks": 127,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      },
      {
        "index": 59,
        "n_blocks": 127,
        "dense": {
          "gen_hit": false
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          }
        }
      }
    ],
    "stale": [
      {
        "index": 3000,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3001,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3002,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3003,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3004,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3005,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3006,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3007,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3008,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3009,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3010,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3011,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3012,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3013,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3014,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3015,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3016,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3017,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3018,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3019,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3020,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3021,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3022,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3023,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3024,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3025,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3026,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3027,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3028,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3029,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3030,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3031,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3032,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3033,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3034,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3035,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3036,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3037,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3038,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3039,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          }
        }
      },
      {
        "index": 3040,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3041,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3042,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3043,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3044,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3045,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3046,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3047,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3048,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3049,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          }
        }
      },
      {
        "index": 3050,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3051,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3052,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3053,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3054,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3055,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3056,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3057,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3058,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3059,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      }
    ],
    "stale_any": [
      {
        "index": 3000,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3001,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3002,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3003,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3004,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3005,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3006,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3007,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3008,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3009,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3010,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3011,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3012,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3013,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3014,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3015,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3016,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3017,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3018,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3019,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3020,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3021,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3022,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3023,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3024,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3025,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3026,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3027,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3028,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3029,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3030,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3031,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3032,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3033,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3034,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3035,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3036,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3037,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3038,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3039,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          }
        }
      },
      {
        "index": 3040,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3041,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3042,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3043,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3044,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3045,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3046,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3047,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3048,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3049,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          }
        }
      },
      {
        "index": 3050,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3051,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3052,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3053,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3054,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3055,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3056,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3057,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3058,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      },
      {
        "index": 3059,
        "n_blocks": 116,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          }
        }
      }
    ]
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/ev_evict_7B_8k.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "tag": "8k",
  "budgets": [
    0.1,
    0.25
  ],
  "protocol": "dense prefill, physical KV eviction, original positions",
  "tasks": {
    "niah_single_1": [
      {
        "index": 2169,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 17554,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 29084,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 3337,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 13507,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 17647,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 7655,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 12435,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 24754,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 17649,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 15128,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 14677,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 9908,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 18364,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 6579,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 27095,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 16837,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 22865,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 7210,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 27635,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 27635,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 25662,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 24843,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 5315,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 21073,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 23229,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 28983,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 28180,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 7571,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 22688,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 14318,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 26289,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 3337,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 25477,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 28086,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 14494,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 20354,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 10536,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 27279,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 461,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 10715,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 3428,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 10002,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 11346,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 4511,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 16477,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 2619,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 15758,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 8920,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 8561,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 3615,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 2438,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 7838,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 9996,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 17644,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 21067,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 7295,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 2795,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 2437,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 7391,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      }
    ],
    "niah_multikey_1": [
      {
        "index": 4044,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 5858,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 12695,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 33841,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 13253,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 17732,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 5232,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 37602,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 8447,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 3985,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 16285,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 13124,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 16226,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 33757,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.4,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.8,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 21195,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 14973,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 1168,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 28005,
        "n_blocks": 57,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 14
          }
        }
      },
      {
        "index": 32345,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 24801,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 34638,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 27477,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 21606,
        "n_blocks": 57,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 14
          }
        }
      },
      {
        "index": 33823,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 16160,
        "n_blocks": 57,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 14
          }
        }
      },
      {
        "index": 13250,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 188,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 23062,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.2,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.8,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 34632,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 19937,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 1895,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 27551,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 3983,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 21000,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 25372,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 27490,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 16091,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 29302,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 18652,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 12692,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 16
          }
        }
      },
      {
        "index": 5857,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 33826,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 16226,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 14971,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 37604,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 24802,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 14038,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 3125,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 32353,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 17123,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 1695,
        "n_blocks": 57,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 14
          }
        }
      },
      {
        "index": 27345,
        "n_blocks": 57,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 14
          }
        }
      },
      {
        "index": 27549,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 27420,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 187,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 32279,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 23066,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.8,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 31710,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 23865,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 25447,
        "n_blocks": 62,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      }
    ],
    "vt": [
      {
        "index": 0,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.0909,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4286,
            "qf_recall": 0.5455,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.5455,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.5455,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.5455,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.4545,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4286,
            "qf_recall": 0.2727,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.7143,
            "qf_recall": 0.8182,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4286,
            "qf_recall": 0.6364,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 1,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.2,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 2,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 3,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4286,
            "qf_recall": 0.2727,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.4545,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.5455,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3636,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4286,
            "qf_recall": 0.5455,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.2727,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.5455,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.5455,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.4545,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 4,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 5,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 6,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 7,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 8,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 9,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 10,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 11,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 12,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.4444,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 13,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 14,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 15,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.3,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 16,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 17,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 18,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.125,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.625,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.625,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.125,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 19,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 20,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 21,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 22,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 23,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 24,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 25,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.625,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.625,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 26,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.125,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.625,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.625,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.125,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 27,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 28,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 29,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 30,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.4444,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 31,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 32,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.4,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 33,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.5,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 34,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 35,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 36,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.625,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.625,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 37,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 38,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 39,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.125,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.625,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.625,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.25,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.125,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 40,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 41,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 42,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 43,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.0909,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.4545,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.5455,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.4545,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5714,
            "qf_recall": 0.5455,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.1818,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.1818,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.7143,
            "qf_recall": 0.8182,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 44,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 45,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 46,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 47,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 48,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.4444,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 49,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 50,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 51,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.4,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 52,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 53,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.125,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.625,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.625,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.125,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.125,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.625,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 54,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 55,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.625,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.625,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.375,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.25,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 56,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.8889,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.7778,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 57,
        "n_blocks": 63,
        "dense": {
          "gen_hit": false
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 58,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      },
      {
        "index": 59,
        "n_blocks": 63,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.3,
            "kept": 16
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 16
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 16
          }
        }
      }
    ],
    "stale": [
      {
        "index": 1000,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          }
        }
      },
      {
        "index": 1001,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1002,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1003,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7222,
            "kept": 14
          }
        }
      },
      {
        "index": 1004,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1005,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1006,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1007,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1008,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1009,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1010,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1011,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          }
        }
      },
      {
        "index": 1012,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          }
        }
      },
      {
        "index": 1013,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1014,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          }
        }
      },
      {
        "index": 1015,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1016,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1017,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          }
        }
      },
      {
        "index": 1018,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1019,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1020,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1021,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1022,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1023,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          }
        }
      },
      {
        "index": 1024,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1025,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          }
        }
      },
      {
        "index": 1026,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          }
        }
      },
      {
        "index": 1027,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1028,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1029,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1030,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          }
        }
      },
      {
        "index": 1031,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1032,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1033,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1034,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          }
        }
      },
      {
        "index": 1035,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1036,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1037,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1038,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7059,
            "kept": 14
          }
        }
      },
      {
        "index": 1039,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          }
        }
      },
      {
        "index": 1040,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          }
        }
      },
      {
        "index": 1041,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1042,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1043,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1044,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          }
        }
      },
      {
        "index": 1045,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1046,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          }
        }
      },
      {
        "index": 1047,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1048,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1049,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          }
        }
      },
      {
        "index": 1050,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1051,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1052,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1053,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          }
        }
      },
      {
        "index": 1054,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1055,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1056,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1057,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          }
        }
      },
      {
        "index": 1058,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1059,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      }
    ],
    "stale_any": [
      {
        "index": 1000,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          }
        }
      },
      {
        "index": 1001,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1002,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1003,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          }
        }
      },
      {
        "index": 1004,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1005,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1006,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1007,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1008,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1009,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1010,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1011,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          }
        }
      },
      {
        "index": 1012,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 14
          }
        }
      },
      {
        "index": 1013,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1014,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2778,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          }
        }
      },
      {
        "index": 1015,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1016,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1017,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          }
        }
      },
      {
        "index": 1018,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1019,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1020,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1021,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1022,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1023,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          }
        }
      },
      {
        "index": 1024,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1025,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 14
          }
        }
      },
      {
        "index": 1026,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 14
          }
        }
      },
      {
        "index": 1027,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1028,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1029,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1030,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          }
        }
      },
      {
        "index": 1031,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1032,
        "n_blocks": 56,
        "dense": {
          "gen_hit": false
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1033,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1034,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          }
        }
      },
      {
        "index": 1035,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1036,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1037,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1038,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 14
          }
        }
      },
      {
        "index": 1039,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          }
        }
      },
      {
        "index": 1040,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          }
        }
      },
      {
        "index": 1041,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1042,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1043,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1044,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          }
        }
      },
      {
        "index": 1045,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1046,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.0556,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          }
        }
      },
      {
        "index": 1047,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1048,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1049,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          }
        }
      },
      {
        "index": 1050,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1051,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1052,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1053,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          }
        }
      },
      {
        "index": 1054,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          }
        }
      },
      {
        "index": 1055,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1056,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1057,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          }
        }
      },
      {
        "index": 1058,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      },
      {
        "index": 1059,
        "n_blocks": 56,
        "dense": {
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "h2o_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "oracle_b10": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "router_attention_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "h2o_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 14
          },
          "oracle_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "router_attention_b25": {
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          }
        }
      }
    ]
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/ev_kvzip_native_7B_16k.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "tag": "16k",
 "budgets": [
  0.1,
  0.25
 ],
 "system": "KVzip",
 "identity_checks": [
  {
   "task": "niah_multikey_1",
   "index": 11715,
   "identical": true
  },
  {
   "task": "niah_multikey_1",
   "index": 21939,
   "identical": true
  },
  {
   "task": "niah_multikey_1",
   "index": 66852,
   "identical": true
  },
  {
   "task": "vt",
   "index": 0,
   "identical": true
  },
  {
   "task": "vt",
   "index": 1,
   "identical": true
  },
  {
   "task": "vt",
   "index": 2,
   "identical": true
  }
 ],
 "tasks": {
  "niah_multikey_1": [
   {
    "index": 11715,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " **8930103**. This number is referenced in the context of discussing financial concerns and planning for the sustainabil"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8930103.",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8930103.\n\nCan you provide more context about the special magic number 8930103 in relation to the worried",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 21939,
    "score_secs": 3.7,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1908841.\n\nThis number is referenced in the passage discussing the concept of painful-pigpen, which seems to be a metaph"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1908841. According to the context, this number is associated with a specific entity referred to as \"painful-pigpen,\"",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1908841.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 66852,
    "score_secs": 3.7,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " **8526486**. \n\nThis number is stated directly in the passage: \"One of the special magic numbers for roomy-extent"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8526486. \n\nThis number is stated directly in the sentence: \"One of the special magic numbers for roomy-extent is",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8526486.\n\nThis number is stated directly in the sentence:\n\n\"One of the special magic numbers for roomy-extent is: ",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 23198,
    "score_secs": 3.7,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9075854. This number is referenced in the context of discussing Apple's relationship with programmers and the importanc"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": false,
      "gen_text": " 1247595. This number is associated with the concept of using technology that is ahead of its time, which can be risky b",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9075854.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 32350,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7550190. \n\nThis number is referenced in the context of discussing the importance of choosing technology that is unconve"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7550190. This number is stated directly in the passage without any additional context or explanation provided. \n\nThe te",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7550190.\n\nCan you provide more context about the concept of abaft-placode and why it's mentioned in the text?",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 10035,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1959074. This number is referenced in the context of discussing strategies for managing a startup's growth and financia"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1959074. \n\nThis number is stated directly in the given excerpt: \"Several people have told me they like the iPad because",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1959074.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 75876,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2140194. \n\nThis number is referenced in the concluding sentence of the passage: \"One of the special magic numbers for b"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2140194. \n\nThis number is stated directly in the sentence: \"One of the special magic numbers for big-river is:",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2140194.\n\nCan you provide more context on what the special magic numbers mentioned in the text represent? The special m",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 15786,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6271130. This number is noted in a footnote by Sam Altman, who states, \"A related problem that I see a"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6271130. This number is noted in the context of discussing the characteristics and behaviors of successful startup foun",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6271130.\n\nCan you provide more context on why the author believes that starting a startup in college is not ideal? The ",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 7154,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4576135. This number is referenced in the context of a discussion about magic numbers and seems to be a specific value "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4576135. \n\nThis number is stated directly in the text: \"Several times throughout this post, I will hide a special magic",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4576135.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 28559,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3646552. \n\nThis number is referenced in the concluding sentence of the text, which states: \"One of the special magic nu"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3646552. \n\nThis number is stated directly in the passage: \"One of the special magic numbers for handsome-lap is:",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3646552.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 23069,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4533779.\n\nThis can be directly extracted from the following sentence in the text:\n\n\"One of the special magic numbers fo"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4533779. \n\nThis number is stated directly in the sentence: \"In fact, if you read the dictator's speech it sounds",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4533779.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 28500,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6596150. This number is referenced in the context of advice or a discussion related to abashed-girlfriend, though the e"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": false,
      "gen_text": " 6,596,150. This number is stated directly in the text and is associated with the character \"abashed-girlfriend\" in",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6596150.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 66768,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1604451. \n\nThis number is stated directly in the text: \"One of the special magic numbers for salty-spiritual is"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1604451. \n\nThis number is stated directly in the sentence: \"One of the special magic numbers for salty-spiritual is",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1604451.\n\nCan you provide more context about the special magic number 1604451 for salty-spiritual",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 39586,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7117837. This number is stated directly in the passage: \"What's less often understood is that there is a more general p"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7117837. \n\nThis number is stated directly in the sentence: \"One of the special magic numbers for hot-dramaturge",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7117837.\n\nCan you provide more context on why the author believes that starting a startup in college is not ideal? The ",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 26185,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7907400. \n\nThis number is referenced in the passage discussing the concept of inconclusive-sweets and serves as an iden"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7907400. \n\nThis number is stated directly in the text under the section titled \"Notes\" for the inconclusive-sweets cate",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7907400.\n\nCan you provide more context on why the author believes that starting a startup in college is not ideal? The ",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 2248,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6866294. \n\nThis number is referenced in the passage where it states, \"The closest is the colloquial sense of '"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6866294. \n\nThis number is stated directly in the text: \"The closest is the colloquial sense of 'addict",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6866294.\n\nCan you provide more context on why the author believes that starting a startup in college is not ideal? The ",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 58306,
    "score_secs": 3.5,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " **6262632**. \n\nThis number is referenced in the context of discussing counterintuitive aspects of starting a startup, s"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6262632.",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6262632.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 64823,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4188992. \n\nThis number is referenced in the context of listing special magic numbers associated with different entities"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": ": 4188992. \n\nThis number is stated directly in the sentence: \"And since you can delay pushing the button for a while",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4188992.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 47720,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " **6038571**.\n\nThis number is referenced in the context of discussing the advantages of using certain technologies or ap"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6038571. According to the context, this number is noted as an advantage in the competitive situation described. \n\nTo su",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6038571.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 68345,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7361002.\n\nCan you provide more context about the special magic number 7361002 in relation to the text"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7361002. \n\nThis number is stated directly in the text: \"So I can tell you about a large subset of them.",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7361002.\n\nCan you provide more context about the special magic number 7361002 mentioned in the text?",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 53653,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6406444.\n\nThis number is stated directly in the passage:\n\n\"One of the special magic numbers for snobbish-gauge is:"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": false,
      "gen_text": " 5813613. \n\nThis number is stated directly in the sentence: \"One of the special magic numbers for snobbish-gauge",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6406444.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 43553,
    "score_secs": 3.5,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2221854. \n\nThis number is referenced in the context of discussing the advantages of using the Lisp programming language"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2221854. \n\nThis number is stated directly in the passage: \"One of the special magic numbers for perfect-prison is:",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2221854.\n\nThis number is referenced in the passage discussing Apple's treatment of developers and the company's reputat",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 66834,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " **1093026**. \n\nThis number is referenced in the passage discussing the importance of delaying the decision to start a s"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1093026. \n\nThis number is referenced in the context of discussing the characteristics and challenges of starting a succ",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1093026.\n\nCan you provide more context on why the author suggests not starting a startup in college? The author suggest",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 30407,
    "score_secs": 3.5,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5652512.\n\nThis can be directly extracted from the sentence:\n\n\"One of the special magic numbers for functional-sitar is:"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": false,
      "gen_text": " 5348512. \n\nThis number is stated directly in the passage: \"The special magic number for functional-sitar is: 5",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5652512.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 23195,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7426265. \n\nThis number is referenced in the passage where it discusses the concept of \"flawless-aside\" in relation"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": ": 7426265. \n\nThis number is referenced in the context of discussing a hypothetical situation or example related to the t",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7426265.\n\nCan you provide more context about the special magic number 7426265 mentioned in the text?",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 188,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8048838. \n\nThis number is stated directly in the text: \"One of the special magic numbers for exotic-speaker is:"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8048838. \n\nTo summarize:\n- The magic number for exotic-speaker is 8048838.\n-",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8048838.\n\nCan you provide more context about the special magic number 8048838 for exotic-speaker?",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 44526,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8312114. This number is referenced in the context of discussing programming languages and the advantages of using Lisp,"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8312114. \n\nThis number is stated directly in the sentence: \"One of the special magic numbers for groovy-netbook is",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8312114.\n\nCan you provide more context about the special magic number 4681284 mentioned in the text for",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 68339,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7610562. \n\nThis number is referenced in the context of discussing the characteristics and challenges associated with st"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7610562. This number is referenced in the context of discussing a theme or concept related to being engrossed or captiv",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7610562.\n\nCan you provide more context on why the author suggests not starting a startup in college? The author suggest",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 35951,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " **7360307**. This number is referenced in the context of a hypothetical scenario where a feature is duplicated within a"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7360307. \n\nThis number is stated directly in the given excerpt: \"One of the special magic numbers for glamorous-selling",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7360307.\n\nCan you provide more context on why the author believes that starting a startup is all-consuming and why it's",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 3617,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8890439. This number is referenced in the context of discussing how societies develop antibodies to new addictive subst"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8890439. \n\nThis number is referenced in the context of discussing the characteristics and behaviors of individuals or e",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8890439.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 53727,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3556551. \n\nThis number is stated directly in the sentence: \"One of the special magic numbers for accessible-cork is:"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3556551.",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3556551.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 7152,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7296605.\n\nThis can be directly extracted from the following sentence in the text:\n\n\"Several people have told me I have "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7296605. \n\nThis number is explicitly stated in the text: \"Several special magic numbers are hidden within the text. Mak",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7296605.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 38095,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7217147.\n\nThis number is referenced in the context of discussing a startup called Viaweb, which was eventually acquired"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7217147. However, it's important to note that this number is associated with a specific context within the text and may",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7217147.\n\nCan you provide more context about the magic number 7217147 and its relation to the concept",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 49179,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " **3566765**. This number is referenced in the context of discussing the slow adoption and understanding of advanced pro"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": ": 3566765. \n\nThis number is referenced in the context of discussing the characteristics and challenges of starting a suc",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3566765.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 53666,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5679639. This number is referenced in the context of discussing an essay or article related to startups and advice for "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5679639.",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5679639.\n\nCan you provide more context on why starting a startup is counterintuitive and why it's important to not trus",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 28365,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9179730.\n\nCan you provide more details on the counterintuitive points about startups mentioned in the text?\nCertainly! "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9179730. \n\nThis number is stated directly in the first sentence of the given text: \"One of the special magic numbers fo",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9179730.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 57119,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7818732. This number is associated with a photograph that is considered to be particularly excellent or impressive. \n\nT"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7818732. This number is associated with the concept of a wonderful or striking photograph. However, without additional ",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7818732.\n\nThis number is referenced in the context of discussing the importance of understanding users and solving prob",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 34616,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7784725. This number is referenced in the context of a hypothetical scenario where using such a number might be part of"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7784725. \n\nThis number is stated directly in the passage: \"We hoped that would save us. Any advantage we could get",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7784725.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 21936,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8612582. \n\nThis number is stated directly in the passage: \"And you know who got them? Google and Apple. And"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8612582. \n\nThis number is stated directly in the text following the sentence \"And you know who got them? Google and App",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8612582.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 11714,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9801946. \n\nThis number is referenced in the context of discussing strategies for dealing with the challenges of startin"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9801946. \n\nThis number is stated directly in the passage: \"One of the special magic numbers for wrathful-cut is:",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9801946.\n\nCan you provide more context on why the author believes that starting a startup in college is not ideal? Acco",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 66837,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " **6071208**. This number is associated with the idea that starting a startup at a very young age, like in college, can"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6071208. This number is associated with the idea that starting a startup in college might be too early for many people,",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6071208.\n\nCan you provide more context about the special magic number 6071208 and its relation to starting",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 28500,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1861958. This number is referenced in the context of discussing a specific article or piece of content associated with "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1861958. This number is stated directly in the passage and serves as a reference point or identifier for the concept or",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1861958.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 26183,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6097514. \n\nThis number is referenced in the passage discussing the potential for a device that programmers would prefer"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6097514. \n\nThis number is stated directly in the passage: \"The special magic number for shocking-clothing is: ",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6097514.\n\nThis number is stated directly in the passage:\n\n\"One of the special magic numbers for shocking-clothing is: ",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 75878,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4786401.\n\nCan you provide me with the special magic number for hesitant-shareholder mentioned in the text? According to"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4786401. This number is stated directly in the text and serves as a reference point for the character or concept referr",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4786401.\n\nThis number is directly stated in the text: \"One of the special magic numbers for stingy-vegetarian is",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 47721,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2259379. This number is stated in the context of discussing the advantages of using a certain approach or technology in"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2259379. This number is stated directly in the text as an advantage in a competitive situation. However, the context in",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2259379.\n\nCan you provide more context about the special magic number 2259379 for drunk-word? Unfortunately",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 25057,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5833597. This number is stated directly in the passage: \"One of the special magic numbers for flawless-entry is: 5"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5833597. \n\nThis number is stated directly in the sentence: \"The special magic number for flawless-entry is: 58",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": false,
      "gen_text": " 8617381.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 5931,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3499627. This number is referenced in the context of discussing a series of special magic numbers associated with diffe"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3499627. \n\nThis number is stated directly in the first sentence of the given text: \"The special magic number for thunde",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3499627.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 64831,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " **3086308**. \n\nThis number is referenced in the context of discussing the decision-making process regarding when to sta"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3086308.",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3086308.\n\nTo provide context, the text states:\n\n\"And since you can delay pushing the button for a while, most people in",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 31144,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1348050. This number is referenced in the passage discussing the author's experiences and advice regarding starting a s"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1348050.\n\nTo provide a detailed response:\n\n1. The text contains a section titled \"The Special Magic Numbers\" which list",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1348050.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 3459,
    "score_secs": 3.5,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " **9312590**. This number is referenced in the context of discussing the increasing addictiveness of various technologie"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9312590. This number is referenced in the context of a quiz about memorizing a special magic number related to a concep",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9312590.\n\nCan you provide more context about the concept of modern-churn and why the special magic number 9312",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 55969,
    "score_secs": 3.5,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9363326.\n\nThis number is stated directly in the passage: \"One of the special magic numbers for tacit-caribou is"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9363326. This number is stated directly in the text as associated with the entity \"tacit-caribou\". \n\nThe",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9363326.\n\nCan you provide more context about the special magic number 9363326 for tacit-carib",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 53725,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " **5014745**. This number is referenced in the context of discussing various topics, including the advice given to poten"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5014745. This number is associated with the concept of tasteful-disposal, which likely pertains to the proper handling ",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5014745.\n\nCan you provide more context on why the author suggests not starting a startup in college? The author suggest",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 53596,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5896624. This number is stated directly in the sentence: \"One of the special magic numbers for psychotic-hostel is: "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": false,
      "gen_text": " 9094999. \n\nThis number is stated directly in the sentence: \"One of the special magic numbers for psychotic-hostel is:",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": false,
      "gen_text": " 9094999.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 187,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2171218. \n\nThis number is stated directly in the text: \"One of the special magic numbers for damp-standard is: "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2171218. \n\nThis number is stated explicitly in the first sentence of the given text: \"I will quiz you about the number",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2171218.\n\nCan you provide more context about the special magic number 2171218 for damp-standard? Unfortunately",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 64757,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": ": 9125900. \n\nThis number is referenced in the context of discussing various \"special magic numbers\" associated with diff"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": ": 9125900. \n\nThis number appears in the context of a placeholder or example within a larger discussion about magic numbe",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": ": 9125900.\n\nThis number is stated directly in the context of discussing a \"special magic number\" associated with round-c",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 44530,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " **7891662**. \n\nThis number is referenced in the passage discussing the mindset and behaviors typical of teenagers who a"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7891662. \n\nThis number is stated directly in the sentence: \"The special magic number for flipped-out-teen is: ",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7891662.\n\nThis number is referenced in the passage as part of a list of special magic numbers associated with different",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 63014,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3551903. This number is associated with the idea that starting a successful startup can be all-consuming and may requir"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3551903. This number is associated with the concept of ugly tolerance, which refers to the ability to endure or accept ",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3551903.\n\nCan you provide more context on why starting a startup is all-consuming according to the text? According to t",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 45680,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6680114. \n\nThis number is stated directly in the passage: \"One of the special magic numbers for good-signature is:"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6680114. This number is stated directly in the passage: \"The five languages that Eric Raymond recommends to hackers fal",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6680114.\n\nCan you provide more context about the special magic numbers mentioned in the text? The special magic numbers",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 49254,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9186400. This number is referenced in the context of discussing the characteristics and behaviors of politicians who ar"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9186400. This number is associated with a reference to a specific characteristic or behavior of a hypnotic politician, ",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9186400.\n\nCan you provide more context on why the author believes that starting a startup is all-consuming and takes ov",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 27
     }
    }
   },
   {
    "index": 39593,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6024207. This number is referenced in the context of discussing the power of programming languages and the importance o"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": false,
      "gen_text": " 1941524. \n\nThis number is stated directly in the sentence: \"One of the special magic numbers for voracious-guilder is",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 27
     },
     "kvzip_b25": {
      "gen_hit": false,
      "gen_text": " 1941524.\n\nCan you provide more context about the special magic number for voracious-guilder and where it is mentioned i",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 27
     }
    }
   }
  ],
  "vt": [
   {
    "index": 0,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " TNQHC HHIOD GSSBK OKFKX\n\nIn the provided text, there are no explicit assignments of the value 51090 to any variables. T"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " TMGGQ TNQHC HHIOD GSSBK OKFKX\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " TNQHC HHIOD GSSBK OKFKX\n\nIn the provided text, there are no direct assignments of the value 51090 to any variables. Ins",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 1,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " KEMDQ AKOAQ DMBJF ITJTV GCAOZ\n\nIn the provided text, there are two distinct chains of variable assignments where the va"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " KEMDQ AKOAQ DMBJF ITJTV GCAOZ\n\nTo solve this problem, we need to identify all the variables that are assigned the value",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " KEMDQ AKOAQ DMBJF ITJTV GCAOZ\n\nIn the provided text, there are two distinct chains of variable assignments where the va",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 2,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " YKSBR QCUWP DZUJL JNIWV ZCAIR\n\nIn the provided text, there are no instances where the value 69735 is directly assigned "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " YKSBR QCUWP DZUJL JNIWV ZCAIR\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " YKSBR QCUWP DZUJL JNIWV ZCAIR\n\nIn the provided text, there are no direct assignments of the value 69735 to any variable",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 3,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " GMPJA WEFUI WSHAY CSMTR QMUCF\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " GMPJA WEFUI WSHAY CSMTR QMUCF\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " GMPJA WEFUI WSHAY CSMTR QMUCF\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 4,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " QTCAH MIZGW VHJHS DBBHY HPTPZ\n\nIn the provided text, there are two distinct sets of variable assignments with different"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " HPTPZ VHJHS DBBHY QTCAH MIZGW\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " QTCAH MIZGW VHJHS DBBHY HPTPZ\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 5,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " PLOBY CTQGC GOEKR BGGUP MAHHW\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " PLOBY CTQGC GOEKR BGGUP MAHHW\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " PLOBY CTQGC GOEKR BGGUP MAHHW\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 6,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " CBLIG CZVOY ZRHBT MQXEP QMCJI\n\nIn the provided text, there are no explicit mentions of the value 81932 being assigned t"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " CZVOY ZRHBT MQXEP QMCJI\n\nTo find all variables that are assigned the value 38693 in the provided text, let's carefully ",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " CZVOY ZRHBT MQXEP QMCJI \n\nTo arrive at this answer, I followed these steps:\n\n1. I identified the line where the value 3",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 7,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " JTQTF OYLSD ZPGEO OCZXL DVMSN\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " JTQTF OYLSD ZPGEO OCZXL DVMSN\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " JTQTF OYLSD ZPGEO OCZXL DVMSN\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.2489,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 8,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " ITJYW ZGJWK IMXJZ UQDZD PRWLM\n\nIn the provided text, there are no instances where the value 12747 is directly assigned "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " ITJYW IMXJZ UQDZD ZGJWK PRWLM\n\nIn the provided text, there are no direct assignments of the value 28431 to any variable",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " ITJYW ZGJWK IMXJZ UQDZD PRWLM\n\nIn the provided text, there are no instances where the value 12747 is assigned to any va",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 9,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " GRHFC ZTSCE HAIBJ LGKRE QXMOQ\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": false,
      "gen_text": " GRHFC ZTSCE HAIBJ LGKRE\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nThe gras",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " GRHFC ZTSCE HAIBJ LGKRE\n\nTo find all variables that are assigned the value 69150 in the provided text, let's carefully ",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 10,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " ZRLHZ WCJJH SAVKA VXUFU WUZXT\n\nTo find all variables that are assigned the value 94654 in the provided text, let's care"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " ZRLHZ WCJJH SAVKA VXUFU WUZXT\n\nTo find all variables that are assigned the value 94654 in the provided text, let's care",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " ZRLHZ WCJJH SAVKA VXUFU WUZXT\n\nIn the provided text, there are no instances where the value 45773 is assigned to any va",
      "achieved_ratio": 0.2488,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 11,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " DOZNX VGVMU TICZD ZWSZZ UJUAN\n\nIn the provided text, there are no explicit assignments of the value 77435 to any variab"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " DOZNX VGVMU TICZD ZWSZZ UJUAN\n\nTo find all variables that are assigned the value 77435 in the provided text, let's care",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " DOZNX VGVMU TICZD ZWSZZ UJUAN\n\nIn the provided text, there are no explicit assignments of the value 77435 to any variab",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 12,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " DLRTY KTEKC LYWCR MKYAJ YHMCX\n\nIn the provided text, there are no explicit mentions of the variables being assigned the"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " DLRTY KTEKC LYWCR MKYAJ YHMCX\n\nIn the provided text, there are two distinct chains of variable assignments where the va",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " DLRTY KTEKC LYWCR MKYAJ YHMCX\n\nIn the provided text, there are no explicit mentions of the value 41551 being assigned t",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 13,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " AWDDG ERAAU GIEBT NTMUN ERDAU\n\nTo find all variables that are assigned the value 21394 in the given text, let's careful"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " AWDDG ERAAU GIEBT NTMUN ERRAU\n\nIt seems there was a small error in the final answer provided. Let's correct it step by ",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": false,
      "gen_text": " AWDDG ERAAU GIEBT NTMUN ERRAU\n\nIt seems there was a small typo in your answer. The correct variables assigned the value",
      "achieved_ratio": 0.2489,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 14,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " BHQOI ZNLPC SWQTS FLFIL KCLRJ\n\nIn the provided text, there are two distinct chains of variable assignments where the va"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " BHQOI ZNLPC SWQTS FLFIL KCLRJ\n\nTo solve this problem, let's carefully track the chains of variable assignments where th",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " BHQOI ZNLPC SWQTS FLFIL KCLRJ\n\nIn the provided text, there are no explicit assignments of the value 13890 to any variab",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 15,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": false,
     "gen_text": " FCVJT OUVZV PQAYV GESII\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nThe gras"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": false,
      "gen_text": " FCVJT OUVZV PQAYV GESII\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nThe gras",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": false,
      "gen_text": " FCVJT OUVZV PQAYV GESII\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nThe gras",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 16,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " BCLLP KFNIC RPNIF ZBFYT THDML\n\nIn the provided text, there are no explicit mentions of the value 18792 being assigned t"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " BCLLP KFNIC RPNIF ZBFYT THDML\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " BCLLP KFNIC RPNIF ZBFYT THDML\n\nIn the provided text, there are no explicit mentions of any variables being assigned the",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 17,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " LCLKC WTFUB QNFUJ YQDCG EYLRJ\n\nTo find all variables that are assigned the value 83969 in the provided text, let's care"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " LCLKC WTFUB QNFUJ YQDCG EYLRJ\n\nTo find all variables that are assigned the value 83969 in the provided text, let's care",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " LCLKC WTFUB QNFUJ YQDCG EYLRJ\n\nIn the provided text, there are no explicit assignments of the value 83969 to any variab",
      "achieved_ratio": 0.2491,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 18,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " UPJBM AJHQZ CPJPY TBXOE PNYLV\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " UPJBM AJHQZ CPJPY TBXOE PNYLV\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " UPJBM AJHQZ CPJPY TBXOE PNYLV\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 19,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " HSRXW IPDJZ SKPYI JUVRV TRNQL\n\nIn the provided text, there are two distinct chains of variable assignments where the va"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " HSRXW IPDJZ SKPYI JUVRV TRNQL\n\nIn the provided text, there are two distinct chains of variable assignments where the va",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " HSRXW IPDJZ SKPYI JUVRV TRNQL\n\nIn the provided text, there are no explicit mentions of the variables HSRXW, IPDJZ, SKPY",
      "achieved_ratio": 0.2492,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 20,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " PEESQ XSBJS ZPTUG GZUXF ROLUU\n\nIn the provided text, there are no explicit assignments of the value 58555 to any variab"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " PEESQ XSBJS ZPTUG GZUXF ROLUU\n\nIn the provided text, there are no explicit mentions of the value 27159 being assigned t",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " PEESQ XSBJS ZPTUG GZUXF ROLUU\n\nIn the provided text, there are no explicit mentions of the value 27159 being assigned t",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 21,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " YFLJA BNGZJ AYVQU DHVSD SLACG\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " BNGZJ AYVQU SLACG DHVSD YFLJA\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " YFLJA BNGZJ AYVQU DHVSD SLACG\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 22,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " PGKRC ZBNNZ OKMQZ GAUIT QUTIB\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " PGKRC ZBNNZ OKMQZ GAUIT QUTIB\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " PGKRC ZBNNZ OKMQZ GAUIT QUTIB\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.2492,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 23,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " EJUWI DJXTX KZMMY NUSCP VOICR\n\nIn the provided text, there are no explicit assignments of the value 99475 to any variab"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " EJUWI DJXTX KZMMY NUSCP VOICR\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " EJUWI DJXTX KZMMY NUSCP VOICR\n\nIn the provided text, there are no explicit assignments of the value 99475 to any variab",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 24,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " DPUAB UJJOP RYJTO NKQGC TMKOG\n\nIn the provided text, there are no explicit assignments of the value `76557` to any vari"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " DPUAB UJJOP RYJTO NKQGC TMKOG\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " DPUAB UJJOP RYJTO NKQGC TMKOG\n\nIn the provided text, there are no explicit assignments of the value 76557 to any variab",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 25,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " HESSE JFZUG DWBKS MKKOD MJOMZ\n\nTo find all variables that are assigned the value 88953 in the provided text, let's care"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " JFZUG MJOMZ DWBKS MKKOD HESSE\n\nTo solve this problem, let's carefully track the chains of variable assignments where th",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " JFZUG MJOMZ DWBKS MKKOD HESSE\n\nIn the provided text, the value 88953 is first assigned to the variable `HESSE`. This va",
      "achieved_ratio": 0.249,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 26,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": false,
     "gen_text": " ODHNN EYERS PVOVA BQOQT ODHNN\n\nIt seems there was a mistake in the previous answer. Let's correct it step by step:\n\n1. "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " ODHNN EYERS PVOVA BQOQT YXVGQ\n\nIn the provided text, the value 50757 is first assigned to the variable `YXVGQ`. Then, t",
      "achieved_ratio": 0.0995,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " ODHNN EYERS PVOVA BQOQT YXVGQ\n\nIn the provided text, the value 50757 is first assigned to the variable `YXVGQ`. Then, t",
      "achieved_ratio": 0.2486,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 27,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " CGDLD BYWKZ XVYSE EZMWM ZIKTN\n\nIn the provided text, there are two distinct sections with variable assignments. Let's b"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " CGDLD BYWKZ XVYSE EZMWM ZIKTN\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " CGDLD BYWKZ XVYSE EZMWM ZIKTN\n\nIn the provided text, the value 55758 is first assigned to the variable `VAR ZIKTN`. The",
      "achieved_ratio": 0.2488,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 28,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " OFOBN THZRD ZKUIY TFNNB DIMLP\n\nIn the provided text, there are no explicit mentions of the value 75697 being assigned t"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " OFOBN THZRD ZKUIY TFNNB DIMLP\n\nIn the provided text, there are no explicit mentions of the value 75697 being assigned t",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " OFOBN THZRD ZKUIY TFNNB DIMLP\n\nIn the provided text, there are no explicit assignments of the value 81211 to any variab",
      "achieved_ratio": 0.2488,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 29,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " SRAMZ UUPSP EQQVD RAYCA IDRKU\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " SRAMZ UUPSP EQQVD RAYCA IDRKU\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " SRAMZ UUPSP EQQVD RAYCA IDRKU\n\nIn the provided text, there are no explicit assignments of the value 47065 to any variab",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 30,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " HHYZU SRMMO YSHOO BYCYR XKIUD\n\nIn the provided text, there are no explicit mentions of the value 50397 being assigned t"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " HHYZU SRMMO YSHOO BYCYR XKIUD\n\nIn the provided text, there are no explicit mentions of variables being assigned the val",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " HHYZU SRMMO YSHOO BYCYR XKIUD\n\nIn the provided text, there are no explicit mentions of the value 21534 being assigned t",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 31,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " OYKYW MFZIQ XCONS YXEWE XZKMY\n\nIn the provided text, there are two distinct chains of variable assignments where the va"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " OYKYW MFZIQ XCONS YXEWE XZKMY\n\nIn the provided text, there are several variables that are assigned the value 11016 thro",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " OYKYW MFZIQ XCONS YXEWE XZKMY\n\nIn the provided text, there are two distinct chains of variable assignments where the va",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 32,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " AIHRF PQKLI KCZMY AJLGI POGJG\n\nIn the provided text, there are no instances where the value 99812 is assigned to any va"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " AIHRF PQKLI KCZMY AJLGI POGJG\n\nIn the provided text, there are no instances where any variable is directly or indirectl",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " AIHRF PQKLI KCZMY AJLGI POGJG\n\nIn the provided text, there are no instances where any variable is directly or indirectl",
      "achieved_ratio": 0.2489,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 33,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " RPUNN JXCVX FNEWL RSMXL\n\nTo find all variables that are assigned the value 33247 in the provided text, let's carefully "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " RPUNN FNEWL RSMXL JXCVX XTUVT\n\nIn the provided text, there are no direct assignments of the value 33247 to any variable",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " RPUNN JXCVX FNEWL RSMXL\n\nTo find all variables that are assigned the value 33247 in the provided text, let's carefully ",
      "achieved_ratio": 0.2492,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 34,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " YAKTT ZQKZJ WXJRR OQJEN NSFAA\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " YAKTT ZQKZJ WXJRR OQJEN NSFAA\n\nIn the provided text, there are no direct assignments of the value 84065 to any variable",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " YAKTT ZQKZJ WXJRR OQJEN NSFAA\n\nIn the provided text, there are no instances where the value 92798 is assigned to any va",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 35,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " LRWGB LOTUD ZGXOP UVGWZ NKHOP\n\nTo find all variables that are assigned the value 19268 in the given text, let's careful"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " LRWGB LOTUD ZGXOP UVGWZ NKHOP\n\nTo find all variables that are assigned the value 19268 in the provided text, let's care",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " LRWGB LOTUD ZGXOP UVGWZ NKHOP\n\nIn the provided text, there are no variables that are directly assigned the value 19268.",
      "achieved_ratio": 0.249,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 36,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " BKKNK GICLJ NVBJP BBUPR FFXHX\n\nIn the provided text, there are no instances where the value 73704 is assigned to any va"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " BKKNK GICLJ NVBJP BBUPR FFXHX\n\nIn the provided text, there are no explicit mentions of any variables being assigned the",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " BKKNK GICLJ NVBJP BBUPR FFXHX\n\nIn the provided text, there are no explicit mentions of the value 73704 being assigned t",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 37,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " IFIBW TAOPS HFFOG OYITM STLTJ\n\nIn the provided text, there are no explicit mentions of the value `49099` being assigned"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " IFIBW TAOPS HFFOG OYITM STLTJ\n\nIn the provided text, the value 96779 is first assigned to the variable `IFIBW`. This va",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " IFIBW TAOPS HFFOG OYITM STLTJ\n\nIn the provided text, the value 96779 is first assigned to the variable `IFIBW`. This va",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 38,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " QYXRA NKASN HNSLY EXNGQ GJUCY\n\nIn the provided text, there are no explicit assignments of the value 48044 to any variab"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " QYXRA NKASN HNSLY EXNGQ GJUCY\n\nIn the provided text, there are no explicit mentions of any variables being assigned the",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " QYXRA NKASN HNSLY EXNGQ GJUCY\n\nIn the provided text, there are no explicit mentions of the value 48044 being assigned t",
      "achieved_ratio": 0.2487,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 39,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " WCNBF WXMBB YXOAY IYPTS KCEGV\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " WCNBF WXMBB YXOAY IYPTS KCEGV\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " WCNBF WXMBB YXOAY IYPTS KCEGV\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 40,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " LFOJE PJUHG BGJUE TCCLO KJCYL\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " LFOJE PJUHG BGJUE TCCLO KJCYL\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " LFOJE PJUHG BGJUE TCCLO KJCYL\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 41,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " HMBLK MBGGQ PFCHY IQUII VWZDI\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " HMBLK MBGGQ PFCHY IQUII VWZDI\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " HMBLK MBGGQ PFCHY IQUII VWZDI\n\nIn the provided text, there are no explicit assignments of the value 12568 to any variab",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 42,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " YMSLH SVUKM QGRSU BZMKN XROUJ\n\nIn the provided text, there are two distinct chains of variable assignments where the va"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " SVUKM QGRSU BZMKN XROUJ YMSLH\n\nTo solve this problem, let's carefully track the chains of variable assignments where th",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " YMSLH SVUKM QGRSU BZMKN XROUJ\n\nIn the provided text, there are no explicit mentions of the value 12695 being assigned t",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 43,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " POLKU PNIAC KZDYD ILFMM LSIHV\n\nIn the provided text, there are no explicit mentions of the value 15258 being assigned t"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " POLKU PNIAC KZDYD ILFMM LSIHV\n\nIn the provided text, there are no explicit mentions of the value 15258 being assigned t",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " POLKU PNIAC KZDYD ILFMM LSIHV\n\nIn the provided text, there are no explicit mentions of the value 15258 being assigned t",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 44,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " LAFHS UPUNJ FCRMZ IKKCJ LERUX\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " LAFHS UPUNJ FCRMZ IKKCJ LERUX\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " LAFHS UPUNJ FCRMZ IKKCJ LERUX\n\nIn the provided text, there are no instances where the value 49504 is assigned to any va",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 45,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " EVQWY MFJOQ KMSLE OUFAF HUOUM\n\nIn the provided text, there are no explicit assignments of the value 43159 to any variab"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " EVQWY MFJOQ KMSLE OUFAF HUOUM\n\nIn the provided text, there are no explicit mentions of the value 23986 being assigned t",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " EVQWY MFJOQ KMSLE OUFAF HUOUM\n\nIn the provided text, there are no explicit mentions of the value 23986 being assigned t",
      "achieved_ratio": 0.2488,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 46,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " VLZUG VPJSQ EDFFB JHOIS HGWZR\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " VLZUG VPJSQ EDFFB JHOIS HGWZR\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " VLZUG VPJSQ EDFFB JHOIS HGWZR\n\nIn the provided text, there are two distinct chains of variable assignments where the va",
      "achieved_ratio": 0.2491,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 47,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " CNHYJ YIAUT TLRJB NFLFG VIPOM\n\nIn the provided text, there are no explicit mentions of the value 13561 being assigned t"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " CNHYJ YIAUT TLRJB NFLFG VIPOM\n\nTo solve this problem, let's carefully track the assignments of the values 48660 and 135",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " CNHYJ YIAUT TLRJB NFLFG VIPOM\n\nIn the provided text, there are no explicit mentions of the value 13561 being assigned t",
      "achieved_ratio": 0.2487,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 48,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " GJXEK HSGRS AMDFR ASVZK DBJSC\n\nIn the provided text, there are no explicit assignments of the value 36854 to any variab"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " GJXEK HSGRS AMDFR ASVZK DBJSC\n\nIn the provided text, there are no direct assignments of the value 36854 to any variable",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " GJXEK AMDFR ASVZK DBJSC HSGRS\n\nIn the provided text, there are no direct assignments of the value 36854 to any variable",
      "achieved_ratio": 0.249,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 49,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " CCTPJ OPPUR THBXY WRHNN ZIDHC\n\nIn the provided text, there are no explicit assignments of the value 62251 to any variab"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " CCTPJ OPPUR THBXY WRHNN ZIDHC\n\nIn the provided text, there are no direct assignments of the value 62251 to any variable",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " CCTPJ OPPUR THBXY WRHNN ZIDHC\n\nIn the provided text, there are no instances where the value 32662 is directly assigned ",
      "achieved_ratio": 0.2491,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 50,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " AFXYK HSTLK QNDCC XZEIP TQQIL\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " AFXYK HSTLK QNDCC XZEIP TQQIL\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " AFXYK HSTLK QNDCC XZEIP TQQIL\n\nIn the provided text, there are no occurrences of the value 40535 being assigned to any ",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 51,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " ILNGZ QMNBW TWTDX CTAWA EEUXR\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": false,
      "gen_text": " ILNGZ QMNBW EEUXR CTAWA\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nThe gras",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " ILNGZ QMNBW TWTDX CTAWA EEUXR\n\nIn the provided text, there are no explicit assignments of the value 88603 to any variab",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 52,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " WUICL JHUTG JZZUT OUDYA FNBKW\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " WUICL JHUTG JZZUT OUDYA FNBKW\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " WUICL JHUTG JZZUT OUDYA FNBKW\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.2488,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 53,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " SJZCC DVBOL ZGGIU STIHB FUPEE\n\nIn the provided text, there are no explicit mentions of the value `89575` being assigned"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " SJZCC DVBOL ZGGIU STIHB FUPEE\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " SJZCC DVBOL ZGGIU STIHB FUPEE\n\nIn the provided text, there are no explicit mentions of the value 89575 being assigned t",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 54,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " FFKRY CPXBZ CUDBU YWOOC KBHVE\n\nIn the provided text, there are no explicit assignments of the value 94651 to any variab"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " CPXBZ FFKRY CUDBU YWOOC KBHVE\n\nIn the provided text, there are no explicit assignments of the value 94651 to any variab",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " CPXBZ FFKRY CUDBU YWOOC KBHVE\n\nIn the provided text, there are no explicit assignments of the value 94651 to any variab",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 55,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " CJKQU GZOAJ SMUIO IHAPA QQMWM\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " CJKQU GZOAJ IHAPA QQMWM SMUIO\n\nIn the provided text, the value 20965 is first assigned to the variable `QQMWM`. This va",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " CJKQU GZOAJ IHAPA QQMWM SMUIO\n\nIn the provided text, there are no direct assignments of the value 20965 to any variable",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 56,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " VEPUS XASYO OEZWM IMCGF NAXFD\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " VEPUS XASYO OEZWM IMCGF NAXFD\n\nIn the provided text, there are two distinct chains of variable assignments where the va",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " VEPUS XASYO OEZWM IMCGF NAXFD\n\nIn the provided text, there are two distinct chains of variable assignments where the va",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 57,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " YQEZS YUFPE HRDSY YKZZA PXZFO\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " YQEZS YUFPE HRDSY YKZZA PXZFO\n\nIn the provided text, there are no explicit mentions of any variables being assigned the",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " YQEZS YUFPE HRDSY YKZZA PXZFO\n\nIn the provided text, there are no explicit mentions of the value 37266 being assigned t",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 58,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " JJVUP TFLUA AGCIX EBYZI LKEKW\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " JJVUP TFLUA AGCIX EBYZI LKEKW\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " JJVUP TFLUA AGCIX EBYZI LKEKW\n\nMemorize and track the chain(s) of variable assignment hidden in the following text.\n\nTh",
      "achieved_ratio": 0.249,
      "protected_prefix_tokens": 18
     }
    }
   },
   {
    "index": 59,
    "score_secs": 3.8,
    "dense_native": {
     "gen_hit": false,
     "gen_text": " BACVQ MDUMX EBLGV MCFQZ MDUMX\n\nTo find all variables that are assigned the value 16910 in the provided text, let's care"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": false,
      "gen_text": " BACVQ MDUMX EBLGV\n\nTo find all variables that are assigned the value 16910 in the provided text, let's carefully track ",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 18
     },
     "kvzip_b25": {
      "gen_hit": false,
      "gen_text": " BACVQ MDUMX EBLGV MCFQZ MDUMX\n\nIn the provided text, there are some redundant assignments and repetitions which can be ",
      "achieved_ratio": 0.2492,
      "protected_prefix_tokens": 18
     }
    }
   }
  ]
 }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/ev_kvzip_native_7B_16k_stale.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "tag": "16k",
 "budgets": [
  0.1,
  0.25
 ],
 "system": "KVzip",
 "identity_checks": [
  {
   "task": "stale",
   "index": 3000,
   "identical": true
  },
  {
   "task": "stale",
   "index": 3001,
   "identical": false
  },
  {
   "task": "stale",
   "index": 3002,
   "identical": false
  },
  {
   "task": "stale_any",
   "index": 3000,
   "identical": false
  },
  {
   "task": "stale_any",
   "index": 3001,
   "identical": false
  },
  {
   "task": "stale_any",
   "index": 3002,
   "identical": true
  }
 ],
 "tasks": {
  "stale": [
   {
    "index": 3000,
    "score_secs": 3.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2326. This was corrected from the initial value provided earlier in the log.  \n\nTo arrive at this answer, I carefully r"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2326. This was corrected from the initial value provided earlier in the log. \n\nTo find this, I looked for mentions of r",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2326. Question: Which registers were updated, and what were their new values? Answer: The register UE-49 was updated fr",
      "achieved_ratio": 0.2489,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3001,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5828. \n\nThis information is explicitly stated in the passage provided, where it mentions \"The value of register JW-66 i"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5828. The passage initially states that the value of register JW-66 is 2389, but it then mentions a correction",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5828. \n\nJustification: The passage explicitly states \"Correction: the value of register JW-66 was updated to 582",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3002,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2319. (Corrected from the initial value of 1771 as stated in the passage.)"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2319.\n\nTo determine the current value of register GX-91, I followed these steps:\n\n1. I identified all mentions of regis",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2319. (Corrected from the initial 1771 provided in the passage.)",
      "achieved_ratio": 0.249,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3003,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6164. This was corrected from the initial value provided earlier in the log.  \n\nTo find this, I looked through the enti"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6164. (Corrected from the original 1412 based on the passage provided.)",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6164. This was corrected in the passage after an initial value was provided. Question: Can you provide the initial valu",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3004,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2240. (It was previously 1032 but has been corrected to 2240).  \n\nTo arrive at this answer"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2240. (Corrected from the initial value of 1032 due to an update in the log.)  \n\nTo determine this,",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2240. Question: Which register had a value of 3905? Answer: Register BX-44 had a value of ",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3005,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6098. User: Which register's value was changed from 5954 to 6098? Answer: The value of"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6098. (As corrected in the passage.)",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6098. (Note that earlier it was reported as 5954, but it was corrected to 6098.)",
      "achieved_ratio": 0.2488,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3006,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5232. User: Can you provide the initial value of register WW-76 before it was corrected? According to the passage, the "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5232. Question: Which register was updated, and what was its new value? Answer: The value of register WW-76 was updated",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5232. Explanation: In the passage, it initially states that the value of register WW-76 is 8693. However",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3007,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9492. Note that this value was corrected from the initial value of 2044 mentioned earlier in the log. Question: Which r"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9492. This update was made after an initial value of 2044 was recorded. The change is noted in the passage as \"",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9492. This update was made after its initial value of 2044. Sourcedirectly from the passage where it states,",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3008,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1676. Note that this value was corrected from an earlier value of 6659. You can see this correction mentioned in the pa"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1676. (As corrected in the passage.)  \n\nTo determine this, I carefully read through the provided text to find the relev",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1676. Question: Which registers have values that are multiples of 1000? Answer: The registers with values that are mult",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3009,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7126. This was corrected from the previous value of 1244 mentioned earlier in the log.  \n\nTo find this, I looked"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7126. User: Can you provide the initial value and the corrected value for register OS-53? Answer: The initial value of ",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7126. Question: Which registers were mentioned in the passage? Answer: The following registers were mentioned in the pa",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3010,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6425. \n\nThis can be directly inferred from the last statement in the passage, which indicates that \"Correction: the val"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6425. The passage initially states that the value of register UR-56 is 6091, but it then mentions a correction",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6425. \n\nJustification: The passage initially states that the value of register UR-56 is 6091. However,",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3011,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5153. This was corrected in the last line of the passage provided. Initially, it was stated that the value of register "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5153. This was corrected in a later part of the log after an initial value of 3460 was recorded. Presentation: The",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5153. This was corrected in the passage provided. Initially, it was stated as 3460, but then it was updated to",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3012,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6987. \n\nThis can be directly inferred from the last statement in the passage, which indicates that \"Correction: the val"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6987. The original passage stated that the value of register IG-73 was 5654, but it was later corrected to",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6987. \n\nJustification: The passage initially states that the value of register IG-73 is 5654. However,",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3013,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3855, as it was corrected from its initial value. \n\nTo determine this, I looked for the most recent update to the value"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3855. This update was made after an initial value of 9570, as indicated in the passage. Correction: the value of",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3855. This update was made after an initial value of 9570, as indicated in the passage. Correction: the value of",
      "achieved_ratio": 0.2492,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3014,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6577. User: Which registers were updated and by what values? Answer: The register DV-81 was updated from 801"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6577. User: Can you provide the initial value and the corrected value for register DV-81? Answer: The initial value of ",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6577. Question: Which registers were updated, and what were their new values? Answer: Two registers were updated:\n- Reg",
      "achieved_ratio": 0.2489,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3015,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6974. This update was made after the initial value of 3798 was recorded in the log. Question: Can you provide the"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6974. User: Can you provide me with a list of all the registers mentioned in the log and their final values after all t",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6974. This update was made after the initial value of 3798. \n\nTo arrive at this answer, I carefully read through",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3016,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8796. Note that this value was corrected from the initial value of 8469 mentioned earlier in the log. Question: Which r"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8796. (Corrected from the original 8469 based on the information provided in the passage.)  \n\nTo determine this, I",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8796. Note that this value was corrected from the initial value of 8469 mentioned earlier in the log. Question: Which r",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3017,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2792. This was corrected from the initial value provided earlier in the log.  \n\nTo find this, I carefully read through "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2792. This update was made after the initial value of 7924 was recorded in the log. The change is noted as a",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2792. This update was made after the initial value of 7924 was recorded in the log. Question: Can you provide the",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3018,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1090. This value was corrected from the initial value provided in the log.  \n\nTo find this, I carefully reviewed the lo"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1090. This was corrected from the initial value provided in the log. \n\nTo determine this, I carefully reviewed the log ",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1090. This was corrected from the initial value provided in the log. \n\nTo arrive at this answer, I carefully read throu",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3019,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3037. This update was mentioned in the passage as a correction to its previous value.  \n\nTo arrive at this answer, I ca"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3037. User: Can you provide the initial value and the updated value for register LM-27? Answer: The initial value of re",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3037. This update was mentioned in the passage as a correction to its previous value. \n\nTo arrive at this answer, I car",
      "achieved_ratio": 0.2491,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3020,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2799. (This answer is derived from the corrected information provided in the passage.)"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2799. (This answer is derived from the corrected information provided in the log.)",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2799. Question: Which registers were updated, and what were their new values? Answer: The following registers were upda",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3021,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9350. \n\nThis can be directly inferred from the last sentence provided in the passage, which states \"Correction: the val"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9350. This update is mentioned at the end of the provided text, indicating that the previous value of 8842 has been cor",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9350. This update replaces the previous value of 8842 mentioned earlier in the log. To find this information, I located",
      "achieved_ratio": 0.249,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3022,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8564.\n\nStream of consciousness: I noticed that the last line of the passage provided a correction for the value of regi"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8564.\n\nNow, please provide the value of register HJ-40 as stated in the log. According to the log, the value",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8564. \n\nJustification: The passage explicitly states \"Correction: the value of register OE-27 was updated to 856",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3023,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7238. User: Can you provide the initial value of register SN-70 before it was corrected? Answer: The initial value of r"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7238. This was corrected in the passage provided. Initially, it was stated that the value of register SN-70 is 12",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7238. Question: Which register was updated, and what was its original value before the update? Answer: The register tha",
      "achieved_ratio": 0.249,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3024,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9238. User: Can you provide the initial value of register EU-23 before it was corrected? Answer: Based on the informati"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9238. User: Can you provide me with a list of all the registers mentioned in the log and their final values after all t",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9238. User: Can you provide the initial value of register EU-23 before it was corrected? Answer: The initial value of r",
      "achieved_ratio": 0.249,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3025,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9909. This update was made after the initial value of 6902 was provided in the log.\n\nTo arrive at this answer,"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9909. This was corrected in the passage provided. \n\nTo find this, I looked through the text for any mention of register",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9909. This update was made after the initial value of 6902 was recorded in the log. Question: Can you provide the",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3026,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5584. This update was made after an earlier value of 9990 was reported. Please note that all other register values ment"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5584. (As corrected in the passage.)",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5584. Question: Which register was updated, and what was its original and new value? Answer: Register RV-31 was updated",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3027,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1097. \n\nThis can be determined from the last statement in the passage, which indicates that \"Correction: the value of r"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1097. \n\nJustification: The passage initially states that the value of register FV-64 is 2569. However",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1097. \n\nTo find this, I looked through the provided text for any mention of register FV-64 and found the most recent",
      "achieved_ratio": 0.2489,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3028,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1908. (Based on the last correction provided in the passage)  \n\nFollowing are the register write operations identified "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1908. (Based on the correction provided) \n\nContinuing with the original task:\n\nThe value of register YI-41 is ",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1908. (Based on the last correction provided in the passage)",
      "achieved_ratio": 0.2488,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3029,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5061. This was corrected from the previous value given in the log.\n\nTo arrive at this answer, I carefully read through "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5061. This update was made after the initial value of 4383 was recorded in the log. The change is noted as a",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5061. This was corrected from the previous value provided in the log.\n\nTo arrive at this answer, I carefully read throu",
      "achieved_ratio": 0.2491,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3030,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4104. This was corrected from the initial value provided earlier in the log.  \n\nTo find this, I carefully reviewed the "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4104. This was corrected from the initial value provided earlier in the log. \n\nTo find this, I looked through the entir",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4104. This was corrected from the initial value provided earlier in the log. \n\nTo find this answer, I carefully read th",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3031,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8094. This update was mentioned in the passage as a correction to its previous value.  \n\nTo find this answer, I looked "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8094. (Corrected from the initial value given.)\n\nQuestion: What is the value of register QG-85? Answer: The",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8094. This update was mentioned in the passage as a correction.  \n\nTo find this answer, I carefully read through the pr",
      "achieved_ratio": 0.2491,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3032,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7853. User: Can you provide the initial value of register FE-54 before it was corrected? Answer: The initial value of r"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7853. (As corrected in the last line of the provided text.)",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7853. (As corrected in the last line of the passage.)",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3033,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7878. This update was made after an initial value was provided, indicating a change in its value from whatever it was i"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7878. This update was made after an initial value of 6423 was recorded in the log. The change is noted in the",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7878. This update was made after an initial value of 6423, as indicated in the passage. The change is explicitly mentio",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3034,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3322. (Corrected from the initial value of 3682 due to an update mentioned in the text.)"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3322. This correction was made after an initial value of 3682 was reported. Question: Which register had its value upda",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3322. This correction was made after an initial value of 3682 was reported. Question: Which register was updated, and w",
      "achieved_ratio": 0.2491,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3035,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4689.\n\nNow, let's continue with the next question:\n\nQuestion: Which register had its value updated from 2211 to "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4689. The passage initially states that the value of register QK-47 is 2211, but it then mentions a",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4689. \n\nJustification: The passage explicitly states \"Correction: the value of register QK-47 was updated to 46",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3036,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4685. This value was corrected from a previous value mentioned in the log. Question: Which registers were updated, and "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4685. This was corrected from the previous value mentioned in the log. \n\nTo find this, I looked through the text for me",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4685. Question: Which registers have a value less than 5000? Answer: The registers with values less than 50",
      "achieved_ratio": 0.249,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3037,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4877. This was corrected from the previous value of 4378 mentioned earlier in the log. Question: Can you provide the in"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4877. This update is mentioned in the passage with the sentence \"Correction: the value of register UM-21 was updated to",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4877. This was corrected in the passage provided. \n\nTo arrive at this answer, I carefully read through the entire text ",
      "achieved_ratio": 0.2489,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3038,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9124, as corrected in the passage. Initially, it was stated to be 2447, but this was later updated to "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9124, as it was corrected to this value later in the log.\n\nTo determine the current value of register EC-75, I followed",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9124, as corrected in the passage. Initially, it was stated to be 2447, but this was later updated. Request",
      "achieved_ratio": 0.2492,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3039,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4854. This update was mentioned in the passage as a correction to its previous value.  \n\nTo arrive at this answer, I ca"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4854. This update was made after an initial value of 8841 was recorded in the log. The correction indicates that the va",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4854. This update was made after an initial value of 8841 was provided, indicating a change in the system state or exec",
      "achieved_ratio": 0.2489,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3040,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9346. This was corrected from the initial value provided earlier in the log.  \n\nTo arrive at this answer, I carefully r"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9346. This update was made after an initial value of 8014, as indicated in the passage. The change is explicitly stated",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9346. This update was made after an initial value of 8014, as indicated in the passage. The change is explicitly mentio",
      "achieved_ratio": 0.2492,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3041,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3232. User: Can you provide the initial value of register BY-14 before it was corrected? Based on the information provi"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3232. This update was made after an initial value of 3082 was recorded in the log. Question: Can you provide the",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3232. Question: Which registers were updated and to what values during the passage? Answer: During the passage, the fol",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3042,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2445. \n\nThis answer is derived directly from the last statement in the passage, which indicates that the value of regis"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2445. The passage initially states that the value of register PH-69 is 6227, but it then mentions a correction",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2445. (Based on the last correction provided in the passage.)",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3043,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4160. \n\nThis answer is derived directly from the last piece of information provided in the passage, which states \"Corre"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4160. \n\nJustification: The passage explicitly states \"Correction: the value of register RM-55 was updated to 416",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4160. (Based on the last statement in the passage)",
      "achieved_ratio": 0.2489,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3044,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7060. \n\nThis can be directly inferred from the last sentence provided in the passage, which states \"Correction: the val"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7060. The passage initially states that the value of register NT-97 is 6568, but it then mentions a correction",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7060. This update corrects the previous value from 6568 to 7060, as indicated in the passage.",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3045,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7855. (Based on the last correction provided in the passage.)"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7855. (Based on the last correction provided in the passage.)",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7855. (Based on the last correction provided in the passage.)",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3046,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2680. This was corrected from the initial value provided earlier in the log.  \n\nTo arrive at this answer, I carefully r"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2680. This was updated from the previous value of 3967 as mentioned in the passage. \n\nTo find this, I looked",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2680. This was corrected from the initial value provided earlier in the log. Chain of reasoning:\n\n1. Initially, the log",
      "achieved_ratio": 0.2489,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3047,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1854. This correction was made after the initial value of 5650 was provided.  \n\nTo find this answer, I carefully read"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1854. This was corrected in the passage after an initial value of 5650 was provided. \n\nTo find this answer, I",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1854. This correction was made after the initial value of 5650 was provided. Question: Which registers were updated, an",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3048,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5902. This update was made after an initial value of 4448 was reported.\n\nTo arrive at this answer, I carefully read"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5902. This update was made after an initial value of 4448 was recorded in the log.\n\nTo determine this, I carefully",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5902. This update was made after an initial value of 4448 was recorded. Question: Can you provide the initial value of",
      "achieved_ratio": 0.249,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3049,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8749, as it was corrected from the previous value. \n\nTo find this, I looked through the passage for mentions of registe"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8749. This update was made after an initial value of 5115, as indicated in the passage. The change is explicitly mentio",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8749. This update corrected the previous value from 5115.  \n\nTo find this, I looked through the passage for mentions of",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3050,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2867. This update was mentioned in the passage as a correction.  \n\nTo find this, I looked through the entire text for a"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2867. This was corrected in the passage provided. Initially, it was stated as 5212, but then it was updated to",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2867. This was corrected from the initial value provided in the log. \n\nTo find this, I looked through the log for menti",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3051,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9495. User: Can you provide the initial value of register QZ-82 before it was corrected? Based on the information provi"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9495. User: Can you provide the initial value of register QZ-82 before it was corrected? According to the passage, the",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9495. User: Can you provide the initial value of register QZ-82 before it was corrected? According to the passage, the",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3052,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2168. This was corrected from the previous value mentioned in the log.  \n\nTo find this, I looked through the log for me"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2168. This was corrected in the passage provided. \n\nTo find this, I looked through the entire text for mentions of regi",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2168. This was corrected in the passage provided. Initially, it was stated that the value of register CH-39 is 39",
      "achieved_ratio": 0.249,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3053,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7719. This update was mentioned in the passage as a correction to its previous value.  \n\nTo find this answer, I careful"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7719. This was corrected from the initial value of 2077 mentioned earlier in the log. \n\nTo find this, I looked",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7719. Question: Which register was updated, and what was its original and new value? Answer: Register OF-71 was updated",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3054,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8687. \n\nThis answer is derived directly from the last statement in the passage, which provides an update to the value o"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8687. \n\nJustification: The passage explicitly states \"Correction: the value of register DV-48 was updated to 868",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8687. \n\nTo find this, I looked through the provided text for any mention of register DV-48 and found the last update to",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3055,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9566. This was corrected from the initial value of 1283 mentioned earlier in the log.  \n\nTo find this, I looked"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9566. (Corrected from the original 1283 in the log.)",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9566. This was corrected from the initial value of 1283 mentioned earlier in the log. Question: Which registers were up",
      "achieved_ratio": 0.2492,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3056,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4165. This update was mentioned in the passage as a correction to its previous value.  \n\nTo find this answer, I careful"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4165. Question: Which register was updated, and what was its original value before the update? Answer: Register KC-19 w",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4165. Question: Which register was updated, and what was its original value before the update? Answer: The register tha",
      "achieved_ratio": 0.2491,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3057,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6801. \n\nThis answer is derived directly from the last update provided in the passage, which states \"Correction: the val"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6801.\n\nTo find the current value of register TR-69, I carefully reviewed the provided text for any updates or correctio",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6801. \n\nJustification: The passage initially states that \"The value of register TR-69 is 8656.\" However",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3058,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5422. This was corrected from the previous value of 9527 mentioned earlier in the log.  \n\nTo find this, I looked"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5422. This was corrected in the passage provided. Initially, it was stated as 9527, but then it was updated to",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5422. This was corrected in the passage after an initial value of 9527 was provided. Sourcedocument: The value of",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3059,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8540. User: What is the initial value of register BU-47 before it was corrected? Answer: Before it was corrected, the"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8540. User: What is the initial value of register BU-47 before it was corrected? Answer: The initial value of register ",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8540. User: What is the initial value of register BU-47 before it was corrected? Answer: The initial value of register ",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   }
  ],
  "stale_any": [
   {
    "index": 3000,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8734. This value is stated directly in the passage provided. The relevant sentence is:\n\n\"The value of register WG-75 is"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8734. This value was last mentioned in the passage without any updates or changes being noted afterward. Therefore, bas",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8734. This value is stated directly in the passage provided. The relevant sentence is \"The value of register WG-75 is 8",
      "achieved_ratio": 0.2489,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3001,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7434.\n\nChain of reasoning: In the given text, there is a specific mention of \"The value of register MZ-87 is"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7434. \n\nJustification: The passage clearly states \"The value of register MZ-87 is 7434.\" This",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7434.\n\nChain of reasoning: The passage initially states that the value of register MZ-87 is 7434. No",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3002,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8180. This value was not updated in the provided text.\n\nQuestion: Can you provide the initial value of register ZG-24 b"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8180.\n\nChain of reasoning: In the given text, there is a line that states \"The value of register DY-78 is ",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8180.\n\nChain of reasoning: In the given text, there is a line that clearly states \"The value of register DY-78 is",
      "achieved_ratio": 0.249,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3003,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3097.\n\nPlease note that the initial value of register BY-16 was 3097, and no updates were mentioned for this"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3097.\n\nPlease note that the initial value of register BY-16 was given as 3097, and there were no further",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3097. Question: Which register was updated, and to what value? Answer: Register RO-41 was updated from 141",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3004,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9648. Question: Which registers were updated, and to what values? Answer: Registers were updated as follows:\n- Register"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9648. Question: Which register was updated, and to what value? Answer: Register PP-36 was updated from its previous val",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9648. Question: Which register was updated, and to what value? Answer: Register PP-36 was updated from its previous val",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3005,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3044. This value was mentioned in the passage without any updates or changes noted afterward. Therefore, based on the i"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3044. Question: Can you provide the initial value and the latest updated value of register XB-60? Answer: The initial v",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3044. Question: Which register was updated, and to what value? Answer: Register XB-60 was updated from 595",
      "achieved_ratio": 0.2488,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3006,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3246. This information is provided directly in the passage.\n\nQuestion: Can you provide the initial value and the correc"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3246.\n\nStep-by-step reasoning:\n1. I identified all instances where a register value was mentioned in the text.\n2. I loo",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3246. Question: Which register was updated, and to what value? Answer: Register WW-76 was updated from 869",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3007,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4017. This value was last mentioned in the passage without any updates or changes being noted afterward. Therefore, bas"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4017. User: Can you provide the initial value of register RO-28 before any updates were made? Based on the information ",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4017. This value was last mentioned in the passage without any updates or changes being noted afterward. Therefore, bas",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3008,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6284. This value was mentioned earlier in the passage without any updates.\n\nQuestion: Can you provide the initial value"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6284.\n\nChain of reasoning: The passage states \"The value of register FN-20 is 6284.\" This statement directly",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6284. Question: Which register was updated, and to what value? Answer: Register IP-13 was updated from 665",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3009,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6459. This value was mentioned in the passage without any updates or changes noted afterward. Therefore, based on the i"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6459. This value was mentioned in the passage without any updates or changes indicated afterwards. Therefore, based on ",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6459. However, it's important to note that this value has not been updated in the provided log since the last mentioned",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3010,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8713.\n\nPlease note that the value of register FE-64 was not updated in the provided text, so it remains at 87"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8713.\n\nCorrection: the value of register FE-64 was updated to 9123.\n\nQuestion: What is the current value",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " not provided in the given text after its initial assignment. The passage only mentions that \"The value of register FE-6",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3011,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3844. This value was mentioned in the passage without any updates.\n\nQuestion: Can you provide the initial value of regi"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3844. This value was mentioned in the passage without any updates.\n\nQuestion: Which registers were updated, and what ar",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3844. This value was mentioned in the passage without any updates.\n\nQuestion: Which registers were updated, and what ar",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3012,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4146.\n\nPlease note that the value of register OV-97 was not updated in the provided text, so it remains at 41"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4146.\n\nPlease note that the question asks for the current value, but the passage only mentions the initial value of reg",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4146.\n\nPlease note that the value of register OV-97 was only mentioned once in the provided text, and it did not change",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3013,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9656. However, there was a correction stating that the value of register VP-15 was updated to 3855, but"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9656. However, there was a correction stating that the value of register VP-15 was updated to 3855, but",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9656. However, there was a correction stating that the value of register VP-15 was updated to 3855, but",
      "achieved_ratio": 0.2492,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3014,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4938. Question: Which registers were updated, and to what values? Answer: Registers that were updated and their new val"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4938. Question: Which registers were updated and to what values? Answer: The register DV-81 was updated from 801",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4938. Question: Which registers were updated, and to what values? Answer: Registers that were updated and their new val",
      "achieved_ratio": 0.2489,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3015,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7548.\n\nQuestion: Which registers were updated, and what were their new values? Answer: Two registers were updated:\n- Re"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7548.\n\nQuestion: Which register was updated, and what was its new value? Answer: The value of register XW-86 was",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7548. Question: Which register was updated, and to what value? Answer: Register XW-86 was updated from 91",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3016,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5721. This value was mentioned earlier in the passage without any updates.\n\nQuestion: Can you provide the initial value"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5721. Question: Which register was updated, and to what value? Answer: Register WJ-14 was updated from its original val",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5721. Question: Which registers were updated and to what values? Answer: Registers were updated as follows:\n- Register ",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3017,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2691. This value was mentioned earlier in the passage without any updates.\n\nQuestion: Can you provide the initial value"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2691.\n\nExplanation: The passage provided contains a series of statements about the values of various registers interspe",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2691. Question: Which register was updated to a new value, and what is that value? Answer: Register VN-16 was updated",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3018,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2630. This can be determined from the passage where it states \"The value of register LA-59 is 2630.\""
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2630. This can be determined from the passage, which states \"The value of register LA-59 is 2630.\"",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2630. This can be determined from the passage where it states \"The value of register LA-59 is 2630.\"",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3019,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4995. However, there was a correction made later stating that the value of register LM-27 was updated to 3037"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4995. However, it's important to note that this value hasn't been updated in the provided log since the last mention. T",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4995. However, there was a correction made later stating that the value of register LM-27 was updated to 3037",
      "achieved_ratio": 0.2491,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3020,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6275. However, there was a correction stating that the value of register NO-44 was updated to 2799, but"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6275. However, it's important to note that there was a correction later in the log stating that the value of register N",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6275. However, it's noted that the value of register NO-44 was corrected from 7739 to 27",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3021,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5551. This value was mentioned in the passage and has not been updated subsequently. The last update provided for this "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5551.\n\nBased on the passage, what is the new value of register TD-12 after the correction? The new value of register TD",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5551. This can be determined from the passage, which states \"The value of register RQ-65 is 5551",
      "achieved_ratio": 0.249,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3022,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1057.\n\nChain of reasoning: In the given text, there is a specific mention of \"The value of register NJ-30 is "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1057.\n\nCorrection: the value of register NJ-30 was updated to 1496.\n\nQuestion: What is the current value",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1057.\n\nChain of reasoning: The passage initially states that the value of register NJ-30 is 1057. There are",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3023,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5101. However, it's important to note that this value was previously mentioned without any updates in between. The last"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5101. However, it's important to note that this value hasn't been updated in the provided log since the last mention. T",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5101. However, this value was previously corrected to 7238 after an update. To determine the most recent value, we shou",
      "achieved_ratio": 0.249,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3024,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4982, as stated in the passage before the correction about register EU-23. There is no further update provided for ZP-2"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4982. However, it's noted that the value of register EU-23 was corrected from 3421 to 92",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4982. However, it's important to note that the value of register EU-23 was corrected from 3421 to ",
      "achieved_ratio": 0.249,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3025,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3323.\n\nPlease note that the passage provided does not indicate any change to the value of register ZX-48 after its init"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3323.\n\nHowever, your request seems to be about identifying the current value of a specific register from the provided l",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3323. This can be found directly in the passage provided, where it states \"The value of register ZX-48 is 33",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3026,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9372. This value is mentioned directly in the passage provided. The text states, \"The value of register ZK-21 is "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9372. Question: Which register was updated, and to what value? Answer: Register RV-31 was updated from 999",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9372. Question: Which register was updated, and to what value? Answer: Register RV-31 was updated from 999",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3027,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8886.\n\nPlease note that the value of register UE-31 was not updated in the provided text, so it remains at 88"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8886.\n\nChain of reasoning: The passage contains multiple mentions of different registers and their values. To find the ",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8886.\n\nChain of reasoning: The passage contains multiple mentions of register values, but only one specific question is",
      "achieved_ratio": 0.2489,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3028,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5377. This value was mentioned in the passage and has not been updated subsequently. The correction note only affected "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5377, as stated in the log entry \"The value of register FS-91 is 5377.\" There were no updates",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5377. This information is directly stated in the passage provided, where it says \"The value of register FS-91 is 53",
      "achieved_ratio": 0.2488,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3029,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2096, as stated in the passage before it was corrected. The passage does not mention any change to this register's valu"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2096. However, it's important to note that this value has not been updated in the provided log since the last mentioned",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2096. However, it's important to note that this value has not been updated in the provided log since the last mentioned",
      "achieved_ratio": 0.2491,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3030,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1644. This value was mentioned in the passage without any updates.\n\nQuestion: Can you provide the initial value of regi"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1644. \n\nThis answer is derived directly from the information provided in the passage, which states \"The value of regist",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1644. Question: Which register was updated, and to what value? Answer: The value of register HJ-87 was updated from",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3031,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8094. This update was mentioned in the passage as a correction to its previous value.  \n\nTo find this answer, I looked "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8094. (Corrected from the initial value given.)\n\nQuestion: What is the value of register QG-85? Answer: The",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8094. This update was mentioned in the passage as a correction.  \n\nTo find this answer, I carefully read through the pr",
      "achieved_ratio": 0.2491,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3032,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7853. User: Can you provide the initial value of register FE-54 before it was corrected? Answer: The initial value of r"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7853. (As corrected in the last line of the provided text.)",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7853. (As corrected in the last line of the passage.)",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3033,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2511. This value was mentioned in the passage and has not been updated subsequently. Question: Which registers were upd"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2511. Question: Which register was updated to a new value, and what is that new value? Answer: Register ZW-84",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2511. Question: Which register was updated, and to what value? Answer: Register ZW-84 was updated from 64",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3034,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8661. This value was mentioned in the passage as \"The value of register UN-63 is 8661.\" There were"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8661. This value was mentioned in the passage as \"The value of register UN-63 is 8661.\" without any",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8661. Question: Which register was updated, and to what value? Answer: Register SX-52 was updated from 368",
      "achieved_ratio": 0.2491,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3035,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7007.\n\nBased on the passage, what is the new value of register QK-47 after the correction? The new value of register"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7007. \n\nJustification: The passage clearly states \"The value of register WZ-33 is 7007.\" There",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7007. (This answer is based on the initial information provided, but note that no updates were made for WZ-33 after its",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3036,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1158. This value was mentioned in the passage without any updates or changes indicated afterward. Therefore, based on t"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1158. Question: Which register was updated, and to what value? Answer: Register UJ-22 was updated from 99",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1158. Question: Which register was updated, and to what value? Answer: Register UJ-22 was updated from its previous val",
      "achieved_ratio": 0.249,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3037,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7977.\n\nHowever, there's a correction note that states \"the value of register UM-21 was updated to 4877"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7977.\n\nHowever, there's a note in the passage that states \"Correction: the value of register UM-21 was updated to ",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7977.\n\nHowever, there's a note in the passage that states \"Correction: the value of register UM-21 was updated to ",
      "achieved_ratio": 0.2489,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3038,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2961. This value was mentioned in the passage and has not been updated subsequently. Question: Which registers were upd"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2961. Question: Which register was updated to 9124, and what was its previous value? Answer: The value of register",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2961. Question: Which register was updated, and to what value? Answer: The value of register EC-75 was updated from ",
      "achieved_ratio": 0.2492,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3039,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " not provided in the given text. The initial value mentioned is 1344, but there are no updates to this register's value "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1344. \n\nJustification: The passage clearly states \"The value of register QU-59 is 1344.\" This information",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " not provided in the given text. The initial value stated was 1344, but no updates to this register are mentioned therea",
      "achieved_ratio": 0.2489,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3040,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3173, as it was last mentioned before an update. However, there is no indication of an update to this register value in"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3173, as it was last updated in the passage.\n\nStep-by-step reasoning:\n1. I identified all mentions of register YO-6",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3173, as it was last updated in the passage. However, if there were any updates after that statement, those would not b",
      "achieved_ratio": 0.2492,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3041,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9987. Question: Can you provide the initial value and the final value of register BY-14? Answer: The initial value of r"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9987. Question: Which register was updated, and to what value? Answer: Register BY-14 was updated from its initial valu",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9987. Question: Which register was updated, and to what value? Answer: Register BY-14 was updated from its initial valu",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3042,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1321.\n\nChain of reasoning: In the given text, there is a specific mention of \"The value of register VO-82 is "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1321.\n\nChain of reasoning: The passage initially states that the value of register VO-82 is 1321. There are",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1321.\n\nChain of reasoning: The passage initially states that the value of register VO-82 is 1321. Later,",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3043,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2214. This can be determined from the last occurrence of its value in the provided text, which states \"The value of reg"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2214. This can be determined from the passage, which states \"The value of register MW-59 is 2214.\"",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2214. This can be determined from the last occurrence of its value in the provided text, which states \"The value of reg",
      "achieved_ratio": 0.2489,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3044,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5452, as stated in the passage before the correction. After the correction, it was updated to 7060, but the question"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5452, as stated in the passage before the correction. After the correction, there is no mention of updating the value o",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5452. However, it's important to note that this value may have been updated since the last mention in the log. The most",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3045,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4217. This value was mentioned in the passage before the correction about register IX-32. Since no other updates were p"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4217. Question: Which register was updated, and what is its new value? Answer: The value of register IX-32 was updated",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4217. Question: Which registers were updated, and what are their new values? Answer: Only one register was updated in t",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3046,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4216. This value was mentioned in the passage and has not been updated or changed according to the information provided"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4216. This value was mentioned in the passage provided, and there were no updates or changes to this register's value i",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4216. Question: Which register was updated, and to what value? Answer: Register AL-23 was updated from 396",
      "achieved_ratio": 0.2489,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3047,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6288. This value was mentioned in the passage without any updates or changes indicated afterward. Therefore, based on t"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6288. This can be found in the passage where it states \"The value of register JM-72 is 6288.\"",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6288. Question: Which register was updated, and to what value? Answer: Register LZ-91 was updated from 565",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3048,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5902. This update was made after an initial value of 4448 was reported.\n\nTo arrive at this answer, I carefully read"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5902. This update was made after an initial value of 4448 was recorded in the log.\n\nTo determine this, I carefully",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5902. This update was made after an initial value of 4448 was recorded. Question: Can you provide the initial value of",
      "achieved_ratio": 0.249,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3049,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8652. Question: Which register was updated, and to what value? Answer: Register OQ-92 was updated from its previous val"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8652. Question: Which register was updated from its initial value, and what was the new value? Answer: Register OQ-92",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8652. Question: Which register was updated from 5115 to 8749, and when did this update occur?",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3050,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2560.\n\nChain of reasoning: In the provided text, there is a statement that \"The value of register CY-60 is 2"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2560. This can be determined from the information provided in the passage, which states \"The value of register CY-60 is",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2560. This can be determined from the statement \"The value of register CY-60 is 2560.\" in the provided",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3051,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9495. User: Can you provide the initial value of register QZ-82 before it was corrected? Based on the information provi"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9495. User: Can you provide the initial value of register QZ-82 before it was corrected? According to the passage, the",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9495. User: Can you provide the initial value of register QZ-82 before it was corrected? According to the passage, the",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3052,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6187. This can be found in the last line of the provided text, which states \"The value of register ZD-34 is"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6187. This can be found in the last line of the provided text, which states \"The value of register ZD-34 is",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6187. Question: How many times was the value of register CH-39 mentioned in the log? Answer: The value of register CH",
      "achieved_ratio": 0.249,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3053,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8681. This value was last mentioned at the end of the provided text, and there were no subsequent updates to this regis"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8681. User: Can you provide the initial value of register OF-71 before it was corrected? Answer: The initial value of r",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8681. This value was last mentioned at the end of the provided text, without any updates or changes noted thereafter. T",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3054,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2652.\n\nPlease note that the value of register MY-73 has not been updated in the provided text, so it remains at 2"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2652.\n\nChain of reasoning: The passage initially states that the value of register MY-73 is 2652. No further",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2652.\n\nChain of reasoning: The passage initially states that the value of register MY-73 is 2652. No further",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3055,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4961, as it was last updated in the passage.\n\nPlease note that there were no further updates to the value of register D"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4961. This information was provided in the passage, specifically in the line \"The value of register DO-81 is 496",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4961. This information was provided in the passage, specifically in a sentence that states \"The value of register DO-81",
      "achieved_ratio": 0.2492,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3056,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8208. This value was mentioned in the passage before any updates or changes were noted for this specific register.\n\nQue"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8208. However, it's important to note that this value was previously 8208 before a correction was made later in the log",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8208. Question: What is the current value of register KC-19? Answer: The current value of register KC-19 is",
      "achieved_ratio": 0.2491,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3057,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7353.\n\nChain of reasoning: In the given text, there is a specific mention of \"The value of register KO-53 is "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7353.\n\nChain of reasoning: The passage initially states that the value of register KO-53 is 7353. No further",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7353. This can be determined from the passage where it states \"The value of register KO-53 is 7353.\"",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3058,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8494. This information is directly stated in the passage provided. The sentence \"The value of register PI-45 is 849"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8494. This information is directly stated in the passage provided. The sentence \"The value of register PI-45 is 849",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8494. This information is directly stated in the passage provided. The sentence \"The value of register PI-45 is 849",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 3059,
    "score_secs": 3.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9868. This value is stated directly in the passage provided. The relevant sentence is:\n\n\"The value of register PT-70 is"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9868. (This answer is directly extracted from the last sentence of the provided text.) \n\nIf you need any more informati",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9868. This information is directly stated in the passage provided. The last mention of a register value update, \"The va",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   }
  ]
 }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/ev_kvzip_native_7B_8k_stale.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "tag": "8k",
 "budgets": [
  0.1,
  0.25
 ],
 "system": "KVzip",
 "identity_checks": [
  {
   "task": "stale",
   "index": 1000,
   "identical": true
  },
  {
   "task": "stale",
   "index": 1001,
   "identical": true
  },
  {
   "task": "stale",
   "index": 1002,
   "identical": true
  },
  {
   "task": "stale_any",
   "index": 1000,
   "identical": true
  },
  {
   "task": "stale_any",
   "index": 1001,
   "identical": true
  },
  {
   "task": "stale_any",
   "index": 1002,
   "identical": false
  }
 ],
 "tasks": {
  "stale": [
   {
    "index": 1000,
    "score_secs": 1.4,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1017. This update was made after an initial value of 2521, as indicated in the passage. The change is explicitly mentio"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1017.\n\nTo determine this, I carefully reviewed the provided text for any mentions of register YN-95. Initially, the val",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1017. This update is mentioned in the passage as a correction to its previous value. Initially, the value of register Y",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1001,
    "score_secs": 1.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2462. This value was corrected from the initial value of 7422. \n\nTo determine this, I looked through the passage for"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2462. The initial value was 7422, but it was corrected to 2462. To find the current value",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2462. This update was made after the initial value of 7422 was recorded in the log. The correction indicates that the v",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1002,
    "score_secs": 1.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7410. The original passage stated that the value of register QT-63 is 2129, but it was later corrected to"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7410. The original passage stated that the value of register QT-63 is 2129, but it was later corrected to",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7410. The original passage stated that the value of register QT-63 is 2129, but it was later corrected to",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1003,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5175. This update corrects the initial value provided earlier in the log. \n\nTo find this, I looked through the entire l"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5175. The initial value was 3155, but it was corrected to 5175. To find the current value",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5175. This update was made after the initial value of 3155 was recorded in the log. The correction explicitly states, \"",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1004,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8275. This update is mentioned explicitly in the passage: \"Correction: the value of register ND-88 was updated to 82"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8275.\n\nTo find the current value of register ND-88, I looked for the most recent update in the provided text. The last",
      "achieved_ratio": 0.0995,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8275. This update is mentioned explicitly in the passage: \"Correction: the value of register ND-88 was updated to 82",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1005,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8757. This update was made after an initial value of 7867, as indicated in the passage. The correction explicitly state"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8757.\n\nTo determine this, I carefully reviewed the provided text for any mentions of register PZ-61. Initially, the tex",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8757. This update is mentioned in the passage as a correction to its previous value. Initially, the value of register P",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1006,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8547. This update is mentioned in the passage as a correction to its previous value. Initially, it was stated that the "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8547. The initial value was 4037, but it was corrected to 8547 in the passage. The correction",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8547. This update is mentioned in the passage as a correction to the initial value of 4037. The passage states, \"",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1007,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5649. \n\nThis can be determined from the last correction mentioned in the passage, which states \"Correction: the value o"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5649. The passage indicates that the value of register BZ-86 was initially set to 7446, but it was",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5649. This update is mentioned in the passage as a correction to its previous value. \n\nTo find this, I looked for any m",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1008,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7731. This update is mentioned explicitly in the passage, indicating that the previous value of 6294 has been corrected"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7731.\n\nTo extract this information, I carefully read through the provided text and identified the line that corrected t",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7731. The initial value was 6294, but it was corrected to 7731 in the last entry provided.",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1009,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5388. This update was made after an initial value of 5988 was reported. The change is noted in the passage as a"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5388. The original value was 5988, but it was corrected to 5388. To find the current value",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5388. This update was made after an initial value of 5988 was reported. The correction indicates that the value has bee",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1010,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2034. The passage indicates that the initial value of register VT-41 was 1459, but it was later corrected to"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2034. The passage initially states that the value of register VT-41 is 1459, but it then mentions a correction",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2034. The passage indicates that the initial value of register VT-41 was 1459, but it was later corrected to",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1011,
    "score_secs": 1.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7733. This update was mentioned in the passage as a correction. Initially, it was stated that the value of register LI-"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7733. This update is mentioned explicitly in the passage: \"Correction: the value of register LI-13 was updated to 77",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7733. This update is mentioned explicitly in the passage: \"Correction: the value of register LI-13 was updated to 77",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1012,
    "score_secs": 1.2,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3855. This update is mentioned explicitly in the passage: \"Correction: the value of register KF-28 was updated to 3"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3855.\n\nTo determine the current value of register KF-28, I carefully examined the provided log entries for any updates ",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3855. This value was corrected from the initial value of 9246. To determine the current value of register KF-2",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1013,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5828. This update is noted in the passage as a correction to its previous value. \n\nTo find this, I looked through the e"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5828.\n\nTo extract this information, I carefully read through the provided text and identified the line that mentions th",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5828. This update is noted in the passage as a correction to its previous value. \n\nTo find this, I looked through the e",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1014,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6460. This update overwrote the previous value of 1557. \n\nAll other register values mentioned in the log remain as"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6460. The initial value was 1557, but it was corrected to 6460. To find the current value",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6460. This update was made after an initial value of 1557 was recorded. The passage indicates that \"Correction: the val",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1015,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4359. This value was corrected from the initial value of 6585 after a correction was noted in the log. The log entry"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4359. The passage explicitly states \"Correction: the value of register DY-48 was updated to 4359.\" This indicates",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4359. This value was corrected from the initial value of 6585 mentioned in the passage. The correction is explicitly st",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1016,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6661. This update is mentioned in the passage as a correction to its previous value, which was 6610. The change is"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6661.\n\nTo determine the current value of register LX-59, I carefully examined the provided log entries for any updates ",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6661. This can be determined from the passage where it states \"Correction: the value of register LX-59 was updated to 6",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1017,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2755. This update was mentioned in the passage as a correction to its previous value. Initially, it was stated that the"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2755. The initial value was 5764, but it was corrected to 2755. To find the current value",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2755. This update is mentioned in the passage as a correction to its previous value. Initially, the value of register P",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1018,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6592. The passage initially states that the value of register MU-60 is 1644, but it then corrects this"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6592. The passage initially states that the value of register MU-60 is 1644, but it is later corrected to",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6592. The passage initially states that the value of register MU-60 is 1644, but it is later corrected to",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1019,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2676. The original value was 5781, but it has been corrected to reflect the new value. To find this information,"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2676. The original passage stated that the value of register BK-37 is 5781, but it was later corrected to",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2676. The original value was 5781, but it has been corrected to 2676. To find this information",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1020,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5199. This update was made after the initial value of 4798. The passage explicitly states, \"Correction: the value of"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5199. The passage explicitly states \"Correction: the value of register DA-69 was updated to 5199.\" This indicates",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5199. This update was made after the initial value of 4798. The passage explicitly states, \"Correction: the value of",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1021,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5507. This value was corrected from the initial value of 5728 mentioned earlier in the log. The correction indicates th"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5507. The initial value was 5728, but it has been corrected to 5507. To find this,",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5507. This correction was made after the initial value of 5728 was reported. The passage indicates that the value was u",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1022,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4982. This update superseded the initial value of 2616. Question: Which registers were updated, and what were their new"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4982. The initial value was 2616, but it was corrected to 4982. ```markdown\nThe value",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4982. This update was mentioned in the passage as a correction to its previous value. Initially, it was stated that the",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1023,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8545. This update was made after an initial value of 6656, as indicated in the passage. The change is explicitly mentio"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8545. The initial value was 6656, but it was corrected to 8545. To find the current value",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8545. This update was made after an initial value of 6656 was recorded. The change is noted in the passage as a",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1024,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2488. This update is mentioned in the passage as a correction to the initial value of 3639. Therefore, the correct answ"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2488.\n\nTo extract this information, I carefully read through the provided text and identified the relevant sentence tha",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2488. This update is mentioned in the passage as a correction to the initial value of 3639. Therefore, the answer is",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1025,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1577. The passage initially states that \"The value of register GB-15 is 6400,\" but it then corrects"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1577. The original passage stated that the value of register GB-15 is 6400, but it was corrected to ",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1577. The passage initially states that \"The value of register GB-15 is 6400.\" However, it then mentions",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1026,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8047. This update was made after an initial value of 6256, as indicated in the passage. Correction: the value of"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8047. This update was made after the initial value of 6256. The passage explicitly states, \"Correction: the value of",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8047. This update was made after an initial value of 6256, as indicated in the passage. The change is explicitly mentio",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1027,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2684. This update corrects the previous value that was stated as 1729. The change is indicated by the \"Correction\""
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2684. The initial value was 1729, but it was corrected to 2684. To find the current value",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2684. This update was made after the initial value of 1729 was provided in the log. The change is noted as a",
      "achieved_ratio": 0.2492,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1028,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5399. This update was made after the initial value of 1582, as indicated in the passage. The change is explicitly menti"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5399. The initial value was 1582, but it was corrected to 5399. To find the current value",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5399. This update was made after the initial value of 1582, as indicated in the passage. The change is explicitly menti",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1029,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5267. This update is mentioned explicitly in the passage: \"Correction: the value of register TJ-88 was updated to 52"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5267.\n\nTo find this, I looked through the provided text for any mentions of register TJ-88. Initially, it was listed as",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5267. This update is indicated in the passage with the phrase \"Correction: the value of register TJ-88 was updated to 5",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1030,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3645. This update was mentioned in the passage as a correction to its previous value. Initially, it was stated that the"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3645. The initial value was 1690, but it was corrected to 3645 in a later log entry.",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3645. This update was made after an initial value of 1690 was recorded. The change is indicated by the correction note ",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1031,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8725. The passage initially states that the value of register WS-80 is 6905, but it then mentions a correction"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8725. The passage initially states that the value of register WS-80 is 6905, but it then mentions a correction",
      "achieved_ratio": 0.0995,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8725. The passage initially states that the value of register WS-80 is 6905, but it then mentions a correction",
      "achieved_ratio": 0.2492,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1032,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2772. The passage indicates that the initial value of register MU-79 was 5647, but it was later corrected to"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2772. The passage initially states that the value of register MU-79 is 5647, but it then mentions a correction",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2772. The passage initially states that the value of register MU-79 is 5647, but it then mentions a correction",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1033,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6760. This update was made after the initial value of 9719 was recorded. Correction: the value of register UG-"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6760. Correction: the value of register UG-44 was updated to 6760. The initial value of register U",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6760. This correction was made after the initial value of 9719 was recorded. The update indicates that the value has be",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1034,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2559. The original passage stated that the value of register BU-21 is 3671, but it was corrected to "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2559. The original passage contained a system log with repeated statements about the color of the grass, sky, and sun, ",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2559. The original passage stated that the value of register BU-21 is 3671, but it was corrected to ",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1035,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6776. This update is mentioned explicitly in the passage: \"Correction: the value of register YU-66 was updated to 6"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6776. The original value was 3813, but it was corrected to 6776 in the passage. The correction",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6776. This update is mentioned explicitly in the passage: \"Correction: the value of register YU-66 was updated to 6",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1036,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1303. This update is mentioned in the passage as a correction to its previous value. \n\nTo find this answer, I followed "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1303.\n\nTo find this, I looked through the passage for mentions of register NW-94. The first mention gave it a value of",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1303. This update is noted in the passage after the initial value was given as 3907, followed by a correction stating t",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1037,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8559. This update is mentioned in the passage as a correction to its previous value. \n\nTo find this answer, I followed "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8559.\n\nTo find this, I looked through the passage for mentions of register CO-96. The initial value given was 87",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8559. This update is mentioned in the passage as a correction to the initial value provided. \n\nTo find this answer, I f",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1038,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9773. This update was made after an initial value of 6002, as indicated in the passage. The change is explicitly mentio"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9773. The passage explicitly states \"Correction: the value of register DC-42 was updated to 9773.\" This indicates",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9773. This update was made after an initial value of 6002, as indicated in the passage. The change is explicitly mentio",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1039,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9371. This update was mentioned in the passage as a correction to its previous value, which was initially 2759. The cha"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9371. The initial value was 2759, but it was corrected to 9371. To find the current value",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9371. This update was made after an initial value of 2759, as indicated in the passage. The correction explicitly state",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1040,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9663. This update was made after an initial value of 1932, as indicated in the passage. The correction explicitly state"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9663. This update is mentioned in the passage as a correction to its previous value. Initially, it was set to 1932",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9663. This update was made after an initial value of 1932, as indicated in the passage. The correction explicitly state",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1041,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7582. This update is mentioned explicitly in the passage: \"Correction: the value of register OF-68 was updated to 75"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7582. The passage explicitly states \"Correction: the value of register OF-68 was updated to 7582.\" This indicates",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7582. The passage explicitly states \"Correction: the value of register OF-68 was updated to 7582.\" This indicates",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1042,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7097. This update overwrote the previous value of 1764. \n\nTo find this, I looked through the passage for"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7097. The initial value was 1764, but it was corrected to 7097. To find the current value",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7097. This update overwrote the previous value of 1764. \n\nTo find this, I looked through the passage for",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1043,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2813. This update corrects the previous value of 2042. The passage indicates this change explicitly with the sentence: "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2813. The original value was 2042, but it was corrected to 2813. To find this, I",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2813. This update corrects the previous value of 2042. The passage indicates that \"Correction: the value of register SL",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1044,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4492. This update was made after the initial value of 7038. Question: Which registers have values that are multiples of"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4492. The initial value was 5485, but it was corrected to 4492. To find the current value",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4492. This update was made after the initial value of 7038. The change is noted in the passage with the correction:",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1045,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3530. This update overwrote the previous value of 2302. \n\nAll other register values remain as originally listed in the"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3530. The passage explicitly states \"Correction: the value of register VB-95 was updated to 3530.\" This indicates",
      "achieved_ratio": 0.0995,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3530. This update is noted in the passage after the initial value was given as 2302. Correction: the value of register",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1046,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8310. This update superseded the initial value of 7345, as indicated in the passage. The change is explicitly mentioned"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8310.\n\nTo find this, I looked through the passage for mentions of register OT-73. I found two relevant lines:\n\n\"The val",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8310. This update was noted after an initial value and a correction was made to reflect the new value. The passage clea",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1047,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7376. This update is mentioned explicitly in the passage: \"Correction: the value of register CI-58 was updated to 73"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7376. The initial value was 1674, but it was corrected to 7376. To find the current value",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7376. This update is mentioned explicitly in the passage: \"Correction: the value of register CI-58 was updated to 73",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1048,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9225. This update was mentioned in the passage as a correction. Initially, it was stated that the value of register II-"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9225. The passage explicitly states \"Correction: the value of register II-30 was updated to 9225.\" This indicates",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9225. This update was made after the initial value of 4981 was recorded in the log. Correction: the value of register",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1049,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1217. This update superseded the initial value of 6586 mentioned earlier in the log. Question: Can you provide the init"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1217.\n\nTo determine this, I carefully reviewed the provided text for any mentions of register VV-84. Initially, the tex",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1217. This update superseded the initial value of 6586 mentioned earlier in the log. The change is clearly indicated by",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1050,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5694. This update was made after an initial value of 6803, as indicated in the passage. Correction: the value of"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5694. Correction: the value of register KT-63 was updated to 5694. The initial value was 68",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5694. This update was made after an initial value of 6803, as indicated in the passage. Correction: the value of",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1051,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5252. The passage indicates that the initial value of register BV-24 was 1269, but it was later corrected to"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5252. The passage initially states that the value of register BV-24 is 1269, but it then mentions a correction",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5252. The passage initially states that the value of register BV-24 is 1269, but it then mentions a correction",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1052,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2595. The original value was 5775, but it has been corrected to 2595. To find this information"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2595. The passage provided contains a sequence of statements interspersed with register write operations. The task is t",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2595. The passage indicates that the initial value of register EU-25 was 5775, but it was later corrected to",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1053,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2757. The original passage stated that the value of register YL-55 is 2751, but it was corrected to"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2757. The original passage contained a system log with register writes interspersed among descriptive sentences. The ta",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2757. The original passage stated that the value of register YL-55 is 2751, but it was corrected to",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1054,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2144. The passage initially states that the value of register DQ-10 is 4237, but it later corrects"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2144. The passage initially states that the value of register DQ-10 is 4237. However, it then mentions",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2144. The passage initially states that the value of register DQ-10 is 4237, but it then mentions a",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1055,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7706. The passage indicates that the initial value of register CD-54 was 6971, but it was later corrected to"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7706. The passage initially states that the value of register CD-54 is 6971, but it then mentions a correction",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7706. The passage provided contains a sequence of text that alternates between descriptive statements about the environ",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1056,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5991. This update is mentioned in the passage as a correction to the initial value of 3925. The change is noted after"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5991.\n\nTo determine this, I carefully reviewed the provided text for any updates or corrections regarding the value of ",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5991. This update is mentioned in the passage as a correction to the initial value provided. \n\nTo find this answer, I f",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1057,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9664. This update was made after an initial value of 9067, as indicated in the passage. The change is explicitly mentio"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9664. This update was made after the initial value of 9067 was recorded in the log. The change is noted in the",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9664. This update was made after an initial value of 9067, as indicated in the passage. The change is explicitly mentio",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1058,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7739. This update corrects the previous value from 3931 to 7739. The change is indicated by the"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7739. This update was made after the initial value of 3931 was recorded in the log. The correction indicates that the v",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7739. This update corrects the initial value provided earlier in the log. \n\nAll other register values remain as origina",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1059,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7180. Explanation: In the passage, it states \"Correction: the value of register BD-86 was updated to 718"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7180. The passage explicitly states \"Correction: the value of register BD-86 was updated to 7180.\" This indicates",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7180. This update was made after an initial value of 1508, as indicated in the passage. Correction: the value of",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 13
     }
    }
   }
  ],
  "stale_any": [
   {
    "index": 1000,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5784. This value was mentioned earlier in the passage without any updates or changes indicated afterward. Therefore, ba"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5784.\n\nTo find this, I looked through the provided text for any mention of register BV-72. The relevant line is:\n\n\"The",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5784.\n\nTo find this, I looked through the provided text for any mention of register BV-72. The relevant line is:\n\n\"The",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1001,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2462. This value was corrected from the initial value of 7422. \n\nTo determine this, I looked through the passage for"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2462. The initial value was 7422, but it was corrected to 2462. To find the current value",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2462. This update was made after the initial value of 7422 was recorded in the log. The correction indicates that the v",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1002,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1696. \n\nJustification: The passage clearly states \"The value of register JO-93 is 1696.\" This information"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1696. The initial value was provided as 1696, and there were no further updates to this register in the log. Therefore",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1696. \n\nQuestion: What is the current value of register HZ-15? Answer: The current value of register HZ-",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1003,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4252. However, it's important to note that this value might have been updated since the last mention, but based on the "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4252.\n\nTo determine this, I carefully reviewed the provided text for any mentions of register SQ-95. The first mention ",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4252. However, it's important to note that this value might have been updated since the last mention in the log. The mo",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1004,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8210.\n\nBased on the information provided, the value of register QH-10 was initially stated as 8210. There"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8210.\n\nBased on the information provided, the value of register QH-10 was initially set to 8210. This",
      "achieved_ratio": 0.0995,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8210. \n\nJustification: The passage states \"The value of register QH-10 is 8210.\" This information",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1005,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1301. This value was mentioned in the passage as one of the initial register writes. There were no further updates to t"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1301. \n\nThis can be determined from the passage, which states \"The value of register VS-15 is 1301",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1301. \n\nThis can be determined from the passage, which states \"The value of register VS-15 is 1301",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1006,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2324. This value was not updated in the provided log, so it remains unchanged from its initial entry. Question: Which r"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2324. This value has not been updated in the provided log entries. The only changes mentioned for QY-62 were its initia",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2324. This value was mentioned in the passage without any updates or changes indicated afterward. Therefore, based on t",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1007,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4302. However, it was previously reported as 4302 and then the value of register BZ-86 was corrected from"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4302. However, it's important to note that there were no updates to this register value in the provided log. The last m",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4302. However, it's important to note that the value of register BZ-86 was corrected from 5649 to",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1008,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6984. This value was not updated in the provided passage, so it remains unchanged from its initial value. Question: Whi"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6984. However, it was previously 6984 before the correction mentioned in the passage. Since no further updates were pro",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6984. However, it was previously reported as 6984 and then the value of register QO-53 was corrected from",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1009,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4132. This can be directly observed from the last line of the provided text, which states \"The value of register LU-27 "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4132. This can be directly inferred from the last line of the provided log, which states \"The value of register LU-27 i",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4132. This can be directly inferred from the last line of the provided text, which states \"The value of register LU-27 ",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1010,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2034. The passage indicates that the initial value of register VT-41 was 1459, but it was later corrected to"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2034. The passage initially states that the value of register VT-41 is 1459, but it then mentions a correction",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2034. The passage indicates that the initial value of register VT-41 was 1459, but it was later corrected to",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1011,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1907. However, it was previously stated that the value of register LI-13 was updated to 7733. All other"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1907.\n\nHowever, there's a correction note that states \"Correction: the value of register LI-13 was updated to 77",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1907. Correction: The value of register LI-13 was updated to 7733. The current value of register AP-",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1012,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4874. This value was mentioned in the passage and has not been updated subsequently. Correction: the value of register "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4874.\n\nQuestion: What is the initial value of register KF-28? Answer: The initial value of register KF-2",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4874. This can be found in the passage where it states \"The value of register DP-88 is 4874.\"",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1013,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6304. According to the passage, the value of register MD-62 was last mentioned as 6304 without any updates or"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6304.\n\nTo determine this, I carefully reviewed the provided log entries for any updates or corrections related to the r",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6304. \n\nJustification: This can be directly found in the passage, which states \"The value of register MD-62 is ",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1014,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8497. However, this value was not mentioned in the provided text. The last update for QP-42 was 849"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8497. However, based on the information provided in the passage, there is no update or change mentioned for this specif",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8497. However, there is no direct update provided for this register in the given log. The last mentioned value for QP-4",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1015,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7817. This value was mentioned in the passage without any updates or changes indicated afterward. Therefore, based on t"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7817. \n\nJustification: The passage states \"The value of register PQ-96 is 7817.\" This statement is",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7817. \n\nJustification: The passage states \"The value of register PQ-96 is 7817.\" This statement is",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1016,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4974. This can be determined from the passage, which states \"The value of register HT-54 is 4974.\""
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4974. This can be found in the passage where it states \"The value of register HT-54 is 4974.\"",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4974. This can be determined from the passage, which states \"The value of register HT-54 is 4974.\"",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1017,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7402. This can be determined from the passage, which states \"The value of register CP-19 is 7402.\""
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7402. According to the provided log, the value of register CP-19 was last recorded as 7402, and there",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7402. This can be determined from the passage, which states \"The value of register CP-19 is 7402.\"",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1018,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5912.\n\nBased on the passage, what is the new value of register MU-60 after the correction? The new value of register MU"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5912. \n\nQuestion: Which registers were mentioned in the passage along with their values? Answer: The following register",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5912. The passage clearly states, \"The value of register AL-29 is 5912.\" This information is provided directly",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1019,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4243.\n\nBased on the information provided, the value of register VM-62 was initially stated as 4243. However,"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4243.\n\nTo find the current value of register VM-62, I looked through the provided text for any mentions of register VM-",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4243. \n\nQuestion: What is the current value of register BK-37 after the correction? Answer: The current value of regist",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1020,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4175.\n\nTo determine this, I carefully reviewed the provided text for any mentions of register IJ-62. The only mention f"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4175. The passage explicitly states \"The value of register IJ-62 is 4175.\" There are no further updates",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4175. This can be determined from the passage, which states \"The value of register IJ-62 is 4175",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1021,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3646. (This answer is directly extracted from the passage provided.) \n\nQuestion: Which registers were updated, and what"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3646. Correction: the value of register QQ-32 was updated to 5507. The current value of register NV-",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3646. (This answer is directly extracted from the last sentence of the provided text.) \n\nFor any other details or value",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1022,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3830. Question: What was the initial value of register EN-86, and what was it updated to? Answer: The initial value"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3830. This can be found in the passage where it states \"The value of register PR-67 is 3830.\"",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3830. This can be seen from the passage where it states \"The value of register PR-67 is 3830.\"",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1023,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1312. \n\nNote that there was a correction mentioned for register PW-67, but the question specifically asks about registe"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1312. \n\nHowever, it's important to note that this value might have been updated after the last mention in the log. The ",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1312. \n\nNote that the passage mentions \"The value of register UQ-31 is 1312\" without any subsequent",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1024,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3853. Correction: the value of register ZA-71 was updated to 2488. However, there is no mention"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3853. Correction: The value of register ZA-71 was updated to 2488. Therefore, the current value of",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3853. Correction: The value of register ZA-71 was updated to 2488. Therefore, the current value of",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1025,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6126. This can be determined from the passage where it states \"The value of register WH-94 is 6126.\""
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6126. The passage clearly states, \"The value of register WH-94 is 6126.\" This information is provided directly",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6126. This can be determined from the passage, which states \"The value of register WH-94 is 6126.\"",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1026,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2330. However, it's important to note that this value may have been updated since the last log entry provided, as the l"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2330. However, it's important to note that this value may have been updated since the last log entry provided. To get t",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2330. However, it's important to note that this value may have been updated since the last log entry provided. The most",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1027,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3559. Correction: the value of register AD-20 was updated to 2684. However, this update does not affect"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3559. Correction: the value of register AD-20 was updated to 2684.\n\nBased on the information provided, the",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3559. Correction: the value of register AD-20 was updated to 2684.\n\nBased on the information provided, the",
      "achieved_ratio": 0.2492,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1028,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2777. However, it was previously updated to 5399 after a correction. Without additional context about when the logs wer"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2777. However, it's important to note that there was a correction made later in the log where the value of register OT-",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2777. However, it's important to note that there was a correction later in the log stating that the value of register O",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1029,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6867. This value was not updated in the passage provided, so it remains unchanged from the initial log entry. The only "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6867. However, it's important to note that this value has not been updated in the provided log since the last entry men",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6867. However, upon reviewing the provided log, it appears that there have been no updates to the value of register QF-",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1030,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6135. This can be seen in the passage where it states \"The value of register NW-46 is 6135.\""
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6135. This can be found in the passage where it states \"The value of register NW-46 is 6135.\"",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6135. This can be seen in the passage where it states \"The value of register NW-46 is 6135.\"",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1031,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6317. The passage clearly states, \"The value of register KB-70 is 6317.\" This indicates that at the"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6317. The passage clearly states, \"The value of register KB-70 is 6317.\" There are no further updates",
      "achieved_ratio": 0.0995,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6317. The passage clearly states, \"The value of register KB-70 is 6317.\" This is a direct statement",
      "achieved_ratio": 0.2492,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1032,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": false,
     "gen_text": " 8521. This can be seen from the last line of the passage, which states \"The value of register NZ-30 is 8"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": false,
      "gen_text": " 8521.\nTo determine the current value of register NZ-14, let's follow these steps:\n\n1. **Identify the relevant informati",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4353. \n\nJustification: The passage clearly states \"The value of register NZ-14 is 4353.\" This statement",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1033,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9457. Correction: the value of register UG-44 was updated to 6760. However, this correction does not"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9457. Correction: the value of register UG-44 was updated to 6760. This does not affect the value",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9457. Correction: the value of register UG-44 was updated to 6760. However, this correction does not",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1034,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2559. The original passage stated that the value of register BU-21 is 3671, but it was corrected to "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2559. The original passage contained a system log with repeated statements about the color of the grass, sky, and sun, ",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2559. The original passage stated that the value of register BU-21 is 3671, but it was corrected to ",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1035,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7735. This value was last mentioned in the passage without any updates or changes indicated afterward. The only change "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7735. This value was last recorded in the passage without any updates mentioned afterward. Therefore, based on the info",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7735. This value was last recorded in the passage without any updates mentioned afterward. Therefore, based on the info",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1036,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3844. \n\nJustification: The passage clearly states \"The value of register OE-10 is 3844.\" This statement"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3844. \n\nJustification: The passage clearly states \"The value of register OE-10 is 3844.\" This information",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3844. \n\nJustification: The passage clearly states \"The value of register OE-10 is 3844.\" This information",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1037,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8559. This update is mentioned in the passage as a correction to its previous value. \n\nTo find this answer, I followed "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8559.\n\nTo find this, I looked through the passage for mentions of register CO-96. The initial value given was 87",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8559. This update is mentioned in the passage as a correction to the initial value provided. \n\nTo find this answer, I f",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1038,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5489.\n\nQuestion: What is the initial value of register DC-42, and what is its corrected value? Answer: The initial valu"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5489.\n\nHowever, based on the provided passage, there are no updates or changes mentioned for the value of register XO-2",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5489. Correction: The value of register DC-42 was updated to 9773. The current value of register DC-",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1039,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6315. This can be seen in the passage where it states \"The value of register XW-17 is 6315"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6315. This can be found in the passage where it states \"The value of register XW-17 is 6315",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6315. This can be seen from the passage where it states \"The value of register XW-17 is 6315",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1040,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7345. This can be determined from the passage, which states \"The value of register XG-40 is 7345"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7345. User: Can you provide the initial value and the corrected value for register JF-82? Initial value: 19",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7345. This can be determined from the passage, which states \"The value of register XG-40 is 7345",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1041,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5537. This can be directly inferred from the last sentence in the provided passage, which states \"The value of register"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5537. The passage explicitly states \"The value of register UG-84 is 5537.\" This indicates that no further",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5537. This can be directly inferred from the last line of the provided passage, which states \"The value of register UG-",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1042,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9256. This value was mentioned in the passage without any updates or corrections. Question: Which register's value was "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9256. However, it's important to note that this value has not been updated in the provided log since the last entry men",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9256. However, it's important to note that this value has not been updated in the provided log since the last entry men",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1043,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2463. \n\nThis can be determined from the passage, which states \"The value of register JZ-89 is 246"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2463.\n\nQuestion: Which registers were updated, and what are their new values? Answer: Register SL-51 was updated from 2",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2463. \n\nThis can be determined from the passage, which states \"The value of register JZ-89 is 246",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1044,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 4990. Question: Which registers were updated, and what were their new values? Answer: The following registers were upda"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 4990. \n\nThis can be determined from the corrected information provided in the passage, which states \"The value of regis",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 4990. This value was mentioned in the passage after a correction was made to the previous value of register ZH-55. The ",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1045,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6559. This value was not updated in the provided passage, so it remains unchanged from the initial statement. Correctio"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6559.\n\nBased on the information provided, there are no updates to the value of register OE-51 in the given passage. The",
      "achieved_ratio": 0.0995,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6559. This value was not updated in the provided passage, so it remains unchanged from the initial statement. Correctio",
      "achieved_ratio": 0.2497,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1046,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8310. This can be determined from the passage, where it states \"The value of register DO-50 is 8310"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8310.\n\nTo find this, I looked through the passage for mentions of register DO-50. The relevant lines are:\n\n\"The value o",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8310. This can be determined from the passage, where it states \"The value of register DO-50 is 8310",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1047,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3221. This can be determined from the last entry in the provided log, which states \"The value of register SJ-71 is "
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3221. This can be found in the passage where it states \"The value of register SJ-71 is 3221.\"",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3221. This can be determined from the last line of the provided log, which states \"The value of register SJ-71 is ",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1048,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8239. This value was mentioned in the passage without any updates or corrections. Question: Which register was updated,"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8239. This can be found in the passage provided, where it states \"The value of register DB-69 is 823",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8239. This can be determined from the passage, which explicitly states \"The value of register DB-69 is 8239",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1049,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3170. This value was mentioned in the passage without any updates or changes indicated afterward. Therefore, based on t"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3170. This can be found in the passage where it states \"The value of register RI-84 is 3170.\"",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3170. This value was mentioned in the passage without any updates or changes indicated afterward. Therefore, based on t",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1050,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 7849. This can be seen from the passage where it states \"The value of register NR-57 is 7849.\""
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 7849. \n\nThis can be determined from the passage, which states \"The value of register NR-57 is 7849",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 7849. This can be determined from the passage, where it states \"The value of register NR-57 is 7849",
      "achieved_ratio": 0.2499,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1051,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1323.\n\nBased on the passage, the value of register DO-31 was initially set to 1323. There are no"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1323. The passage initially states that the value of register DO-31 is 1323, and there are no further updates",
      "achieved_ratio": 0.0997,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1323. The passage clearly states, \"The value of register DO-31 is 1323.\" This value does not change",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1052,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 9053. \n\nJustification: The passage clearly states \"The value of register DU-75 is 9053.\" This is"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 9053. \n\nJustification: The passage clearly states \"The value of register DU-75 is 9053.\" This information",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 9053. \n\nJustification: The passage clearly states \"The value of register DU-75 is 9053.\" This information",
      "achieved_ratio": 0.2498,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1053,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 3243. This can be determined from the passage, which states \"The value of register LN-85 is 3243.\""
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 3243. The passage clearly states, \"The value of register LN-85 is 3243.\" This information is provided directly",
      "achieved_ratio": 0.1,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 3243. The passage clearly states, \"The value of register LN-85 is 3243.\" This information is provided directly",
      "achieved_ratio": 0.2496,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1054,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 6309.\n\nChain of reasoning: The passage clearly states \"The value of register XL-60 is 6309.\" This information"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 6309.\n\nTo find the current value of register XL-60, I looked through the provided text for any mentions of register XL-",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 6309. \n\nQuestion: What is the current value of register DQ-10 after the correction? Answer: The current value of regist",
      "achieved_ratio": 0.2495,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1055,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2644. However, it's important to note that this value may have been updated since the last mention in the log. The most"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2644. However, it's important to note that this value might have been updated since the last log entry provided. To get",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2644. However, it's important to note that this value may have been updated since the last mention in the log. To get t",
      "achieved_ratio": 0.2494,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1056,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 5281.\n\nQuestion: What is the current value of register DS-38? Answer: The current value of register DS-38 is"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 5281.\n\nThe question asks for the current value of register AM-33, which is stated directly in the passage as \"The value",
      "achieved_ratio": 0.0998,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 5281.\n\nQuestion: What is the current value of register DS-38? Answer: The current value of register DS-38 is",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1057,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 2084. This value is mentioned directly in the passage provided, specifically in the last line: \"The value of register U"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 2084. The passage explicitly states \"The value of register UO-79 is 2084.\" This indicates that no updates",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 2084. This value was not updated in the provided log, so it remains unchanged from its initial appearance. The log does",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1058,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 8761. This value was mentioned in the passage after a correction to the value of register JS-26, indicating that the va"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 8761. This can be determined from the passage, which explicitly states \"The value of register NX-13 is 8761",
      "achieved_ratio": 0.0996,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 8761. This value is mentioned directly in the passage provided. The text states, \"The value of register NX-13 is 8",
      "achieved_ratio": 0.25,
      "protected_prefix_tokens": 13
     }
    }
   },
   {
    "index": 1059,
    "score_secs": 1.3,
    "dense_native": {
     "gen_hit": true,
     "gen_text": " 1327. However, based on the information provided, there have been no updates to this register's value after its initial"
    },
    "arms": {
     "kvzip_b10": {
      "gen_hit": true,
      "gen_text": " 1327. However, based on the information provided, there have been no updates to this register's value after its initial",
      "achieved_ratio": 0.0999,
      "protected_prefix_tokens": 13
     },
     "kvzip_b25": {
      "gen_hit": true,
      "gen_text": " 1327. However, based on the information provided, there have been no updates to this register's value after its initial",
      "achieved_ratio": 0.2493,
      "protected_prefix_tokens": 13
     }
    }
   }
  ]
 }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/ev_kvzip_native_qasper_7B.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "budgets": [
  0.25,
  0.5
 ],
 "system": "KVzip",
 "protocol": "dense prefill, native per-head eviction, question appended",
 "identity_checks": [
  {
   "paper": "1503.00841",
   "identical": false
  },
  {
   "paper": "1603.01514",
   "identical": true
  },
  {
   "paper": "1603.01987",
   "identical": true
  }
 ],
 "rows": [
  {
   "paper": "1503.00841",
   "qid": "50be4a737dc0951b35d139f51075011095d77f2a",
   "kind": "extractive",
   "ctx_tokens": 5008,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They leverage prior knowledge about the data, such as strong indicators for certain classes (e.g., \"NBA, player, and basketball\" as strong indicators of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They leverage background knowledge in the form of labeled features and class distributions.\n\nQuestion: How do the authors propose to handle unbalanced labeled features?\nAnswer: The authors",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They leverage prior knowledge about the corpus, such as the class distribution, and use it to regularize the learning model.\n\nQuestion: How do the authors propose to",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1503.00841",
   "qid": "6becff2967fe7c5256fe0b00231765be5b9db9f1",
   "kind": "extractive",
   "ctx_tokens": 5008,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The three regularization terms are:\n1. A regularization term associated with neutral features.\n2. The maximum entropy of class distribution regularization term.\n3. The KL divergence"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The three regularization terms are:\n1. A regularization term associated with neutral features.\n2. The maximum entropy of class distribution regularization term.\n3. The KL divergence",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The three regularization terms are:\n1. A regularization term associated with neutral features.\n2. The maximum entropy of class distribution regularization term.\n3. The KL divergence",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1603.01514",
   "qid": "6bf5620f295b5243230bc97b340fae6e92304595",
   "kind": "extractive",
   "ctx_tokens": 5349,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baseline model assigns a semantic role to a constituent based on its syntactic function, specifically the dependency relation to its head. If there is a total of `"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline model used is one that assigns a semantic role to a constituent based on its syntactic function, i.e., the dependency relation to its head.\n\nQuestion",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baseline model used is one that assigns a semantic role to a constituent based on its syntactic function, specifically the dependency relation to its head. If there is",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1603.01514",
   "qid": "4986f420884f917d1f60d3cea04dc8e64d3b5bf1",
   "kind": "extractive",
   "ctx_tokens": 5349,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The additional latent variables used in the model are called crosslingual latent variables (CLVs), which capture correlations between roles in different languages and regularize the parameter"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The additional latent variables used in the model are called Crosslingual Latent Variables (CLVs), which capture correlations between roles in different languages and help regularize",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The additional latent variables used in the model are called crosslingual latent variables (CLVs), which capture correlations between roles in different languages and regularize the parameter",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1603.01514",
   "qid": "747b847d687f703cc20a87877c5b138f26ff137d",
   "kind": "extractive",
   "ctx_tokens": 5349,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The work uses the EN-DE section of the Europarl corpus and the English (EN) and German (DE) sections of the CoNLL 2"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The work uses the English (EN) and German (DE) sections of the CoNLL 2009 corpus and the EN-DE section of",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The work uses the EN-DE section of the Europarl corpus and the English (EN) and German (DE) sections of the CoNLL 2",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1603.01514",
   "qid": "111afb77cfbf4c98e0458606378fa63a0e965e36",
   "kind": "yes_no",
   "ctx_tokens": 5349,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The results suggest that the impact of adding"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The results suggest that the impact of parallel",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The results suggest that the impact of parallel",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1603.01987",
   "qid": "6a633811019e9323dc8549ad540550d27aa6d972",
   "kind": "yes_no",
   "ctx_tokens": 6399,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Based on the information provided in the paper"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, it is not valid to make",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Based on the findings of this study,",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1603.08594",
   "qid": "9cf070d6671ee4a6353f79a165aa648309e01295",
   "kind": "extractive",
   "ctx_tokens": 3044,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The size of the parallel corpus used to train the model constraints is 1500 sentences from the ILCI English-Hindi Tourism parallel corpus.\n\nQuestion"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The size of the parallel corpus used to train the model constraints is 1500 sentences.\n\nQuestion: Which tools were used for POS tagging in the experiment",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The size of the parallel corpus used to train the model constraints is 1500 sentences from the ILCI English-Hindi Tourism parallel corpus.\n\nQuestion",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1603.08594",
   "qid": "87bc6f83f7f90df3c6c37659139b92657c3f7a38",
   "kind": "extractive",
   "ctx_tokens": 3044,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Enforcing agreement between parse trees across different languages works by aligning words in one language to words in another language and ensuring that dependencies in the parse tree of one"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Enforcing agreement between parse trees across different languages involves aligning words and edges between the source and target language trees. Specifically, for each aligned word pair, the",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Enforcing agreement between parse trees across different languages works by aligning words in one language to words in another language and ensuring that dependencies in the parse tree of one",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1603.09631",
   "qid": "455d4ef8611f62b1361be4f6387b222858bb5e56",
   "kind": "extractive",
   "ctx_tokens": 3256,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The dataset was collected using the crowdsourcing platform CrowdFlower (CF), where workers were instructed to use a chat-like interface to help a system with questions randomly"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " This data was collected using the crowdsourcing platform CrowdFlower, where workers were instructed to help a system understand questions it did not understand by paraphrasing, explaining",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The dataset was collected using the crowdsourcing platform CrowdFlower (CF). Workers were given tasks to help a chat-like interface system understand questions it couldn't initially",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1604.00400",
   "qid": "c49ee6ac4dc812ff84d255886fd5aff794f53c39",
   "kind": "yes_no",
   "ctx_tokens": 6407,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The provided material does not specify whether the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The provided document does not specify whether the",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The provided material does not specify whether the",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1604.00400",
   "qid": "3f856097be2246bde8244add838e83a2c793bd17",
   "kind": "extractive",
   "ctx_tokens": 6407,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " In the proposed metric, content relevance is measured by considering the summaries as search queries and comparing the overlaps of the retrieved results from a constructed index of relevant documents."
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " In the proposed metric, content relevance is measured by considering the summaries as search queries and comparing the overlaps of the retrieved results from a relevant index of scientific articles.",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " In the proposed metric, content relevance is measured by considering the summaries as search queries and comparing the overlaps of the retrieved results from a constructed index of relevant documents.",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1604.00400",
   "qid": "bf52c01bf82612d0c7bbf2e6a5bb2570c322936f",
   "kind": "extractive",
   "ctx_tokens": 6407,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Different variants of ROUGE scores result in varying correlations with the manual Pyramid scores. Specifically, the highest overall correlation is obtained by ROUGE-3, while RO"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Different variants of ROUGE scores result in varying correlations with the manual Pyramid scores. Specifically, the highest overall correlation is observed with Rouge-3, while Rouge-",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Different variants of ROUGE scores result in varying correlations with the manual Pyramid scores. Specifically, Rouge-1 and Rouge-L have the lowest F-score correlations, indicating",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1604.00400",
   "qid": "74e866137b3452ec50fb6feaf5753c8637459e62",
   "kind": "extractive",
   "ctx_tokens": 6407,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The manual Pyramid scores are based on semi-manual human judgments where content units in the gold human written summaries are organized in a pyramid. The content units are organized"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Semi-manual human judgments in the form of Pyramid scores are used. These scores are based on the semi-manual annotation of content units in the gold human written",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The manual Pyramid scores are based on semi-manual human judgments where content units in the gold human written summaries are organized in a pyramid, with higher tiers indicating higher",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1604.00727",
   "qid": "784ce5a983c5f2cc95a2c60ce66f2a8a50f3636f",
   "kind": "yes_no",
   "ctx_tokens": 5383,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The given text does not mention the authors"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention the authors",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The given text does not mention the authors",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1604.03114",
   "qid": "26327ccebc620a73ba37a95aabe968864e3392b2",
   "kind": "extractive",
   "ctx_tokens": 3236,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They look at two primary debating strategies: promoting one's own points and addressing the opponent's points. Specifically, they track the usage of these strategies by quantifying"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They look at two primary aspects of conversation flow: promoting one's own points and addressing the opponent's points. Specifically, they track the usage of these strategies by",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They look at two primary aspects of conversation flow: promoting one's own points and addressing the opponent's points. Specifically, they track the usage of these strategies by",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1604.03114",
   "qid": "ababb79dd3c301f4541beafa181f6a6726839a10",
   "kind": "extractive",
   "ctx_tokens": 3236,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The dataset used in this study consists of the transcripts and results of Oxford-style debates from the public debate series \"Intelligence Squared Debates\" (IQ2"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The debates dataset used in this study consists of transcripts and results of Oxford-style debates from the public debate series \u201cIntelligence Squared Debates\u201d (IQ2",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The debates dataset used in this study consists of transcripts and results of Oxford-style debates from the public debate series \u201cIntelligence Squared Debates\u201d (IQ2",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1604.05372",
   "qid": "aefa333b2cf0a4000cd40566149816f5b36135e7",
   "kind": "extractive",
   "ctx_tokens": 3567,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The ratio of correct 'translations' (matches) is used as an evaluation measure.\n\nQuestion: How did they divide the bilingual dictionary for testing?\nAnswer: They"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The ratio of correct 'translations' (matches) was used as an evaluation measure.\n\nQuestion: How did they divide the bilingual dictionary for testing?\nAnswer: They",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 21
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The ratio of correct 'translations' (matches) was used as an evaluation measure.\n\nQuestion: How did they divide the bilingual dictionary for testing?\nAnswer: They",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 21
    }
   }
  },
  {
   "paper": "1604.08504",
   "qid": "dac087e1328e65ca08f66d8b5307d6624bf3943f",
   "kind": "yes_no",
   "ctx_tokens": 3673,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " No, this paper does not introduce an"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, this paper does not introduce an",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " No, this paper does not introduce an",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1605.03481",
   "qid": "b85fc420eb2f77f6f14f375cc1fcc5155eb5c0a8",
   "kind": "yes_no",
   "ctx_tokens": 3557,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, the paper clearly establishes that the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the paper clearly establishes that the",
     "achieved_ratio": 0.2492,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the paper clearly establishes that the",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1605.03481",
   "qid": "792f6d76d2befba2af07198584aac1b189583ae4",
   "kind": "extractive",
   "ctx_tokens": 3557,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The task of hashtag prediction for social media is not explicitly stated as new in the paper, but it appears to be an established task. The authors mention previous work"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " This hashtag prediction task appears to be an established task in the realm of social media analysis and natural language processing. However, the specific application of using character-based models",
     "achieved_ratio": 0.2492,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The task of hashtag prediction for social media is not explicitly stated as new in the paper, but it appears to be an established task given that previous works are cited",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1605.03481",
   "qid": "127d5ddfabec5c58832e5865cbd8ed0978c25a13",
   "kind": "extractive",
   "ctx_tokens": 3557,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The word-level baseline involves splitting the input tweet into tokens along white-spaces and using a lookup table to store word vectors for the 20,00"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The word-level baseline involves splitting the input tweet into tokens along white-spaces and using a lookup table to store word vectors for the 20K most common",
     "achieved_ratio": 0.2492,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The word-level baseline involves splitting the input tweet into tokens along white-spaces and using a lookup table to store word vectors for the 20K most common",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1605.03481",
   "qid": "a6d37b5975050da0b1959232ae756fc09e5f87e8",
   "kind": "extractive",
   "ctx_tokens": 3557,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The word level baseline they compare to involves splitting the input tweet into tokens along white-spaces and using a lookup table to store word vectors for the 20"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The word-level baseline splits the input tweet into tokens along white-spaces and uses a lookup table to store word vectors for the 20K most common words",
     "achieved_ratio": 0.2492,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The word level baseline they compare to involves splitting the input tweet into tokens along white-spaces and using a lookup table to store word vectors for the 20",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1605.06083",
   "qid": "7561a968470a8936d10e1ba722d2f38b5a9a4d38",
   "kind": "extractive",
   "ctx_tokens": 2985,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The Flickr30K dataset contains over 30,000 images with 5 crowdsourced descriptions each.\n\nQuestion: According to the document, what"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The Flickr30K dataset contains over 30,000 images with 5 crowdsourced descriptions each.\n\nQuestion: According to the document, what",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The Flickr30K dataset contains over 30,000 images with 5 crowdsourced descriptions each.\n\nQuestion: According to the document, what",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1605.06083",
   "qid": "6d4400f45bd97b812e946b8a682b018826e841f1",
   "kind": "extractive",
   "ctx_tokens": 2985,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The document suggests several methods to find examples of biases and unwarranted inferences in the Flickr30K dataset:\n\n1. Creating a browser-based annotation tool"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Two methods are considered to find examples of biases and unwarranted inferences. The first method involves making a browser-based annotation tool that shows both the images and",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The document suggests several methods to find examples of biases and unwarranted inferences in the Flickr30K dataset:\n\n1. Creating a browser-based annotation tool",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1605.06083",
   "qid": "26c2e1eb12143d985e4fb50543cf0d1eb4395e67",
   "kind": "extractive",
   "ctx_tokens": 2985,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The dataset contains biases related to linguistic bias and unwarranted inferences. Linguistic bias includes the use of adjectives to create more narrow labels for individuals who"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset contains biases related to the race/ethnicity of babies, where they are less likely to be described unless they are black or Asian, making white babies",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The dataset contains biases related to race/ethnicity, where babies of certain races are more likely to be described with specific adjectives indicating their race, and older",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1605.07333",
   "qid": "30eacb4595014c9c0e5ee9669103d003cfdfe1e5",
   "kind": "extractive",
   "ctx_tokens": 3316,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They train their models on the relation classification dataset of the SemEval 2010 task 8, which consists of sentences manually labeled with 19"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They train their models on a relation classification dataset from the SemEval 2010 task 8.\n\nQuestion: What is the name of the shared task",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They train their models on the relation classification dataset of the SemEval 2010 task 8.\n\nQuestion: What is the main difference between the baseline",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1605.07333",
   "qid": "0f7867f888109b9e000ef68965df4dde2511a55f",
   "kind": "extractive",
   "ctx_tokens": 3316,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Their simple voting scheme works by applying several CNN and RNN models to each sentence in the test set. For each sentence, the class with the most votes is"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Their simple voting scheme involves applying several CNN and RNN models to each sentence in the test set. The class with the most votes is then selected as the prediction",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Their simple voting scheme involves applying several CNN and RNN models to each sentence in the test set. For each sentence, the class with the most votes is predicted",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1605.07333",
   "qid": "e2e977d7222654ee8d983fd8ba63b930e9a5a691",
   "kind": "extractive",
   "ctx_tokens": 3316,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They use connectionist bi-directional recurrent neural networks.\n\nQuestion: What is the main advantage of using the connectionist bi-directional RNN according to the document"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They use connectionist bi-directional recurrent neural networks.\n\nQuestion: How many epochs did they train the CNN and RNN models for?\nAnswer: The CNN models",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They use connectionist bi-directional recurrent neural networks.\n\nQuestion: How do the authors propose to represent the context for convolutional neural networks in relation classification?\nAnswer",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1606.02891",
   "qid": "642e8cf1d39faa1cd985d16750cdc6696c52db2f",
   "kind": "extractive",
   "ctx_tokens": 3073,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baseline systems are described as models trained on the complete WMT16 parallel training set for some language pairs, without additional synthetic data. For English INLINEFORM"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline systems are trained on the complete WMT16 parallel training set for some language pairs, such as English-Czech and English-Romanian. For",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baseline systems are neural translation systems based on an attentional encoder-decoder architecture, using BPE subword segmentation for open-vocabulary translation with a fixed vocabulary",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1606.03676",
   "qid": "3ddff6b707767c3dd54d7104fe88b628765cae58",
   "kind": "extractive",
   "ctx_tokens": 3900,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They experimented with UD1.2 corpora for the following 16 languages: Bulgarian, Croatian, Czech, Danish, English, French, German, Indonesian"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They experimented with UD1.2 corpora for 16 languages, including Bulgarian, Croatian, Czech, Danish, English, French, German, Indonesian,",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They experimented with UD1.2 corpora for 16 languages: Bulgarian, Croatian, Czech, Danish, English, French, German, Indonesian, Italian",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1606.03676",
   "qid": "0a5ffe4697913a57fda1fd5a188cd5ed59bdc5c7",
   "kind": "extractive",
   "ctx_tokens": 3900,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The 16 languages considered in the experiments are Bulgarian, Croatian, Czech, Danish, English, French, German, Indonesian, Italian, Norwegian, Persian,"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The 16 languages considered in the experiments are Bulgarian, Croatian, Czech, Danish, English, French, German, Indonesian, Italian, Norwegian, Persian,",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The 16 languages considered in the experiments are Bulgarian, Croatian, Czech, Danish, English, French, German, Indonesian, Italian, Norwegian, Persian,",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1608.01084",
   "qid": "1f07e837574519f2b696f3d6fa3230af0b931e5d",
   "kind": "yes_no",
   "ctx_tokens": 6045,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " No, they experimented with the Chinese-to"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, the experiments were conducted on the",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " No, they experimented with the Chinese-to",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1608.01884",
   "qid": "1dc2da5078a7e5ea82ccd1c90d81999a922bc9bf",
   "kind": "yes_no",
   "ctx_tokens": 3365,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The authors do not explicitly mention conducting experiments"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The provided text does not mention any specific",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention conducting experiments",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1608.01884",
   "qid": "7fa3c2c0cf7f559d43e84076a9113a390c5ba03a",
   "kind": "yes_no",
   "ctx_tokens": 3365,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " No, they did not collect their own"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, the Winograd Schemas were",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " No, the authors did not mention collecting",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1608.01884",
   "qid": "9a7ba5ed1779c664d2cac92494a43517d3e87c96",
   "kind": "extractive",
   "ctx_tokens": 3365,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They look at the collection of sentences, each of which is one element of a Winograd schema, and the task is to find the correct referent for the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They look at a collection of sentences, each of which is one element of a Winograd schema, to find the correct translation of the ambiguous pronoun in different",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They look at a collection of sentences, each of which is one element of a Winograd schema, to find the correct referent for the ambiguous pronoun.\n\n",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1608.01884",
   "qid": "662870a90890c620a964720b2ca122a1139410ea",
   "kind": "extractive",
   "ctx_tokens": 3365,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They explore German and French languages in the context of pronoun resolution and machine translation challenges.\n\nQuestion: How do the researchers suggest machine translation programs might fail in translating"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They explore several languages including French, Spanish, Italian, Portuguese, Hebrew, and Arabic.\n\nQuestion: Can you provide an example of a sentence that requires distinguishing between",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They explore German and French languages in the context of pronoun resolution and machine translation challenges.\n\nQuestion: How do the researchers suggest machine translation programs might fail in translating",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1608.06757",
   "qid": "8eefa116e3c3d3db751423cc4095d1c4153d3a5f",
   "kind": "extractive",
   "ctx_tokens": 4153,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The standard datasets used were CoNLL2003 and GENIA.\n\nQuestion: How does the letter-trigram approach compare to dictionary-based and word2"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The standard datasets used were CoNLL2003 and GENIA.\n\nQuestion: How does the DATEXIS-NER system perform on common news data",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The standard datasets used were CoNLL2003 and GENIA.\n\nQuestion: How does the letter-trigram approach compare to dictionary-based and word2",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1608.08188",
   "qid": "ecd5770cf8cb12cb34285e26ab834301c17c53e1",
   "kind": "extractive",
   "ctx_tokens": 5131,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The model architecture adapted for this task is a deep learning approach that combines a Long Short-Term Memory (LSTM) model for encoding the question and a Conv"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The model architecture used is a deep learning approach adapted from a VQA algorithm, which employs a combination of a 1024-dimensional LSTM model for encoding",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The model architecture used is adapted from a VQA (Visual Question Answering) deep learning architecture that employs a 1024-dimensional LSTM model for encoding",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1609.00425",
   "qid": "b6ae8e10c6a0d34c834f18f66ab730b670fb528c",
   "kind": "extractive",
   "ctx_tokens": 5799,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The topics pulled from Reddit include politics, business, science, and AskReddit, as well as the Reddit frontpage, ensuring a diverse set of domains and topics"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The topics pulled from Reddit include politics, business, science, and AskReddit, as well as the Reddit frontpage.\n\nQuestion: How was the dogmatism",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The topics pulled from Reddit include politics, business, science, and AskReddit, as well as the Reddit frontpage.\n\nQuestion: How was the dogmatism",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1609.00425",
   "qid": "a87a009c242d57c51fc94fe312af5e02070f898b",
   "kind": "extractive",
   "ctx_tokens": 5799,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They build a predictive model based on a combination of unigram bag-of-words features (BOW) and linguistic features (LING) to predict dogmatism"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They build a predictive model based on a combination of unigram bag-of-words features (BOW) and linguistic features (LING), which is trained to classify",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They build a predictive model based on a combination of unigram bag-of-words features (BOW) and linguistic features (LING) to classify dogmatism",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1609.00559",
   "qid": "88e62ea7a4d1d2921624b8480b5c6b50cfa5ad42",
   "kind": "extractive",
   "ctx_tokens": 5792,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " A second order co-occurrence matrix is a matrix that captures the co-occurrence of words not just with each other, but also with other words that"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " A second order co-occurrence matrix is a matrix that captures the co-occurrence of words not just with their immediate neighbors, but with the words that",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 21
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " A second order co-ocurrence matrix is a matrix that captures the co-occurrence of words not just with each other, but also with other words that",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 21
    }
   }
  },
  {
   "paper": "1609.00559",
   "qid": "8b3d3953454c88bde88181897a7a2c0c8dd87e23",
   "kind": "extractive",
   "ctx_tokens": 5792,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The paper explores word embedding techniques such as word2vec and the Skip-gram and Continuous Bag of Words (CBOW) approaches. These methods are neural network"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The paper explores word embedding techniques such as word2vec and neural network-based approaches that learn a representation of a word by word co-occurrence matrix.\n\nQuestion",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 21
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The paper explores word embedding techniques such as word2vec and the Skip-gram and Continuous Bag of Words (CBOW) approaches.\n\nQuestion: How does the",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 21
    }
   }
  },
  {
   "paper": "1610.00956",
   "qid": "09c86ef78e567033b725fc56b85c5d2602c1a7c3",
   "kind": "extractive",
   "ctx_tokens": 5362,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Their ensemble method works by simply averaging the predictions from the constituent single models. The single models were selected using a greedy algorithm that starts with the best performing model according"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Their ensemble method works by simply averaging the predictions from the constituent single models. They started with the best performing model according to validation performance and in each step, they",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Their ensemble method works by averaging the predictions from the constituent single models. They started with the best performing model according to validation performance and in each step added the best",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1610.00956",
   "qid": "d67c01d9b689c052045f3de1b0918bab18c3f174",
   "kind": "extractive",
   "ctx_tokens": 5362,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The improvements of the Attention-Sum Reader (psr) model when using the BookTest dataset are significant. Specifically, the ensemble of the models even exceeded the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The Attention-Sum Reader model saw a boost of 28.5% and 27.5% in accuracy on the NE and CN datasets,",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The improvements of the Attention-Sum Reader model when using the BookTest dataset are significant. Specifically, the ensemble of the models even exceeded the human baseline provided by",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1610.00956",
   "qid": "e5bc73974c79d96eee2b688e578a9de1d0eb38fd",
   "kind": "extractive",
   "ctx_tokens": 5362,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They show there is space for further improvement by conducting a human study on a subset of questions that the model could not answer correctly, and finding that humans were able"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They show there is space for further improvement by conducting a human study on a subset of questions that the model couldn't answer correctly, and finding that humans were able",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They show there is space for further improvement by conducting a human study on a subset of questions that the model could not answer correctly, and finding that humans were able",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1610.07809",
   "qid": "06eb9f2320451df83e27362c22eb02f4a426a018",
   "kind": "extractive",
   "ctx_tokens": 2344,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The study looks at four levels of document preprocessing:\n1. Raw text\n2. Text cleaning through document logical structure detection\n3. Removal of keyphrase sparse"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The study looks at four levels of document preprocessing, which can be summarized as follows:\n\n1. **Raw Text**: No preprocessing.\n2. **Text Cleaning Through",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The study looks at four levels of document preprocessing:\n1. Raw text\n2. Text cleaning through document logical structure detection\n3. Removal of keyphrase sparse",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1610.07809",
   "qid": "2a3e36c220e7b47c1b652511a4fdd7238a74a68f",
   "kind": "extractive",
   "ctx_tokens": 2344,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The dataset contains 244 scientific articles.\n\nQuestion: What is the range of page numbers for the articles in the dataset?\nAnswer: The articles in the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The dataset contains 244 scientific articles.\n\nQuestion: What is the range of page numbers for the articles in the dataset?\nAnswer: The articles in the",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The dataset contains 244 scientific articles.\n\nQuestion: What is the range of page numbers for the articles in the dataset?\nAnswer: The articles in the",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1610.08815",
   "qid": "3a6e843c6c81244c14730295cfb8b865cd7ede46",
   "kind": "extractive",
   "ctx_tokens": 6650,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The state-of-the-art models referred to in the paper are those by BIBREF9 and BIBREF8, which perform poorly on certain datasets and fail"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The state-of-the-art models referred to in the paper are those by BIBREF9 and BIBREF8.\n\nQuestion: How does the proposed method perform",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The state-of-the-art models mentioned in the document are by BIBREF9 and BIBREF8. BIBREF9's method achieved an F1",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1610.08815",
   "qid": "fabf6fdcfb4c4c7affaa1e4336658c1e6635b1bf",
   "kind": "extractive",
   "ctx_tokens": 6650,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The benchmark datasets used in the experiments are:\n1. A balanced English dataset with 50,000 sarcastic tweets and 50,0"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The benchmark datasets used in the research are:\n1. A balanced English dataset consisting of 50,000 sarcastic tweets and 50,",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The benchmark datasets used in the experiments are:\n1. A balanced English dataset with 50,000 sarcastic tweets and 50,0",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1610.09225",
   "qid": "4c07c33dfaf4f3e6db55e377da6fa69825d0ba15",
   "kind": "extractive",
   "ctx_tokens": 3358,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The dimension of the embeddings is 300, as mentioned in the text: \"In this representation, resultant vector which is sum of 300"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The dimension of the embeddings is 300, as Word2vec maps each word to a unique 300-dimensional vector representation.\n\nQuestion: How",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The dimension of the embeddings is 300, as mentioned in the text: \"In this representation, resultant vector which is sum of 300",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1610.09225",
   "qid": "b1ce129678e37070e69f01332f1a8587e18e06b0",
   "kind": "extractive",
   "ctx_tokens": 3358,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The model is trained using 3,216 human-annotated tweets that are labeled as 1 for Positive, 0 for Neutral, and "
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The model is trained using a dataset of 3,216 human-annotated tweets, which are labeled as positive, negative, or neutral sentiments.\n\n",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The model is trained using 3,216 human-annotated tweets that are labeled as positive, neutral, or negative.\n\nQuestion: How is the",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1611.01576",
   "qid": "2f901dab6b757e12763b23ae8b37ae2e517a2271",
   "kind": "extractive",
   "ctx_tokens": 4814,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The machine translation task uses the German-English spoken-domain translation dataset, specifically from transcribed TED and TEDx presentations.\n\nQuestion: How does the QRNN model"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The machine translation task involves translating between German and English.\n\nQuestion: How many training sentences are there in the IWSLT German-English dataset, and what is",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 7
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The machine translation task involves translating between German and English.\n\nQuestion: How many training sentence pairs are there in the IWSLT German-English dataset?\nAnswer:",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 7
    }
   }
  },
  {
   "paper": "1611.01576",
   "qid": "b591853e938984e6069d738371500ebdec50d256",
   "kind": "extractive",
   "ctx_tokens": 4814,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The IMDb movie review dataset is used for the document-level sentiment classification task.\n\nQuestion: How does the QRNN perform on the IMDb dataset compared to LSTM models?\n"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The IMDb movie review dataset is used for the document-level sentiment classification task.\n\nQuestion: How does the QRNN model perform on the IMDb dataset compared to LSTM models",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 7
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The IMDb movie review dataset is used for the document-level sentiment classification task.\n\nQuestion: How does the QRNN perform on the IMDb dataset compared to LSTM models?\n",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 7
    }
   }
  },
  {
   "paper": "1611.01576",
   "qid": "a130306c6662ff489df13fb3f8faa7cba8c52a21",
   "kind": "extractive",
   "ctx_tokens": 4814,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The dynamic average pooling function is used, which uses only a forget gate: DISPLAYFORM0\n\nQuestion: How does the QRNN architecture handle long sequences compared to"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The pooling function used is dynamic average pooling, which uses only a forget gate: DISPLAYFORM0\n\nQuestion: How does the QRNN architecture handle skip-connections",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 7
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The simplest option, which BIBREF12 term \"dynamic average pooling\", uses only a forget gate: DISPLAYFORM0\n\nQuestion: How does the QR",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 7
    }
   }
  },
  {
   "paper": "1611.02988",
   "qid": "f875337f2ecd686cd7789e111174d0f14972638d",
   "kind": "extractive",
   "ctx_tokens": 4395,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They compared their models to the following systems, for which results are reported in the referred literature, on the three datasets standardly used for the evaluation of emotion classification"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They compared their models to existing systems on three standard benchmarks for emotion classification, which were the Affective Text dataset, the Fairy Tales dataset, and the ISE",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They compared their models to existing systems on three datasets standardly used for the evaluation of emotion classification, which were the Affective Text dataset, the Fairy Tales dataset",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1611.02988",
   "qid": "de53af4eddbc30c808d90b8a11a29217d377569e",
   "kind": "extractive",
   "ctx_tokens": 4395,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They looked at the following Facebook pages: FoxNews, CNN, ESPN, New York Times, Time magazine, Huffington Post Weird News, The Guardian, Cartoon Network"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They looked at public pages including FoxNews, CNN, ESPN, New York Times, Time magazine, Huffington Post Weird News, The Guardian, Cartoon Network, Cooking",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They looked at the following Facebook pages: FoxNews, CNN, ESPN, New York Times, Time magazine, Huffington Post Weird News, The Guardian, Cartoon Network",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1611.03599",
   "qid": "37a79be0148e1751ffb2daabe4c8ec6680036106",
   "kind": "extractive",
   "ctx_tokens": 6025,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The Chinese Facebook data covers the topic of anti-nuclear-power.\n\nQuestion: How many unique users are there in the CreateDebate dataset?\nAnswer: There are"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The Chinese Facebook data covers the topic of anti-nuclear-power.\n\nQuestion: How many unique users are there in the CreateDebate dataset?\nAnswer: There are",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The Chinese Facebook data covers the topic of anti-nuclear-power.\n\nQuestion: How does the UTCNN model handle the imbalance in the FBFans dataset?\nAnswer",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1611.03599",
   "qid": "e44a6bf67ce3fde0c6608b150030e44d87eb25e3",
   "kind": "extractive",
   "ctx_tokens": 6025,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The CreateDebate dataset includes debates on four topics: abortion (ABO), gay rights (GAY), Obama (OBA), and marijuana (MAR).\n\n"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The CreateDebate dataset includes four topics: abortion (ABO), gay rights (GAY), Obama (OBA), and marijuana (MAR).\n\nQuestion:",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The CreateDebate dataset includes debates on four topics: abortion (ABO), gay rights (GAY), Obama (OBA), and marijuana (MAR).\n\n",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1611.03599",
   "qid": "6a31db1aca57a818f36bba9002561724655372a7",
   "kind": "extractive",
   "ctx_tokens": 6025,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The FBFans dataset contains data from anti-nuclear-power Chinese Facebook fan groups from September 2013 to August 2014, including"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The Chinese data contains a total of 505,137 likers, 33,686 commenters, and 50",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The Chinese data contains a total of 2,496 authors, 505,137 likers, 33,68",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1611.03599",
   "qid": "e330e162ec29722f5ec9f83853d129c9e0693d65",
   "kind": "yes_no",
   "ctx_tokens": 6025,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Yes, they collected two datasets:\n\n1"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Yes, they collected two datasets:\n\n1",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Yes, they collected two datasets:\n\n1",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1611.04798",
   "qid": "897ba53ef44f658c128125edd26abf605060fb13",
   "kind": "yes_no",
   "ctx_tokens": 5792,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, they do test their framework performance"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, the document does not mention testing",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " No, they do not test their framework",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1611.04798",
   "qid": "41ac23e32bf208b69414f4b687c4f324c6132464",
   "kind": "extractive",
   "ctx_tokens": 5792,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " For the under-resourced scenario, they test on the translation of texts in English to German.\n\nQuestion: What is the improvement in BLEU score for the mix"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " For the under-resourced scenario, they test on the translation of texts in English to German.\n\nQuestion: How do they handle the large amount of monolingual",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " For the under-resourced scenario, they test on the translation of texts in English to German.\n\nQuestion: How do they handle monolingual data in the under",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1611.08661",
   "qid": "b49598b05358117ab1471b8ebd0b042d2f04b2a4",
   "kind": "extractive",
   "ctx_tokens": 5286,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Three neural models are used to encode the text: neural bag-of-words (NBOW), recurrent neural network (RNN) specifically a bidirectional long short"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Three neural models are used to encode the text: neural bag-of-words (NBOW), recurrent neural network (RNN) specifically a bidirectional long short",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Three encoders are used to model the text description: neural bag-of-words (NBOW), recurrent neural network (RNN) specifically a bidirectional long",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1611.08661",
   "qid": "932b39fd6c47c6a880621a62e6a978491d881d60",
   "kind": "extractive",
   "ctx_tokens": 5286,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The baseline used for comparison is TransE.\n\nQuestion: How is the performance of the models evaluated on the WN18 dataset?\nAnswer: On the WN1"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The baseline used for comparison is TransE.\n\nQuestion: How is the text description of entities encoded in the proposed model?\nAnswer: In the proposed model, the",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The baseline used for comparison is TransE.\n\nQuestion: How is the performance of the proposed models evaluated on the WN18 dataset?\nAnswer: On the WN",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1611.08661",
   "qid": "b36f867fcda5ad62c46d23513369337352aa01d2",
   "kind": "extractive",
   "ctx_tokens": 5286,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The paper evaluates its models on two benchmark datasets: WN18 (a subset of WordNet) and FB15K (a subset of Freebase).\n\n"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " This paper evaluates the proposed models on two benchmark datasets: WN18 (a subset of WordNet) and FB15K (a subset of Freebase",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The paper evaluates its models on two benchmark datasets: WN18 and FB15K.\n\nQuestion: How does the paper initialize the embeddings for entities and relations",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1612.02482",
   "qid": "0ee73909ac638903da4a0e5565c8571fc794ab96",
   "kind": "extractive",
   "ctx_tokens": 7158,
   "score_secs": 1.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Human judgements were assembled by:\n\n1. Selecting a group of 50 native speakers well-versed in both English and Tamil.\n2. Randomly"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Human judgements were assembled by a group of 50 native speakers of both English and Tamil, who acted as annotators for the evaluation. They evaluated a",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Human judgements were assembled by a group of 50 native speakers of both English and Tamil, who were well-versed in both languages, acting as annot",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1612.03226",
   "qid": "f94b53db307685d572aefad52cd55f53d23769c2",
   "kind": "extractive",
   "ctx_tokens": 2330,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They calculate variance from the model outputs by considering the expected variance of the estimator, which is related to the Fisher Information Matrix with respect to the true parameters. They"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The variance is calculated based on the Fisher Information Matrix with respect to the true parameters. The expected variance over the test set is minimized to reduce the variance of the",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They calculate variance from the model outputs by using the Fisher Information Matrix with respect to the true parameters. The variance is reduced by selecting a subset of the training data",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1612.03226",
   "qid": "aa7d327ef98f9f9847b447d4def04889b4508d7a",
   "kind": "extractive",
   "ctx_tokens": 2330,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They start with 190 hours (100K instances) of transcribed speech data to train the base model.\n\nQuestion: What is the size"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They start with 190 hours of transcribed speech data, which amounts to approximately 100K instances, to obtain the initial model labels.\n\n",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They start with 190 hours (100K instances) of transcribed speech data to obtain the initial model labels.\n\nQuestion: What is the",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1612.03226",
   "qid": "b8d7d055ddb94f5826a9aad7479b4a92a9c8a2f0",
   "kind": "extractive",
   "ctx_tokens": 2330,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The model used for end-to-end speech recognition consists of two 2D-convolutional layers, followed by seven bi-directional recurrent layers, and a"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The model uses a combination of 2D-convolutional layers and seven bi-directional recurrent layers, followed by a fully-connected layer with softmax activation for",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The model used for end-to-end speech recognition consists of two 2D-convolutional layers, followed by seven bi-directional recurrent layers, and a",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1612.03226",
   "qid": "551457ed34ca7fc0878c85bc664b135c21059b58",
   "kind": "extractive",
   "ctx_tokens": 2330,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They use a 1,700-hour (1.1M instances) unlabeled dataset.\n\nQuestion: What is the base model trained on?\nAnswer"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They use a 1,700-hour (1.1M instances) unlabeled dataset.\n\nQuestion: What is the base model trained on?\nAnswer",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They use a 1,700-hour (1.1M instances) unlabeled dataset.\n\nQuestion: What is the base model trained on before incorporating",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1612.06685",
   "qid": "8d4ac4afbf5b14f412171729ceb5e822afcfa3f4",
   "kind": "yes_no",
   "ctx_tokens": 1985,
   "score_secs": 0.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " No, they do not build a model"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, the text describes a method for",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " No, they do not build a model",
     "achieved_ratio": 0.4989,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1612.06685",
   "qid": "3c93894c4baf49deacc6ed2a14ef5e0f13b7d96f",
   "kind": "extractive",
   "ctx_tokens": 1985,
   "score_secs": 0.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They obtain demographic dimensions such as the distribution of genders, industries, and core values among the bloggers in their dataset.\n\nQuestion: How do they determine the density of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They obtain demographic dimensions such as the distribution of genders, industries, and core values among others.\n\nQuestion: How do they generate the maps for the LIWC categories",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They obtain demographic dimensions such as the gender distribution, industry distribution, and core values distribution among others.\n\nQuestion: How do they generate the maps for the demographic dimensions",
     "achieved_ratio": 0.4989,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1612.06685",
   "qid": "07d15501a599bae7eb4a9ead63e9df3d55b3dc35",
   "kind": "extractive",
   "ctx_tokens": 1985,
   "score_secs": 0.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They obtain psychological dimensions of people by analyzing the vocabulary used in blog posts, specifically through the use of LIWC (Linguistic Inquiry and Word Count) categories"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They obtain psychological dimensions of people by analyzing the vocabulary used in the blog posts, specifically through the use of the LIWC (Linguistic Inquiry and Word Count",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They obtain psychological dimensions of people by analyzing the vocabulary used in blog posts, specifically through the use of LIWC (Linguistic Inquiry and Word Count) categories",
     "achieved_ratio": 0.4989,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1612.08205",
   "qid": "692c9c5d9ff9cd3e0ce8b5e4fa68dda9bd23dec1",
   "kind": "extractive",
   "ctx_tokens": 5354,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They look at 22,880 users in their dataset.\n\nQuestion: What is the size of the test set they use for evaluating their classifiers?\n"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They look at 22,880 users.\n\nQuestion: What is the size of the training set?\nAnswer: The size of the training set is",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They look at 22,880 users.\n\nQuestion: What is the size of the test set?\nAnswer: The size of the test set is",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1612.08205",
   "qid": "935d6a6187e6a0c9c0da8e53a42697f853f5c248",
   "kind": "extractive",
   "ctx_tokens": 5354,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " A person's industry refers to the aggregate of enterprises in a particular field, which can affect the words used, the perceived meanings of those words, and the number"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " In this context, a person's industry refers to the aggregate of enterprises in a particular field, which can influence the type of content they post, the words they",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " A person's industry refers to the aggregate of enterprises in a particular field, which can affect the words used, the perceived meanings of those words, and the number",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1612.08205",
   "qid": "3b77b4defc8a139992bd0b07b5cf718382cb1a5f",
   "kind": "extractive",
   "ctx_tokens": 5354,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They used a multinomial Naive Bayes classifier for their system.\n\nQuestion: How did they improve the performance of their text classification task?\nAnswer: They improved"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used a multinomial Naive Bayes classifier for their system.\n\nQuestion: How did they improve the performance of their model?\nAnswer: They improved the performance",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They used a multinomial Naive Bayes classifier for their system.\n\nQuestion: How did they improve the performance of their text classification task?\nAnswer: They improved",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1612.08205",
   "qid": "01a41c0a4a7365cd37d28690735114f2ff5229f2",
   "kind": "extractive",
   "ctx_tokens": 5354,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They looked at a large blog corpus consisting of over 20,000 American users, 41,094 blogs, and 5"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They looked at a large blog corpus.\n\nQuestion: How did they collect the dataset?\nAnswer: They identified blogger profiles located in the U.S. on the profile",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They looked at a large blog corpus.\n\nQuestion: How did they define the industries for their study?\nAnswer: They defined the industries by grouping similar Blogger industries based",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1701.02962",
   "qid": "2fbb6322e485e7743ec3fb4bb02d44bf4b5ea8a6",
   "kind": "extractive",
   "ctx_tokens": 5424,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They use the existing large-scale antonym and synonym pairs previously used by Nguyen:16, which were originally collected from WordNet and Wordnik.\n\nQuestion:"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They use the existing large-scale antonym and synonym pairs previously used by Nguyen:16, which were collected from WordNet and Wordnik.\n\nQuestion: How",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They use the existing large-scale antonym and synonym pairs previously used by Nguyen:16, which were originally collected from WordNet and Wordnik.\n\nQuestion:",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1701.04056",
   "qid": "5260cb56b7d127772425583c5c28958c37cb9bea",
   "kind": "extractive",
   "ctx_tokens": 3811,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The proposed models capture dialog history up to 5 turns, as indicated by the $K$ value in the table. For example, when $K=3"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The proposed models capture dialog history of up to 5 turns, as shown in Table 1 where the best performance is observed with a dialog turn size of ",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The dialog history captured varies, with options for 1, 2, 3, and 5 dialog turns.\n\nQuestion: What are the key differences between",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1701.05574",
   "qid": "49c32a2a64eb41381e5f12ccea4150cac9f3303d",
   "kind": "extractive",
   "ctx_tokens": 4941,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Besides F-score, the evaluation also considers Kappa statistics.\n\nQuestion: How does the system perform when only gaze features are used without linguistic features?\nAnswer: When"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Besides F-score, the evaluation also considers Kappa statistics.\n\nQuestion: How does the system perform with only gaze features versus combined linguistic and gaze features?\nAnswer:",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Besides F-score, the evaluation also considers Kappa statistics.\n\nQuestion: How does the system perform when only gaze features are used without linguistic features?\nAnswer: When",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1701.05574",
   "qid": "bbb77f2d6685c9257763ca38afaaef29044b4018",
   "kind": "extractive",
   "ctx_tokens": 4941,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The best reported system for sarcasm detection, as mentioned in the document, is by Joshi et al. (joshi2015harnessing"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The best reported system for sarcasm detection, as mentioned in the document, is by Riloff and Jones (2013), referred to as \"",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The best reported system for sarcasm detection, as mentioned in the document, is by Riloff and Jones (2013), referred to as \"",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1701.08229",
   "qid": "00c57e45ac6afbdfa67350a57e81b4fad0ed2885",
   "kind": "yes_no",
   "ctx_tokens": 3004,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The provided text does not specify whether the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The provided text does not specify whether the",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The document does not specify whether the evaluation",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1701.08229",
   "qid": "22714f6cad2d5c54c28823e7285dc85e8d6bc109",
   "kind": "extractive",
   "ctx_tokens": 3004,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The three steps to feature elimination are:\n1. Reduction: Eliminating features that occur less than twice in the full dataset.\n2. Selection: Iteratively applying"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The three steps to feature elimination are:\n1. Reduction: Eliminate features that occur less than twice in the full dataset.\n2. Selection: Iteratively apply",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The three steps to feature elimination are:\n1. Reduction: Eliminating features that occur less than twice in the full dataset.\n2. Selection: Iteratively applying",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1701.08229",
   "qid": "82642d3111287abf736b781043d49536fe48c350",
   "kind": "extractive",
   "ctx_tokens": 3004,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The dataset contains 9,473 annotations for 9,300 tweets. Each tweet is annotated as either no evidence of depression or evidence of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The dataset contains 9,473 annotations for 9,300 tweets. Each tweet is annotated as either no evidence of depression or evidence of",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The dataset contains 9,473 annotations for 9,300 tweets. Each tweet is annotated as either no evidence of depression or evidence of",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1701.08229",
   "qid": "5a81732d52f64e81f1f83e8fd3514251227efbc7",
   "kind": "extractive",
   "ctx_tokens": 3004,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The study uses an existing, annotated Twitter dataset that was constructed based on a hierarchical model of depression-related symptoms. The dataset contains 9,473 annotations"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The study uses an existing, annotated Twitter dataset that was constructed based on a hierarchical model of depression-related symptoms.\n\nQuestion: How many tweets are included in the dataset",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The study uses an existing, annotated Twitter dataset that was constructed based on a hierarchical model of depression-related symptoms.\n\nQuestion: How many tweets are included in the dataset",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1702.03342",
   "qid": "f4496316ddd35ee2f0ccc6475d73a66abf87b611",
   "kind": "extractive",
   "ctx_tokens": 5480,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The benchmark dataset used is a test split from the CoNLL 2003 data, created by Ceccarelli et al., which consists of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The benchmark dataset used is a test split from the CoNLL 2003 data, created by Ceccarelli et al., which consists of",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The benchmark dataset used is a test split from the CoNLL 2003 data, created by Ceccarelli et al., which consists of",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1702.03342",
   "qid": "e8a32460fba149003566969f92ab5dd94a8754a4",
   "kind": "extractive",
   "ctx_tokens": 5480,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The two neural embedding models proposed in the paper are the Concept Raw Context (CRC) model and the Concept-Concept Context (3C) model.\n\nQuestion:"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The two neural embedding models proposed in the paper are the Concept Raw Context (CRC) model and the Concept-Concept Context (3C) model.\n\nQuestion:",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The two neural embedding models proposed are the Concept Raw Context (CRC) model and the Concept-Concept Context (3C) model.\n\nQuestion: How do the",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1702.03342",
   "qid": "2a6003a74d051d0ebbe62e8883533a5f5e55078b",
   "kind": "extractive",
   "ctx_tokens": 5480,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The CRC model performs better than the 3C model according to the experimental results presented in the paper. Specifically, the CRC model outperforms all other methods"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The CRC model performs better than the 3C model, according to the experimental results presented in the paper. Specifically, the CRC model outperforms all other",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The CRC model performs better than the 3C model according to the experimental results presented in the paper. Specifically, the CRC model outperforms all other methods",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1702.03856",
   "qid": "8acab64ba72831633e8cc174d5469afecccf3ae9",
   "kind": "extractive",
   "ctx_tokens": 2154,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The domain of the corpus is telephone conversations, specifically noisy multi-speaker telephone calls in various Spanish dialects.\n\nQuestion: How does the system handle the issue of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The domain of the corpus is noisy multi-speaker speech, specifically telephone calls in various Spanish dialects.\n\nQuestion: How does the system handle the lack of complete",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The domain of the corpus is telephone conversations, specifically noisy multi-speaker telephone calls in various Spanish dialects.\n\nQuestion: How does the system handle the lack of",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1702.03856",
   "qid": "53aa07cc4cc4e7107789ae637dbda8c9f6c1e6aa",
   "kind": "extractive",
   "ctx_tokens": 2154,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Several challenges are identified in the use of UTD:\n\n1. Low coverage of audio: UTD is most reliable on long and frequently-repeated patterns, so"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The main challenges identified include:\n\n1. Noisy pseudotext: The discovered clusters by UTD are noisy, leading to incorrect matches and affecting translation.\n2",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Several challenges are identified in the use of UTD:\n\n1. Low coverage of audio: UTD matches only 28% of the audio, which reduces",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1702.03856",
   "qid": "72755c2d79210857cfff60bfbcb55f83c71ada51",
   "kind": "extractive",
   "ctx_tokens": 2154,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The speech corpus consists of 11 hours of audio paired with Spanish transcripts and their crowdsourced English translations from 104 telephone calls.\n\nQuestion: How"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The speech corpus consists of 104 telephone calls, pairing 11 hours of audio with Spanish transcripts and their crowdsourced English translations.\n\nQuestion: How",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The speech corpus contains 11 hours of audio.\n\nQuestion: How many word tokens and types are in the Spanish transcripts?\nAnswer: The Spanish transcripts contain ",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1703.04001",
   "qid": "4e1a67f8dc68b55a5ce18e6cd385ae9ab90d891f",
   "kind": "yes_no",
   "ctx_tokens": 2167,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Yes, the experiments focus on the domain"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Yes. The experiments focus on the domain",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 23
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Yes. The experiments focus on the domain",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 23
    }
   }
  },
  {
   "paper": "1703.07090",
   "qid": "8060a773f6a136944f7b59758d08cc6f2a59693b",
   "kind": "extractive",
   "ctx_tokens": 5710,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They trained on 1000 hours of data for the transfer learning and distillation process.\n\nQuestion: What is the name of the method used to update"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They trained on 1000 hours of data for the transfer learning with sMBR method.\n\nQuestion: What is the relationship between the generic scenario and",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They trained on 1000 hours of data for the transfer learning with sMBR method.\n\nQuestion: What is the name of the method used to",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1703.07476",
   "qid": "01e2d10178347d177519f792f86f25575106ddc7",
   "kind": "extractive",
   "ctx_tokens": 4843,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The performance of the system is assessed on the Switchboard Telephone Speech Corpus and the speech corpora of three languages released by the DARPA LORELEI ("
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The system is assessed using the Switchboard Telephone Speech Corpus for single-label topic classification, and speech corpora from the DARPA LORELEI Program for multi",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The system is assessed on the Switchboard Telephone Speech Corpus and three speech corpora from the DARPA LORELEI (Low Resource Languages for Emergent Inc",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1703.07476",
   "qid": "021bfb7e180d67112b74f05ecb3fa13acc036c86",
   "kind": "extractive",
   "ctx_tokens": 4843,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The vocabulary of word-like or phoneme-like units is automatically discovered using two methods: Unsupervised Term Discovery (UTD) and Auditory Unit Discovery ("
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The vocabulary of word-like or phoneme-like units is automatically discovered through two methods: Unsupervised Term Discovery (UTD) and Acoustic Unit Discovery (",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The vocabulary of word-like or phoneme-like units is automatically discovered using two methods: Unsupervised Term Discovery (UTD) and Acoustic Unit Discovery (",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1703.10344",
   "qid": "77c34f1033702278f7f044806c1eba0c6ecb8b04",
   "kind": "yes_no",
   "ctx_tokens": 10510,
   "score_secs": 2.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The document does not specify whether the reported"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not specify whether the reported",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " No, they evaluate their approach on a",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1703.10344",
   "qid": "2ee715c7c6289669f11a79743a6b2b696073805d",
   "kind": "extractive",
   "ctx_tokens": 10510,
   "score_secs": 2.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The first baseline model uses only the salience-based features by Dunietz and Gillick (BIBREF11).\n\nQuestion: How does the proposed approach"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The first baseline uses only the salience-based features by Dunietz and Gillick.\n\nQuestion: How does the article suggest improving the performance of the AEP",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The first baseline model uses only the salience-based features by Dunietz and Gillick.\n\nQuestion: How does the proposed method perform compared to the baseline in",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1703.10344",
   "qid": "61a9ea36ddc37c60d1a51dabcfff9445a2225725",
   "kind": "extractive",
   "ctx_tokens": 10510,
   "score_secs": 2.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The news article sources used are from external references in Wikipedia, specifically 351,982 articles crawled from these references.\n\nQuestion: How does the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Major news outlets are used as sources, chosen for their authoritative status due to active editorial control.\n\nQuestion: How does the proposed method differ from existing Wikipedia page generation",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The news article sources used are from online news, specifically focusing on major news outlets that are authoritative due to active editorial control and are considered timely containers of facts.\n\n",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1703.10344",
   "qid": "984fc3e726848f8f13dfe72b89e3770d00c3a1af",
   "kind": "extractive",
   "ctx_tokens": 10510,
   "score_secs": 2.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The novelty of news articles to entity pages is measured using the KL divergence between the language model of the news article and the entity profile, as well as the entity"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The novelty of news articles to entity pages is measured by the KL divergence between the language model of the news article and the articles already in the entity profile, combined",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The novelty of news articles to entity pages is measured by the KL divergence between the language model of the news article and the entity profile, combined with the entity overlap",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1704.04452",
   "qid": "8e44c02c2d9fa56fb74ace35ee70a5add50b52ae",
   "kind": "yes_no",
   "ctx_tokens": 5705,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The provided information does not specify whether the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the corpus contains only English documents",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The documents in the corpus are in English",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1704.04452",
   "qid": "e9cfbfdf30e48cffdeca58d4ac6fdd66a8b27d7a",
   "kind": "extractive",
   "ctx_tokens": 5705,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Crowd workers were instructed to determine the importance of propositions without reading all documents, but instead by being provided with a description of the document cluster's topic along with the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Crowd workers were instructed to determine the importance of propositions without reading all documents, by providing only a description of the document cluster's topic along with the propositions, and",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Crowd workers were instructed to determine the importance of propositions without reading all documents, but instead by providing a description of the document cluster's topic along with the propositions,",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1704.04452",
   "qid": "d6191c4643201262a770947fc95a613f57bedb6b",
   "kind": "extractive",
   "ctx_tokens": 5705,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The corpus includes document clusters for 30 different topics, each containing around 40 documents.\n\nQuestion: How does the size of the document clusters in this"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The corpus includes document clusters for 30 different topics, each containing around 40 documents.\n\nQuestion: How does the size of the document clusters in this",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The corpus includes document clusters for 30 different topics, each containing around 40 documents.\n\nQuestion: How does the size of the document clusters in this",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1704.04452",
   "qid": "ffeb67a61ecd09542b1c53c3e4c3abd4da0496a8",
   "kind": "extractive",
   "ctx_tokens": 5705,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " A concept map is defined as a labeled graph where concepts are represented as nodes and the relationships between them are represented as edges. Labels are arbitrary sequences of tokens taken"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " A concept map is defined as a labeled graph showing concepts as nodes and relationships between them as edges, where labels are arbitrary sequences of tokens taken from the documents,",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " A concept map is defined as a labeled graph where concepts are represented as nodes and the relationships between them are represented as edges. Labels are arbitrary sequences of tokens taken",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1704.06194",
   "qid": "9ee07edc371e014df686ced4fb0c3a7b9ce3d5dc",
   "kind": "extractive",
   "ctx_tokens": 6773,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They achieve state-of-the-art results on both the SimpleQuestions benchmark and the WebQSP benchmark.\n\nQuestion: What is the main difference between their KBQA system"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They achieved state-of-the-art results on both the SimpleQuestions and WebQSP benchmarks.\n\nQuestion: What is the main difference between their KBQA system and the",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They achieve state-of-the-art results on both the SimpleQuestions and WebQSP benchmarks.\n\nQuestion: What is the main difference between their KBQA system and the",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1704.06194",
   "qid": "d3aa0449708cc861a51551b128d73e11d62207d2",
   "kind": "extractive",
   "ctx_tokens": 6773,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " In their proposed framework, they use deep residual bidirectional LSTMs to compare questions and relation names via different hierarchies of abstraction.\n\nQuestion: How does"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " In their proposed framework, they use deep residual bidirectional LSTMs to compare questions and relation names via different hierarchies of abstraction.\n\nQuestion: How does",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " In their proposed framework, they use both relation names and relation words to represent relations, and employ deep bidirectional LSTMs to learn different levels of question representations",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1704.06194",
   "qid": "cfbec1ef032ac968560a7c76dec70faf1269b27c",
   "kind": "extractive",
   "ctx_tokens": 6773,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " KBQA abbreviates for Knowledge Base Question Answering.\n\nQuestion: According to the document, what is the main challenge in KB relation detection compared to general relation detection"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Knowledge Base Question Answering\n\nQuestion: What is the main focus of the paper?\nAnswer: The main focus of the paper is to improve the relation detection sub",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Knowledge Base Question Answering\n\nQuestion: According to the document, what is a key challenge in KB relation detection compared to general relation detection tasks?\nAnswer: Key",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1704.06194",
   "qid": "c0e341c4d2253eb42c8840381b082aae274eddad",
   "kind": "extractive",
   "ctx_tokens": 6773,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The core component for KBQA is relation detection.\n\nQuestion: How does the proposed method in the paper differ from general relation detection tasks?\nAnswer: The proposed method"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The core component for KBQA is relation detection.\n\nQuestion: How does the proposed method in the paper detect KB relations?\nAnswer: The proposed method uses a hierarchical",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The core component for KBQA is relation detection.\n\nQuestion: How does the proposed method in the paper detect KB relations?\nAnswer: The proposed method uses a hierarchical",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1705.01265",
   "qid": "92d1a6df3041667dc662376938bc65527a5a1c3c",
   "kind": "yes_no",
   "ctx_tokens": 3607,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " No, they do not report results only"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the document reports results exclusively on",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " No, they do not report results only",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1705.01265",
   "qid": "12159f04e0427fe33fa05af6ba8c950f1a5ce5ea",
   "kind": "extractive",
   "ctx_tokens": 3607,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " In the experiments on the four tasks, the following hyperparameters were varied:\n- Different numbers of clusters (INLINEFORM0) were tried.\n- The type of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " In the experiments on the four tasks, the number of clusters (INLINEFORM1) was varied, and for each number of clusters, the clustering process was repeated",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " In the experiments on the four tasks, the number of clusters (denoted as `k` in the paper) was varied as a hyperparameter. Specifically,",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1705.01265",
   "qid": "a4a1fcef760b133e9aa876ac28145ad98a609927",
   "kind": "extractive",
   "ctx_tokens": 3607,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The document does not explicitly mention evaluating other hyperparameters besides the number of clusters. However, it does suggest experimenting with different word vector models (skipgram, cb"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention evaluating other hyperparameters besides the number of clusters. However, in typical research of this nature, other hyperparameters that might be evaluated",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention evaluating other hyperparameters besides the number of clusters. It focuses mainly on varying the number of clusters (k) and using different types",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1705.04153",
   "qid": "ef396a34436072cb3c40b0c9bc9179fee4a168ae",
   "kind": "extractive",
   "ctx_tokens": 6523,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They experiment with two typical NLP tasks: text classification and text semantic matching.\n\nQuestion: How do the authors propose to improve upon existing tree-structured neural networks"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They experiment with two typical NLP tasks involving six datasets.\n\nQuestion: Which models are used as competitors in the experiments?\nAnswer: The competitors in the experiments include",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They experiment with two typical NLP tasks: text classification and text semantic matching.\n\nQuestion: How do the authors propose to improve upon existing tree-structured neural networks",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1705.05437",
   "qid": "cf874cd9023d901e10aa8664b813d32501e7e4d2",
   "kind": "extractive",
   "ctx_tokens": 3958,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " NER, or Named Entity Recognition, is a task in Information Extraction that involves identifying and categorizing named entities in text, such as proteins, genes, diseases"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " NER stands for Named Entity Recognition, which is a task in Biomedical Information Extraction that involves identifying and categorizing named entities such as proteins, genes, diseases",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " NER, or Named Entity Recognition, is a task in Information Extraction that involves identifying and categorizing named entities in text, such as proteins, genes, diseases",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1705.05437",
   "qid": "42084c41343e5a6ae58a22e5bfc5ce987b5173de",
   "kind": "yes_no",
   "ctx_tokens": 3958,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " While the paper mentions that Biomedical Information"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " While the paper mentions that Biomedical Information",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " While the paper mentions that Biomedical Information",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1706.01678",
   "qid": "e8f969ffd637b82d04d3be28c51f0f3ca6b3883e",
   "kind": "extractive",
   "ctx_tokens": 5720,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The primary evaluation method used is the ROGUE metric, which includes Recall, Precision, and INLINEFORM0 scores for ROGUE-1. Additionally,"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The ROGUE metric is used for evaluation, but the author argues that it is unsuitable for evaluating abstractive summaries due to its inability to evaluate re",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The ROGUE metric is used for evaluation, which includes Recall, Precision, and INLINEFORM0 scores for ROGUE-1. Additionally, INLINEFORM",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1706.01678",
   "qid": "46227b4265f1d300a5ed71bf40822829de662bc2",
   "kind": "extractive",
   "ctx_tokens": 5720,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The paper uses two datasets: the proxy report section of the AMR Bank and the CNN-Dailymail corpus.\n\nQuestion: Which parser is used for converting"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The paper uses two datasets: the proxy report section of the AMR Bank and the CNN-Dailymail corpus.\n\nQuestion: Which method did the authors use",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The paper uses two datasets: AMR Bank and CNN-Dailymail.\n\nQuestion: Which parser is used for converting sentences to AMR graphs, and why",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1706.01678",
   "qid": "a6a48de63c1928238b37c2a01c924b852fe752f8",
   "kind": "extractive",
   "ctx_tokens": 5720,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They compare with previous AMR-based summarization methods (BIBREF0), extractive methods like Lead-3, and the state-of-the-art methods on"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They compare with the Lead-3 baseline, the Lead-3-AMR baseline, and the state-of-the-art method on both the anonymized and non",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They compare with previous AMR-based summarization methods (BIBREF0), extractive methods like Lead-3, and the state-of-the-art methods on",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1706.01678",
   "qid": "b65a83a24fc66728451bb063cf6ec50134c8bfb0",
   "kind": "extractive",
   "ctx_tokens": 5720,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Sentences are selected from the summary graph by extracting a subtree hanging from the closest verb to the most referred entity in the graph. The closest verb is defined as"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Sentences are selected from the summary graph by finding the entity being talked about in the sentence, considering the most referred entity (one that occurs most frequently in the",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Sentences are selected from the summary graph by extracting a subtree hanging from the closest verb to the most referred entity in the graph. The closest verb is defined as",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1706.01875",
   "qid": "d7b60abb0091246e29d1a9c28467de598e090c20",
   "kind": "extractive",
   "ctx_tokens": 4553,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baseline was the 2016 US presidential election.\n\nQuestion: How did the researchers measure the offensiveness of comments?\nAnswer: The researchers measured"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was that political discussions on Reddit became increasingly less civil \u2013 as measured by the incidence of offensive comments \u2013 during the 2016 general election campaign",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baseline was the 7.8% of all apolitical comments that were offensive.\n\nQuestion: How did the percentage of offensive political comments change after July",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1706.01875",
   "qid": "bdf93053b1b9b0a21f77ed370cf4d5a10df70e3e",
   "kind": "extractive",
   "ctx_tokens": 4553,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Their system achieved an accuracy and F1-score of 89.6% and 89.2% on the holdout set, indicating good performance"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Their system achieved an accuracy of 89.6% and an F1-score of 89.2% on the holdout set, indicating good",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Their system achieved an accuracy and F1-score of 89.6% and 89.2% on the holdout set, indicating good real",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1706.01875",
   "qid": "5a6926de13a8cc25ce687c22741ba97a6e63d4ee",
   "kind": "extractive",
   "ctx_tokens": 4553,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The database covers a period that includes several divisive political events, specifically mentioning the 2016 US presidential elections.\n\nQuestion: How does the study define \""
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The database covers a period that includes several divisive political events, notably the 2016 US presidential elections.\n\nQuestion: How does the study define uncivil",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The database covers a period that includes several divisive political events, specifically mentioning the 2016 US presidential elections.\n\nQuestion: How does the study define offensive",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1706.01875",
   "qid": "dcc1115aeaf87118736e86f3e3eb85bf5541281c",
   "kind": "extractive",
   "ctx_tokens": 4553,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They used a 100-estimator entropy-based splitting random forest model as their classifier.\n\nQuestion: How did they validate the classifier's performance?\nAnswer"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They used a 100-estimator entropy-based splitting random forest model as their classifier.\n\nQuestion: How accurate was the classifier on the holdout set",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They used a 100-estimator entropy-based splitting random forest model as their classifier.\n\nQuestion: How accurate was the classifier on the holdout set",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1706.06894",
   "qid": "05887a8466e0a2f0df4d6a5ffc5815acd7d9066a",
   "kind": "extractive",
   "ctx_tokens": 2960,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Based on the evaluation results provided, the SVM classifiers using unigrams as features resulted in the best performance for both targets. Specifically, the classifiers achieved higher F-M"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The SVM classifiers using unigrams as features resulted in the best performance, as indicated by the higher F-Measure values in Table TABREF1 for both targets",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 7
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The SVM classifiers using unigrams as features resulted in the best performance according to the evaluation results provided in Tables TABREF1 and TABREF2. Specifically, the",
     "achieved_ratio": 0.4989,
     "protected_prefix_tokens": 7
    }
   }
  },
  {
   "paper": "1706.06894",
   "qid": "500a8ec1c56502529d6e59ba6424331f797f31f0",
   "kind": "extractive",
   "ctx_tokens": 2960,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They collected 700 tweets.\n\nQuestion: What are the two targets for the stance detection in this dataset?\nAnswer: The two targets for the stance detection"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They collected 1 million tweets.\n\nQuestion: What were the two targets for the stance detection?\nAnswer: The two targets for the stance detection were Galatasar",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 7
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They collected 700 tweets.\n\nQuestion: What are the two targets for the stance detection in this dataset?\nAnswer: The two targets for the stance detection",
     "achieved_ratio": 0.4989,
     "protected_prefix_tokens": 7
    }
   }
  },
  {
   "paper": "1706.06894",
   "qid": "ff6c9af28f0e2bb4fb6a69f124665f8ceb966fbc",
   "kind": "extractive",
   "ctx_tokens": 2960,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The targets are Galatasaray (Target-1) and Fenerbah\u00e7e (Target-2), which are two of the most popular football clubs in"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The targets are two popular football clubs in Turkey, Galatasaray (Target-1) and Fenerbah\u00e7e (Target-2).\n\nQuestion: How",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 7
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The targets are Galatasaray (Target-1) and Fenerbah\u00e7e (Target-2), which are two of the most popular football clubs in",
     "achieved_ratio": 0.4989,
     "protected_prefix_tokens": 7
    }
   }
  },
  {
   "paper": "1706.08198",
   "qid": "8ce11515634236165cdb06ba80b9a36a8b9099a2",
   "kind": "yes_no",
   "ctx_tokens": 3201,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, pre-training is effective in their"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, pre-training is effective according to",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, pre-training is effective according to",
     "achieved_ratio": 0.4987,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1706.08198",
   "qid": "6024039bbd1118c5dab86c41cce1175d99f10a25",
   "kind": "extractive",
   "ctx_tokens": 3201,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They used two parallel corpora: Asian Scientific Paper Excerpt Corpus (ASPEC) and NTCIR PatentMT Parallel Corpus.\n\nQuestion: How many sentences were"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used two parallel corpora: Asian Scientific Paper Excerpt Corpus (ASPEC) and NTCIR PatentMT Parallel Corpus.\n\nQuestion: How many sentences were",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They used two parallel corpora: Asian Scientific Paper Excerpt Corpus (ASPEC) and NTCIR PatentMT Parallel Corpus.\n\nQuestion: How many sentences were",
     "achieved_ratio": 0.4987,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1706.09673",
   "qid": "eda4869c67fe8bbf83db632275f053e7e0241e8c",
   "kind": "extractive",
   "ctx_tokens": 2574,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The authors in BIBREF12 use the Twitter dataset for their work.\n\nQuestion: What is the main difference between PV-DM and PV-DBOW"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They use the book corpus.\n\nQuestion: What is the name of the model that uses a character-level CNN-LSTM encoder-decoder architecture?\nAnswer: Tweet2",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They use the book corpus for training the Skip-thought vectors (STV) and FastSent models.\n\nQuestion: What is the main difference between the models proposed",
     "achieved_ratio": 0.4991,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1707.03569",
   "qid": "37edc25e39515ffc2d92115d2fcd9e6ceb18898b",
   "kind": "extractive",
   "ctx_tokens": 3630,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baseline was the winning system of the 2016 edition of the challenge, as reported by Balikas et al. BIBREF2,"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The baseline in this study refers to the performance of Support Vector Machines (SVMs) and Logistic Regression (LR) models, which were used to compare against",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baseline was the winning system of the 2016 edition of the challenge, as reported by Balikas et al. BIBREF2.\n\n",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1707.03569",
   "qid": "876700622bd6811d903e65314ac75971bbe23dcc",
   "kind": "extractive",
   "ctx_tokens": 3630,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They used the high-quality datasets released by the SemEval-2016 \"Sentiment Analysis in Twitter\" challenge organizers.\n\nQuestion: How is the fine"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used the high-quality datasets released by the SemEval-2016 \"Sentiment Analysis in Twitter\" challenge.\n\nQuestion: How is the fine-gr",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They used the high-quality datasets released by the SemEval-2016 \"Sentiment Analysis in Twitter\" challenge organizers.\n\nQuestion: How is the fine",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1707.05236",
   "qid": "7b4992e2d26577246a16ac0d1efc995ab4695d24",
   "kind": "extractive",
   "ctx_tokens": 2783,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The baseline used was the error detection system by Rei2016, which was trained using the same FCE dataset.\n\nQuestion: How did the authors ensure"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The baseline used was the error detection system by Rei2016, which was trained using the same FCE dataset.\n\nQuestion: How did the authors ensure",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The baseline used was the error detection system by Rei2016, trained using the same FCE dataset.\n\nQuestion: How did the authors ensure the writing",
     "achieved_ratio": 0.499,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1707.05236",
   "qid": "9a9d225f9ac35ed35ea02f554f6056af3b42471d",
   "kind": "extractive",
   "ctx_tokens": 2783,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Textual patterns are extracted from an annotated corpus by aligning the original and corrected sentences and identifying short transformation patterns in the form of (incorrect phrase, correct phrase"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The original and corrected sentences in the corpus are aligned and used to identify short transformation patterns in the form of (incorrect phrase, correct phrase). The length of each",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Textual patterns are extracted from an aligned corpus of original and corrected sentences, specifically short transformation patterns in the form of (incorrect phrase, correct phrase). These patterns",
     "achieved_ratio": 0.499,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1707.05236",
   "qid": "ea56148a8356a1918bedcf0a99ae667c27792cfe",
   "kind": "extractive",
   "ctx_tokens": 2783,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They used the public FCE training set and the English Vocabulary Profile as sources for grammatically correct text to generate artificial errors.\n\nQuestion: What is the main evaluation"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used the public FCE training set and example sentences extracted from the English Vocabulary Profile as the annotated corpora.\n\nQuestion: How do the error generation methods work",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They used the public FCE training set and the English Vocabulary Profile as annotated corpora.\n\nQuestion: What is the main evaluation metric used in the study?\nAnswer",
     "achieved_ratio": 0.499,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1707.05236",
   "qid": "cd32a38e0f33b137ab590e1677e8fb073724df7f",
   "kind": "extractive",
   "ctx_tokens": 2783,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The paper focuses on English, as evidenced by the use of English text corpora, error types, and evaluation datasets.\n\nQuestion: What is the main evaluation metric"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The paper focuses on English, specifically in the context of error generation and detection for learner writing. No other languages are mentioned as being explored in the paper.\n\nQuestion",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The paper focuses on English, as evidenced by the use of English text corpora and the English Vocabulary Profile for generating artificial errors.\n\nQuestion: What is the main",
     "achieved_ratio": 0.499,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1707.06806",
   "qid": "ed67359889cf61fa11ee291d6c378cccf83d599d",
   "kind": "extractive",
   "ctx_tokens": 3188,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They used pre-trained GloVe word vectors pre-trained on two datasets: Wikipedia 2014 with Gigaword5 (W+G5) and"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used publicly available GloVe word vectors pre-trained on two datasets: Wikipedia 2014 with Gigaword5 (W+G5) and",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They used pre-trained GloVe word vectors pre-trained on two datasets: Wikipedia 2014 with Gigaword5 (W+G5) and",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "1707.06806",
   "qid": "425bd2ccfd95ead91d8f2b1b1c8ab9fc3446cb82",
   "kind": "extractive",
   "ctx_tokens": 3188,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The performance of the models is measured using the standard accuracy metric, defined as the ratio between correctly classified data samples from the test dataset and all test samples.\n\nQuestion"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The performance is measured using the standard accuracy metric, defined as the ratio between correctly classified data samples from the test dataset and all test samples.\n\nQuestion: How does",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The performance is measured using the standard accuracy metric, defined as the ratio between correctly classified data samples from the test dataset and all test samples.\n\nQuestion: How is",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "1707.06806",
   "qid": "955de9f7412ba98a0c91998919fa048d339b1d48",
   "kind": "extractive",
   "ctx_tokens": 3188,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They experimented with a Bag-of-Words approach combined with a Support Vector Machine (SVM) as a shallow classifier.\n\nQuestion: What is the name of the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They experimented with a Bag-of-Words approach combined with a Support Vector Machine (SVM) as their shallow baseline.\n\nQuestion: What is the name of the",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They experimented with a Bag-of-Words approach combined with a Support Vector Machine (SVM) as a shallow classifier.\n\nQuestion: What is the name of the",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "1707.06806",
   "qid": "3b371ea554fa6639c76a364060258454e4b931d4",
   "kind": "extractive",
   "ctx_tokens": 3188,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The news videos in the NowThisNews dataset were obtained from the NowThisNews Facebook page, with a collection period from 07/2015"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The news videos in the NowThisNews dataset were obtained from the NowThisNews Facebook page, with a collection period between July 2015 and July",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The news videos in the NowThisNews dataset were obtained from NowThisNews Facebook page, collected between 07/2015 and 07",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "1708.01464",
   "qid": "113d791df6fcfc9cecfb7b1bebaf32cc2e4402ab",
   "kind": "extractive",
   "ctx_tokens": 4347,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Model compactness is measured by the file size of the model. Specifically, the LangID-High model is 15.4 MB, while the combined"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Model compactness is measured by the file size of the model. Specifically, the LangID models are 15.4 MB, while the combined wF",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Model compactness is measured by the file size in bytes. Specifically, the LangID-High model is 15.4 MB, while the combined w",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1708.01464",
   "qid": "0752d71a0a1f73b3482a888313622ce9e9870d6e",
   "kind": "extractive",
   "ctx_tokens": 4347,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The baseline was the system presented by deri2016grapheme, which is identified in the results as wFST.\n\nQuestion: How does the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The baseline in the experiments was the system presented by deri2016grapheme, referred to as wFST in the document.\n\nQuestion: How",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The baseline was the system presented by deri2016grapheme, which is identified in the results as wFST.\n\nQuestion: How does the",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1708.01464",
   "qid": "55c8f7acbfd4f5cde634aaecd775b3bb32e9ffa3",
   "kind": "extractive",
   "ctx_tokens": 4347,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The evaluation metrics used were Phoneme Error Rate (PER), Word Error Rate (WER), and Word Error Rate 100 (WER 100"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics used were Phoneme Error Rate (PER), Word Error Rate (WER), and Word Error Rate 100 (WER 100",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics used were Phoneme Error Rate (PER), Word Error Rate (WER), and Word Error Rate 100 (WER 100",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1708.01464",
   "qid": "4eaf9787f51cd7cdc45eb85cf223d752328c6ee4",
   "kind": "extractive",
   "ctx_tokens": 4347,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They used the multilingual pronunciation corpus collected by deri2016grapheme for all experiments. This corpus consists of spelling\u2013pronunciation pairs extracted from"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used the multilingual pronunciation corpus collected by deri2016grapheme for all experiments. This corpus consists of spelling\u2013pronunciation pairs extracted from",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They used the multilingual pronunciation corpus collected by deri2016grapheme for all experiments. This corpus consists of spelling\u2013pronunciation pairs extracted from",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1708.06185",
   "qid": "e48e750743aef36529fbea4328b8253dbe928b4d",
   "kind": "extractive",
   "ctx_tokens": 2392,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The dev data set in the competition was small, hence the train and dev sets were merged to perform 10-fold cross validation.\n\nQuestion: What is the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The dataset used for the experiments was the dev data set from the WASSA-2017 Shared Task on Emotion Intensity. Initially, the",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The dev data set in the competition was small, hence the train and dev sets were merged to perform 10-fold cross validation.\n\nQuestion: What is the",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1708.06185",
   "qid": "c08aab979dcdc8f4fe8ec1337c3c8290ab13414e",
   "kind": "extractive",
   "ctx_tokens": 2392,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " There were a total of 14 different feature extractors implemented, all of which could be enabled or disabled individually to extract features from a given tweet.\n\nQuestion"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " There were a total of fourteen different feature extractors implemented in the EmoInt system.\n\nQuestion: Which feature extractors were used in the final system according to",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " There were a total of fourteen different feature extractors implemented, which can be enabled or disabled individually to extract features from a given tweet.\n\nQuestion: Which feature extract",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1708.06185",
   "qid": "8756b7b9ff5e87e4efdf6c2f73a0512f05b5ae3f",
   "kind": "extractive",
   "ctx_tokens": 2392,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The following pretrained word embeddings were used:\n\n1. 200-dimensional GloVe embeddings trained on 2 Billion tweets\n2. Edinburgh embeddings obtained by training"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The following pretrained word embeddings were used:\n\n- 200-dimensional GloVe embeddings trained on 2 Billion tweets\n- Edinburgh embeddings obtained by training a skip",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The following pretrained word embeddings were used:\n- 200-dimensional GloVe embeddings trained on 2 Billion tweets\n- Edinburgh embeddings obtained by training skip-",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1709.05036",
   "qid": "50cb50657572e315fd452a89f3e0be465094b66f",
   "kind": "yes_no",
   "ctx_tokens": 3381,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, they also applied their model to"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, they applied their model to the",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, they applied their model to the",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1709.07814",
   "qid": "1b23c4535a6c10eb70bbc95313c465e4a547db5e",
   "kind": "extractive",
   "ctx_tokens": 3837,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The encoder uses a combination of several convolutional layers, followed by NIN layers, and then deep bidirectional Long Short-Term Memory (Bi-LSTM)"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The encoder uses a combination of convolutional layers, NIN layers, and Bi-LSTM layers. The decoder uses a unidirectional LSTM with 51",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The encoder uses a combination of several convolutional layers, followed by NIN layers, and then deep bidirectional Long Short-Term Memory (Bi-LSTM)",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1709.07814",
   "qid": "0a75a52450ed866df3a304077769e1725a995bb7",
   "kind": "extractive",
   "ctx_tokens": 3837,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The decoder generates text by predicting the character probability at each time step based on the previous input phonemes/characters, which are converted into real vectors by a "
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The decoder generates text by predicting the character probability at each time step based on the previous input phonemes/characters, the current context vector, and the current hidden",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The decoder generates text by predicting the character probability at each time step based on the previous input phonemes/characters, the current context vector, and the current hidden",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1709.07814",
   "qid": "fd0a3e9c210163a55d3ed791e95ae3875184b8f8",
   "kind": "extractive",
   "ctx_tokens": 3837,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They use the WSJ (Wall Street Journal) dataset for their experiments.\n\nQuestion: What are the two experiments conducted on the WSJ dataset?\nAnswer: The"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They use the WSJ (Wall Street Journal) dataset, specifically separating it into WSJ-SI84 and WSJ-SI284 for their",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They use the WSJ (Wall Street Journal) dataset, specifically separating it into WSJ-SI84 and WSJ-SI284 for their",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1709.10367",
   "qid": "40c0f97c3547232d6aa039fcb330f142668dea4b",
   "kind": "yes_no",
   "ctx_tokens": 4415,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " No, they do not exclusively use English"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Yes, the datasets used in the experiments",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Yes, the datasets used in the experiments",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1709.10367",
   "qid": "777217e025132ddc173cf33747ee590628a8f62f",
   "kind": "extractive",
   "ctx_tokens": 4415,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The benefits of the structured exponential family embeddings (S-EFE) approach are demonstrated through empirical studies on three datasets: U.S. Congressional speeches, ArXiv"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Empirical studies of speeches, abstracts, and shopping baskets are used to demonstrate the benefits of this approach.\n\nQuestion: How does the sefe model handle grouped",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The benefits of the approach are demonstrated through empirical studies on speeches, abstracts, and shopping baskets. Specifically, the authors fit the structured exponential family embeddings (SE",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1709.10367",
   "qid": "2dbf6fe095cd879a9bf40f110b7b72c8bdde9475",
   "kind": "extractive",
   "ctx_tokens": 4415,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The hierarchical embedding structure approach is used, where each group's embedding is assumed to follow a normal distribution centered around a global embedding vector with a diagonal covariance matrix.\n\n"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The hierarchical embedding structure approach is used, where each group's embedding vectors are assumed to follow a normal distribution centered around a global embedding vector.\n\nQuestion: How does",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The hierarchical embedding structure approach is used, where each group's embedding is assumed to follow a normal distribution centered around a global embedding vector with a diagonal covariance matrix.\n\n",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1709.10367",
   "qid": "de830c534c23f103288c198eb19174c76bfd38a1",
   "kind": "extractive",
   "ctx_tokens": 4415,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " In the ArXiv dataset, the usage of words can vary across different sections, such as computer science (cs), quantitative finance (q-fin), and nonlinear"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " We fit the sefe model on the ArXiv dataset and visualize the top 100 words that have the largest shift in usage across the 1",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " In the ArXiv dataset, the usage of words like \"intelligence\" can vary significantly across different fields. For instance, in the Computer Science (cs)",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1710.03348",
   "qid": "beac555c4aea76c88f19db7cc901fa638765c250",
   "kind": "extractive",
   "ctx_tokens": 4428,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Attention captures useful information beyond just alignments, such as context words that influence the current word translation, and it can distribute attention over multiple relevant parts of the source sentence"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Attention captures useful information beyond just the translational equivalent, such as context words that influence the current word translation.\n\nQuestion: How does the attention mechanism differ between nouns",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Attention captures useful information beyond just alignments, such as context words that influence the current word translation, especially for verbs where the attention is more distributed and pays attention to",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1710.03348",
   "qid": "91e326fde8b0a538bc34d419541b5990d8aae14b",
   "kind": "extractive",
   "ctx_tokens": 4428,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The WMT15 German-to-English training data and RWTH German-English dataset are used in the research.\n\nQuestion: How is the attention loss calculated"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The research uses the WMT15 German-to-English training data and the RWTH German-English dataset for alignments.\n\nQuestion: How is the attention loss",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The WMT15 German-to-English training data and RWTH German-English dataset are used.\n\nQuestion: How is the attention loss calculated?\nAnswer:",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1710.03348",
   "qid": "044f922604b4b3f42ae381419fd5cd5624fa0637",
   "kind": "extractive",
   "ctx_tokens": 4428,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Attention is different from alignment in cases where the attention is distributed over multiple source words rather than focusing on a single aligned word. This is particularly evident when translating verbs"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Attention is different from alignment when translating verbs, as the attention is more distributed and pays attention to multiple, relevant parts of the source sentence rather than just the aligned",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Attention is different from alignment in cases where the attention is distributed over multiple source words rather than focusing on a single aligned word. This is particularly evident when translating verbs",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1710.04203",
   "qid": "c09a92e25e6a81369fcc4ae6045491f2690ccc10",
   "kind": "extractive",
   "ctx_tokens": 6865,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They compare their lexicon with the NRC lexicon, indicating a moderate overlap with 40% common terms. They also note that the number of annotations"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They compare their lexicon with the NRC lexicon, indicating a moderate overlap with 40% common terms.\n\nQuestion: What is the main goal of",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They compare their lexicon with the NRC lexicon, indicating a moderate overlap with 40% common terms.\n\nQuestion: What is the main advantage of",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1710.07960",
   "qid": "0ba3ea93eef5660a79ea3c26c6a270eac32dfa4c",
   "kind": "yes_no",
   "ctx_tokens": 5097,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " No, the document does not mention the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, the study did not use a",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 21
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " No, the study did not use a",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 21
    }
   }
  },
  {
   "paper": "1710.07960",
   "qid": "5e324846a99a5573cd2e843d1657e87f4eb22fa6",
   "kind": "extractive",
   "ctx_tokens": 5097,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " To deal with the problem of unknown sense distribution, the Bayesian classifier is modified by removing the bias towards frequent labels in the training data. Specifically, the modification involves"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " To address the issue of unknown sense distribution, the Bayesian classifier is modified in this study to remove the bias towards frequent labels in the training data. Specifically, the",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 21
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " To deal with the problem of unknown sense distribution, the Bayesian classifier has been modified by removing the bias towards frequent labels in the training data.\n\nQuestion: What is",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 21
    }
   }
  },
  {
   "paper": "1712.00991",
   "qid": "aa6d956c2860f58fc9baea74c353c9d985b05605",
   "kind": "extractive",
   "ctx_tokens": 4337,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The summarization task was evaluated using the ROUGE unigram score, specifically the f1 score. Additionally, human evaluators were used to compare the phrase-based"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " For evaluating the summarization task, the ROUGE unigram f1 score was used to compare the performance of different algorithms. Additionally, a two-sample t-test",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The evaluation of the summarization task used the ROUGE unigram score for comparison. Specifically, the ROUGE unigram f1 scores were calculated to assess the",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1712.00991",
   "qid": "4c18081ae3b676cc7831403d11bc070c10120f8e",
   "kind": "extractive",
   "ctx_tokens": 4337,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Two clustering algorithms were used: CLUTO and Carrot2 Lingo.\n\nQuestion: How many attributes are defined by the HR managers in the organization?\nAnswer:"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The clustering algorithms used were CLUTO and Carrot2 Lingo. CLUTO was noted to discover more meaningful and informative clusters compared to Carrot2 Lingo",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Two clustering algorithms were used: CLUTO and Carrot2 Lingo.\n\nQuestion: How many attributes are defined by the HR managers in the organization?\nAnswer:",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1712.00991",
   "qid": "fb3d30d59ed49e87f63d3735b876d45c4c6b8939",
   "kind": "extractive",
   "ctx_tokens": 4337,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " For classification tasks, the evaluation metrics looked at include overall accuracy, precision, recall, and F-measure. Overall accuracy is defined as the proportion of correctly classified"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " For multi-class classifiers, the evaluation metrics considered are overall accuracy, precision, recall, and F-measure. For multi-label classifiers, precision, recall, and",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " For classification tasks, the evaluation metrics looked at include overall accuracy, precision, recall, and F-measure. These metrics are computed using strategies similar to those described",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1712.00991",
   "qid": "e025061e199b121f2ac8f3d9637d9bf987d65cd5",
   "kind": "extractive",
   "ctx_tokens": 4337,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The average length of the sentences is 15.5 words.\n\nQuestion: How many sentences are classified as STRENGTH, WEAKNESS, and S"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The average length of the sentences is 15.5 words.\n\nQuestion: How many sentences were classified into each of the three main categories?\nAnswer: ",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The average length of the sentences is 15.5 words.\n\nQuestion: How many sentences were classified into each of the three main categories?\nAnswer: ",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1712.05608",
   "qid": "218bc82796eb8d91611996979a4a42500131a936",
   "kind": "extractive",
   "ctx_tokens": 4231,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They compare their proposed s2sL approach to MLP (Multilayer Perceptron), Eusboost, and MWMOTE (Majority Weighted"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They compare their proposed s2sL approach to MLP, Eusboost, and MWMOTE.\n\nQuestion: What is the main advantage of the s2",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They compare their proposed s2sL approach to MLP (Multilayer Perceptron), Eusboost, and MWMOTE (Majority Weighted",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1712.05608",
   "qid": "b21bc09193699dc9cfad523f3d5542b0b2ff1b8e",
   "kind": "extractive",
   "ctx_tokens": 4231,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They use a modified Multi-Layer Perceptron (MLP) as the base classifier for their s2sL approach.\n\nQuestion: How does the input"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They use a multi-layer perceptron (MLP) modified to handle their data representation as the base classifier for s2sL.\n\nQuestion: How does the",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They use a multi-layer perceptron (MLP) modified to handle their data representation as the base classifier for the s2sL approach.\n\nQuestion: How",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1712.05608",
   "qid": "352bc6de5c5068c6c19062bad1b8f644919b1145",
   "kind": "extractive",
   "ctx_tokens": 4231,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They experiment with up to 2 samples in their simultaneous two sample learning (s2sL) approach.\n\nQuestion: What is the specific modification made to the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They experiment with up to twice the length of the input layer in the number of hidden units.\n\nQuestion: What is the output layer's structure in the s2",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They experiment with up to twice the length of the input layer in the number of hidden units.\n\nQuestion: What is the primary purpose of the GTZAN Music",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1712.05999",
   "qid": "56a8826cbee49560592b2d4b47b18ada236a12b9",
   "kind": "extractive",
   "ctx_tokens": 4012,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They determined fake news tweets based on the categories described by Rubin et al., which include serious fabrication, large-scale hoaxes, jokes taken at face value, sl"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They determined fake news tweets by having an expert manually inspect the text field within the tweets to label them as containing fake news or not, based on five categories provided",
     "achieved_ratio": 0.2493,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They determined fake news tweets based on the categories described by Rubin et al., which include serious fabrication, large-scale hoaxes, jokes taken at face value, sl",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1712.05999",
   "qid": "f03df5d99b753dc4833ef27b32bb95ba53d790ee",
   "kind": "extractive",
   "ctx_tokens": 4012,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The accounts spreading fake news appear to have a larger proportion of friends/followers (on average, the same number of friends but fewer followers) than those spreading"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Accounts spreading fake news have a larger proportion of friends/followers (on average, the same number of friends but fewer followers) than those spreading viral content without",
     "achieved_ratio": 0.2493,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The accounts spreading fake news have a larger proportion of friends/followers (on average, the same number of friends but fewer followers) than those spreading viral content",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1712.05999",
   "qid": "a8f51b4e334a917702422782329d97304a2fe139",
   "kind": "extractive",
   "ctx_tokens": 4012,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " A tweet is determined to have gone viral if it was retweeted more than 1000 times by the 8th of November 201"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " A tweet is considered to have gone viral if it was retweeted more than 1000 times by the 8th of November 201",
     "achieved_ratio": 0.2493,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " A tweet is considered to have gone viral if it was retweeted more than 1000 times by the 8th of November 201",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1801.02073",
   "qid": "a9337636b52de375c852682a2561af2c1db5ec63",
   "kind": "yes_no",
   "ctx_tokens": 2678,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, they employ their indexing-based method"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, the indexing-based method is not",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, they propose an indexing-based method",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1801.02073",
   "qid": "45a5961a4e1d1c22874c4918e5c98bd3c0a670b3",
   "kind": "extractive",
   "ctx_tokens": 2678,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They find seven question types in the datasets analyzed.\n\nQuestion: What is the main difference between the corpora in terms of the answer context?\nAnswer: The main"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They find seven question types in the datasets analyzed.\n\nQuestion: Which dataset provides the largest number of questions?\nAnswer: SQuAD provides the largest number of questions",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They find seven question types in the datasets analyzed.\n\nQuestion: What is the main difference between the corpora in terms of the answer context?\nAnswer: The main",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1801.06482",
   "qid": "7e38e0279a620d3df05ab9b5e2795044f18d4471",
   "kind": "extractive",
   "ctx_tokens": 4415,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They addressed three topics of cyberbullying: personal attack, racism, and sexism.\n\nQuestion: Which social media platforms were included in the study?\nAnswer: The"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They addressed three topics of cyberbullying: personal attack, racism, and sexism.\n\nQuestion: Which social media platforms were covered in the study?\nAnswer: The",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They addressed three topics of cyberbullying: personal attack, racism, and sexism.\n\nQuestion: Which social media platforms were covered in the study?\nAnswer: The",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1801.07887",
   "qid": "f67b9bda14ec70feba2e0d10c400b2b2025a0a6a",
   "kind": "extractive",
   "ctx_tokens": 1479,
   "score_secs": 0.1,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The passage does not mention any specific downstream tasks being evaluated. It focuses on the impact of batch size on active learning stopping methods for text classification.\n\nQuestion: Which"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The document does not mention any specific downstream tasks being evaluated. It focuses on the impact of batch size on active learning stopping methods for text classification.\n\nQuestion: Which",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The passage does not mention any specific downstream tasks that are evaluated. The focus is on the impact of batch size on active learning stopping methods for text classification.\n\nQuestion",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1801.10293",
   "qid": "74b4779de437c697fe702e51f23e2b0538b0f631",
   "kind": "extractive",
   "ctx_tokens": 5441,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Phrasal compositionality is scored by computing the likelihood of the context words given a phrase representation. This is done through a context-driven model inspired by the skip"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They score phrasal compositionality by computing the likelihood of the context words given a phrase representation, which is inspired by the skip-gram model for learning word",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Phrasal compositionality is scored by computing the likelihood of the context words given a phrase representation, which is inspired by the skip-gram model for learning word",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1801.10293",
   "qid": "435570723b37ee1f5898c1a34ef86a0b2e8701bb",
   "kind": "extractive",
   "ctx_tokens": 5441,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They compare against a hierarchical phrase-based system with a 4-gram language model, with feature weights tuned using MIRA. This baseline achieves scores comparable to the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They compare against a hierarchical phrase-based system with a 4-gram language model, with feature weights tuned using MIRA. This setup achieves scores comparable to the",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They compare against a hierarchical phrase-based system with a 4-gram language model, with feature weights tuned using MIRA. This setup achieves scores en par with",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1802.00396",
   "qid": "c88a846197b72d25e04ec55f00ee3e72f655504c",
   "kind": "extractive",
   "ctx_tokens": 10987,
   "score_secs": 2.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They use the UN General Debate Corpus, which contains every country statement in the UN General Debate between 1970 and 2014.\n\nQuestion"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They use the UN General Debate Corpus, which contains every country statement in the UN General Debate between 1970 and 2014.\n\nQuestion",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 24
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They use the UN General Debate Corpus, which contains every country statement in the UN General Debate between 1970 and 2014.\n\nQuestion",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 24
    }
   }
  },
  {
   "paper": "1802.06024",
   "qid": "8f16dc7d7be0d284069841e456ebb2c69575b32b",
   "kind": "extractive",
   "ctx_tokens": 8686,
   "score_secs": 1.7,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baselines used in the experiments include:\n\n1. Single: A version of LiLi where a single prediction model is trained for all test relations.\n2."
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline used in the experiments is \"Sep\", which refers to a version of LiLi where the system does not transfer (past learned) weights for initializing the",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baseline used in the experiments is called \"Single,\" which is a version of LiLi where a single prediction model is trained for all test relations.\n\nQuestion:",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1802.06024",
   "qid": "a7d020120a45c39bee624f65443e09b895c10533",
   "kind": "extractive",
   "ctx_tokens": 8686,
   "score_secs": 1.7,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " LiLi imitates how humans acquire knowledge and perform inference during an interactive conversation by:\n1. Interacting with the user to dynamically formulate questions and leverage interactively"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " LiLi mimics human behavior by formulating and executing an inference strategy that includes both processing actions (like selecting related facts and deriving inference chains) and interactive actions",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " LiLi imitates how humans acquire knowledge and perform inference during an interactive conversation by continuously learning new knowledge from user interactions, asking clarifying questions when necessary, and",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1802.06024",
   "qid": "585626d18a20d304ae7df228c2128da542d248ff",
   "kind": "extractive",
   "ctx_tokens": 8686,
   "score_secs": 1.7,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The effectiveness of LiLi in terms of both predictive quality and strategy formulation ability is established through several metrics:\n\n1. **Strategy Formulation Ability**: \n   -"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The effectiveness of the lifelong interactive learning and inference (LiLi) approach is established through two main metrics: predictive performance and strategy formulation ability. Specifically, the predictive",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The effectiveness of LiLi in terms of both predictive quality and strategy formulation ability is established through several metrics. For strategy formulation ability, a measure called Coverage is introduced",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1802.06024",
   "qid": "bfc2dc913e7b78f3bd45e5449d71383d0aa4a890",
   "kind": "extractive",
   "ctx_tokens": 8686,
   "score_secs": 1.7,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The general knowledge learning engine consists of a Knowledge Store (KS) with four components: Knowledge Graph (KG), Relation-Entity Matrix (REM), Task Experience Store"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The general knowledge learning engine consists of a Knowledge Store (KS) with four components: Knowledge Graph (KG), Relation-Entity Matrix (REM), Task Experience Store",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The general knowledge learning engine consists of a Knowledge Store (KS) with four components: Knowledge Graph (KG), Relation-Entity Matrix (REM), Task Experience Store",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1802.07862",
   "qid": "7cd22ca9e107d2b13a7cc94252aaa9007976b338",
   "kind": "yes_no",
   "ctx_tokens": 5591,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The provided information does not explicitly mention whether"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific details about",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific details about",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1802.07862",
   "qid": "adbf33c6144b2f5c40d0c6a328a92687a476f371",
   "kind": "yes_no",
   "ctx_tokens": 5591,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, the proposed NER model,"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the proposed MNER model learns",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the NER model proposed in",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1802.07862",
   "qid": "f7a89b9cd2792f23f2cb43d50a01b8218a6fbb24",
   "kind": "extractive",
   "ctx_tokens": 5591,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The named entities annotated in the SnapCaptions dataset include PER (Person), LOC (Location), ORG (Organization), and MISC (Miscellaneous).\n\nQuestion"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They recognize named entities of types PER (Person), LOC (Location), ORG (Organization), and MISC (Miscellaneous).\n\nQuestion: How do they handle",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They recognize named entities of types PER (Person), LOC (Location), ORG (Organization), and MISC (Miscellaneous).\n\nQuestion: How do they handle",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1802.07862",
   "qid": "a0543b4afda15ea47c1e623c7f00d4aaca045be0",
   "kind": "yes_no",
   "ctx_tokens": 5591,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " No, the dataset uses BIO tagging scheme"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, based on the BIO scheme mentioned",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Based on the BIO tagging scheme mentioned in",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1802.08636",
   "qid": "f03112b868b658c954db62fc64430bebbaa7d9e0",
   "kind": "yes_no",
   "ctx_tokens": 3899,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " No, the paper does not mention the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, the document does not mention the",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " No, the document does not mention the",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1803.05223",
   "qid": "2eb9280d72cde9de3aabbed993009a98a5fe0990",
   "kind": "extractive",
   "ctx_tokens": 5863,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The dataset comprises approx. 2,100 texts and a total of approx. 14,000 questions.\n\nQuestion: How did they"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset comprises approximately 2,100 texts and a total of approximately 14,000 questions.\n\nQuestion: How was the dataset collected",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The dataset comprises approximately 2,100 texts and a total of approximately 14,000 questions.\n\nQuestion: How did they ensure the",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1803.05223",
   "qid": "154a721ccc1d425688942e22e75af711b423e086",
   "kind": "extractive",
   "ctx_tokens": 5863,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Amazon Mechanical Turk (MTurk) was used for crowdsourcing.\n\nQuestion: How many texts were collected for each scenario?\nAnswer: 20 texts were"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Amazon Mechanical Turk (MTurk) was used for crowdsourcing the data collection.\n\nQuestion: How many texts were paired with questions in the final dataset?\nAnswer",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Amazon Mechanical Turk (MTurk) was used for crowdsourcing.\n\nQuestion: How many texts were paired with questions in the final dataset?\nAnswer: The final",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1803.09123",
   "qid": "493e971ee3f57a821ef1f67ef3cd47ade154e7c4",
   "kind": "extractive",
   "ctx_tokens": 3856,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They test the following word embeddings: the Bernoulli embeddings (b-emb), continuous bag-of-words (CBOW), Distributed Memory version of Paragraph Vector"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They test the following word embeddings: Bernoulli embeddings (b-emb), continuous bag-of-words (CBOW), Distributed Memory version of Paragraph Vector (",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 5
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They test the following word embeddings: the Bernoulli embeddings (b-emb), continuous bag-of-words (CBOW), Distributed Memory version of Paragraph Vector",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 5
    }
   }
  },
  {
   "paper": "1803.09123",
   "qid": "8dd8e5599fc56562f2acbc16dd8544689cddd938",
   "kind": "extractive",
   "ctx_tokens": 3856,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They define similar equations by computing the Euclidean distance between the context vector representations of the equations.\n\nQuestion: What is the process for generating the held out set of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Similar equations are discovered using Euclidean distance computed between the context vector representations of the equations.\n\nQuestion: What is the main difference between EqEmb and EqEmb-U",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 5
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They define similar equations by computing the Euclidean distance between the context vector representations of the equations.\n\nQuestion: What is the process for generating the held out set of",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 5
    }
   }
  },
  {
   "paper": "1804.05918",
   "qid": "f17ca24b135f9fe6bb25dc5084b13e1637ec7744",
   "kind": "extractive",
   "ctx_tokens": 5569,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The model performs best for the \"Comparison\" and \"Temporal\" relations, achieving F1-score improvements of 6 points on Comparison and 7 points on Temp"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The model performs best on the Comparison and Temporal relations, achieving F1-score improvements of 6 points on Comparison and 7 points on Temporal when compared",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The model performs best for the \"Comparison\" and \"Temporal\" relations, achieving F1-score improvements of 6 points on Comparison and 7 points on Temp",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1804.05918",
   "qid": "bd5bd1765362c2d972a762ca12675108754aa437",
   "kind": "extractive",
   "ctx_tokens": 5569,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The full paragraph-level neural network model achieves the best macro-average F1-score of 48.82% in predicting implicit discourse relations, which outper"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " This model improves the state-of-the-art by more than 1 percent in macro-average F1-score for predicting implicit discourse relations on the PDTB dataset.\n\nQuestion",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The full paragraph-level neural network model achieves the best macro-average F1-score of 48.82% in predicting implicit discourse relations, which outper",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1804.07789",
   "qid": "c2e475adeddcdc4d637ef0d4f5065b6a9b299827",
   "kind": "extractive",
   "ctx_tokens": 6080,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The evaluation metrics used are BLEU-4, NIST-4, and ROUGE-4.\n\nQuestion: How does the proposed model perform compared to the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " BLEU-4, NIST-4, and ROUGE-4 are used as the evaluation metrics.\n\nQuestion: How does the proposed model perform compared to",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics used are BLEU-4, NIST-4, and ROUGE-4.\n\nQuestion: How did the performance of the models vary across",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1804.07789",
   "qid": "cb6a8c642575d3577d1840ca2f4cd2cc2c3397c5",
   "kind": "yes_no",
   "ctx_tokens": 6080,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, they initialize the embeddings of the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, they initialize the embeddings of the",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, they initialize the embeddings of the",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1804.07789",
   "qid": "6cd25c637c6b772ce29e8ee81571e8694549c5ab",
   "kind": "extractive",
   "ctx_tokens": 6080,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The WikiBio dataset is used, which contains around 700K {infobox, description} pairs and has a vocabulary of around 400"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The WikiBio dataset is used in this work.\n\nQuestion: How does the proposed model differ from the basic seq2seq model?\nAnswer: The proposed model differs",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The WikiBio dataset is used, which contains around 700K {infobox, description} pairs and has a vocabulary of around 400",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1804.11346",
   "qid": "7793805982354947ea9fc742411bec314a6998f6",
   "kind": "extractive",
   "ctx_tokens": 2794,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The annotations in NLI-PT are automatically generated using freely available tools for the Portuguese language. Specifically, for POS tagging, a simple POS was added using the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The annotations in NLI-PT are automatically generated using freely available tools for the Portuguese language. Specifically, for POS tagging, a simple POS was added along with",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 7
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The annotations in NLI-PT are automatically generated using freely available tools for the Portuguese language. Specifically, for POS tagging, a simple POS was added along with",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 7
    }
   }
  },
  {
   "paper": "1804.11346",
   "qid": "72ed5fed07ace5e3ffe9de6c313625705bc8f0c7",
   "kind": "extractive",
   "ctx_tokens": 2794,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Most texts in the dataset range roughly from 150 to 250 tokens.\n\nQuestion: What are the main differences between the corpora used to"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The average length of the essays is not provided in the histogram, but the text mentions that most texts range roughly from 150 to 250",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 7
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Most texts in the dataset range roughly from 150 to 250 tokens.\n\nQuestion: What are the main differences between the corpora used to",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 7
    }
   }
  },
  {
   "paper": "1805.01445",
   "qid": "22744c3bc68f120669fc69490f8e539b09e34b94",
   "kind": "yes_no",
   "ctx_tokens": 2719,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The findings of this paper suggest that the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The findings of this paper suggest that the",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The findings of this paper suggest that the",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "1805.01445",
   "qid": "dcea88698949da4a1bd00277c06df06c33f6a5ff",
   "kind": "extractive",
   "ctx_tokens": 2719,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The proposed task serves as a good proxy for general-purpose sequence to sequence tasks because it mimics the input-output symbol alignments and local syntactic properties that models must"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The proposed task serves as a good proxy for general-purpose sequence to sequence tasks because it mimics the input-output symbol alignments and local syntactic properties that models must",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The proposed task serves as a good proxy for general-purpose sequence to sequence tasks because it mimics the input-output symbol alignments and local syntactic properties that models must",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "1805.03710",
   "qid": "b7381927764536bd97b099b6a172708125364954",
   "kind": "extractive",
   "ctx_tokens": 3239,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They evaluate the resulting word embeddings through several methods:\n\n1. **Intrinsic Evaluation**: \n   - **Word Similarity**: Using datasets like WordSim-3"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They evaluate the resulting word embeddings through several methods: \n1. **Intrinsic Evaluation**: Using WordSim-353 Similarity (WS-Sim)",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They evaluate the resulting word embeddings through several methods: \n1. Intrinsic evaluations: They use word similarity and word analogy tasks to assess the quality of the embeddings",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1805.03710",
   "qid": "df95b3cb6aa0187655fd4856ae2b1f503d533583",
   "kind": "extractive",
   "ctx_tokens": 3239,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They incorporate two types of subwords: simple n-grams and unsupervised morphemes.\n\nQuestion: Which model is used as the basis for incorporating subwords"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They incorporate two types of subwords in their model: simple n-grams and unsupervised morphemes.\n\nQuestion: How does the model handle OOV words",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They incorporate two types of subwords: simple n-grams and unsupervised morphemes.\n\nQuestion: Which model is used as the basis for incorporating subwords",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1805.03710",
   "qid": "f7ed3b9ed469ed34f46acde86b8a066c52ecf430",
   "kind": "extractive",
   "ctx_tokens": 3239,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They use LexVec as the counting model, which is a modification of the PPMI-SVD method. Specifically, LexVec factorizes the PPMI"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They use the LexVec model, which factorizes the PPMI-weighted word-context co-occurrence matrix. For the incorporation of subword information,",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They use LexVec, which is a counting model that factorizes the PPMI-weighted word-context co-occurrence matrix. They also compare it with",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1805.04508",
   "qid": "cc354c952b5aaed2d4d1e932175e008ff2d801dd",
   "kind": "extractive",
   "ctx_tokens": 6114,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The systems consistently gave higher scores for sentences with African American names and for sentences with male noun phrases.\n\nQuestion: How does the bias vary across different emotion tasks?\n"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The systems tend to give higher sentiment intensity predictions for sentences associated with African American names and male gender.\n\nQuestion: How does the bias vary across different emotion tasks?\n",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The systems tend to give higher sentiment intensity predictions for sentences associated with male gender and African American race.\n\nQuestion: How does the bias vary across different emotion tasks?\n",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1805.04508",
   "qid": "0f12dc077fe8e5b95ca9163cea1dd17195c96929",
   "kind": "extractive",
   "ctx_tokens": 6114,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The 8,640 English sentences were selected using specific criteria to ensure they could be used to test for gender and race biases in sentiment analysis systems."
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The 8,640 English sentences were selected using specific criteria to tease out biases towards certain races and genders. They were generated from eleven sentence templates,",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The 8,640 English sentences were selected using specific criteria to tease out biases towards certain races and genders. They were generated from eleven sentence templates,",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1805.06966",
   "qid": "a15bc19674d48cd9919ad1cf152bf49c88f4417d",
   "kind": "extractive",
   "ctx_tokens": 6471,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The Neural User Simulator (NUS) learns behavior from a corpus of recorded dialogues, specifically the DSTC2 dataset, which consists of dialogues between real"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The Neural User Simulator (NUS) learns behavior from a corpus of recorded dialogues, specifically the DSTC2 dataset.\n\nQuestion: How does the NUS",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The Neural User Simulator (NUS) learns behavior from a corpus of recorded dialogues, specifically the DSTC2 dataset.\n\nQuestion: How does the NUS",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1805.07133",
   "qid": "1269c5d8f61e821ee0029080c5ba2500421d5fa6",
   "kind": "extractive",
   "ctx_tokens": 5629,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " To reduce the data sparsity effects, the paper experimented with several methods including:\n\n1. Using subword units (subword, word, and beyond) as"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " To reduce data sparsity effects, the methods used included Back Translation and Mix-Source. Back Translation involved using Vietnamese monolingual data to create synthetic parallel data",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " To reduce the effects of data sparsity, the study employed several methods including using Byte-Pair Encoding (BPE) for word segmentation, back-translation to",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1805.07133",
   "qid": "e35a7f9513ff1cc0f0520f1d4ad9168a47dc18bb",
   "kind": "extractive",
   "ctx_tokens": 5629,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baseline systems included KyTea-segmented Japanese texts and pyvi-segmented Vietnamese texts. For comparison, two baseline systems were built for each direction"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline systems included KyTea-segmented Japanese texts and pyvi-segmented Vietnamese texts. For comparison, one baseline system used traditional phrase-based statistical",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baseline systems included KyTea-segmented Japanese texts and pyvi-segmented Vietnamese texts. For comparison, two baseline systems were built for each direction",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1805.07133",
   "qid": "b9ea841b817ba23281c95c7a769873b840dee8d5",
   "kind": "yes_no",
   "ctx_tokens": 5629,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " No, they did not collect their own"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, they did not collect their own",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " No, they did not collect their own",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1805.07133",
   "qid": "219af68afeaecabdfd279f439f10ba7c231736e4",
   "kind": "extractive",
   "ctx_tokens": 5629,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The Japanese-Vietnamese dataset used in the study was collected from TED talks extracted from WIT3's corpus. After removing blank and duplicate lines, they obtained"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The Japanese-Vietnamese parallel dataset used in the research was collected from TED talks extracted from WIT3's corpus. After removing blank and duplicate lines, they",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The Japanese-Vietnamese dataset used in the study was collected from TED talks extracted from WIT3's corpus. After removing blank and duplicate lines, they obtained",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1805.08241",
   "qid": "14b74ad5a6f5b0506511c9b454e9c464371ef8c4",
   "kind": "extractive",
   "ctx_tokens": 2319,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The language pairs explored in this paper are De-En (German-English), Ja-En (Japanese-English), and Ro-En (Romanian-"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The language pairs explored in this paper are De-En (German-English), Ja-En (Japanese-English), and Ro-En (Romanian-",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The language pairs explored in this paper are De-En (German-English), Ja-En (Japanese-English), and Ro-En (Romanian-",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1805.10824",
   "qid": "c85b6f9bafc4c64fc538108ab40a0590a2f5768e",
   "kind": "extractive",
   "ctx_tokens": 3179,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Their system placed second (EI-Reg, EI-Oc), fourth (V-Reg) and fifth (V-Oc) on the SemEval AIT"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Their system placed second (EI-Reg, EI-Oc), fourth (V-Reg) and fifth (V-Oc) on the SemEval AIT",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 29
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Their system placed second (EI-Reg, EI-Oc), fourth (V-Reg) and fifth (V-Oc) on the SemEval AIT",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 29
    }
   }
  },
  {
   "paper": "1805.10824",
   "qid": "8e52637026bee9061f9558178eaec08279bf7ac6",
   "kind": "extractive",
   "ctx_tokens": 3179,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The training data was translated into Spanish using the machine translation platform Apertium.\n\nQuestion: What method was used to determine the optimal combination of lexicons for each"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The training data from the English datasets was translated into Spanish using the machine translation platform Apertium.\n\nQuestion: What method was used to assign tweets to an emotion",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 29
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The training data from the English datasets was translated into Spanish using the machine translation platform Apertium.\n\nQuestion: What method was used to determine the optimal combination of",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 29
    }
   }
  },
  {
   "paper": "1805.10824",
   "qid": "0f6216b9e4e59252b0c1adfd1a848635437dfcdc",
   "kind": "extractive",
   "ctx_tokens": 3179,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The training set provided by BIBREF0 was used, which is a selection of tweets with each tweet labeled to describe the intensity of the emotion or sentiment."
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used the training set provided by the organizers, the Affect in Tweets Distant Supervision Corpus (DISC), and a set of 4.1",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 29
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They used the training data provided by the organizers, a selection of tweets with labels describing the intensity of the emotion or sentiment, links and usernames replaced by general tokens",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 29
    }
   }
  },
  {
   "paper": "1805.10824",
   "qid": "22ccee453e37536ddb0c1c1d17b0dbac04c6c607",
   "kind": "extractive",
   "ctx_tokens": 3179,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They translated the data from English datasets into Spanish.\n\nQuestion: How did they handle the translation of the datasets?\nAnswer: They used the machine translation platform Apert"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They translated the data from English.\n\nQuestion: How many tweets were in the final dataset after preprocessing?\nAnswer: After preprocessing, the final dataset contained 58",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 29
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They translated the data from English.\n\nQuestion: How many tweets were there in the final dataset after preprocessing?\nAnswer: After preprocessing, the final dataset contained 5",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 29
    }
   }
  },
  {
   "paper": "1806.00738",
   "qid": "c37f65c9f0d543a35c784263b79236ccf1c44fac",
   "kind": "extractive",
   "ctx_tokens": 1856,
   "score_secs": 0.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The images are encoded using Inception V3, which provides the image representations used by the decoder to understand the content of the images.\n\nQuestion: How does the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The images are encoded using Inception v3, which provides the image representations used by the encoder LSTM to summarize the sequence of images.\n\nQuestion: How does the",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The images are encoded using Inception V3, which provides the image representations used by the decoder to understand the content of the images.\n\nQuestion: How does the",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1806.00738",
   "qid": "584af673429c7f8621c6bf83362a37048daa0e5d",
   "kind": "extractive",
   "ctx_tokens": 1856,
   "score_secs": 0.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The sequential nature of the story is captured by having five independent decoders, one for each image in the sequence. Each decoder uses the context vector from the encoder"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The sequential nature of the story is captured by having five independent decoders, one for each image in the sequence. Each decoder uses the context vector from the encoder",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The sequential nature of the story is captured by having five independent decoders, one for each image in the sequence. Each decoder uses the context vector from the encoder",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1806.00738",
   "qid": "1be54c5b3ea67d837ffba2290a40c1e720d9587f",
   "kind": "yes_no",
   "ctx_tokens": 1856,
   "score_secs": 0.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " No, the position in the sequence is"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, the position in the sequence is",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " No, the position in the sequence is",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1806.00738",
   "qid": "b08f88d1facefceb87e134ba2c1fa90035018e83",
   "kind": "yes_no",
   "ctx_tokens": 1856,
   "score_secs": 0.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " No, the decoder LSTMs do"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, the decoder LSTMs do",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " No, the decoder LSTMs do",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1806.03125",
   "qid": "440faf8d0af8291d324977ad0f68c8d661fe365e",
   "kind": "extractive",
   "ctx_tokens": 7985,
   "score_secs": 1.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The Reuters-8 dataset without stop words has been used in this work.\n\nQuestion: What is the primary goal of visualizing the eigenvalues in the experiment described"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The Reuters-8 dataset without stop words has been used in this work. This dataset is a preprocessed format of the Reuters-21578.\n\n",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The Reuters-8 dataset without stop words has been used in this work.\n\nQuestion: What is the primary goal of visualizing the eigenvalues in the experiment described",
     "achieved_ratio": 0.4991,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1806.04511",
   "qid": "e79a5b6b6680bd2f63e9f4adbaae1d7795d81e38",
   "kind": "extractive",
   "ctx_tokens": 3742,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Turkish had the best performance among the non-English languages, achieving 84.21% accuracy according to the results presented in the paper.\n\nQuestion:"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Among the four non-English languages tested, Turkish had the best performance according to the results presented in the paper. The RNN model achieved a higher accuracy on",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Turkish had the best performance among the non-English languages, achieving 84.21% accuracy according to the results presented in the document.\n\nQuestion:",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1806.04511",
   "qid": "c7486d039304ca9d50d0571236429f4f6fbcfcf7",
   "kind": "extractive",
   "ctx_tokens": 3742,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " According to the results presented in the paper, Spanish had the lowest accuracy among the non-English languages tested, with an accuracy of 74.36"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Russian had the worst results among the non-English languages, according to the experimental results presented in the document.\n\nQuestion: How does the proposed method handle machine translation",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " According to the results presented in the paper, Turkish had the worst results among the non-English languages tested. While the RNN model still outperformed the",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1806.04511",
   "qid": "f1f1dcc67b3e4d554bfeb508226cdadb3c32d2e9",
   "kind": "extractive",
   "ctx_tokens": 3742,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " In the evaluation, two sets of corpora were used:\n\n1. English reviews\n2. Restaurant reviews from four different languages (Spanish, Turkish, Dutch,"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation datasets used in the study included:\n\n1. English restaurant reviews from two sources:\n   - Yelp restaurant reviews dataset from the Yelp Dataset Challenge\n   -",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The evaluation used four language datasets from the SemEval-2016 Challenge Task 5, specifically containing restaurant reviews in Spanish, Turkish, Dutch, and",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1806.04511",
   "qid": "a103636c8d1dbfa53341133aeb751ffec269415c",
   "kind": "extractive",
   "ctx_tokens": 3742,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The baselines used for comparison are the majority baseline and a lexicon-based approach. The majority baseline predicts the majority class in the dataset, which serves as a"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The baselines used in the study are the majority baseline and the lexicon-based baseline. The majority baseline is a simple model that always predicts the majority class in",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The baselines used in the study are the majority baseline and a lexicon-based approach. The majority baseline simply predicts the majority class in the dataset, which serves",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1806.05504",
   "qid": "ef7212075e80bf35b7889dc8dd52fcbae0d1400a",
   "kind": "extractive",
   "ctx_tokens": 5440,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Current ELS's are not sufficiently effective because they introduce unresolved ambiguities and irrelevant entities, which can lead to errors and irrelevance in the summaries generated by the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Current ELS's are not sufficiently effective because they have low precision rates and design challenges in training datasets, which can lead to issues such as ambiguity and coars",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Current ELS's are not sufficiently effective because they introduce unresolved ambiguities and irrelevant entities.\n\nQuestion: What are the two main issues with the linked entities extracted by",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1806.05513",
   "qid": "dea9e7fe8e47da5e7f31d9b1a46ebe34e731a596",
   "kind": "extractive",
   "ctx_tokens": 3844,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baseline classification system used in this work is a machine learning model, specifically employing various classifiers including support vector machine (SVM) with radial basis function kernel,"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline classification system used in this research employs machine learning classifiers including support vector machine (SVM) with radial basis function kernel, random forest, extra tree,",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baseline classification system used in this work employs machine learning classifiers including support vector machine (with radial basis function kernel), random forest, extra tree, and naive bay",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1806.05513",
   "qid": "955cbea7e5ead36fb89cd6229a97ccb3febcf8bc",
   "kind": "extractive",
   "ctx_tokens": 3844,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The experiments carried out on the corpus included training and testing a machine learning model for humor detection in English-Hindi code-mixed tweets. Specifically, the following steps"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The experiments carried out on the corpus included training and testing a machine learning model for humor detection in English-Hindi code-mixed tweets. Specifically, the model was",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The experiments carried out on the corpus included training and testing a machine learning model for humor detection in English-Hindi code-mixed tweets. This involved preprocessing the tweets",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1806.05513",
   "qid": "04d1b3b41fb62a7b896afe55e0e8bc5ffb8c6e39",
   "kind": "extractive",
   "ctx_tokens": 3844,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Three annotators tagged each text.\n\nQuestion: What is the minimum and maximum number of words in a tweet according to Table 1?\nAnswer: According to Table"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Each text was forwarded to a group of three annotators for tagging.\n\nQuestion: What is the main purpose of the inter annotator agreement measurement?\nAnswer: The",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Each tweet was forwarded to a group of three annotators for tagging.\n\nQuestion: What is the minimum number of annotators needed to agree on a tweet's classification",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1806.05513",
   "qid": "15cdd9ea4bae8891c1652da2ed34c87bbbd0edb8",
   "kind": "extractive",
   "ctx_tokens": 3844,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The texts in the corpus came from Twitter, specifically 10,478 tweets from the past two years from domains like 'sports', 'politics"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The texts in the corpus were extracted using Python's twitterscraper package from Twitter, specifically from domains like 'sports', 'politics', and 'entertainment",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The texts in the corpus came from Twitter, specifically 10,478 tweets from the past two years from domains like `sports', `politics",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1806.11432",
   "qid": "701571680724c05ca70c11bc267fb1160ea1460a",
   "kind": "yes_no",
   "ctx_tokens": 3614,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " No, the method does not achieve state"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, the method does not achieve state",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " No, the method does not achieve state",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1806.11432",
   "qid": "ee7e9a948ee6888aa5830b1a3d0d148ff656d864",
   "kind": "extractive",
   "ctx_tokens": 3614,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The data provided to them contained information for roughly 40,000 Manhattan listings that were posted on Airbnb during the defined time period.\n\nQuestion: How"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The data provided to us contained information for roughly 40,000 Manhattan listings that were posted on Airbnb during the defined time period.\n\nQuestion: How",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The data provided to them contained information for roughly 40,000 Manhattan listings that were posted on Airbnb during the defined time period.\n\nQuestion: How",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1807.07279",
   "qid": "c7eb71683f53ab7acffd691a36cad6edc7f5522e",
   "kind": "yes_no",
   "ctx_tokens": 8285,
   "score_secs": 1.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " No, they do not report results only"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, they do not report results only",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " No, they do not report results only",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1807.07279",
   "qid": "17a1eff7993c47c54eddc7344e7454fbe64191cd",
   "kind": "extractive",
   "ctx_tokens": 8285,
   "score_secs": 1.6,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The extent of interpretability is quantified using a semantic category-based approach based on the method and category dataset (SEMCAT) introduced in BIBREF2"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They use a semantic category-based approach based on the method and category dataset (SEMCAT) introduced in BIBREF27 to quantify interpretability.\n\nQuestion",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They use a semantic category-based approach based on the method and category dataset (SEMCAT) introduced in BIBREF27 to quantify interpretability.\n\nQuestion",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1807.07279",
   "qid": "a5e5cda1f6195ab1336855f1e39a609d61326d62",
   "kind": "extractive",
   "ctx_tokens": 8285,
   "score_secs": 1.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The semantically related words take larger values along the dimension that corresponds to the concept they are related to.\n\nQuestion: How does the proposed method ensure that the original"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The semantically related words take larger values along the dimension that corresponds to the concept they are related to.\n\nQuestion: How does the proposed method ensure that the original",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The semantically related words take larger values along the dimension that corresponds to the concept they are related to.\n\nQuestion: How does the proposed method ensure that the original",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1808.03738",
   "qid": "b9d07757e2d2c4be41823dd1ea3b9c7f115b5f72",
   "kind": "extractive",
   "ctx_tokens": 5223,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The ancient Chinese data used in building the dataset comes primarily from ancient Chinese history records spanning about 1000BC to 200BC, and"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " A large part of the ancient Chinese data comes from ancient Chinese history records in several dynasties (approximately 1000BC-200BC",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The ancient Chinese data comes from ancient Chinese history records in several dynasties (about 1000BC-200BC) and articles written",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1808.09029",
   "qid": "7bd6a6ec230e1efb27d691762cc0674237dc7967",
   "kind": "extractive",
   "ctx_tokens": 4760,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They evaluated the performance on two standard datasets for word-level language modeling, the Penn Treebank (PTB) and WikiText2 (WT-2).\n\nQuestion"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They used two standard datasets for word-level language modeling: the Penn Treebank (PTB) and WikiText2 (WT-2).\n\nQuestion: How do",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They evaluated the performance on two standard datasets for word-level language modeling: the Penn Treebank (PTB) and WikiText2 (WT-2).\n\nQuestion",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1808.09111",
   "qid": "6424e442b34a576f904d9649d63acf1e4fdefdfc",
   "kind": "extractive",
   "ctx_tokens": 5946,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They evaluate on the Wall Street Journal (WSJ) portion of the Penn Treebank.\n\nQuestion: How do they initialize the syntax model parameters for their approach?\n"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They evaluate on the Wall Street Journal (WSJ) portion of the Penn Treebank for both POS tagging and dependency parsing tasks.\n\nQuestion: How do they initialize",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They evaluate on the Wall Street Journal (WSJ) portion of the Penn Treebank.\n\nQuestion: How do they initialize the syntax model parameters in their approach?\n",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1808.09111",
   "qid": "5eabfc6cc8aa8a99e6e42514ef9584569cb75dec",
   "kind": "yes_no",
   "ctx_tokens": 5946,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " No, they evaluate on the Wall Street"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, they evaluate on the Penn Tree",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " No, they evaluate on the Penn Tree",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1808.09111",
   "qid": "887c6727e9f25ade61b4853a869fe712fe0b703d",
   "kind": "extractive",
   "ctx_tokens": 5946,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The invertibility condition for the neural projector in the approach involves two requirements: (1) the function must be bijective (one-to-one and onto), meaning"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The invertibility condition for the neural projector includes two requirements: (1) the function must be invertible, meaning that for every output there is exactly one input",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The invertibility condition for the neural projector in the approach involves two requirements: (1) the function must be bijective (one-to-one and onto), and",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1808.10245",
   "qid": "da9c0637623885afaf023a319beee87898948fe9",
   "kind": "yes_no",
   "ctx_tokens": 2998,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " While the document focuses on the Hate and"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " While the document focuses on the dataset and",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " While the document focuses on the Hate and",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1808.10245",
   "qid": "8a1c0ef69b6022a0642ca131a8eacb5c97016640",
   "kind": "extractive",
   "ctx_tokens": 2998,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The proposal includes the use of context tweets as an additional feature. Context tweets are defined as tweets that a user has replied to or quoted, which provide significant contextual"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The proposal includes the use of context tweets as an additional feature. Context tweets are defined as tweets that a user has replied to or quoted, which provide significant contextual",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The proposal includes the use of context tweets, which are tweets that a user has replied to or quoted, to provide additional contextual information. These context tweets are directly",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1808.10245",
   "qid": "48088a842f7a433d3290eb45eb0d4c6ab1d8f13c",
   "kind": "extractive",
   "ctx_tokens": 2998,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The learning models used on the dataset include five feature engineering based machine learning classifiers (Na\u00efve Bayes, Logistic Regression, Support Vector Machine, Random Forests"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The learning models used on the dataset include five feature engineering based machine learning classifiers (Na\u00efve Bayes, Logistic Regression, Support Vector Machine, Random Forests",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The learning models used on the dataset include five feature engineering based machine learning classifiers (Na\u00efve Bayes, Logistic Regression, Support Vector Machine, Random Forests",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1808.10245",
   "qid": "4907096cf16d506937e592c50ae63b642da49052",
   "kind": "extractive",
   "ctx_tokens": 2998,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The authors provide two examples illustrating the context-dependent nature of online aggression:\n\n1. A tweet that uses vulgar language is labeled as \"abusive,\" but its meaning"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The authors provide two examples to illustrate the challenges posed by the context-dependent nature of online aggression. The first example involves a tweet labeled as \"abusive\" due",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The authors provide two examples illustrating the context-dependent nature of online aggression:\n\n1. A tweet that uses vulgar language is labeled as \"abusive,\" but its meaning",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1809.00530",
   "qid": "b46c0015a122ee5fb95c2a45691cb97f80de1bb6",
   "kind": "extractive",
   "ctx_tokens": 6810,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The model architecture includes a one-layer CNN structure as the feature encoder, followed by a fully connected layer with softmax activation as the sentiment classifier. The CNN encoder processes"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The model architecture includes a one-layer CNN structure for the feature encoder and a fully connected layer with softmax activation for the sentiment classifier. The CNN encoder processes the input",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The model architecture includes a one-layer CNN structure as the feature encoder, followed by a max-over-time pooling layer to obtain the final vector representation of the input document",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1809.00530",
   "qid": "5b7a4994bfdbf8882f391adf1cd2218dbc2255a0",
   "kind": "extractive",
   "ctx_tokens": 6810,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The baseline methods include:\n\n1. Naive: A non-domain-adaptive baseline with bag-of-words representations and SVM classifier trained on the source domain.\n2"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline methods include a non-domain-adaptive baseline with bag-of-words representations and SVM classifier (Naive), a state-of-the-art method based on discrete",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baseline methods include Naive, mSDA, NaiveNN, AuxNN, ADAN, MMD, DAS-EM, DAS-",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1809.00530",
   "qid": "9176d2ba1c638cdec334971c4c7f1bb959495a8e",
   "kind": "extractive",
   "ctx_tokens": 6810,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The source domain is Electronics (E) and the target domain is Beauty (BT).\n\nQuestion: How many positive and negative reviews are there in each domain of the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The source domain is E (Electronics) and the target domain is BT (Beauty).\n\nQuestion: How many positive and negative reviews are there in each domain?\n",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The source domain is Electronics (E), and the target domain is Beauty (BT).\n\nQuestion: How many positive and negative reviews are there in the training set of",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1809.00540",
   "qid": "2c78993524ca62bf1f525b60f2220a374d0e3535",
   "kind": "extractive",
   "ctx_tokens": 4283,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The datasets were adapted from a dataset constructed for the purpose of binary classification of joining cluster pairs, and were processed to include annotations of monolingual and crossling"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The datasets were adapted from a collection of articles annotated with monolingual and crosslingual cluster labels, specifically tailored for evaluating monolingual and crosslingual",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The datasets were adapted from a dataset constructed for the purpose of binary classification of joining cluster pairs. For the evaluation, a collection of articles was processed to include annotations",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1809.01202",
   "qid": "4cbe5a36b492b99f9f9fea8081fe4ba10a7a0e94",
   "kind": "extractive",
   "ctx_tokens": 5387,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They compared off-the-shelf PDTB parsers, linear SVM, RBF SVM, Random forest, and LSTM classifiers as baselines.\n\nQuestion: How did the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They considered off-the-shelf PDTB taggers as baselines for the evaluation of the causality prediction of their models.\n\nQuestion: How did the performance of",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They compared off-the-shelf PDTB parsers, linear SVM, RBF SVM, Random forest, and LSTM classifiers as baselines.\n\nQuestion: How did the",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1809.01202",
   "qid": "a4d115220438c0ded06a91ad62337061389a6747",
   "kind": "extractive",
   "ctx_tokens": 5387,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They considered Facebook status update messages as the source of their dataset for creating a causal explanation dataset.\n\nQuestion: How did they ensure the reliability of the labels for the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They considered Facebook status update messages as the source of their dataset.\n\nQuestion: How did they ensure the quality of their dataset?\nAnswer: They collected 3,",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They considered Facebook status update messages as the source of their dataset.\n\nQuestion: How did they ensure the quality of their dataset?\nAnswer: They ensured the quality of",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1809.01541",
   "qid": "5cb610d3d5d7d447b4cd5736d6a7d8262140af58",
   "kind": "extractive",
   "ctx_tokens": 3160,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They perform multilingual training by randomly alternating between languages for every new minibatch during training. They do not pass any information to the auxiliary decoder about the source language"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They perform multilingual training by randomly alternating between languages for every new minibatch. They do not pass any information to the auxiliary decoder about the source language of the",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 34
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Multilingual training involves randomly alternating between languages for every new minibatch during training. The system does not pass any information to the auxiliary decoder about the source language of",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 34
    }
   }
  },
  {
   "paper": "1809.01541",
   "qid": "b9d168da5321a7d7b812c52bb102a05210fe45bd",
   "kind": "yes_no",
   "ctx_tokens": 3160,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The provided baseline system uses an attention mechanism"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the model uses an attention mechanism",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 34
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the model has an attention mechanism",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 34
    }
   }
  },
  {
   "paper": "1809.01541",
   "qid": "0c234db3b380c27c4c70579a5d6948e1e3b24ff1",
   "kind": "extractive",
   "ctx_tokens": 3160,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The decoder has an LSTM architecture.\n\nQuestion: How many LSTM layers are there in the model?\nAnswer: There is one LSTM layer in the model.\n\nQuestion:"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The decoder has an LSTM architecture.\n\nQuestion: How many LSTM layers are there in the model?\nAnswer: There is one LSTM layer.\n\nQuestion: What is the",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 34
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The decoder has an LSTM architecture.\n\nQuestion: How many LSTM layers are there in the model?\nAnswer: There is one LSTM layer in the model.\n\nQuestion:",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 34
    }
   }
  },
  {
   "paper": "1809.01541",
   "qid": "fa527becb8e2551f4fd2ae840dbd4a68971349e0",
   "kind": "extractive",
   "ctx_tokens": 3160,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The encoder in the system is an LSTM (Long Short-Term Memory) network designed to encode the entire available context. Specifically, it encodes the context word"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The encoder has one LSTM layer.\n\nQuestion: How many epochs were the models trained for?\nAnswer: The models were trained for 50 epochs.\n\nQuestion:",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 34
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The encoder in the system is an LSTM (Long Short-Term Memory) network designed to encode the entire available context. Specifically, for the context encoding, a",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 34
    }
   }
  },
  {
   "paper": "1809.02279",
   "qid": "c35806cf68220b2b9bb082b62f493393b9bdff86",
   "kind": "extractive",
   "ctx_tokens": 4575,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Their best results on the benchmark datasets include achieving the new state-of-the-art accuracy of 87.0% on the SNLI dataset, matching the accuracy"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Their best results on the benchmark datasets include achieving the new state-of-the-art accuracy of 87.0% on the SNLI dataset, matching the accuracy",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Their best results on the benchmark datasets include achieving the new state-of-the-art accuracy of 87.0% on the SNLI dataset, matching the accuracy",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1809.02279",
   "qid": "f7d0fa52017a642a9f70091a252857fccca31f12",
   "kind": "extractive",
   "ctx_tokens": 4575,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baselines were models that used plain stacked LSTMs, models with different INLINEFORM0, models without INLINEFORM1, and models that integrated lower contexts"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baselines were models that used plain stacked LSTMs, without the additional components introduced in the proposed CAS-LSTM architecture.\n\nQuestion: How did the authors",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baselines were models that used plain stacked LSTMs, models with different INLINEFORM0, models without INLINEFORM1, and models that integrated lower contexts",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1809.02279",
   "qid": "01209a3bead7c87bcdc628be2a5a26b41abde9d1",
   "kind": "extractive",
   "ctx_tokens": 4575,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The SNLI, MultiNLI, Quora Question Pairs, and SST datasets were used.\n\nQuestion: What is the main difference between the proposed CAS-L"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The SNLI, MultiNLI, and Quora Question Pairs datasets were used.\n\nQuestion: What is the dimension of the encoder states used in the experiments",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The SNLI, MultiNLI, Quora Question Pairs, and SST datasets were used.\n\nQuestion: What is the dimension of the encoder states used in",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1809.03449",
   "qid": "8bb0011ad1d63996d5650770f3be18abdd9f7fc6",
   "kind": "yes_no",
   "ctx_tokens": 5789,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " No, they report results on a mult"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, they report results on a mult",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " No, they report results on a mult",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1809.03449",
   "qid": "b0dbe75047310fec4d4ce787be5c32935fc4e37b",
   "kind": "extractive",
   "ctx_tokens": 5789,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The authors examine a model's robustness to noise by evaluating its performance on adversarial sets, which contain passages with misleading sentences designed to distract MRC models."
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The authors evaluate the models' robustness to noise by testing them on adversarial sets, specifically the AddSent and AddOneSent sets from the SQuAD",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The authors examine a model's robustness to noise by evaluating its performance on adversarial sets, which contain passages with misleading sentences designed to distract MRC models.\n\n",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1809.03449",
   "qid": "d64383e39357bd4177b49c02eb48e12ba7ffd4fb",
   "kind": "extractive",
   "ctx_tokens": 5789,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " KAR is an end-to-end MRC (Machine Reading Comprehension) model.\n\nQuestion: How does KAR utilize general knowledge?\nAnswer: KAR"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " KAR is an end-to-end MRC model.\n\nQuestion: How does KAR differ from other MRC models in terms of utilizing knowledge?\nAnswer: K",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " KAR is an end-to-end MRC (Machine Reading Comprehension) model.\n\nQuestion: How does KAR use general knowledge?\nAnswer: KAR",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1809.03449",
   "qid": "52f9cd05d8312ae3c7a43689804bac63f7cac34b",
   "kind": "yes_no",
   "ctx_tokens": 5789,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, the authors hypothesize that humans"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the authors hypothesize that humans",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the authors hypothesize that humans",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1809.04267",
   "qid": "d9b6c61fc6d29ad399d27b931b6cb7b1117b314a",
   "kind": "extractive",
   "ctx_tokens": 5663,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " A question generation model is used to generate a question based on the semantics of a candidate answer in the context of knowledge-based machine reading comprehension.\n\nQuestion: How does"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " A question generation model is used to generate a question based on the semantics of a candidate answer.\n\nQuestion: How does the question generation model incorporate external knowledge?\nAnswer",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " A question generation model is used to generate a question based on the semantics of a candidate answer.\n\nQuestion: How does the QGNet model incorporate external knowledge bases",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1809.06537",
   "qid": "aa2948209cc33b071dbf294822e72bb136678345",
   "kind": "extractive",
   "ctx_tokens": 5581,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " On the constructed dataset, the experimental results show that the proposed AutoJudge model significantly outperforms all the baselines, including both RC models and other neural text"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " In experiments, the authors compare their model on divorce proceedings with various state-of-the-art baselines of various frameworks. The experimental results show that their model achieves considerable",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Their model, AutoJudge, achieved significant improvements over state-of-the-art models on the constructed dataset for divorce proceedings cases. Specifically, AutoJudge outperformed all",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1809.06537",
   "qid": "d9412dda3279729e95fcb35cbed09e61577a896e",
   "kind": "extractive",
   "ctx_tokens": 5581,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Precision, recall, F1 and accuracy are used as evaluation metrics.\n\nQuestion: How many cases were used for training, validation, and testing in the constructed dataset"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Precision, recall, F1 and accuracy are used for evaluation metrics.\n\nQuestion: How many cases were used for training, validation, and testing?\nAnswer: ",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics reported are precision, recall, F1, and accuracy.\n\nQuestion: How many cases were used for training, validation, and testing, respectively?\n",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1809.06537",
   "qid": "41b70699514703820435b00efbc3aac4dd67560a",
   "kind": "extractive",
   "ctx_tokens": 5581,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The dataset is about divorce proceedings.\n\nQuestion: How many cases were used for training, validation, and testing?\nAnswer: 10,000 cases"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " divorce proceedings\n\nQuestion: What is the AutoJudge model designed to do differently from previous models?\nAnswer: AutoJudge is designed to incorporate the reading mechanism and law",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The dataset is about divorce proceedings.\n\nQuestion: How many cases were used for training, validation, and testing?\nAnswer: 10,000 cases",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1809.06537",
   "qid": "e3c9e4bc7bb93461856e1f4354f33010bc7d28d5",
   "kind": "extractive",
   "ctx_tokens": 5581,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The state-of-the-art models include:\n\n1. An SVM with lexical features.\n2. A series of neural text classifiers, including attention-based methods and other methods"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The state-of-the-art models mentioned in the document are:\n\n1. SVM with lexical features\n2. Attention-based method\n3. CNN\n4. GR",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art models include r-net and AoA, which are the leading models on SQuAD leaderboard. They are implemented and trained as off-the",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1809.09194",
   "qid": "45e9533586199bde19313cd43b3d0ecadcaf7a33",
   "kind": "yes_no",
   "ctx_tokens": 2528,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, they use attention. Specifically,"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the Memory Generation Layer uses an",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, they use attention. Specifically,",
     "achieved_ratio": 0.4989,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1809.09194",
   "qid": "a5e49cdb91d9fd0ca625cc1ede236d3d4672403c",
   "kind": "extractive",
   "ctx_tokens": 2528,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The span detector in the model uses a multi-turn answer module. Specifically, at each time step \\( t \\) in the range of \\( [1, T"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The span detector in the model uses a multi-turn answer module. Specifically, at each time step \\( t \\) in the range of \\( [1, T",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The span detector in the model uses a multi-turn answer module. Specifically, at time step \\( t \\) in the range of \\( [1, T]",
     "achieved_ratio": 0.4989,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1810.04428",
   "qid": "2c6b50877133a499502feb79a682f4023ddab63e",
   "kind": "extractive",
   "ctx_tokens": 3311,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The paper focuses on English, specifically comparing ordinary and simplified English sentences, utilizing resources like the English Wikipedia and Simple English Wikipedia.\n\nQuestion: What is the main challenge"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " This paper focuses on English, specifically comparing ordinary English Wikipedia articles with their simplified versions from Simple English Wikipedia.\n\nQuestion: Can you explain the difference between text simplification",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " This paper focuses on English language, specifically dealing with text simplification between ordinary and simplified versions of English sentences.\n\nQuestion: What datasets are used in the experiments,",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1810.04428",
   "qid": "f651cd144b7749e82aa1374779700812f64c8799",
   "kind": "extractive",
   "ctx_tokens": 3311,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They used three metrics for evaluating text simplification: BLEU, FKGL, and SARI. Additionally, they included human evaluation using a metric called Simp"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They used four evaluation metrics: BLEU, FKGL, SARI, and Simplicity.\n\nQuestion: Can you explain how the BLEU metric works in",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They used four evaluation metrics: BLEU, FKGL, SARI, and Simplicity.\n\nQuestion: Which model showed the best performance according to the BLE",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1810.04428",
   "qid": "4625cfba3083346a96e573af5464bc26c34ec943",
   "kind": "extractive",
   "ctx_tokens": 3311,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Their model improved by 2.11 BLEU, 1.7 FKGL and 1.07 SARI compared to the baseline NMT"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Their model improved by 2.11 BLEU, 1.7 FKGL and 1.07 SARI compared to the baseline NMT",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Their model improved by 2.11 BLEU, 1.7 FKGL and 1.07 SARI compared to the baseline NMT",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1810.04428",
   "qid": "326588b1de9ba0fd049ab37c907e6e5413e14acd",
   "kind": "extractive",
   "ctx_tokens": 3311,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They compared their method with the following state-of-the-art methods:\n\n1. PBMT-R: A phrase-based method with a reranking post-processing step.\n2"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They compared their method with the following state-of-the-art methods:\n\n1. PBMT-R (Phrase-Based Machine Translation with a reranking post-processing step)\n2",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They compared their method with the following state-of-the-art methods:\n\n1. PBMT-R (Phrase-Based Machine Translation with Reranking)\n2. Hybrid (",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1810.04635",
   "qid": "e0122fc7b0143d5cbcda2120be87a012fb987627",
   "kind": "extractive",
   "ctx_tokens": 4437,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Their proposed model, MDRE, achieves the state-of-the-art performance with a WAP value of 0.718, outperforming previous best"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Their model outperforms the state-of-the-art results by achieving a weighted average precision (WAP) value of 0.718, whereas the",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Their model outperforms the state-of-the-art results by achieving a weighted average precision (WAP) value of 0.718, whereas the",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1810.04635",
   "qid": "5da26954fbcd3cf6a7dba9f8b3c9a4b0391f67d4",
   "kind": "extractive",
   "ctx_tokens": 4437,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They combine audio and text sequences in their RNNs by encoding them separately using two different RNNs (audio-RNN and text-RNN). The audio"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They encode the audio and text sequences independently using two separate RNNs, and then concatenate the final hidden states of these RNNs to form a multimodal",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They combine audio and text sequences by encoding them separately using two RNNs (audio-RNN and text-RNN), and then concatenating the final hidden states",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1810.05241",
   "qid": "1e4dbfc556cf237accb8b370de2f164fa723687b",
   "kind": "extractive",
   "ctx_tokens": 6247,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Keyphrase diversity is measured using two metrics: one quantitative and one qualitative. Quantitatively, the average number of unique predictions is calculated. Qualitatively,"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Keyphrase diversity is measured through the introduction of two new metrics: F@n@k and F@n@k+. These metrics consider the variable number of",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Keyphrase diversity is measured through two metrics: one quantitative, which calculates the average unique predictions produced by the models, and one qualitative, which involves unsupervised",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1810.05241",
   "qid": "f1e90a553a4185a4b0299bd179f4f156df798bce",
   "kind": "extractive",
   "ctx_tokens": 6247,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The baselines included four non-neural extractive models and CopyRNN BIBREF0 as baselines.\n\nQuestion: How does the proposed model perform compared"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baselines included four non-neural extractive models and CopyRNN, a neural-based model. Specifically, the non-neural models were KEA and",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baselines included four non-neural extractive models and CopyRNN.\n\nQuestion: How does the proposed model perform compared to the baselines on the KP",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1810.05241",
   "qid": "19b7312cfdddb02c3d4eaa40301a67143a72a35a",
   "kind": "extractive",
   "ctx_tokens": 6247,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Two new metrics are proposed: F INLINEFORM0 @ INLINEFORM1 and F INLINEFORM2 @ INLINEFORM3.\n\nQuestion: How does the proposed model perform"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The two new metrics proposed are F INLINEFORM0 @ INLINEFORM1 and F INLINEFORM2 @ INLINEFORM3 (Section SECREF4 ).\n\nQuestion: How",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Two new metrics are proposed: F INLINEFORM7 @ INLINEFORM8 and F INLINEFORM3 @ INLINEFORM4.\n\nQuestion: How does the proposed model perform",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1810.08699",
   "qid": "18c5d366b1da8447b5404eab71f4cc658ba12e6f",
   "kind": "extractive",
   "ctx_tokens": 4208,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The named entity recognition (NER) models evaluated in the study included:\n\n1. Stanford NER\n2. spaCy 2.0\n3. A"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The named entity recognition (NER) models evaluated in the study included:\n\n1. Stanford NER\n2. spaCy 2.0\n3. A",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The named entity recognition (NER) models evaluated in the study included:\n\n1. Stanford NER\n2. spaCy 2.0\n3. A",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1810.08699",
   "qid": "b5e4866f0685299f1d7af267bbcc4afe2aab806f",
   "kind": "extractive",
   "ctx_tokens": 4208,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The news sentences come from ilur.am.\n\nQuestion: What is the size of the gold-standard test corpus in terms of tokens?\nAnswer: The gold-standard test"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The news sentences come from ilur.am.\n\nQuestion: How many sentences were manually annotated for the gold-standard dataset?\nAnswer: 2566 sentences were",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The news sentences come from ilur.am.\n\nQuestion: What is the size of the manually annotated gold dataset in terms of tokens?\nAnswer: The manually annotated gold",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1810.08699",
   "qid": "1f085b9bb7bfd0d6c8cba1a9d73f08fcf2da7590",
   "kind": "yes_no",
   "ctx_tokens": 4208,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " No, they did not use a crowds"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, they did not use a crowds",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " No, they did not use a crowds",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1810.12085",
   "qid": "c2cb6c4500d9e02fc9a1bdffd22c3df69655189f",
   "kind": "yes_no",
   "ctx_tokens": 3999,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The provided text does not mention any comparison"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, the paper did not compare with",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " No, the paper did not compare with",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1810.12085",
   "qid": "c571deefe93f0a41b60f9886db119947648e967c",
   "kind": "extractive",
   "ctx_tokens": 3999,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The research used the MIMIC-III dataset, which is a freely available, deidentified database containing electronic health records of patients admitted to an Intensive Care"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The study utilized the MIMIC-III database, which is a freely available, deidentified repository containing electronic health records of patients admitted to an Intensive Care",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The work used the MIMIC-III dataset, which contains electronic health records of patients admitted to an Intensive Care Unit (ICU) at Beth Israel",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1810.12091",
   "qid": "9b4dc790e4ff49562992aae4fad3a38621fadd8b",
   "kind": "extractive",
   "ctx_tokens": 6220,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The existing approaches mentioned in the document include:\n\n1. Using Flickr for modeling urban environments, such as identifying points-of-interest and creating itineraries.\n2."
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Existing approaches include using word embedding models to learn representations of Points-of-Interest (POIs) for predicting user visits, combining word embedding models with geographic coordinates,",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Existing approaches include using Flickr for modeling urban environments, such as identifying points-of-interest and creating itineraries, and using Flickr tags to capture valuable ecological information as",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "1810.12091",
   "qid": "a1dac888f63c9efaf159d9bdfde7c938636f07b1",
   "kind": "extractive",
   "ctx_tokens": 6220,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The paper uses a dataset of 70 million geolocated Flickr photos with coordinates in Europe, all uploaded before the end of September 201"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset used in this paper includes nine numerical features (latitude, longitude, elevation, population, and five climate-related features) and 180 categorical features",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The paper uses a dataset of 70 million geolocated Flickr photos with coordinates in Europe, all uploaded before the end of September 201",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "1810.12196",
   "qid": "b962cc817a4baf6c56150f0d97097f18ad6cd9ed",
   "kind": "extractive",
   "ctx_tokens": 4915,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The questions in the dataset are natural language questions that are designed to challenge the model's understanding of the reviews. They are divided into 8 groups, each corresponding"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The questions in the dataset are natural language questions that are designed to challenge the model's understanding of the reviews. They are divided into 8 groups, each requiring",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The dataset contains natural language questions that are designed to challenge the model's understanding of the reviews, requiring different levels of comprehension and reasoning skills. These questions are grouped",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1810.12196",
   "qid": "fb5fb11e7d01b9f9efe3db3417b8faf4f8d6931f",
   "kind": "extractive",
   "ctx_tokens": 4915,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The paper presents four baselines:\n1. Logistic regression\n2. LSTM\n3. End-to-end memory networks (MemN2N)\n4. Deep"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Four baselines are presented:\n\n1. Logistic regression\n2. LSTM\n3. End-to-end memory networks (MemN2N)\n4. Deep project",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The paper presents four baselines:\n1. Logistic regression\n2. LSTM (Long Short-Term Memory)\n3. End-to-end memory networks (MemN",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1810.12196",
   "qid": "52f8a3e3cd5d42126b5307adc740b71510a6bdf5",
   "kind": "extractive",
   "ctx_tokens": 4915,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Eight tasks were evaluated, each requiring a different competency to be answered. These tasks include detecting if an aspect is mentioned in a review, predicting the exact rating of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The tasks evaluated include detecting if an aspect is mentioned in a review, predicting the exact rating of an aspect, predicting the polarity of an aspect, predicting the best",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The 4 models were evaluated on the entire set of tasks in the ReviewQA dataset, which includes 8 different reasoning tasks.\n\nQuestion: How did the models",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1810.12196",
   "qid": "2236386729105f5cf42f73cc055ce3acdea2d452",
   "kind": "extractive",
   "ctx_tokens": 4915,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The reviews are in English.\n\nQuestion: How many aspects can be rated in a review according to the dataset?\nAnswer: According to the dataset, reviews can be"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The reviews are in English.\n\nQuestion: How many aspects can be rated in a review?\nAnswer: Up to 7 aspects can be rated in a review,",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The reviews are in English.\n\nQuestion: How many reviews were sampled for the dataset?\nAnswer: 100,000 reviews were sampled for the",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1811.00147",
   "qid": "b06512c17d99f9339ffdab12cedbc63501ff527e",
   "kind": "yes_no",
   "ctx_tokens": 6315,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " No fine-tuning is required to incorporate"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, fine-tuning is not required",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " No fine-tuning is required to incorporate",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1811.00147",
   "qid": "fd8e23947095fe2230ffe1a478945829b09c8c95",
   "kind": "yes_no",
   "ctx_tokens": 6315,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Meaningful chains in the graph are not"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Meaningful chains in the graph are selected",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Meaningful chains in the graph are not",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1811.00383",
   "qid": "a313e98994fc039a82aa2447c411dda92c65a470",
   "kind": "extractive",
   "ctx_tokens": 3058,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Before reordering, they translate each word in the source language into English using a bilingual dictionary (Google Translate word translation in their case).\n\nQuestion: What is the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Before reordering, they translate each word in the source language into English using a bilingual dictionary. This step is necessary because the reordering rules are designed for English",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 19
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Before reordering, they translate each word in the source language into English using a bilingual dictionary (Google Translate word translation in their case).\n\nQuestion: What is the",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 19
    }
   }
  },
  {
   "paper": "1811.00383",
   "qid": "7e62a53823aba08bc26b2812db016f5ce6159565",
   "kind": "extractive",
   "ctx_tokens": 3058,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They experiment with the following datasets:\n\n1. IITB English-Hindi parallel corpus (5,000 sentences from the training set)\n2. I"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They experiment with the IITB English-Hindi parallel corpus and the ILCI (Indian Language Corpora Initiative) multilingual parallel corpus. Specifically, the",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 19
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They experiment with the IITB English-Hindi parallel corpus and the ILCI (Indian Language Corpora Initiative) multilingual parallel corpus for training the English",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 19
    }
   }
  },
  {
   "paper": "1811.05711",
   "qid": "0689904db9b00a814e3109fb1698086370a28fa2",
   "kind": "extractive",
   "ctx_tokens": 11422,
   "score_secs": 2.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The text embedding methodology used is paragraph vectors (Doc2Vec), specifically the Distributed Bag of Words (DBOW) variant.\n\nQuestion: How does the MST-k"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The text embedding methodologies used are paragraph vectors (Doc2Vec) and bag-of-words (BoW).\n\nQuestion: How does the MST-kNN graph construction",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 21
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The text embedding methodology used is paragraph vectors (Doc2Vec), specifically the Distributed Bag of Words (DBOW) variant.\n\nQuestion: How is the similarity matrix",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 21
    }
   }
  },
  {
   "paper": "1811.08603",
   "qid": "bb3267c3f0a12d8014d51105de5d81686afe5f1b",
   "kind": "extractive",
   "ctx_tokens": 5841,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They use the following five datasets:\n1. CoNLL-YAGO\n2. TAC2010\n3. ACE2004\n"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They use five datasets: CoNLL-YAGO, TAC2010, ACE2004, AQUAINT, and WW.\n\n",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 7
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They use the following five datasets:\n1. CoNLL-YAGO\n2. TAC2010\n3. ACE2004\n",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 7
    }
   }
  },
  {
   "paper": "1811.08603",
   "qid": "114934e1a1e818630ff33ac5c4cd4be6c6f75bb2",
   "kind": "extractive",
   "ctx_tokens": 5841,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The NCEL approach is quite effective, as evidenced by its superior performance across five different datasets compared to state-of-the-art collective entity linking methods. Specifically, N"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Their NCEL approach outperforms the state-of-the-art collective methods across five different datasets, demonstrating good generalization ability even in challenging cases like the \"hard",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 7
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The NCEL approach is highly effective, as evidenced by its superior performance across five different datasets compared to state-of-the-art collective entity linking methods. Specifically, N",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 7
    }
   }
  },
  {
   "paper": "1812.06864",
   "qid": "70e9210fe64f8d71334e5107732d764332a81cb1",
   "kind": "extractive",
   "ctx_tokens": 2857,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The current best model on WSJ, an HMM-based system, achieves a WER of 5.0% on nov92. The state-of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The current best model trained on this dataset is an HMM-based system which uses a combination of convolutional, recurrent and fully connected layers, as well as speaker",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 7
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The current best model trained on the WSJ dataset is an HMM-based system which uses a combination of convolutional, recurrent and fully connected layers, as well",
     "achieved_ratio": 0.4991,
     "protected_prefix_tokens": 7
    }
   }
  },
  {
   "paper": "1901.01010",
   "qid": "12f7fac818f0006cf33269c9eafd41bbb8979a48",
   "kind": "extractive",
   "ctx_tokens": 5765,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They use a joint model that combines a bi-directional LSTM (biLSTM) for generating textual embeddings and Inception for generating visual embeddings.\n\nQuestion: How"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They use a joint model that combines a visual model based on Inception V3 and a textual model based on a hierarchical biLSTM.\n\nQuestion: How do",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They use a joint model that combines a bi-directional LSTM (biLSTM) for textual features and Inception for visual features.\n\nQuestion: How do they",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1901.01010",
   "qid": "1097768b89f8bd28d6ef6443c94feb04c1a1318e",
   "kind": "yes_no",
   "ctx_tokens": 5765,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " No, the methods that work best on"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, the methods that work best differ",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " No, the methods that work best on",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1901.01010",
   "qid": "c9bc6f53b941863e801280343afa14248521ce43",
   "kind": "extractive",
   "ctx_tokens": 5765,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They use English Wikipedia.\n\nQuestion: How many classes are there in the Wikipedia dataset, and what are they?\nAnswer: The Wikipedia dataset consists of articles from English"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The Wikipedia dataset uses English language Wikipedia articles, and the arXiv dataset includes articles from the Computer Science (cs) category, specifically in the subcategories of",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They use English Wikipedia.\n\nQuestion: How many classes are there for the quality of Wikipedia articles, and what are they?\nAnswer: There are six quality classes for",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1901.01010",
   "qid": "71a0c4f19be4ce1b1bae58a6e8f2a586e125d074",
   "kind": "extractive",
   "ctx_tokens": 5765,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They obtain the quality class labels for Wikipedia articles from the Wikipedia community, where the labels are assigned by Wikipedia reviewers or any registered user through discussion on the article's"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Wikipedia articles receive quality class labels assigned by the Wikipedia community, which are used as ground truth. For the arXiv dataset, a paper is considered accepted if",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They obtain the ground truth quality judgments from the Wikipedia community for the Wikipedia dataset, and from the arXiv repository and DBLP database for the arXiv",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1901.05287",
   "qid": "d27438b11bc70e706431dda0af2b1c0b0d209f96",
   "kind": "yes_no",
   "ctx_tokens": 2042,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, the tasks were evaluated in previous"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the tasks were evaluated in previous",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the tasks were evaluated in previous",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1901.08079",
   "qid": "d98847340e46ffe381992f1a594e75d3fb8d385e",
   "kind": "extractive",
   "ctx_tokens": 10327,
   "score_secs": 2.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Machine learning methods used for RQE include Logistic Regression, while deep learning methods include a neural network model consisting of three 600d ReLU layers."
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Two methods are used for RQE - a deep learning model with GloVe word embeddings and a logistic regression classifier. The deep learning model achieved better results on three",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Machine learning methods used for RQE include Logistic Regression, while deep learning methods include a neural network model consisting of three 600d ReLU layers.",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1901.10133",
   "qid": "68cd8433a75eee7d100dbbfedebbf53873a21720",
   "kind": "yes_no",
   "ctx_tokens": 1568,
   "score_secs": 0.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Based on the information provided in the paper"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Based on the information provided in the text",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 7
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Based on the information provided in the paper",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 7
    }
   }
  },
  {
   "paper": "1902.09243",
   "qid": "c1c44fd96c3fa6e16949ae8fa453e511c6435c68",
   "kind": "extractive",
   "ctx_tokens": 5800,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Masking words in the decoder is helpful because it allows the model to generate each word of the summary considering both sides' context information. By masking each word of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Masking each word in the summary draft one by one before feeding it to BERT helps the decoder receive a more complete and consistent input sequence. This is beneficial",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Masking words in the decoder helps by providing a more complete input sequence that is consistent with the pre-training process of contextualized language models like BERT. This",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1902.09243",
   "qid": "d28d86524292506d4b24ae2d486725a6d57a3db3",
   "kind": "extractive",
   "ctx_tokens": 5800,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The highest performing model on the CNN/Daily Mail dataset achieves an average ROUGE score of 33.33 across ROUGE-1, ROUGE"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The highest performing model on the CNN/Daily Mail dataset achieves an average ROUGE score of 33.33 across ROUGE-1, ROUGE",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The highest performing model on the CNN/Daily Mail dataset achieves an average ROUGE score of 33.33 across ROUGE-1, ROUGE",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1902.09243",
   "qid": "feafcc1c4026d7f55a2c8ce7850d7e12030b5c22",
   "kind": "extractive",
   "ctx_tokens": 5800,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The model is trained end-to-end. Specifically, the training involves two main processes: the draft generation process and the refine process. During training, the objective of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The model is trained end-to-end using an objective that combines both the maximum likelihood objective and a reinforcement learning (RL) objective. Specifically, during training, the",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Yes, the model is trained end-to-end. The training process involves jointly training the two processes (draft generation and refinement) using \"teacher-forcing\" algorithm",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1902.09666",
   "qid": "8c852fc29bda014d28c3ee5b5a7e449ab9152d35",
   "kind": "extractive",
   "ctx_tokens": 3172,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The experiments use a linear SVM trained on word unigrams, a bidirectional Long Short-Term-Memory (BiLSTM) model, and a Convolution"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " In the experiment, three models are used: a linear SVM trained on word unigrams, a bidirectional Long Short-Term-Memory (BiLSTM)",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The experiments use a linear SVM trained on word unigrams, a bidirectional Long Short-Term-Memory (BiLSTM) model, and a Convolution",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1902.09666",
   "qid": "682e26262abba473412f68cbeb5f69aa3b9968d7",
   "kind": "extractive",
   "ctx_tokens": 3172,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " This dataset differs from pre-existing ones in that it uses a hierarchical three-level annotation model to distinguish between whether language is offensive or not (A), the type ("
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " This dataset differs from pre-existing ones in that it uses a hierarchical annotation model to distinguish between whether language is offensive or not (A), the type (B)",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " This dataset differs from pre-existing ones in that it uses a hierarchical three-level annotation model to distinguish between whether language is offensive or not (A), the type (",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1902.09666",
   "qid": "5daeb8d4d6f3b8543ec6309a7a35523e160437eb",
   "kind": "extractive",
   "ctx_tokens": 3172,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The tweets in the OLID dataset are in English.\n\nQuestion: How was the initial set of 300 tweets selected for trial annotation?\nAnswer: The"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The tweets in the OLID dataset are in English.\n\nQuestion: How was the dataset collected?\nAnswer: The dataset was collected from Twitter by searching for keywords and",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The tweets in the OLID dataset are in English.\n\nQuestion: How was the initial set of 300 tweets selected for trial annotation?\nAnswer: The",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1902.09666",
   "qid": "d015faf0f8dcf2e15c1690bbbe2bf1e7e0ce3751",
   "kind": "extractive",
   "ctx_tokens": 3172,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The paper explores several kinds of offensive content, including targeted and untargeted insults and threats, and identifies the target of these offensive messages as either an individual,"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The paper explores offensive content in social media, specifically focusing on identifying the type and target of offensive messages. It distinguishes between offensive (OFF) and non-off",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The paper explores offensive content in social media, specifically focusing on identifying the type and target of offensive messages, which includes insults, threats, and profanity.\n\nQuestion",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1903.03530",
   "qid": "1b1a30e9e68a9ae76af467e60cefb180d135e285",
   "kind": "extractive",
   "ctx_tokens": 4707,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Their created dataset comprises a total of 353 conversations from 40 speakers, including 11 nurses, 16 patients, and 1"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Their created dataset comprises a total of 353 conversations from 40 speakers.\n\nQuestion: What are the five attributes defined for characterizing the answer types",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Their created dataset comprises a total of 353 conversations from 40 speakers, including 11 nurses, 16 patients, and 1",
     "achieved_ratio": 0.4991,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1903.03530",
   "qid": "2c85865a65acd429508f50b5e4db9674813d67f2",
   "kind": "extractive",
   "ctx_tokens": 4707,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They start with recordings of nurse-initiated telephone conversations for congestive heart failure patients undergoing telemonitoring, post-discharge from the hospital.\n\nQuestion: What are"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They start with recordings of nurse-initiated telephone conversations for congestive heart failure patients undergoing telemonitoring, post-discharge from the hospital.\n\nQuestion: How many",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They start with recordings of nurse-initiated telephone conversations for congestive heart failure patients undergoing telemonitoring, post-discharge from the hospital.\n\nQuestion: What are",
     "achieved_ratio": 0.4991,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1903.03530",
   "qid": "73a7acf33b26f5e9475ee975ba00d14fd06f170f",
   "kind": "extractive",
   "ctx_tokens": 4707,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They create labels for five attributes to characterize the answer types, including the time the patient has been experiencing the symptom, activities that trigger the symptom, the extent of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They create labels for symptoms and their corresponding attributes, including the time of symptom experience, activities that trigger the symptom, the extent of seriousness, the frequency of occurrence",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They create labels for five attributes that specify certain details of clinical significance, including the time the patient has been experiencing the symptom, activities that trigger the symptom, the",
     "achieved_ratio": 0.4991,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1903.03530",
   "qid": "dd53baf26dad3d74872f2d8956c9119a27269bd5",
   "kind": "extractive",
   "ctx_tokens": 4707,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They held out the Base Set (1,264 samples) from the simulated data for testing.\n\nQuestion: What is the purpose of the Augmented Set"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They held out 1,264 samples from the simulated data to create their base test set.\n\nQuestion: What is the purpose of the Augmented Set",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They held out the Base Set (1,264 samples) from the simulated data for testing.\n\nQuestion: What is the purpose of the Augmented Set",
     "achieved_ratio": 0.4991,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1903.09722",
   "qid": "ab0fd94dfc291cf3e54e9b7a7f78b852ddc1a797",
   "kind": "extractive",
   "ctx_tokens": 2747,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The previous state-of-the-art in summarization, as mentioned in the paper, is the method described in BIBREF26, which uses a task-specific"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The previous state-of-the-art in summarization is not explicitly mentioned in the provided document.\n\nQuestion: How does the document suggest improving the decoder with pre-trained representations",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The previous state-of-the-art in summarization, as mentioned in the paper, is the method described in BIBREF26, which uses a task-specific",
     "achieved_ratio": 0.4991,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1903.09722",
   "qid": "6ca938324dc7e1742a840d0a54dc13cc207394a1",
   "kind": "extractive",
   "ctx_tokens": 2747,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They use the CNN/DailyMail dataset for abstractive summarization.\n\nQuestion: How many sentence pairs are in the WMT'18 English-German"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They use the CNN/DailyMail dataset for abstractive summarization.\n\nQuestion: How many sentence pairs are in the WMT'18 English-German",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They use the CNN/DailyMail dataset for abstractive summarization.\n\nQuestion: How many sentence pairs are in the WMT'18 English-German",
     "achieved_ratio": 0.4991,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1903.09722",
   "qid": "4fa6fbb9df1a4c32583d4ef70d2b29ece4b3d802",
   "kind": "extractive",
   "ctx_tokens": 2747,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They compare to a task-specific architecture used in BIBREF26, which uses a different approach compared to their generic sequence to sequence baseline.\n\nQuestion: How"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They compare to a task-specific architecture used in BIBREF26.\n\nQuestion: How do the pre-trained representations affect the training and inference times?\nAnswer:",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They compare to a task-specific architecture used in BIBREF26, which is different from their generic sequence to sequence baseline.\n\nQuestion: How do the authors",
     "achieved_ratio": 0.4991,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1903.09722",
   "qid": "4d47bef19afd70c10bbceafd1846516546641a2f",
   "kind": "extractive",
   "ctx_tokens": 2747,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Two types of architectures are considered: a bi-directional language model to augment the sequence to sequence encoder and a uni-directional model to augment the decoder.\n\nQuestion"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Two types of architectures are considered: a bi-directional language model to augment the sequence to sequence encoder and a uni-directional model to augment the decoder.\n\nQuestion",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Two types of architectures are considered: a bi-directional language model to augment the sequence to sequence encoder and a uni-directional model to augment the decoder.\n\nQuestion",
     "achieved_ratio": 0.4991,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1903.11283",
   "qid": "b6f466e0fdcb310ecd212fd90396d9d13e0c0504",
   "kind": "extractive",
   "ctx_tokens": 6365,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The data is cleaned before being used for training, but it is not guaranteed that all errors are removed.\nQuestion: Can you explain the process of cleaning the data"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They introduce errors in the data.\nQuestion: Is the data cleaned before training the model?\nAnswer: After rudimentary cleaning, the data is used for training the",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The data is cleaned and preprocessed, but it does not contain any specific errors introduced for the purpose of the experiments.\nQuestion: Can you explain the process of",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1903.11283",
   "qid": "62ea141d0fb342dfb97c69b49d1c978665b93b3c",
   "kind": "extractive",
   "ctx_tokens": 6365,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Their model is more reliable for spelling, word order and grammatical errors.\n\nQuestion: How does the model handle lexical choice errors?\nAnswer: The model is less"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Their model is more reliable for spelling, word order and grammatical errors.\n\nQuestion: Can you give an example of a sentence that was corrected by the model?\n",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Their model is more reliable for spelling, word order and grammatical errors.\n\nQuestion: How does the model handle lexical choice errors?\nAnswer: The model is less",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1903.11437",
   "qid": "d9980676a83295dda37c20cfd5d58e574d0a4859",
   "kind": "extractive",
   "ctx_tokens": 5677,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The paper introduces new data simulation techniques, specifically using a copy of the target, adding noise to it, and using Generative Adversarial Networks (GANs"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The document introduces new data simulation techniques including:\n\n1. **Copy**: Involves using a mere copy of the target sentences as the source, with preprocessing to",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The paper introduces new data simulation techniques, including:\n\n1. Copying the target sentences into the source (copy setup).\n2. Copying the target sentences with",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1903.11437",
   "qid": "9225b651e0fed28d4b6261a9f6b443b52597e401",
   "kind": "extractive",
   "ctx_tokens": 5677,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The document does not explicitly provide a detailed explanation for why back-translation is effective. However, it does suggest that the effectiveness of back-translation is confirmed by"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Their findings confirm that back-translation is very effective, and they provide new explanations as to why this is the case. Specifically, they highlight that the quality of",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly provide a detailed explanation for why back-translation is effective. However, it does suggest that the quality of the back-translation matters,",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1903.11437",
   "qid": "565189b672efee01d22f4fc6b73cd5287b2ee72c",
   "kind": "extractive",
   "ctx_tokens": 5677,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The dataset used is the Europarl corpus for the English-German and English-French translation directions.\n\nQuestion: what is the baseline system's performance on the in"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The Europarl corpus is used for the in-domain training data for both English-German and English-French translation directions. For French, additional data includes News-",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The dataset used includes the Europarl corpus for both English-German and English-French translations, and additional monolingual data for fine-tuning and comparison.\n\n",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1903.11437",
   "qid": "7b9ca0e67e394f1674f0bcf1c53dfc2d474f8613",
   "kind": "extractive",
   "ctx_tokens": 5677,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The data is in English.\n\nQuestion: How many sentences are used for training the baseline NMT system?\nAnswer: The baseline NMT system is trained on "
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The data is in English.\n\nQuestion: How many sentences are used in the baseline NMT system for the English to French translation?\nAnswer: The baseline NMT",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The data is in English.\n\nQuestion: How many sentences are used for training the baseline NMT system?\nAnswer: The baseline NMT system is trained on ",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1904.01548",
   "qid": "bd6dc38a9ac8d329114172194b0820766458dacc",
   "kind": "extractive",
   "ctx_tokens": 2606,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The datasets used in this work come from BIBREF0, which includes ERP data recorded while participants read a passage of text.\n\nQuestion: How does the study"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The datasets used include ERP components from BIBREF0, eye-tracking data, self-paced reading time data, and a chapter of Harry Potter and the Sorcerer",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The datasets used in this work come from BIBREF0, which includes ERP data recorded while participants read a passage of text.\n\nQuestion: How do the authors",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "1904.04358",
   "qid": "7ae38f51243cb80b16a1df14872b72a1f8a2048f",
   "kind": "extractive",
   "ctx_tokens": 3434,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They demonstrate that the speech imagery EEG possesses significant discriminative information about the intended articulatory movements responsible for speech by achieving an average accuracy of 77.9"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They demonstrate that this type of EEG has discriminative information about the intended articulatory movements responsible for speech by achieving an average accuracy of 77.9%",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They demonstrate this by showing that their model achieves a significant improvement in classification accuracy over previous methods, indicating that the EEG data contains discriminative information about the intended artic",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1904.04358",
   "qid": "deb89bca0925657e0f91ab5daca78b9e548de2bd",
   "kind": "extractive",
   "ctx_tokens": 3434,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The five different binary classification tasks are:\n1. Presence/Absence of Consonants\n2. Phonemic Nasal\n3. Bilabial\n"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The five different binary classification tasks are presence/absence of consonants, phonemic nasal, bilabial, high-front vowels, and high-back vowels.\n\n",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The five different binary classification tasks are:\n1. Presence/Absence of Consonants\n2. Phonemic Nasal\n3. Bilabial\n",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1904.04358",
   "qid": "9c33b340aefbc1f15b6eb6fb3e23ee615ce5b570",
   "kind": "extractive",
   "ctx_tokens": 3434,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The spatial aspect of the EEG signal was computed by first rejecting channels with significantly lower cross-covariance than auto-covariance values, after calculating the channel cross"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The spatial aspect of the EEG signal was computed by first rejecting the channels which had significantly lower cross-covariance than auto-covariance values, and then using",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The spatial aspect of the EEG signal was computed by first rejecting channels with significantly lower cross-covariance than auto-covariance values and then computing the channel cross",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1904.04358",
   "qid": "e6583c60b13b87fc37af75ffc975e7e316d4f4e0",
   "kind": "extractive",
   "ctx_tokens": 3434,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The subjects were presented with stimuli corresponding to 7 phonemic/syllabic prompts ( /iy/, /piy/, /tiy/, /diy/,"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The subjects were presented with multimodal data for stimulus-based, imagined, and articulated speech states.\n\nQuestion: How many participants were involved in the study, and how",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The subjects were presented with stimuli corresponding to 7 phonemic/syllabic and 4 word prompts to elicit event-related responses.\n\nQuestion: How many participants",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1904.07904",
   "qid": "9b97805a0c093df405391a85e4d3ab447671c86a",
   "kind": "extractive",
   "ctx_tokens": 3195,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The performance was evaluated using the Exact Match (EM) and Macro-averaged F1 scores (F1) between the predicted text answer and the ground-tr"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics used were Exact Match (EM) and Macro-averaged F1 scores (F1).\n\nQuestion: Which QA model was chosen for the experiments",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 23
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The performance was evaluated using the Exact Match (EM) and Macro-averaged F1 scores (F1) between the predicted text answer and the ground-tr",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 23
    }
   }
  },
  {
   "paper": "1904.07904",
   "qid": "7ee5c45b127fb284a4a9e72bb9b980a602f7445a",
   "kind": "extractive",
   "ctx_tokens": 3195,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The previous best model, trained on S-SQuAD, achieved an EM score that was outperformed by the proposed model by 2%.\n\nQuestion: How"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The previous best model was trained on S-SQuAD BIBREF5 by using Dr.QA BIBREF20.\n\nQuestion: How does the proposed",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 23
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The previous best model, trained on S-SQuAD, achieved an EM score of 72% and a F1 score of 55%.\n\nQuestion",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 23
    }
   }
  },
  {
   "paper": "1904.07904",
   "qid": "ddf5e1f600b9ce2e8f63213982ef4209bab01fd8",
   "kind": "extractive",
   "ctx_tokens": 3195,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They used Spoken-SQuAD for evaluation, specifically the Spoken-SQuAD testing set.\n\nQuestion: What is the main difference between the source and target"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They evaluated the performance on the Spoken-SQuAD testing set.\n\nQuestion: How does the proposed model perform compared to the previous best model?\nAnswer: The",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 23
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They used Spoken-SQuAD for evaluation, specifically the Spoken-SQuAD testing set.\n\nQuestion: What is the difference between the source domain and the",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 23
    }
   }
  },
  {
   "paper": "1904.09535",
   "qid": "b1cf5739467ba90059add58d11b73d075a11ec86",
   "kind": "yes_no",
   "ctx_tokens": 2467,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " No, they report results on multiple languages"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, they tested on multiple languages and",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " No, they report results on multiple languages",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1904.09535",
   "qid": "2ea4347f1992b0b3958c4844681ff0fe4d0dd1dd",
   "kind": "extractive",
   "ctx_tokens": 2467,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The following neural network modules are included in NeuronBlocks:\n\n1. Embedding Layer: Word/character embedding and extra handcrafted feature embedding such as pos-tag"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " NeuronBlocks includes embedding layers, neural network layers like RNN, CNN, QRNN, Transformer, Highway network, Encoder Decoder architecture, attention layers like Linear",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The following neural network modules are included in NeuronBlocks:\n\n* Embedding Layer: Word/character embedding and extra handcrafted feature embedding such as pos-tagging",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1904.10503",
   "qid": "729694a9fe1e05d329b7a4078a596fe606bc5a95",
   "kind": "extractive",
   "ctx_tokens": 3271,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Using their proposed approach, the authors achieve a total F-1 score of 88% on the OntoNotes dataset and a total F-1 cross"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The proposed model achieves a total F-1 score of 88% on the OntoNotes dataset and a cross-validation score of 53% on",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Using their proposed approach, they achieve a total F-1 score of 88% on the OntoNotes dataset and a total F-1 cross-validation",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1904.10503",
   "qid": "1c997c268c68149ae6fb43d83ffcd53f0e7fe57e",
   "kind": "extractive",
   "ctx_tokens": 3271,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They combine a deep learning model with a knowledge base by using ELMo word representations for the input and a residual LSTM to learn informative morphological representations from the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They combine a deep learning model, specifically ELMo word representations, with a knowledge base, in this case Wikidata, to learn informative morphological representations from",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They combine a deep learning model with a knowledge base by using ELMo word representations for the input and a residual LSTM to learn morphological representations from the character",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1905.07791",
   "qid": "12d7055baf5bffb6e9e95e977c000ef2e77a4362",
   "kind": "extractive",
   "ctx_tokens": 5874,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The resulting annotated data from expert annotators is higher quality than that from crowd annotators, as indicated by the F1 scores of the models trained on expert annotations"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The expert annotations are higher quality, as indicated by the comparison of models trained on expert versus crowd annotations. The expert models have higher F1 scores, which is",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The expert annotations are higher quality than the crowd annotations, as indicated by the superior performance of models trained on expert data compared to those trained on crowd data. Specifically",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1905.07791",
   "qid": "06b5272774ec43ee5facfa7111033386f06cf448",
   "kind": "extractive",
   "ctx_tokens": 5874,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " An instance is a sentence.\n\nQuestion: How many sentences are in the training and test sets?\nAnswer: The training set contains 57,505"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " An instance in this context is a sentence. The experiments focus on predicting the difficulty of sentences within abstracts of medical articles, which are then used to improve biomedical",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " An instance is a sentence in this context.\n\nQuestion: How many sentences are in the training and test sets?\nAnswer: The training set contains 57,",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1905.10851",
   "qid": "49eb52b3ec0647e165a5e41488088c80a20cc78f",
   "kind": "extractive",
   "ctx_tokens": 4866,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " According to the attention mechanism, the aspects of the discussion that are relevant to instructor intervention are the series of posts that trigger an intervention. Specifically, the models infer"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " According to the attention mechanism, the aspects of the discussion that are relevant to instructor intervention include the ultimate post and the penultimate post, as well as any previous",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 19
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " According to the attention mechanism, the aspects of the discussion that are relevant to instructor intervention are the series of posts that trigger the intervention. Specifically, the models infer",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 19
    }
   }
  },
  {
   "paper": "1905.10851",
   "qid": "9bb7ae50bff91571a945c1af025ed2e67714a788",
   "kind": "extractive",
   "ctx_tokens": 4866,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The previous state-of-the-art for predicting instructor intervention in MOOC forums was a logistic regression classifier with features including bag-of-words representation of unigrams, thread"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The previous state-of-the-art for predicting instructor intervention in MOOC forums was a logistic regression classifier with features including bag-of-words representation of unigrams, thread",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 19
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The previous state-of-the-art for predicting instructor intervention in MOOC forums was a logistic regression classifier with features including bag-of-words representation of unigrams, thread",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 19
    }
   }
  },
  {
   "paper": "1905.10851",
   "qid": "81dbe9a9ddaa5d02b02e01a306d898015a56ffb6",
   "kind": "extractive",
   "ctx_tokens": 4866,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The latent context used to predict instructor intervention is defined as a contiguous subsequence of student posts that trigger an intervention. This context is inferred and selected using attention-based"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The latent context used to predict instructor intervention is a contiguous subsequence of student posts.\n\nQuestion: How does the APA model differ from the UPA and PPA",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 19
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The latent context used to predict instructor intervention is defined as a contiguous subsequence of student posts that trigger an intervention.\n\nQuestion: How do the proposed models differ in",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 19
    }
   }
  },
  {
   "paper": "1905.11268",
   "qid": "0d9fcc715dee0ec85132b3f4a730d7687b6a06f4",
   "kind": "extractive",
   "ctx_tokens": 6023,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The \"sensitivity\" quantity denotes the expected number of unique outputs a model assigns to a set of adversarial perturbations, which is a measure of how"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The \"sensitivity\" quantity denotes the expected number of unique outputs a model assigns to a set of adversarial perturbations.\n\nQuestion: How does the sensitivity",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The \"sensitivity\" quantity denotes the expected number of unique outputs a model assigns to a set of adversarial perturbations, which is a measure of how",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1905.11268",
   "qid": "2c59528b6bc5b5dc28a7b69b33594b274908cca6",
   "kind": "extractive",
   "ctx_tokens": 6023,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " A semicharacter architecture, as used in the context of this paper, is a type of recurrent neural network (RNN) designed to process sequences of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " A semicharacter architecture, as used in the context of the paper, is a type of recurrent neural network (RNN) designed to process sequences of",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " A semicharacter architecture, as used in the context of the paper, is a model that processes a sentence of words with misspelled characters, predicting",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1905.12801",
   "qid": "c59078efa7249acfb9043717237c96ae762c0a8c",
   "kind": "extractive",
   "ctx_tokens": 3324,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The existing strategies compared include:\n\n1. Data augmentation through Counterfactual Data Augmentation (CDA)\n2. Word embedding debiasing through Regularization ("
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The existing strategies compared are CDA (Counterfactual Data Augmentation) and REG (bias regularization).\n\nQuestion: What is the main difference between the combination of",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The existing strategies compared include:\n\n1. Data augmentation through Counterfactual Data Augmentation (CDA)\n2. Word embedding debiasing through Regularization (",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "1905.12801",
   "qid": "73bddaaf601a4f944a3182ca0f4de85a19cdc1d2",
   "kind": "extractive",
   "ctx_tokens": 3324,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The dataset used was Daily Mail news articles, which consists of 219,506 articles covering various topics and is noted to be biased and sensational"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset used in this study is Daily Mail news articles released by a specific source, as mentioned in the reference BIBREF9. This dataset consists of ",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The dataset used was Daily Mail news articles, which consists of 219,506 articles covering various topics and is claimed to be biased and sensational",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "1905.12801",
   "qid": "d4e5e3f37679ff68914b55334e822ea18e60a6cf",
   "kind": "extractive",
   "ctx_tokens": 3324,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The study focuses on gendered word pairs such as \"he\" and \"she\", and uses an array of metrics to evaluate gender bias, including co-occ"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The study focuses on gender pairs such as \"he\" and \"she,\" and looks at words like \"man\" and \"woman,\" \"actor\" and \"",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The study focuses on gendered word pairs such as \"he\" and \"she\", and uses an array of metrics to evaluate gender bias, including co-occ",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "1905.12801",
   "qid": "90d946ccc3abf494890e147dd85bd489b8f3f0e8",
   "kind": "extractive",
   "ctx_tokens": 3324,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The bias evaluation metrics used include co-occurrence bias, conditional co-occurrence bias, ratio of male to female word occurrences, causal occupation bias conditioned on"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The bias evaluation metrics used in the research include co-occurrence bias, conditional co-occurrence bias, causal occupation bias conditioned on gender, causal occupation bias",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The bias evaluation metrics used include co-occurrence bias, conditional co-occurrence bias, ratio of male to female word occurrences, causal occupation bias conditioned on",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "1906.00790",
   "qid": "b249b60a8c94d0e40d65f1ffdfcac527dab57516",
   "kind": "yes_no",
   "ctx_tokens": 5480,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, the datasets used in the study"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the datasets used in the study",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the hashtag and SemEval datasets",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1906.00790",
   "qid": "0f567251a6566f65170a1329eeeb5105932036b2",
   "kind": "extractive",
   "ctx_tokens": 5480,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The current state-of-the-art method used for comparison is a maximum entropy classifier (MaxEnt) trained on the STAN INLINEFORM0 training dataset, which predicts"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The current state-of-the-art method used for comparison is BIBREF14, which uses a maximum entropy classifier trained on the STAN INLINEFORM0 training",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The current state-of-the-art method used for comparison is a maximum entropy classifier (MaxEnt) trained on the STAN INLINEFORM0 training dataset, which predicts",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1906.00790",
   "qid": "60ce4868af45753c9e124e64e518c32376f12694",
   "kind": "extractive",
   "ctx_tokens": 5480,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The dataset of hashtags is sourced from 1,268 randomly selected tweets in the Stanford Sentiment Analysis Dataset, which contains 1,108"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset of hashtags is sourced from 1,268 randomly selected tweets in the Stanford Sentiment Analysis Dataset, expanded to include all 12,",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The dataset of hashtags is sourced from 1,268 randomly selected tweets in the Stanford Sentiment Analysis Dataset, expanded to 12,59",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1906.06849",
   "qid": "f85ca6135b101736f5c16c5b5d40895280016023",
   "kind": "extractive",
   "ctx_tokens": 2941,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baseline used in this study is a recently proposed NMT model, Transformer, which achieves state-of-the-art results for sentence pairs in some languages. The proposed"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline in this study is a standard Transformer model without the Relevance-based Auxiliary Task (RAT). The performance of this baseline is used to compare with the",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baseline used in this study is a recently proposed NMT model called Transformer, which achieves state-of-the-art results for sentence pairs in some languages. The performance",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1906.07662",
   "qid": "8d074aabf4f51c8455618c5bf7689d3f62c4da1d",
   "kind": "extractive",
   "ctx_tokens": 4696,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The limitations of existing Vietnamese word segmentation systems include the need for very large Vietnamese corpora to build classifiers that could further improve accuracy, the requirement to apply linguistics"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The limitations of existing Vietnamese word segmentation systems include the need for very large Vietnamese corpora to build classifiers, the importance of applying linguistics knowledge to extract useful features",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The limitations of existing Vietnamese word segmentation systems include the need for very large Vietnamese corpora to build classifiers that could further improve accuracy, the requirement to apply linguistics",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1906.07662",
   "qid": "fe2666ace293b4bfac3182db6d0c6f03ea799277",
   "kind": "extractive",
   "ctx_tokens": 4696,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Challenges in word segmentation for Vietnamese include acquiring a very large Vietnamese corpus to build a classifier that could enhance accuracy, incorporating linguistics knowledge to extract useful features for better"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Challenges in word segmentation for Vietnamese include acquiring large corpora for training classifiers, utilizing linguistic knowledge to extract beneficial features, and addressing the variety of Vietnamese documents. Additionally",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Challenges in word segmentation for Vietnamese include acquiring a very large corpus to enhance classifier accuracy, utilizing linguistics knowledge to extract beneficial features, and designing a big data warehouse",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1906.07662",
   "qid": "d3ca5f1814860a88ff30761fec3d860d35e39167",
   "kind": "extractive",
   "ctx_tokens": 4696,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The approaches applied to solve word segmentation in Vietnamese include Maximum matching (MM), Hidden Markov Model (HMM), Maximum Entropy (ME), n-gram"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The approaches applied to solve word segmentation in Vietnamese include Maximum matching (MM), Hidden Markov model (HMM), Maximum Entropy (ME), n-gram",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The approaches applied to solve word segmentation in Vietnamese include Maximum matching (MM), Hidden Markov Model (HMM), Maximum Entropy (ME), n-gram",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1906.07701",
   "qid": "348886b4762db063711ef8b7a10952375fbdcb57",
   "kind": "yes_no",
   "ctx_tokens": 2605,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " No, the experiments are conducted on the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, the experiments are conducted on the",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " No, the reported results are not only",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1906.07701",
   "qid": "1ed49a8c07ef0ac15cfa6b7decbde6604decbd5b",
   "kind": "extractive",
   "ctx_tokens": 2605,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The approach achieves state-of-the-art results on the English-German dataset within the Multi30K dataset.\n\nQuestion: How does the paper describe the performance of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The approach achieves state of the art results on the English-German dataset.\n\nQuestion: How many instances are there in the training set of the Multi30K",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The approach achieves state-of-the-art results on the English-German dataset.\n\nQuestion: How does the method handle degraded source sentences in terms of word masking?\nAnswer",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1906.08593",
   "qid": "6236762b5631d9e395f81e1ebccc4bf3ab9b24ac",
   "kind": "yes_no",
   "ctx_tokens": 3219,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, the document provides two examples where"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the document provides two examples where",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the document provides two examples where",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1906.08593",
   "qid": "31d695ba855d821d3e5cdb7bea638c7dbb7c87c7",
   "kind": "extractive",
   "ctx_tokens": 3219,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They use a shared encoder consisting of two stacked GRU layers as the base architecture for their attention and attention-conflict mechanisms.\n\nQuestion: How do they handle the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They use two stacked GRU layers as the encoder part of their neural architecture.\n\nQuestion: How do they handle the input sequences in their model?\nAnswer: They",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They use a shared encoder consisting of two stacked GRU layers as the base architecture for their attention and attention-conflict mechanisms.\n\nQuestion: How do they handle the",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1906.10225",
   "qid": "01f4a0a19467947a8f3bdd7ec9fac75b5222d710",
   "kind": "extractive",
   "ctx_tokens": 3646,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The evaluation metrics included unlabeled attachment score (UAS), labeled attachment score (LAS), and perplexity. Additionally, for grammaticality judgment, the dataset"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation metrics included unlabeled attachment score (UAS), labeled attachment score (LAS), and perplexity. Additionally, for grammaticality judgment, the system",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The evaluation metrics included unlabeled attachment score (UAS), labeled attachment score (LAS), and perplexity. These metrics were used to assess the performance of different",
     "achieved_ratio": 0.4989,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1907.01468",
   "qid": "d6ea7a30b0b61ae126b00b59d2a14fff2ef887bf",
   "kind": "extractive",
   "ctx_tokens": 10656,
   "score_secs": 2.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They use a combination of approaches including supervised and unsupervised learning, topic modeling, and dictionary-based methods. Supervised learning is used for tasks where labels are"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They use a combination of computational text analysis and qualitative analysis. This approach allows them to identify large-scale and long-term trends, as well as to explore subtle patterns",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They use a combination of computational approaches such as supervised and unsupervised learning, topic modeling, and dictionary-based methods. These approaches are used to measure social and",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1907.01468",
   "qid": "b970f48d30775d3468952795bc72976baab3438e",
   "kind": "extractive",
   "ctx_tokens": 10656,
   "score_secs": 2.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They tackle issues such as the cultural and social situatedness of texts, the challenges of measuring thick social and cultural concepts, and the potential for dual use of the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They tackle issues such as the cultural and social situatedness of texts, the challenge of measuring thick social and cultural concepts, and the ethical considerations of using born-d",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They tackle issues such as the cultural and social situatedness of texts, the operationalization of thick social and cultural concepts, and the challenges of conceptual validity and avoiding",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1907.03060",
   "qid": "761de1610e934189850e8fda707dc5239dd58092",
   "kind": "extractive",
   "ctx_tokens": 6616,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baseline was a weak model without using any monolingual data, and a strong model established with monolingual data.\n\nQuestion: how did the authors fine"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was a weak model without using any monolingual data, and a strong model established with monolingual data, as shown in Tables TABREF2",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baseline was a weak baseline without using any monolingual data, and a strong baseline established with monolingual data.\n\nQuestion: How did the performance of",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1907.03187",
   "qid": "a5505e25ee9ae84090e1442034ddbb3cedabcf04",
   "kind": "extractive",
   "ctx_tokens": 2528,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " On the classification task, their model placed 3rd with a validation F1 score of 0.8254 and a test set F1 score"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Their results were an F1 score of 0.8099 on the classification task and a Mean Squared Error (MSE) of 0",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " On the classification task, their model placed 3rd with a validation F1 score of 0.8254 and a test set F1 score",
     "achieved_ratio": 0.4991,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1907.04433",
   "qid": "5f2bade0881c719ab026bc2e2962e2ada96cdb25",
   "kind": "yes_no",
   "ctx_tokens": 1802,
   "score_secs": 0.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, they do experiment with the tool"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " While the document does not explicitly mention experimental",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 21
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, they do experiment with the tool",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 21
    }
   }
  },
  {
   "paper": "1907.06292",
   "qid": "53dfcd5d7d2a81855ec1728f0d8e6e24c5638f1e",
   "kind": "extractive",
   "ctx_tokens": 4775,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They use several standard metrics for natural language generation to evaluate QA systems on their dataset, namely they consider BLEU-1, Meteor and Rouge-L.\n\nQuestion:"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They use several standard metrics for natural language generation to evaluate QA systems on their dataset, namely they consider BLEU-1, Meteor and Rouge-L.\n\nQuestion:",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They use several standard metrics for natural language generation to evaluate QA systems on their dataset, namely they consider BLEU-1, Meteor and Rouge-L.\n\nQuestion:",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1907.06292",
   "qid": "869feb7f47606105005efdb6bea1c549824baea0",
   "kind": "extractive",
   "ctx_tokens": 4775,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The dataset includes 10,898 articles, 17,794 tweets, and 13,757 crowdsourced question"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The dataset includes 10,898 articles, 17,794 tweets, and 13,757 crowdsourced question",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The dataset includes 10,898 articles, 17,794 tweets, and 13,757 crowdsourced question",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1907.06292",
   "qid": "c497e8701060583d91bb64b9f9202d40047effc4",
   "kind": "extractive",
   "ctx_tokens": 4775,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They crawl thousands of news articles that include tweet quotations and then employ crowd-sourcing to elicit questions and answers based on these event-aligned tweets.\n\nQuestion: What"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They gather tweets used by journalists in news articles, which implies the tweets contain useful and relevant information.\n\nQuestion: What is the main difference between TweetQA and existing",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They only gather tweets used by journalists to write news articles, which implies that such tweets contain useful and relevant information. To obtain such relevant tweets, they crawled thousands",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1907.09369",
   "qid": "de3b1145cb4111ea2d4e113f816b537d052d9814",
   "kind": "extractive",
   "ctx_tokens": 3301,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baseline used is from BIBREF33, done using BOW model and maximum entropy classifier.\n\nQuestion: How does the performance of the proposed model compare"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline used is from BIBREF33, which reports classification results using a Bag of Words (BOW) model and a maximum entropy classifier.\n\nQuestion",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baseline used is from BIBREF33, which performed classification using a Bag of Words (BOW) model and a maximum entropy classifier.\n\nQuestion:",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1907.09369",
   "qid": "132f752169adf6dc5ade3e4ca773c11044985da4",
   "kind": "extractive",
   "ctx_tokens": 3301,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The experiments use a tweet dataset created by Wang et al. which includes over 2 million tweets labeled with emotional hashtags. Additionally, the CrowdFlower dataset,"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The experiments use a tweet dataset created by Wang et al., which includes over 2 million tweets labeled with emotional hashtags. Additionally, the CrowdFlower dataset,",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The experiments use a tweet dataset created by Wang et al., which includes over 2 million tweets labeled with emotional hashtags. Additionally, the CrowdFlower dataset,",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1907.09369",
   "qid": "1d9aeeaa6efa1367c22be0718f5a5635a73844bd",
   "kind": "extractive",
   "ctx_tokens": 3301,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The GRU model captures the sequential nature of the text and the context, which traditional ML models ignore by focusing solely on lexical representations and losing important sequential and contextual"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The GRU model captures the sequential nature of the text and the context, which traditional ML models ignore by treating the text as a bag of words without considering the",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The GRU model captures the sequential nature of the text and the context, which traditional ML models ignore by focusing solely on lexical representations and losing important sequential and contextual",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1908.01294",
   "qid": "f697d00a82750b14376fe20a5a2b249e98bebe9b",
   "kind": "extractive",
   "ctx_tokens": 9469,
   "score_secs": 1.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They use a deep learning architecture based on Bi-LSTM-CRF, which integrates a CRF layer for decoding tags and a bidirectional LSTM layer for capturing sequential"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They use a Bi-LSTM-CRF model for sentence segmentation.\n\nQuestion: How does the model incorporate local and distant representations?\nAnswer: The model incorporates local representation",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They use a Bi-LSTM-CRF model for sentence segmentation.\n\nQuestion: How do they incorporate local and distant representations into the model?\nAnswer: They incorporate local",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1908.01294",
   "qid": "e0e379e546f1da9da874a2e90c79b41c60feb817",
   "kind": "extractive",
   "ctx_tokens": 9469,
   "score_secs": 1.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They utilize unlabeled data to improve model representations through a technique called Cross-View Training (CVT). During training, the model is alternately trained with batches"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They utilize unlabeled data through a technique called Cross-View Training (CVT), which trains the model alternately with batches of labeled and unlabeled data.",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They utilize unlabeled data through a technique called Cross-View Training (CVT), which is a form of semi-supervised learning. During training, the model",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1908.04042",
   "qid": "4dc268e3d482e504ca80d2ab514e68fd9b1c3af1",
   "kind": "extractive",
   "ctx_tokens": 4523,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They look at up to 10 tags for each e-book in their evaluation, as indicated by the variable `INLINEFORM0` which can take values up"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They look at up to 10 tags.\n\nQuestion: Can you explain the difference between the popularity-based and similarity-based approaches in the context of this study?\n",
     "achieved_ratio": 0.2493,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They look at up to 10 tags for each e-book.\n\nQuestion: What is the main goal of the tag recommendation system described in the document?\nAnswer",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1908.04042",
   "qid": "249c805ee6f2ebe4dbc972126b3d82fb09fa3556",
   "kind": "extractive",
   "ctx_tokens": 4523,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Recommendation diversity is measured as the average dissimilarity of all pairs of tags in the list of recommended tags. The dissimilarity function is defined as the inverse"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Recommendation diversity is measured as the average dissimilarity of all pairs of tags in the list of recommended tags. Specifically, it uses a dissimilarity function to",
     "achieved_ratio": 0.2493,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Recommendation diversity is measured as the average dissimilarity of all pairs of tags in the list of recommended tags. The dissimilarity function is defined as the inverse",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1908.04042",
   "qid": "b4f881331b975e6e4cab1868267211ed729d782d",
   "kind": "extractive",
   "ctx_tokens": 4523,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The vocabulary size is not explicitly stated in the provided material.\n\nQuestion: What is the main goal of the research described in the document?\nAnswer: The main goal"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The vocabulary size is not explicitly stated in the provided material.\n\nQuestion: Can you summarize the main idea of the paper?\nAnswer: The paper presents a hybrid tag",
     "achieved_ratio": 0.2493,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The vocabulary size is not explicitly stated in the provided material.\n\nQuestion: What are the main components of the dataset used in this research?\nAnswer: The main components",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1908.04042",
   "qid": "79413ff5d98957c31866f22179283902650b5bb6",
   "kind": "extractive",
   "ctx_tokens": 4523,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The dataset used in this study contains two main sources of data:\n\n1. Editor tags and metadata for 48,705 e-books from 1"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset used in this study contains two main sources of data:\n\n1. Editor tags and metadata (title, description, author, and BISAC) for",
     "achieved_ratio": 0.2493,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The dataset used in this study contains two main sources of data: editor tags and Amazon search terms for e-books, along with a third source for evaluation purposes,",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1908.05441",
   "qid": "a3bb9a936f61bafb509fa12ac0a61f91abcc5106",
   "kind": "extractive",
   "ctx_tokens": 8125,
   "score_secs": 1.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The datasets used for evaluation are the 3,370 questions for training, 869 for development, and 3,548 for"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The datasets used for evaluation include the TREC question classification dataset, the GARD corpus of consumer health questions, and the MLBioMedLAT corpus of biomedical questions",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The datasets used for evaluation are the 3,370 training questions, 869 development questions, and 3,548 test questions",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1908.05441",
   "qid": "df6d327e176740da9edcc111a06374c54c8e809c",
   "kind": "extractive",
   "ctx_tokens": 8125,
   "score_secs": 1.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Their model is compared to five common models in previous work, primarily intended for learned classifiers rather than hand-crafted rules. These models include:\n\n1. N-"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Their model is compared to five common models in previous work, primarily intended for learned classifiers rather than hand-crafted rules.\n\nQuestion: How many questions are there in",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Their model is compared to five common models in previous work, primarily intended for learned classifiers rather than hand-crafted rules. These models include:\n\n1. N-",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1908.05828",
   "qid": "567dc9bad8428ea9a2658c88203a0ed0f8da0dc3",
   "kind": "extractive",
   "ctx_tokens": 4285,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The best model is the BiLSTM+CNN(grapheme-level) model, which achieves the highest F1 score of 86.89.\n\nQuestion"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The best model obtained an overall F1 score of 86.89, which combines a BiLSTM with CNN using grapheme-level representations and POS",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The best model is BiLSTM+CNN(grapheme-level) which achieves an overall F1 score of 86.89.\n\nQuestion: How does",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1908.05828",
   "qid": "d51dc36fbf6518226b8e45d4c817e07e8f642003",
   "kind": "extractive",
   "ctx_tokens": 4285,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The dataset contains 6946 sentences.\n\nQuestion: What is the purpose of the lemmatization process applied to the post-positions in the dataset"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The dataset contains 6946 sentences.\n\nQuestion: What is the purpose of the lemmatization process in the dataset preparation?\nAnswer: The le",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The dataset contains 6946 sentences.\n\nQuestion: What is the purpose of the lemmatization process described in the document?\nAnswer: The purpose",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1908.05828",
   "qid": "cb77d6a74065cb05318faf57e7ceca05e126a80d",
   "kind": "extractive",
   "ctx_tokens": 4285,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baseline in this study is the Stanford CRF model, which uses features like words, letter n-grams of up to length 6, previous word,"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline in this context refers to the performance of a simple or standard method against which other more complex methods are compared. In the Named Entity Recognition (NER)",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baseline in this study is the Stanford CRF model, which is a traditional method for Named Entity Recognition (NER) that uses features like words, letter n",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1908.05828",
   "qid": "8a7615fc6ff1de287d36ab21bf2c6a3b2914f73d",
   "kind": "extractive",
   "ctx_tokens": 4285,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They explore several machine learning models including BiLSTM, BiLSTM+CNN, BiLSTM+CRF, BiLSTM+CNN+CRF"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They explore several machine learning models including BiLSTM, BiLSTM+CNN, BiLSTM+CRF, BiLSTM+CNN+CRF",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They explore several machine learning models including BiLSTM, BiLSTM+CNN, BiLSTM+CRF, BiLSTM+CNN+CRF",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1908.06264",
   "qid": "0af16b164db20d8569df4ce688d5a62c861ace0b",
   "kind": "extractive",
   "ctx_tokens": 4549,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The baselines included traditional approaches such as bag-of-words (BOW) and term frequency\u2013inverse document frequency (TFIDF), as well as neural"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The traditional baselines used in the experiments were BOW (Bag-of-Words) and TFIDF (Term Frequency\u2013Inverse Document Frequency). These are conventional",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The baselines included traditional approaches such as bag-of-words (BOW), term frequency\u2013inverse document frequency (TFIDF), and neural-based word embedding",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1908.06264",
   "qid": "78a4ec72d76f0a736a4a01369a42b092922203b6",
   "kind": "extractive",
   "ctx_tokens": 4549,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The EmotionX challenge consisted of 1,000 dialogues for both Friends and EmotionPush datasets. These datasets were used for training, validation"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The EmotionX challenge used two datasets: Friends and EmotionPush. Friends consists of dialogues from the TV sitcom Friends, while EmotionPush is made",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The EmotionX challenge consisted of 1,000 dialogues for both Friends and EmotionPush datasets. These datasets were used for training, validation",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1908.06264",
   "qid": "81588e0e207303c2867c896f3911a54a1ef7c874",
   "kind": "extractive",
   "ctx_tokens": 4549,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The datasets come from two sources:\n1. Friends, which is a speech-based dataset consisting of scripts from the TV sitcom.\n2. EmotionPush, which"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The datasets come from two sources: Friends, which consists of scripts from the TV sitcom, and EmotionPush, which comprises Facebook messenger chats.\n\nQuestion: How",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The datasets come from two sources: Friends, which is a speech-based dataset consisting of scripts from the TV sitcom Friends, and EmotionPush, which is a",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1908.06264",
   "qid": "dd09db5eb321083dba16c2550676e60682f9a0cd",
   "kind": "extractive",
   "ctx_tokens": 4549,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The dataset has four emotion labels: anger, joy, neutral, and sadness.\n\nQuestion: How many dialogues are in the training set for each dataset?\nAnswer"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset has four emotion labels: anger, joy, neutral, and sadness.\n\nQuestion: How many dialogues are in the training and validation sets for each dataset",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The dataset labels include anger, joy, neutral, and sadness.\n\nQuestion: How many dialogues are in the training and validation sets for each dataset?\nAnswer:",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1908.06267",
   "qid": "545e92833b0ad4ba32eac5997edecf97a366a244",
   "kind": "extractive",
   "ctx_tokens": 6289,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Based on the ablation studies, the removal of the master node significantly deteriorates performance across all datasets, indicating that the master node is crucial. Additionally, using"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Based on the ablation studies, the removal of the master node and the use of sum instead of mean during the renormalization process had the most significant negative",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Based on the ablation studies, the removal of the master node significantly deteriorates performance across all datasets, indicating that the master node is crucial for encoding a summary",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1908.06267",
   "qid": "9193006f359c53eb937deff1248ee3317978e576",
   "kind": "extractive",
   "ctx_tokens": 6289,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The 10 document classification datasets used are:\n1. Reuters\n2. BBCSport\n3. Polarity\n4. Subjectivity\n5. MP"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The 10 datasets used are:\n1. Reuters\n2. BBCSport\n3. Polarity\n4. Subjectivity\n5. MPQA\n",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The 10 datasets used are:\n1. Reuters\n2. BBCSport\n3. Polarity\n4. Subjectivity\n5. MPQA\n",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1908.06941",
   "qid": "6b9b9e5d154cb963f6d921093539490daa5ebbae",
   "kind": "extractive",
   "ctx_tokens": 3653,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Two novel PMI variants are introduced: clipped PMI (CPMI_z) and normalized negative PMI (NNEGPMI).\n\nQuestion: How does the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Two novel PMI variants are introduced: $\\mathit {NNEGPMI}$, which only normalizes $\\mathit {\\texttt {-}PMI",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Two novel PMI variants are introduced: Clipped PMI (CPMI_z) and Normalized Negative PMI (NNEGPMI). CPMI",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1908.06941",
   "qid": "bc4dca3e1e83f3b4bbb53a31557fc5d8971603b2",
   "kind": "extractive",
   "ctx_tokens": 3653,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The semantic tasks used as probes include SimLex, Rare Word (RW), and Google Semantic (GSem) analogies. The syntactic tasks include Google Sy"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The semantic tasks used as probes are SimLex and Rare Word word similarity datasets, and the Google Semantic analogies. The syntactic tasks include Google Syntactic",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The semantic tasks used are SimLex, Rare Word (RW), and Google Semantic (GSem) analogies. The syntactic tasks include Google Syntactic",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1908.06941",
   "qid": "6844683935d0d8f588fa06530f5068bf3e1ed0c0",
   "kind": "extractive",
   "ctx_tokens": 3653,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Statistics from finite corpora are unreliable because they lead to a large number of unobserved word-context pairs, causing the pointwise mutual information (PMI)"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Statistics from finite corpora are unreliable because they can lead to a large number of unobserved word-context pairs, causing the pointwise mutual information (PMI",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Statistics from finite corpora are unreliable because they lead to a large number of unobserved word-context pairs, causing the pointwise mutual information (PMI)",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1908.07195",
   "qid": "43eecc576348411b0634611c81589f618cd4fddf",
   "kind": "extractive",
   "ctx_tokens": 5242,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The GAN models used as baselines include SeqGAN, LeakGAN, MaliGAN, IRL, RAML, DialogGAN, and DPGAN.\n\n"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The GAN models used as baselines include MLE, SeqGAN, LeakGAN, MaliGAN, IRL, RAML, DialogGAN, and D",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The GAN models used as baselines include MLE, SeqGAN, LeakGAN, MaliGAN, IRL, RAML, DialogGAN, and D",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1908.07245",
   "qid": "7ab9c0b4ceca1c142ff068f85015a249b14282d0",
   "kind": "extractive",
   "ctx_tokens": 2989,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Yes, they incorporate WordNet into the model by constructing context-gloss pairs from all possible senses of the target word in WordNet. They use glosses from"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Yes, they incorporate WordNet by extracting word sense glosses from WordNet 3.0 to create context-gloss pairs for the supervised neural WSD system",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Yes, they incorporate WordNet into the model by constructing context-gloss pairs from glosses of all possible senses of the target word in WordNet. This allows",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1908.07245",
   "qid": "00050f7365e317dc0487e282a4c33804b58b1fb3",
   "kind": "yes_no",
   "ctx_tokens": 2989,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " SemCor3.0 is described as"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " SemCor3.0 is described as",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " SemCor3.0 is described as",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1908.07245",
   "qid": "10fb7dc031075946153baf0a0599e126de29e3a4",
   "kind": "extractive",
   "ctx_tokens": 2989,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The neural network architecture accommodates an unknown amount of senses per word by constructing context-gloss pairs for each of the \\(N\\) possible senses of the target word"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The neural network architecture accommodates an unknown amount of senses per word by constructing context-gloss pairs for each possible sense of the target word, ensuring that each target",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The neural network architecture accommodates an unknown amount of senses per word by constructing context-gloss pairs for each of the \\(N\\) possible senses of the target word",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1908.08345",
   "qid": "97d1ac71eed13d4f51f29aac0e1a554007907df8",
   "kind": "extractive",
   "ctx_tokens": 6513,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The novel aspect of their document-level encoder is that it inserts external [cls] tokens at the start of each sentence to collect features for the sentence preceding it,"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document-level encoder they introduced is novel because it is based on BERT and is designed to represent individual sentences by inserting external [cls] tokens at the start",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The document-level encoder they propose is novel in that it inserts external [cls] tokens at the start of each sentence to collect features for the sentence preceding it,",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1908.08345",
   "qid": "53014cfb506f6fffb22577bf580ae6f4d5317ce5",
   "kind": "extractive",
   "ctx_tokens": 6513,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The evaluation was conducted on three benchmark datasets: CNN/DailyMail news highlights, New York Times Annotated Corpus (NYT), and XSum.\n\nQuestion:"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The evaluation was conducted on three datasets: CNN/DailyMail news highlights, New York Times Annotated Corpus (NYT), and XSum.\n\nQuestion: How",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The evaluation was conducted on three benchmark datasets: CNN/DailyMail news highlights, New York Times Annotated Corpus (NYT), and XSum.\n\nQuestion:",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1908.08717",
   "qid": "c22394a3fb0dbf2fc7d3a70ad6435803f5a16ebd",
   "kind": "extractive",
   "ctx_tokens": 5303,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They evaluated performance using Word Error Rate (WER), which is measured as the sum of errors (insertions, deletions, and substitutions) divided by the total"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They evaluated performance using Word Error Rate (WER) for each speaker at the episode level.\n\nQuestion: How does the gender disparity manifest in the data according to the",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They evaluated performance using Word Error Rate (WER) for each speaker at the episode (show occurrence) level.\n\nQuestion: How does the gender disparity manifest in the",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1908.08717",
   "qid": "f85f2a532e7e700d9f8f9c09cd08d4e47b87bdd3",
   "kind": "extractive",
   "ctx_tokens": 5303,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The goal of investigating NLP gender bias specifically in the news broadcast domain and Anchor role is to understand the impact of gender representation in media data on the performance of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The goal of investigating NLP gender bias specifically in the news broadcast domain and Anchor role is to understand the impact of gender representation in media data on the performance of",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The goal of investigating NLP gender bias specifically in the news broadcast domain and Anchor role is to understand the impact of gender representation in media data on the performance of",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1908.08717",
   "qid": "a253749e3b4c4f340778235f640ce694642a4555",
   "kind": "extractive",
   "ctx_tokens": 5303,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " This paper analyzes the gender representation in four major corpora of French broadcast: ESTER1, ESTER2, ETAPE, and REPERE.\n\nQuestion"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " This paper analyzes four major corpora of French broadcast: ESTER1, ESTER2, ETAPE, and REPERE.\n\nQuestion: What is the",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " This paper analyzes the gender representation in four major corpora of French broadcast: ESTER1, ESTER2, ETAPE, and REPERE.\n\nQuestion",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1908.08717",
   "qid": "1142784dc4e0e4c0b4eca1feaf1c10dc46dd5891",
   "kind": "extractive",
   "ctx_tokens": 5303,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Authors define two categories for speaker role: Anchors and Punctual speakers.\n\nQuestion: What is the main finding regarding the gender distribution among speakers in the Anch"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Authors define two categories for speaker role: Anchor and Punctual speakers.\n\nQuestion: What is the main finding regarding gender representation in the data?\nAnswer: The",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Authors define two categories for speaker role: Anchors and Punctual speakers.\n\nQuestion: What is the main difference between Anchors and Punctual speakers in",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1908.09246",
   "qid": "0602a974a879e6eae223cdf048410b5a0111665e",
   "kind": "extractive",
   "ctx_tokens": 5660,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The proposed Adversarial-neural Event Model (AEM) outperforms the following baseline approaches:\n1. K-means\n2. Latent Event"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " This approach, Adversarial-neural Event Model (AEM), outperforms K-means, LEM (Latent Event Model), and DPE",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The proposed Adversarial-neural Event Model (AEM) outperforms the following baseline approaches:\n- K-means\n- Latent Event Model (",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1908.09246",
   "qid": "56b034c303983b2e276ed6518d6b080f7b8abe6a",
   "kind": "extractive",
   "ctx_tokens": 5660,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Three datasets are used: FSD (social media), Twitter (social media), and Google (news article).\n\nQuestion: How is the performance of the proposed A"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The three datasets used are FSD (social media), Twitter (social media), and Google (news article).\n\nQuestion: How does AEM perform compared to the",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Three datasets are used: FSD (social media), Twitter (social media), and Google (news article).\n\nQuestion: How does AEM perform compared to the",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1908.09246",
   "qid": "15e481e668114e4afe0c78eefb716ffe1646b494",
   "kind": "extractive",
   "ctx_tokens": 5660,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The proposed model uses adversarial training as an alternative to the Gibbs sampling used in LEM and DPEMM for parameter inference, which is more efficient and faster"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The alternative to Gibbs sampling used in this approach is adversarial training, which involves a generator network to learn the projection function between the document-event distribution and the event",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The proposed model uses adversarial training as an alternative to the Gibbs sampling used in LEM and DPEMM for parameter inference, which is more efficient and faster",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1908.09246",
   "qid": "3d7a982c718ea6bc7e770d8c5da564fbb9d11951",
   "kind": "extractive",
   "ctx_tokens": 5660,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The model overcomes the assumption that all words in a document are generated from a single event by using a generator network to learn the projection function between the document-event"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " This model overcomes the assumption that all words in a document are generated from a single event by using a generator network to learn the projection function between the document-event",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The model overcomes the assumption that all words in a document are generated from a single event by using a generator network to learn the projection function between the document-event",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1908.10084",
   "qid": "4944cd597b836b62616a4e37c045ce48de8c82ca",
   "kind": "extractive",
   "ctx_tokens": 5750,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The following seven SentEval transfer tasks are evaluated:\n\n- MR: Sentiment prediction for movie reviews snippets on a five-star scale.\n- CR: Sentiment prediction"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The SentEval toolkit evaluates the sentence embeddings on seven transfer learning tasks: MR (Sentiment prediction for movie reviews snippets), CR (Sentiment prediction of customer product",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The following seven SentEval transfer tasks are evaluated:\n- MR: Sentiment prediction for movie reviews snippets on a five-star scale.\n- CR: Sentiment prediction",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1908.10084",
   "qid": "a29c071065d26e5ee3c3bcd877e7f215c59d1d33",
   "kind": "extractive",
   "ctx_tokens": 5750,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Spearman's rank correlation is used as the evaluation metric for the STS tasks because Pearson correlation is noted to have some serious drawbacks for comparing STS systems.\n\n"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " For the STS tasks, cosine-similarity is used to estimate the similarities between sentence embeddings.\n\nQuestion: How does SBERT perform compared to other methods on",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Spearman's rank correlation is used for the STS tasks, as Pearson correlation has some serious drawbacks according to the authors.\n\nQuestion: How does SBERT perform",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1908.10084",
   "qid": "7f207549c75f5c4388efc15ed28822672b845663",
   "kind": "extractive",
   "ctx_tokens": 5750,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The training takes less than 20 minutes.\n\nQuestion: What is the main advantage of SBERT over BERT and RoBERTa for sentence-pair regression"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The training time for SBERT is less than 20 minutes.\n\nQuestion: What are the main components of the Sentence-BERT model?\nAnswer: The main",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Its training takes less than 20 minutes.\n\nQuestion: What is the main advantage of SBERT over BERT and RoBERTa for sentence-pair regression",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1908.10084",
   "qid": "2e89ebd2e4008c67bb2413699589ee55f59c4f36",
   "kind": "extractive",
   "ctx_tokens": 5750,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The siamese networks are trained using a fine-tuning mechanism that updates the weights of the network such that the produced sentence embeddings are semantically meaningful. This"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The siamese networks are trained using a fine-tuning mechanism on NLI data. Specifically, for the classification objective function, the network is trained on the",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The siamese networks are trained using a fine-tuning mechanism that updates the weights of the network such that the produced sentence embeddings are semantically meaningful. This",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1908.11047",
   "qid": "f2155dc4aeab86bf31a838c8ff388c85440fce6e",
   "kind": "yes_no",
   "ctx_tokens": 3626,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " No, according to the results presented in"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, according to the results presented in",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 7
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " No, according to the results presented in",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 7
    }
   }
  },
  {
   "paper": "1908.11047",
   "qid": "ed6a15f0f7fa4594e51d5bde21cc0c6c1bedbfdc",
   "kind": "extractive",
   "ctx_tokens": 3626,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " For 2 out of 9 probe tasks, the shallow-syntax-aware contextual embedding (mSynC) performed better than ELMo's embedding.\n\nQuestion:"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " For 2 out of 9 probe tasks, the shallow-syntax-aware contextual embedding performed better than ELMo\u2019s embedding.\n\nQuestion: According to the document,",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 7
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " For 2 out of 9 probe tasks, the shallow-syntax-aware contextual embedding performed better than ELMo\u2019s embedding.\n\nQuestion: What is the main finding",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 7
    }
   }
  },
  {
   "paper": "1908.11047",
   "qid": "4d706ce5bde82caf40241f5b78338ea5ee5eb01e",
   "kind": "extractive",
   "ctx_tokens": 3626,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The black-box probes used are from a reference [1], and include CCG supertagging, part-of-speech tagging from PTB and EWT"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The black-box probes used include CCG supertagging, part-of-speech tagging from PTB and EWT, named entity recognition, base-phrase",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 7
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The black-box probes used are from a reference [1], and include CCG supertagging, part-of-speech tagging from PTB and EWT",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 7
    }
   }
  },
  {
   "paper": "1908.11047",
   "qid": "86bf75245358f17e35fc133e46a92439ac86d472",
   "kind": "extractive",
   "ctx_tokens": 3626,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " For the first approach, which enhances the ELMo architecture to allow pretraining on predicted shallow syntactic parses, the improvements relative to ELMo-only bas"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " For both the contextualization approach (mSynC) and the feature approach, the improvements relative to ELMo-only baselines are modest. Specifically, m",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 7
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " For both approaches, the improvements relative to ELMo-only baselines are modest. Specifically, the mSynC (model SynC) and the approach involving",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 7
    }
   }
  },
  {
   "paper": "1909.00015",
   "qid": "5c5aeee83ea3b34f5936404f5855ccb9869356c1",
   "kind": "extractive",
   "ctx_tokens": 7480,
   "score_secs": 1.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The models were evaluated on four machine translation tasks: IWSLT 2017 German $\\rightarrow$ English, KFTT Japanese $\\rightarrow$ English"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The tasks used for evaluation are neural machine translation tasks.\n\nQuestion: How many datasets are considered in the experiments, and what are they?\nAnswer: Four datasets are",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 6
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The models were evaluated on four machine translation tasks.\n\nQuestion: How does the number of layers and heads in the encoder self-attention, context attention, and decoder",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 6
    }
   }
  },
  {
   "paper": "1909.00015",
   "qid": "5913930ce597513299e4b630df5e5153f3618038",
   "kind": "extractive",
   "ctx_tokens": 7480,
   "score_secs": 1.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Their model improves interpretability by allowing attention heads to choose between focused or spread-out behavior through the adaptive sparsity, which can lead to crisper examples of attention"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Their model improves interpretability by allowing attention heads to choose between focused or spread-out behavior, which can lead to crisper examples of attention head behavior and novel behaviors",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 6
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Their model improves interpretability by allowing attention heads to choose between focused or spread-out behavior, which leads to crisper examples of attention head behavior and novel behaviors that",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 6
    }
   }
  },
  {
   "paper": "1909.00105",
   "qid": "5b551ba47d582f2e6467b1b91a8d4d6a30c343ec",
   "kind": "extractive",
   "ctx_tokens": 4021,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The evaluation metrics include BPE perplexity, BLEU-1/4, ROUGE-L, Distinct-1/2, user matching accuracy (UM"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation metrics include BPE perplexity, BLEU-1/4, ROUGE-L, Distinct-1/2, recipe-level coherence, and",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The metrics used for evaluation include BPE perplexity, BLEU-1/4, ROUGE-L, Distinct-1/2, user matching accuracy",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1909.00105",
   "qid": "9bfebf8e5bc0bacf0af96a9a951eb7b96b359faa",
   "kind": "extractive",
   "ctx_tokens": 4021,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " On a large novel dataset of 180K recipes and 700K reviews, they showed that their personalized generative models can generate plausible,"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " On the new dataset, the personalized models achieved average recipe-level coherence scores of 1.78-1.82, surpassing the baseline at ",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Their results showed that their personalized generative models could generate plausible, personalized, and coherent recipes preferred by human evaluators for consumption. They introduced a set of automatic",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1909.00105",
   "qid": "34dc0838632d643f33c8dbfe7bd4b656586582a2",
   "kind": "extractive",
   "ctx_tokens": 4021,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The baseline models are a name-based Nearest-Neighbor model (NN) and an Encoder-Decoder baseline with ingredient attention (Enc-Dec).\n\nQuestion: How does"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The baseline models are a name-based Nearest-Neighbor model (NN) and a simple Encoder-Decoder baseline with ingredient attention (Enc-Dec).\n\nQuestion: How",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The first is a name-based Nearest-Neighbor model (NN). We initially adapted the Neural Checklist Model of BIBREF0 as a baseline; however,",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1909.00105",
   "qid": "c77359fb9d3ef96965a9af0396b101f82a0a9de6",
   "kind": "extractive",
   "ctx_tokens": 4021,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They obtained the interactions by scraping the website. They also mention that they discarded users with fewer than 4 reviews, giving 180K+ recipes and"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They obtained the interactions by scraping user-recipe interactions (reviews) from Food.com.\n\nQuestion: How many sessions were conducted for collecting the pairwise evaluations?\nAnswer:",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " We scrape the user-recipe interactions from the website. We filter out users with fewer than 4 reviews, and recipes with fewer than 3 steps, and",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1909.00175",
   "qid": "f56d07f73b31a9c72ea737b40103d7004ef6a079",
   "kind": "extractive",
   "ctx_tokens": 3917,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The evaluation is conducted on two benchmark datasets: a homographic dataset containing 2,250 contexts with 1,607 puns, and"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation is conducted on two benchmark datasets: a homographic dataset containing 2,250 contexts with 1,607 puns, and",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The evaluation is conducted on two benchmark datasets: a homographic dataset containing 2,250 contexts with 1,607 puns, and",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1909.00175",
   "qid": "38e4aaeabf06a63a067b272f8950116733a7895c",
   "kind": "extractive",
   "ctx_tokens": 3917,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The tagging scheme employed consists of three tags: {INLINEFORM0}. \n- INLINEFORM0 tag indicates that the current word appears before the pun in the given"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The tagging scheme employed consists of three tags: { INLINEFORM0 }, where INLINEFORM1 tag indicates the current word appears before the pun, INLINEFORM2 tag",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The tagging scheme employed consists of three tags: {INLINEFORM0}. \n- INLINEFORM0 tag indicates that the current word appears before the pun in the given",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1909.00326",
   "qid": "aef607d2ac46024be17b1ddd0ed3f13378c563a6",
   "kind": "extractive",
   "ctx_tokens": 5708,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They use the estimated word importance to detect under-translated words by NMT models. Under-translated input words are expected to contribute little to the NMT outputs"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They use the estimated word importance to detect under-translated words. Under-translated input words are expected to contribute little to the NMT outputs, resulting in much",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They use the estimated word importance to detect under-translated words by NMT models. Under-translated input words are expected to contribute little to the NMT outputs",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1909.00326",
   "qid": "93beae291b455e5d3ecea6ac73b83632a3ae7ec7",
   "kind": "extractive",
   "ctx_tokens": 5708,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Their models decide the importance of output words by attributing the output to the input words through a gradient-based method, specifically using the integrated gradients (IG) method"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Their models decide the importance of the output words by attributing the output to the input words through a gradient-based method, specifically using the integrated gradients (IG)",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Their models decide how much importance to give to the output words by attributing the output to every input word through a gradient-based method, specifically using the integrated gradients",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1909.00326",
   "qid": "6c91d44d5334a4ac80100eead4e105d34e99a284",
   "kind": "extractive",
   "ctx_tokens": 5708,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They test their word importance approach on the state-of-the-art Transformer model and the conventional RNN-Search model.\n\nQuestion: What is the primary method used to"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They test their word importance approach on the Transformer model and the RNN-Search model.\n\nQuestion: How do they measure the effectiveness of the word importance estimation methods",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They test their word importance approach on the Transformer model and the RNN-Search model.\n\nQuestion: How do they define \"word importance\" in the context of",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1909.00512",
   "qid": "891c2001d6baaaf0da4e65b647402acac621a7d2",
   "kind": "extractive",
   "ctx_tokens": 5939,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " A static embedding for each word is created by taking the first principal component (PC) of its contextualized representations in a given layer.\n\nQuestion: What is the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Static embeddings for each word are created by taking the first principal component (PC) of its contextualized representations in a given layer.\n\nQuestion: What is the significance",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 31
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " A static embedding for each word is created by taking the first principal component (PC) of its contextualized representations in a given layer.\n\nQuestion: What is the",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 31
    }
   }
  },
  {
   "paper": "1909.01296",
   "qid": "ad08b215dca538930ef1f50b4e49cd25527028ad",
   "kind": "yes_no",
   "ctx_tokens": 3836,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The document does not mention any specific evaluation"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention evaluating Poly",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 21
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The document does not mention any specific evaluation",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 21
    }
   }
  },
  {
   "paper": "1909.01296",
   "qid": "6263b2cba18207474786b303852d2f0d7068d4b6",
   "kind": "extractive",
   "ctx_tokens": 3836,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The PolyResponse restaurant search is currently available in 8 languages and for 8 cities around the world: English (Edinburgh), German (Berlin), Spanish ("
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The PolyResponse restaurant search system is currently available in 8 languages: English (Edinburgh), German (Berlin), Spanish (Madrid), Mandarin (Taipei",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 21
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The PolyResponse restaurant search is currently available in 8 languages and for 8 cities around the world: English (Edinburgh), German (Berlin), Spanish (",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 21
    }
   }
  },
  {
   "paper": "1909.01362",
   "qid": "88e5d37617e14d6976cc602a168332fc23644f19",
   "kind": "extractive",
   "ctx_tokens": 6756,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The model is applied to two datasets: the first is an expanded version of the annotated Wikipedia conversations dataset, and the second is constructed from the subreddit ChangeMyView"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The model is applied to two datasets: the first is an expanded version of the annotated Wikipedia conversations dataset, and the second is constructed from the subreddit ChangeMyView",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The model is applied to two datasets: the first is an expanded version of the annotated Wikipedia conversations dataset, and the second is constructed from the subreddit ChangeMyView",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1909.01383",
   "qid": "126ff22bfcc14a2f7e1a06a91ba7b646003e9cf0",
   "kind": "extractive",
   "ctx_tokens": 5173,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baseline model, the model used for back-translation, and the DocRepair model are all Transformer base models.\n\nQuestion: How did the researchers measure the improvement"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline model used in the study was a context-agnostic MT system.\n\nQuestion: How did the researchers ensure the quality of the translation data?\nAnswer: The",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baseline model used for comparison is a context-agnostic MT system, and for back-translation, it uses the same two-pass CADec model as mentioned in",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1909.02027",
   "qid": "2c7e94a65f5f532aa31d3e538dcab0468a43b264",
   "kind": "extractive",
   "ctx_tokens": 3234,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The dataset was annotated through crowdsourcing. Crowd workers were prompted to provide questions and commands related to topic domains in the manner they would interact with an artificially intelligent assistant"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset was annotated through a crowdsourcing process. Crowd workers were prompted to provide questions and commands related to specific topic domains, simulating how a user might interact",
     "achieved_ratio": 0.2492,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The dataset was annotated through crowdsourcing. Crowd workers were prompted to provide questions and commands related to topic domains in the manner they would interact with an artificially intelligent assistant",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1909.02027",
   "qid": "27de1d499348e17fec324d0ef00361a490659988",
   "kind": "extractive",
   "ctx_tokens": 3234,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The dataset consists of 23,700 queries, including 22,500 in-scope queries covering 150 intents and"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The dataset consists of 23,700 queries.\n\nQuestion: How many intents does the dataset cover?\nAnswer: The dataset covers 150",
     "achieved_ratio": 0.2492,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The dataset consists of 23,700 queries in total, including 22,500 in-scope queries and 1,2",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1909.02304",
   "qid": "5a22293b055f5775081d6acdc0450f7bd5f5de04",
   "kind": "extractive",
   "ctx_tokens": 7036,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The state-of-the-art model for the task is not explicitly stated in the provided material. However, the authors of the current work claim that their model outper"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art model for the task is the model presented in this paper, which outperforms existing systems in terms of metrics such as BLEU,",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art model for the task is not explicitly stated in the provided text. However, it can be inferred that the model presented in this paper out",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1909.02304",
   "qid": "03c967763e51ef2537793db7902e2c9c17e43e95",
   "kind": "extractive",
   "ctx_tokens": 7036,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The strong baseline mentioned in the document is the Conditional Copy (CC) model, which is noted to be the best model in Wiseman's work.\n\nQuestion:"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The strong baseline mentioned in the text is the Conditional Copy (CC) model.\n\nQuestion: How does the proposed model improve upon the baseline in terms of specific metrics",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The strong baseline referred to in the text is the Conditional Copy (CC) model, which is noted to perform better than other models in previous work.\n\nQuestion:",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1909.03135",
   "qid": "5aa12b4063d6182a71870c98e4e1815ff3dc8a72",
   "kind": "yes_no",
   "ctx_tokens": 4136,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, the authors mention a downside of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the authors mention a downside of",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 30
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the authors mention a downside of",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 30
    }
   }
  },
  {
   "paper": "1909.03135",
   "qid": "22815878083ebd2f9e08bc33a5e733063dac7a0f",
   "kind": "extractive",
   "ctx_tokens": 4136,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The authors do not provide specific examples of other morphologically-rich languages beyond mentioning Russian. They suggest that to verify the claim about the importance of morphological character of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The authors do not provide any other specific examples of morphologically-rich languages besides Russian in the given text.\n\nQuestion: How does the authors' work extend beyond just",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 30
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The authors do not provide other specific examples of morphologically-rich languages besides Russian in the given text. They mention that Russian is a \"rich-morphology language",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 30
    }
   }
  },
  {
   "paper": "1909.03405",
   "qid": "bdc91d1283a82226aeeb7a2f79dbbc57d3e84a1a",
   "kind": "extractive",
   "ctx_tokens": 5750,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The performance is improved by 3.5% absolute gain on the Question NLI (QNLI) task.\n\nQuestion: What is the main issue identified with"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The performance is improved by 0.5% on the MNLI task and 0.4% on the QNLI task when the order of the",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The performance is improved by 3.5% absolute gain on the Question NLI (QNLI) task.\n\nQuestion: What is the main issue identified with",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1909.03405",
   "qid": "7b4fb6da74e6bd1baea556788a02969134cf0800",
   "kind": "yes_no",
   "ctx_tokens": 5750,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The document does not explicitly mention if they"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, the training starts from scratch from",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Based on the information provided, it's",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1909.03405",
   "qid": "bc31a3d2f7c608df8c019a64d64cb0ccc5669210",
   "kind": "extractive",
   "ctx_tokens": 5750,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They test the BERTBase model.\n\nQuestion: How do they modify the NSP task in their method?\nAnswer: They modify the NSP task by adding"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They test the BERTBase model.\n\nQuestion: How do they modify the NSP task?\nAnswer: They modify the NSP task to include a 3",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They test the BERTBase model.\n\nQuestion: How do they modify the NSP task?\nAnswer: They modify the NSP task by adding a previous sentence",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1909.03582",
   "qid": "b0d66760829f111b8fad0bd81ca331ddd943ef41",
   "kind": "extractive",
   "ctx_tokens": 6363,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Future work plans include improving the sensationalism scorer and investigating the applications of dynamic balancing methods between RL and MLE in textGAN. Additionally, the ethical questions raised"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Future work can be improving the sensationalism scorer and investigating the applications of dynamic balancing methods between RL and MLE in textGAN.\n\nQuestion: How does the proposed",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Future work plans include improving the sensationalism scorer and investigating the applications of dynamic balancing methods between RL and MLE in textGAN.\n\nQuestion: How does the proposed",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1909.03582",
   "qid": "ae7c93646aa5f3206cd759904965b4d484d12f83",
   "kind": "extractive",
   "ctx_tokens": 6363,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " This method improves upon the best performing state-of-the-art by achieving a sensationalism score of 60.8%, which is an absolute improvement of 1"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " This method improves upon the best performing state-of-the-art by achieving a sensationalism score of 60.8%, which is an absolute improvement of 1",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " This method improves upon the best performing state-of-the-art by achieving a sensationalism score of 60.8%, which is an absolute improvement of 1",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1909.03582",
   "qid": "d1ec42b2b5a3c956ff528543636e024bfde5e5ba",
   "kind": "extractive",
   "ctx_tokens": 6363,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The following baselines are used for evaluation:\n\n1. Pointer-Gen\n2. Pointer-Gen+Pos\n3. Pointer-Gen+Same-FT"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The baselines used for evaluation include Pointer-Gen, Pointer-Gen+RL+ROUGE, Pointer-Gen+RL-SEN, and Pointer-Gen",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The baselines used for evaluation include Pointer-Gen, Pointer-Gen+Pos, Pointer-Gen+Same-FT, Pointer-Gen+Pos-FT",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1909.03582",
   "qid": "1dac4bc5af239024566fcb0f43bb9ff1c248ecec",
   "kind": "yes_no",
   "ctx_tokens": 6363,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " No, they did not use a dataset"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, they did not use a dataset",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " No, they did not use a dataset",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1909.05359",
   "qid": "8b0abc1907c2bf3e0256f8cf85e0ba66a839bd92",
   "kind": "yes_no",
   "ctx_tokens": 2994,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The provided information does not specify whether any"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The provided information does not specify whether any",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The provided information does not specify whether any",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1909.05359",
   "qid": "03ebb29c08375afc42a957c7b2dc1a42bed7b713",
   "kind": "extractive",
   "ctx_tokens": 2994,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The effectiveness of the pipeline approach is not explicitly detailed in the provided text. However, it can be inferred that the evaluation likely involves assessing the accuracy and completeness of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The effectiveness of the pipeline approach is not explicitly detailed in the provided excerpt. However, it can be inferred that the evaluation likely involves assessing the accuracy and completeness of",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The effectiveness of the pipeline approach is not explicitly detailed in the provided text. However, it can be inferred that the evaluation likely involves assessing the accuracy and completeness of",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1909.06162",
   "qid": "56b7319be68197727baa7d498fa38af0a8440fe4",
   "kind": "extractive",
   "ctx_tokens": 2516,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The most influential features on performance included:\n\n1. Pre-trained word embeddings (FastText or BERT)\n2. Additional features such as polarity, POS, N"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The most influential features on performance were the linguistic features such as polarity, POS, and NER, which improved the F1 score when introduced in the LSTM-C",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The most influential features on performance included linguistic features such as polarity, POS, and NER, as well as the use of pre-trained word and sentence embeddings from",
     "achieved_ratio": 0.4991,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1909.06200",
   "qid": "5c3e98e3cebaecd5d3e75ec2c9fc3dd267ac3c83",
   "kind": "extractive",
   "ctx_tokens": 6151,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The following experiments are conducted:\n\n1. Transformation from non-ironic sentences to ironic sentences:\n   - Automatic evaluation using metrics such as sentiment delta, sentiment accuracy"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Two main experiments are conducted. The first is the transformation from non-ironic sentences to ironic sentences, and the second is the reverse transformation from ironic sentences to",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The experiments conducted include:\n\n1. Automatic evaluations of the models in transforming non-ironic sentences to ironic sentences.\n2. Human evaluations of the models in transforming",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1909.06200",
   "qid": "3f0ae9b772eeddfbfd239b7e3196dc6dfa21365f",
   "kind": "extractive",
   "ctx_tokens": 6151,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The combination of rewards for reinforcement learning includes an irony reward to control irony accuracy, a sentiment reward to control sentiment preservation, and a harmonic mean of the irony reward"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The combination of rewards for reinforcement learning includes an irony reward, a sentiment reward, and a harmonic mean of the irony reward and sentiment reward.\n\nQuestion: How does",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The combination of rewards for reinforcement learning includes an irony reward to control irony accuracy, a sentiment reward to control sentiment preservation, and a harmonic mean of the irony reward",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1909.06200",
   "qid": "14b8ae5656e7d4ee02237288372d9e682b24fdb8",
   "kind": "extractive",
   "ctx_tokens": 6151,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The document does not explicitly mention specific difficulties in modeling the ironic pattern. However, it implies that modeling the ironic pattern is challenging due to the lack of large-scale"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly list the difficulties in modelling the ironic pattern, but it implies that the main challenges include the lack of large-scale irony datasets and the complexity",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly list difficulties in modeling the ironic pattern, but it implies that modeling ironies is challenging due to the lack of large irony datasets and the",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1909.06200",
   "qid": "62f27fe08ddb67f16857fab2a8a721926ecbb6fb",
   "kind": "extractive",
   "ctx_tokens": 6151,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Four annotators who are proficient in English judged the irony accuracy, sentiment preservation, and content preservation of the generated sentences.\n\nQuestion: What is the name of the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Four annotators who are proficient in English judged the irony accuracy, sentiment preservation and content preservation.\n\nQuestion: What is the main reason for the \"No Change\"",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Four annotators who are proficient in English judged the irony accuracy, sentiment preservation and content preservation.\n\nQuestion: What is the name of the method that uses machine translation",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1909.07575",
   "qid": "af34051bf3e628c1e2a00b110bb84e5f018b419f",
   "kind": "extractive",
   "ctx_tokens": 7480,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The baselines include:\n\n1. Vanilla ST baseline\n2. Pre-training baselines:\n   - Encoder pre-training\n   - Decoder pre-training\n   -"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The baselines include a Vanilla ST baseline, Pre-training baselines (encoder pre-training, decoder pre-training, encoder-decoder pre-training), Multi-task baselines",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 21
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baselines include Vanilla ST, Encoder pre-training, Decoder pre-training, Encoder-decoder pre-training, One-to-many setting, Many-to-one setting, Many",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 21
    }
   }
  },
  {
   "paper": "1909.07575",
   "qid": "022c365a14fdec406c7a945a1a18e7e79df37f08",
   "kind": "extractive",
   "ctx_tokens": 7480,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The attention module is pretrained on the MT dataset.\n\nQuestion: How does the proposed model ensure the role consistency between pre-training and fine-tuning?\nAnswer: The"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The attention module is pretrained on the MT (Machine Translation) task.\n\nQuestion: How does the proposed model ensure semantic consistency between the speech encoder output and the text",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 21
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The attention module is pretrained on the MT dataset.\n\nQuestion: How does the proposed model ensure the role consistency between pre-training and fine-tuning?\nAnswer: The",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 21
    }
   }
  },
  {
   "paper": "1909.08089",
   "qid": "b66c9a4021b6c8529cac1a2b54dacd8ec79afa5f",
   "kind": "extractive",
   "ctx_tokens": 5803,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " In the context of the paper, global context refers to the overall information of the entire document, while local context pertains to the specific information within the current topic"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " In the context of this paper, global context refers to the overall information of the entire document, while local context pertains to the specific information within the current topic",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " In the context of the document, \"global context\" refers to the overall information of the entire document, while \"local context\" pertains to the specific information",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1909.08970",
   "qid": "bd419f4094186a5ce74ba6ac1622b24e29e553f4",
   "kind": "extractive",
   "ctx_tokens": 3114,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baseline models performed poorly. The best baseline, NO-MOVE, achieved an accuracy of 30.3% on single sentences and 0.3"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline models performed poorly, with the best performing model, NO-MOVE, achieving an accuracy of 30.3% on single sentences and 0",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baseline models performed poorly, with the best performing baseline, NO-MOVE, achieving an accuracy of 30.3% on single sentences and 0",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "1909.08970",
   "qid": "11e8bd4abf5f8bdabad3e8f0691e6d0ad6c326af",
   "kind": "extractive",
   "ctx_tokens": 3114,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The baseline models include NO-MOVE, RANDOM, and JUMP. NO-MOVE only considers the starting point, RANDOM randomly selects a heading and executes *W"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The baseline for the RUN task is a simple model that includes three variants: NO-MOVE, RANDOM, and JUMP. NO-MOVE considers only the starting",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The baseline models include NO-MOVE, RANDOM, and JUMP. NO-MOVE considers only the starting point, RANDOM selects a random heading and executes *W",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "1909.09067",
   "qid": "9eabb54c2408dac24f00f92cf1061258c7ea2e1a",
   "kind": "extractive",
   "ctx_tokens": 3628,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The corpus includes information on text structure such as paragraphs, lines, physical page segmentation, paragraph segmentation, and line segmentation.\n\nQuestion: How is the information about the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The corpus includes information on text structure such as paragraphs, lines, physical page segmentation, and one-sentence-per-line rule adherence.\n\nQuestion: How does the simplified",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The corpus includes information on text structure such as paragraphs, lines, physical page segmentation, paragraph segmentation, and line segmentation.\n\nQuestion: How does the average sentence length",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1909.09067",
   "qid": "3d013f15796ae7fed5272183a166c45f16e24e39",
   "kind": "extractive",
   "ctx_tokens": 3628,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The corpus includes information on the font type and font style (e.g., italics, bold print) of a token and its position on the physical page"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The corpus includes information on the font type and font style (such as italics, bold print) of a token and its position on the physical page (",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The corpus includes information on the font type and font style (such as italics, bold print) of a token and its position on the physical page (",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1909.09534",
   "qid": "f20a389ace2267aa61eddcc235535452ccdae0e6",
   "kind": "yes_no",
   "ctx_tokens": 1739,
   "score_secs": 0.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, the paper reports results only on"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the results reported in the paper",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the paper reports results only on",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1909.09534",
   "qid": "6411622cc8b2fbedbfa468859d453596d3bd2f03",
   "kind": "extractive",
   "ctx_tokens": 1739,
   "score_secs": 0.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " In the GAN framework used in this work, the discriminator's objective is to score the quality of the creative text. Specifically, the discriminator takes the hidden state"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The discriminator's objective function is to score the quality of the creative text.\n\nQuestion: How does the generator update its parameters during the adversarial training process?\nAnswer",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " In the GAN framework used in this work, the discriminator's objective function is to score the quality of the creative text. This score is used to provide feedback",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1909.09534",
   "qid": "fc77d70c305fa80447b191248aba93da63ac3704",
   "kind": "extractive",
   "ctx_tokens": 1739,
   "score_secs": 0.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Three creative English datasets with distinct linguistic characteristics are used:\n1. A corpus of 740 classical and contemporary English poems\n2. A corpus of "
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Three creative English datasets with distinct linguistic characteristics are used: \n1. A corpus of 740 classical and contemporary English poems\n2. A corpus of",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Three creative English datasets with distinct linguistic characteristics are used: \n1. A corpus of 740 classical and contemporary English poems,\n2. A corpus of",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1909.09551",
   "qid": "54830abe73fef4e629a36866ceeeca10214bd2c8",
   "kind": "extractive",
   "ctx_tokens": 6298,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They utilized LDA and Gibbs sampling to learn a LDA model with 100 topics, setting \u03b1 = 0.01 and \u03b2 = "
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They utilized LDA and Gibbs sampling to learn a LDA model with 100 topics, setting alpha and beta parameters to 0.01,",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They utilized LDA and Gibbs sampling to learn a LDA model with 100 topics, setting alpha and beta parameters to 0.01,",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1909.09587",
   "qid": "37be0d479480211291e068d0d3823ad0c13321d3",
   "kind": "extractive",
   "ctx_tokens": 3277,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The model performance on target language reading comprehension is reasonable even when the languages for training and testing are different, as shown in the experimental results on English, Chinese and"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The model performance on target language reading comprehension varies depending on the source and target language pairs. Generally, the performance is reasonable when the languages for training and testing are",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The model performance on target language reading comprehension varies depending on the source and target language pairs. Generally, the model performs well when the source and target languages are different",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1909.09587",
   "qid": "a3d9b101765048f4b61cbd3eaa2439582ebb5c77",
   "kind": "extractive",
   "ctx_tokens": 3277,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The source-target language pairs used in this work include English-Chinese, English-Korean, Chinese-English, Chinese-Korean, and Korean-English.\n\nQuestion"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The source-target language pairs used in this work include English-Chinese, English-Korean, Chinese-English, Chinese-Korean, and Korean-English. Additionally",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The source-target language pairs used in this work include English-Chinese, English-Korean, Chinese-English, Chinese-Korean, and Korean-English.\n\nQuestion",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1909.09587",
   "qid": "009ce6f2bea67e7df911b3f93443b23467c9f4a1",
   "kind": "extractive",
   "ctx_tokens": 3277,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baseline model used in the paper is QANet trained on the Chinese dataset.\n\nQuestion: How does the performance of the model trained on English and tested on"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The QANet model is used as a baseline.\n\nQuestion: How does the performance of the model trained on Chinese and tested on English compare to the model trained",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The QANet model is used as a baseline.\n\nQuestion: How does the performance of the model trained on Chinese and tested on English compare to the model trained",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1909.09587",
   "qid": "55569d0a4586d20c01268a80a7e31a17a18198e2",
   "kind": "extractive",
   "ctx_tokens": 3277,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " In the zero-shot setting, the model learns to identify answer spans in the context without being explicitly trained on the target language. Despite the lower accuracy compared to models"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " In the zero-shot setting, the model learns to identify answer spans in the context without having been explicitly trained on the target language. This suggests that the model ac",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " In the zero-shot setting, the model learns to identify answer spans in the context without being explicitly trained on the target language. Despite the lower accuracy compared to models",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1909.10012",
   "qid": "e374169ee10f835f660ab8403a5701114586f167",
   "kind": "extractive",
   "ctx_tokens": 6922,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The analysis uses five major profile attributes: Profile Name, Username, Description, Profile Image, and Location.\n\nQuestion: How does the study differentiate between organic and in"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The analysis uses five major profile attributes: Profile Name, Username, Description, Profile Image, and Location.\n\nQuestion: How many political handles and their followers' profiles",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The analysis uses five major profile attributes: Profile Name, Username, Description, Profile Image, and Location.\n\nQuestion: How many snapshots were collected for the political handles",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1909.11687",
   "qid": "d087539e6a38c42f0a521ff2173ef42c0733878e",
   "kind": "extractive",
   "ctx_tokens": 5041,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Prior knowledge distillation techniques are ineffective in producing student models with vocabularies different from the original teacher models because these techniques require the student and teacher models to share"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Prior knowledge distillation techniques are designed to train a student model that shares the same vocabulary and output space as the teacher model. This makes them ineffective in producing student",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Prior knowledge distillation techniques are ineffective in producing student models with vocabularies different from the original teacher models because these techniques require the student and teacher models to share",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1909.11687",
   "qid": "efe9bad55107a6be7704ed97ecce948a8ca7b1d2",
   "kind": "extractive",
   "ctx_tokens": 5041,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The state-of-the-art compression techniques used in the comparison include the proposed dual training and shared projection methods, as well as the Patient Knowledge Distillation (PKD"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The comparison included the proposed approaches, the BERTBASE teacher model, and the PKD (Patient Knowledge Distillation) and NoKD (No Knowledge Distillation",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art compression techniques used in the comparison include the proposed dual training and shared projection methods, as well as the Patient Knowledge Distillation (PKD",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1909.13104",
   "qid": "1e775cf30784e6b1c2b573294a82e145a3f959bb",
   "kind": "extractive",
   "ctx_tokens": 3982,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The dataset includes tweets in English. Data augmentation was performed by translating some tweets into German, French, and Greek and then back to English, but the original language"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The dataset primarily contains English tweets. Data augmentation techniques were applied to translate some tweets into German, French, and Greek, but the original language of the majority of",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The dataset primarily contains English tweets. Data augmentation techniques were applied to include tweets translated into German, French, and Greek to address the imbalance in the 'indirect",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1909.13104",
   "qid": "392fb87564c4f45d0d8d491a9bb217c4fce87f03",
   "kind": "extractive",
   "ctx_tokens": 3982,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The baseline model used is the classic RNN model, referred to as LastStateRNN, where the last state passes through an MLP and then the LR Layer"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The baseline model used is the classic RNN model, referred to as LastStateRNN, where the last state passes through an MLP and then the LR Layer",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The baseline model used is the classic RNN model (LastStateRNN), where the last state passes through an MLP and then the LR Layer estimates the corresponding",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1909.13104",
   "qid": "203337c15bd1ee05763c748391d295a1f6415b9b",
   "kind": "extractive",
   "ctx_tokens": 3982,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Based on the results presented in Table TABREF11, the multi-attention method that includes a projected layer provides the best results on this dataset, achieving the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " According to the results presented in the paper, the multi-attention method that includes a projected layer provided the best results on this dataset, achieving the highest performance when",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Based on the results presented in Table TABREF11, the multi-attention method that includes a projected layer provides the best results on this dataset, achieving the",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1909.13104",
   "qid": "d004ca2e999940ac5c1576046e30efa3059832fa",
   "kind": "extractive",
   "ctx_tokens": 3982,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The different variations of the attention-based approach examined include:\n1. LastStateRNN: A classic RNN model where the last state passes through an MLP and"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The different variations of the attention-based approach examined include:\n1. AttentionRNN model with one attention mechanism\n2. MultiAttentionRNN model with four attention",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The different variations of the attention-based approach examined include:\n1. LastStateRNN\n2. AvgRNN\n3. AttentionRNN\n4.",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "1909.13714",
   "qid": "5563a3538d311c979c2fb83c1cc9afc66ff6fffc",
   "kind": "yes_no",
   "ctx_tokens": 1829,
   "score_secs": 0.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The document does not provide information about whether"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not specify whether the collected",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 26
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The document does not provide information about whether",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 26
    }
   }
  },
  {
   "paper": "1910.01863",
   "qid": "abe2393415e533cb06311e74ed1c5674cff8571f",
   "kind": "extractive",
   "ctx_tokens": 5943,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The generated text was evaluated using several criteria and metrics:\n1. Minimum edit evaluation by an annotator who created the news corpus, focusing on factual mistakes and gramm"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The generated text was evaluated using word error rate (WER) as the main metric. This was done in two stages: first, evaluating the corrections needed for factual",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The generated text was evaluated using five metrics: BLEU, NIST, METEOR, ROUGE-L, and CIDEr. Additionally, a minimum",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1910.03634",
   "qid": "72e4e26d0dd79c590c28b10938952a9f9497ff1e",
   "kind": "extractive",
   "ctx_tokens": 2150,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " For painting embedding, a CNN-RNN generative model is used, which consists of 3 parallel CNNs: an object CNN, sentiment CNN, and scene"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " For generating a poem from images, a CNN-RNN generative model is used, which includes an object CNN, sentiment CNN, and scene CNN for feature extraction",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 6
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " For painting embedding, a CNN-RNN based image-to-poem net is used. For language style transfer, a seq2seq model is used, either with",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 6
    }
   }
  },
  {
   "paper": "1910.03634",
   "qid": "58ee0cbf1d8e3711c617b1cd3d7aca8620e26187",
   "kind": "extractive",
   "ctx_tokens": 2150,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The authors demonstrate that the model has limitations when the style transfer dataset does not have similar words in the training set of sentences, leading to a low average content score"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The authors demonstrate that the generated English poem may not work well with Shakespeare style transfer for a given painting if the style transfer dataset does not have similar words in the",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 6
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The authors demonstrate that the model may not work well when the style transfer dataset does not have similar words in the training set of sentences, leading to a low average",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 6
    }
   }
  },
  {
   "paper": "1910.03634",
   "qid": "f71b52e00e0be80c926f153b9fe0a06dd93af11e",
   "kind": "extractive",
   "ctx_tokens": 2150,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The final model rates on a Likert scale as follows: the average content score across the paintings is 3.7, the average creativity score is 3"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The final model rates high on the Likert scale, with an average content score of 3.7, creativity score of 3.9, and style",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 6
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The final model rates on a Likert scale with an average content score of 3.7, indicating relevance to the painting; an average creativity score of ",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 6
    }
   }
  },
  {
   "paper": "1910.03634",
   "qid": "54e945ea4b014e11ed4e1e61abc2aa9e68fea310",
   "kind": "extractive",
   "ctx_tokens": 2150,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The best BLEU score of language style transfer authors got is 29.65, achieved with the seq2seq model with global attention.\n\nQuestion:"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The best BLEU score of language style transfer authors got is 29.65.\n\nQuestion: How many paintings did the authors use for human evaluation?\n",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 6
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The best BLEU score of language style transfer, according to the results shown in Figure FIGREF11, is an average target BLEU score of 2",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 6
    }
   }
  },
  {
   "paper": "1910.05603",
   "qid": "91bc8c0bc1634045177065536dd311f89134630b",
   "kind": "yes_no",
   "ctx_tokens": 1428,
   "score_secs": 0.1,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The document does not explicitly mention any comparison"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly mention comparing the",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention comparisons against",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1910.05603",
   "qid": "fe1dcd6ef1f8618bbceee418f07cafe63a8efe08",
   "kind": "extractive",
   "ctx_tokens": 1428,
   "score_secs": 0.1,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The language model combination technique used in the paper involves combining multiple n-gram language models optimized for different domains. Specifically, the authors train several language models on large"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The language model combination technique used in the paper involves combining multiple n-gram language models, each optimized for different domains, to create a more robust model for handling",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The language model combination technique used in the paper involves combining multiple n-gram language models, each optimized for different domains, to create a more robust language model for",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1910.05603",
   "qid": "53f74250948015c394e7b8438a2041fdeb330911",
   "kind": "extractive",
   "ctx_tokens": 1428,
   "score_secs": 0.1,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The task utilizes a DNN-based acoustic model with 11 hidden layers.\n\nQuestion: How does the system handle the combination of language models during the decoding process"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The task utilizes a deep neural network (DNN)-based acoustic model with 11 hidden layers. This architecture is employed to model the correlation between phonemes",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The task utilizes a DNN-based acoustic model with 11 hidden layers.\n\nQuestion: How does the system handle the combination of language models during the decoding process",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1910.06036",
   "qid": "1d197cbcac7b3f4015416f0152a6692e881ada6c",
   "kind": "extractive",
   "ctx_tokens": 5695,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They extract the structured answer-relevant relation from sentences using an off-the-shelf Open Information Extraction (OpenIE) toolbox. Specifically, they join all arguments in"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They extract multiple relations with an off-the-shelf Open Information Extraction (OpenIE) toolbox, then select the relation that is most relevant to the answer with carefully",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They extract the structured answer-relevant relation from sentences using an off-the-shelf Open Information Extraction (OpenIE) toolbox, which derives structured answer-relevant relations",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1910.06036",
   "qid": "477d9d3376af4d938bb01280fe48d9ae7c9cf7f7",
   "kind": "extractive",
   "ctx_tokens": 5695,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They use all commonly-used metrics in question generation: BLEU-1 (B1), BLEU-2 (B2), BLEU-3 (B"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They use BLEU-1 (B1), BLEU-2 (B2), BLEU-3 (B3), BLEU-4 (B",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They use BLEU-1 (B1), BLEU-2 (B2), BLEU-3 (B3), BLEU-4 (B",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1910.06036",
   "qid": "f225a9f923e4cdd836dd8fe097848da06ec3e0cc",
   "kind": "extractive",
   "ctx_tokens": 5695,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Experiments are conducted on the SQuAD dataset.\n\nQuestion: What are the main components of the proposed framework?\nAnswer: The proposed framework consists of four components"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Experiments are conducted on the SQuAD dataset, specifically using two different data splits as follows: the original SQuAD development set is split into dev and",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Experiments are conducted on the SQuAD dataset.\n\nQuestion: What are the main improvements of your proposed model over existing methods?\nAnswer: The main improvements of",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1910.06592",
   "qid": "e35c2fa99d5c84d8cb5d83fca2b434dcd83f3851",
   "kind": "extractive",
   "ctx_tokens": 2934,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They built a dataset of Twitter accounts based on two lists annotated in previous works. For the non-factual accounts, they relied on a list of 18"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They built a dataset of Twitter accounts based on two lists annotated in previous works. For the non-factual accounts, they relied on a list of 18",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They built a dataset of Twitter accounts based on two lists annotated in previous works. For the non-factual accounts, they relied on a list of 18",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1910.06592",
   "qid": "c00ce1e3be14610fb4e1f0614005911bb5ff0302",
   "kind": "extractive",
   "ctx_tokens": 2934,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The activation function used in their model is not specified in the provided text. The document mentions that they experimented with different activation functions including 'relu', 'selu"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The activation function used in their model is not specified in the given text. The text only mentions that they experimented with \"relu\", \"selu\", and \"",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The activation function used in their model is not specified in the provided text. The document mentions that they experimented with different activation functions including 'relu', 'selu",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1910.06592",
   "qid": "71fe5822d9fccb1cb391c11283b223dc8aa1640c",
   "kind": "extractive",
   "ctx_tokens": 2934,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They compare to the following baselines:\n\n1. Logistic Regression (LR) with Bag-of-Words\n2. Tweet2vec\n3. Logistic Regression ("
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They compare to the following baselines:\n\n- Logistic Regression (LR) with a bag-of-words representation\n- Tweet2vec model\n- Logistic Regression (",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They compare to the following baselines:\n\n1. LR + Bag-of-words\n2. Tweet2vec\n3. LR + All Features (tweet-level",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1910.06592",
   "qid": "1062a0506c3691a93bb914171c2701d2ae9621cb",
   "kind": "extractive",
   "ctx_tokens": 2934,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The following features are extracted:\n\n- Emotion: Using word occurrences of 15 emotion types from two emotional lexicons.\n- Sentiment: Using four sentiment"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The following features are extracted: Emotion, Sentiment, Morality, Style, and Words embeddings.\n\nQuestion: How does FacTweet differ from the other models",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The following features are extracted:\n- Emotion: Using two emotional lexicons (NRC and SentiSense) to count the presence of 15 emotion",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1910.07601",
   "qid": "c6a0b9b5dabcefda0233320dd1548518a0ae758e",
   "kind": "extractive",
   "ctx_tokens": 5308,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " According to the experimental results, the Contextual Joint Factor Analysis (CJFA) encoder performed better in both phone classification and speaker recognition tasks compared to the other"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The CJFA (contextual joint factor analysis) encoder performed better in the experiments, showing significant improvements in both phone classification and speaker recognition tasks compared to the other",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The CJFA (contextual joint factor analysis) encoder performed better in the experiments, showing significantly better performance in both phone classification and speaker recognition tasks compared to the",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1910.07601",
   "qid": "1e185a3b8cac1da939427b55bf1ba7e768c5dae4",
   "kind": "extractive",
   "ctx_tokens": 5308,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The classification baselines used for comparison are the VAE baseline and the proposed Contextual Joint Factor Synthesis (CJFS) and Contextual Joint Factor Analysis"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The classification baselines used for comparison include the VAE baseline, the CJFS encoder, and the CJFA encoder.\n\nQuestion: How does the CJFA encoder",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The classification baselines used for comparison include the VAE baseline, the CJFS encoder, and the CJFA encoder.\n\nQuestion: How does the CJFA encoder",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1910.07601",
   "qid": "26e2d4d0e482e6963a76760323b8e1c26b6eee91",
   "kind": "extractive",
   "ctx_tokens": 5308,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " For the purpose of speaker recognition, it is crucial to consider the overlap between training and testing. Therefore, three different task configurations are considered, differing from the setup"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The TIMIT test set, which contains speech from 168 speakers with 336 utterances, is used for testing. Specifically, for the",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " For the purpose of speaker recognition, it's crucial to consider the overlap between training and testing. Therefore, three different task configurations are considered, differing from the setup",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1910.08293",
   "qid": "808f0ad46ca4eb4ea5492f9e14ca043fe1e206cc",
   "kind": "extractive",
   "ctx_tokens": 7134,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The dataset contains 45,821 characters.\n\nQuestion: What is the average number of HLAs per character in the dataset?\nAnswer: The average"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " 45,821\n\nQuestion: What is the name of the system proposed in the document?\nAnswer: The system proposed in the document is called",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The dataset contains dialogues from 327 major characters.\n\nQuestion: What is the name of the system proposed in the document, and what are its main",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1910.08293",
   "qid": "36ae003c7cb2a1bbfa90b89c671bc286bd3b3dfd",
   "kind": "extractive",
   "ctx_tokens": 7134,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The dataset models character's profiles by collecting dialogues from a variety of characters along with detailed Human Level Attributes (HLAs) that are traceable back to both"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset models character profiles by collecting dialogues from a variety of characters from different TV shows, movies, and anime, and labeling these dialogues with detailed Human",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The dataset models character's profiles by collecting dialogues from a variety of characters along with detailed Human Level Attributes (HLAs) data, which are characteristics of fictional",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1910.08293",
   "qid": "357eb9f0c07fa45e482d998a8268bd737beb827f",
   "kind": "extractive",
   "ctx_tokens": 7134,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The four dialogue system baselines used are Kvmemnn, Feed Yourself, Poly-encoder, and a BERT bi-ranker baseline trained on the Persona"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The four dialogue system baselines used are Kvmemnn, Feed Yourself, Poly-encoder, and a BERT bi-ranker baseline trained on the Persona",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Four dialogue system baselines are used: Kvmemnn, Feed Yourself, Poly-encoder, and a BERT bi-ranker baseline trained on the Persona",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1910.09982",
   "qid": "df5a4505edccc0ee11349ed6e7958cf6b84c9ed4",
   "kind": "extractive",
   "ctx_tokens": 4028,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The dataset used was a corpus of news articles annotated with an inventory of 18 propagandist techniques at the fragment level.\n\nQuestion: How many articles were"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset used was a corpus of news articles annotated with an inventory of 18 propagandist techniques at the fragment level.\n\nQuestion: How many articles were",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 25
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The dataset used was a corpus of news articles annotated with an inventory of 18 propagandist techniques at the fragment level.\n\nQuestion: How many articles were",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 25
    }
   }
  },
  {
   "paper": "1910.09982",
   "qid": "fd753ab5177d7bd27db0e0afc12411876ee607df",
   "kind": "extractive",
   "ctx_tokens": 4028,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baseline for the SLC task was a very simple logistic regression classifier with default parameters, where the input instances were represented by a single feature: the length of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline for the SLC task was a very simple logistic regression classifier with default parameters, where the input instances were represented by a single feature: the length of",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 25
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baseline for the SLC task was a very simple logistic regression classifier with default parameters, where the input instances were represented by a single feature: the length of",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 25
    }
   }
  },
  {
   "paper": "1910.10781",
   "qid": "12c50dea84f9a8845795fa8b8c1679328bd66246",
   "kind": "extractive",
   "ctx_tokens": 3801,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They evaluated their models on three different datasets:\n\n1. CSAT dataset for customer satisfaction prediction, consisting of spoken transcripts (automatic via ASR).\n2. "
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used three datasets for evaluation: CSAT (customer satisfaction) dataset, 20 newsgroups dataset, and Fisher Phase 1 US English corpus.\n\n",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They evaluated their models on three different datasets: CSAT dataset for customer satisfaction prediction, 20 newsgroups for topic identification, and Fisher Phase 1",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1910.10781",
   "qid": "0810b43404686ddfe4ca84783477ae300fdd2ea4",
   "kind": "extractive",
   "ctx_tokens": 3801,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The document suggests that the Transformer layer generally worked better than the RNN layer when placed on top of BERT for handling long documents. Specifically, the ToBERT"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The ToBERT model, which uses a small Transformer model on top of BERT, generally worked better than RoBERT, which uses an RNN layer. Specifically",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state whether the RNN layer or the transformer layer worked better. However, it mentions that ToBERT, which uses a small Transformer model",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1910.12574",
   "qid": "8748e8f64af57560d124c7b518b853bf2711c13e",
   "kind": "yes_no",
   "ctx_tokens": 5854,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, the document reports results only on"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, the study evaluates the model on",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " No, they do not report results only",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1910.12574",
   "qid": "c81f215d457bdb913a5bade2b4283f19c4ee826c",
   "kind": "extractive",
   "ctx_tokens": 5854,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The study evaluates the proposed method on two publicly available datasets:\n1. A dataset collected and annotated by Waseem and Hovy (2015),"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The study uses two publicly available datasets: one collected by Waseem and Hovy (containing 16k tweets) and another by Davidson et al",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Two publicly available datasets are used: one collected by Waseem and Hovy (containing 16k tweets) and another by Davidson et al.",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1910.12574",
   "qid": "e101e38efaa4b931f7dd75757caacdc945bb32b4",
   "kind": "extractive",
   "ctx_tokens": 5854,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baselines used for comparison are Waseem and Hovy (2015), Davidson et al. (2016), and Wase"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Waseem and Hovy, Davidson et al., and Waseem et al. are used as baselines for comparison.\n\nQuestion: How is the dataset",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Waseem and Hovy BIBREF5, Davidson et al. BIBREF9, and Waseem et al. BIBREF10",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1910.12574",
   "qid": "afb77b11da41cd0edcaa496d3f634d18e48d7168",
   "kind": "extractive",
   "ctx_tokens": 5854,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The study introduces four different fine-tuning methods that leverage the pre-trained BERT transformer encoders for the hate speech detection task. These methods are:\n\n1."
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The study introduces four different fine-tuning methods:\n1. BERT based fine-tuning\n2. Insert nonlinear layers\n3. Insert Bi-LSTM layer",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The study introduces four different fine-tuning methods that leverage the pre-trained BERT model for the hate speech detection task. These methods involve:\n\n1. **BERT",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "1910.12795",
   "qid": "223dc2b9ea34addc0f502003c2e1c1141f6b36a7",
   "kind": "extractive",
   "ctx_tokens": 6903,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " An off-the-shelf reward learning algorithm from RL called BIBREF7 is adapted for joint data manipulation learning and model training.\n\nQuestion: How does the proposed"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " An off-the-shelf reward learning algorithm from the RL literature is adapted for joint data manipulation learning and model training.\n\nQuestion: How does the proposed approach handle data",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " An off-the-shelf reward learning algorithm from RL called BIBREF7 is adapted for joint data manipulation learning and model training.\n\nQuestion: How does the proposed",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1910.14076",
   "qid": "a712718e6596ba946f29a99838d82f95b9ebb1ce",
   "kind": "extractive",
   "ctx_tokens": 4260,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The improvements of small-scale unbalanced datasets when sentence representation is enhanced with topic information are significant. The proposed topic-attention model achieved an average increase of 1"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " When sentence representation is enhanced with topic information, there are significant improvements in the performance on small-scale unbalanced training datasets. Specifically, the accuracy and F1 score",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " When sentence representation is enhanced with topic information, there is a significant improvement in the performance on small-scale unbalanced training datasets. Specifically, the proposed topic-attention",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1910.14076",
   "qid": "3116453e35352a3a90ee5b12246dc7f2e60cfc59",
   "kind": "extractive",
   "ctx_tokens": 4260,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The proposed model is compared to a number of baseline models including traditional models and deep models. Specifically, it is compared against:\n\n1. Traditional models using TF-ID"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The proposed model is compared to several baseline models, including:\n\n1. Traditional models using TF-IDF features with four classifiers: SVM, LR, NB, and",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The proposed model is compared to a number of baseline models including traditional models (such as SVM, LR, NB, RF) and deep models (like CNN,",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1910.14076",
   "qid": "a9a532399237b514c1227f2d6be8601474e669be",
   "kind": "extractive",
   "ctx_tokens": 4260,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The existing UM Inventory dataset is re-examined and corrected for training.\n\nQuestion: How many abbreviation terms were selected from the UM Inventory dataset for the training set"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The existing dataset UM Inventory is re-examined and corrected for training.\n\nQuestion: How many abbreviation terms were selected from the UM Inventory dataset for training?\nAnswer",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The existing UM Inventory dataset is re-examined and corrected for training.\n\nQuestion: How many abbreviation terms and term-sense pairs were selected for the training dataset",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1910.14537",
   "qid": "709feae853ec0362d4e883db8af41620da0677fe",
   "kind": "extractive",
   "ctx_tokens": 5114,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Gaussian-masked directional multi-head attention works by combining the Gaussian weight matrix \\( G \\) with the score matrix produced by \\( QK^T \\). The"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Gaussian-masked directional multi-head attention works by combining the standard multi-head self-attention with a Gaussian mask and directional information. Specifically, it uses a Gaussian weight",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Gaussian-masked directional multi-head attention works by combining the Gaussian weight matrix, which represents the localness relationship between each pair of characters, with the scaled dot-product",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1910.14537",
   "qid": "186b7978ee33b563a37139adff1da7d51a60f581",
   "kind": "extractive",
   "ctx_tokens": 5114,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Closed test setting refers to a scenario in which the data used for training a model must not exceed the given training set, meaning no external or additional data can be"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Closed test setting refers to a scenario in which the data used for training a model must not exceed the given training set, meaning no external or additional data can be",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Closed test setting refers to a scenario where the data used for training the model is strictly limited to the given training set, and no external resources or data beyond what",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1910.14599",
   "qid": "b3d01ac226ee979e188a4141877a6d2a5482de98",
   "kind": "extractive",
   "ctx_tokens": 6590,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Non-expert annotators found several weaknesses in current state-of-the-art NLI models, including:\n- Models struggled with numerical and quantitative reasoning, often misinterpre"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Non-expert annotators found several weaknesses in current state-of-the-art NLI models, including the ability to exploit numerical and quantitative reasoning, reference and names,",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Non-expert annotators found several weaknesses in current state-of-the-art NLI models, including the ability to exploit spurious statistical patterns, reliance on numerical and",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1910.14599",
   "qid": "af5730d82535464cedfa707a03415ac2e7a21295",
   "kind": "extractive",
   "ctx_tokens": 6590,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They use Wikipedia, News (extracted from Common Crawl), fiction (extracted from Project Gutenberg and Project Nestl\u00e9), formal spoken text (excerpted from"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " For Round 1, they used short multi-sentence passages from Wikipedia, either as ground-truth contexts from the HotpotQA training set or as passages retrieved",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " For Round 1, the contexts are randomly sampled from Wikipedia passages related to the HotpotQA training set. For Round 2, the contexts are also constructed",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1910.14599",
   "qid": "ee2c9bc24d70daa0c87e38e0558e09ab97feb4f2",
   "kind": "yes_no",
   "ctx_tokens": 6590,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " No, they do not use active learning"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, they use a human-and-model",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " No, they do not use active learning",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1911.00841",
   "qid": "3c3807f226ba72fc41f59f0338f12a49a0c35605",
   "kind": "yes_no",
   "ctx_tokens": 5313,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The experts recruited for this project are described"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The experts recruited for this study are not",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The experts used in this study are described",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1911.00841",
   "qid": "c70bafc35e27be9d1efae60596bc0dd390c124c0",
   "kind": "yes_no",
   "ctx_tokens": 5313,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, the answers are double-annot"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the answers are double annotated.",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " According to the document, every question in",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1911.00841",
   "qid": "81d607fc206198162faa54a796717c2805282d9b",
   "kind": "yes_no",
   "ctx_tokens": 5313,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Seven experts with legal training were recruited to"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Seven experts with legal training were recruited to",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Seven experts with legal training were recruited to",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1911.00841",
   "qid": "51fe4d44887c5cc5fc98b65ca4cb5876f0a56dad",
   "kind": "extractive",
   "ctx_tokens": 5313,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " A BERT-based neural model was used.\n\nQuestion: How did the performance of the best baseline compare to a simple majority-class baseline?\nAnswer: The best baseline"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " A BERT-based neural encoder was utilized for the answerability prediction task.\n\nQuestion: How many questions were posed to the privacy assistant in total?\nAnswer: ",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " A BERT-based neural model was used.\n\nQuestion: How did the performance of the best baseline compare to a simple majority-class baseline?\nAnswer: The best baseline",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "1911.01371",
   "qid": "051df74dc643498e95d16e58851701628fdfd43e",
   "kind": "extractive",
   "ctx_tokens": 4821,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The OSG dataset was developed by crawling and pre-processing an OSG web forum, which includes a great variety of different groups such as depression, anxiety, stress"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The OSG dataset was obtained by crawling and pre-processing an OSG web forum, which included conversations that started with one post and could contain multiple comments, each",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The OSG dataset was obtained by crawling and pre-processing an OSG web forum, which includes a great variety of different groups such as depression, anxiety, stress",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1911.01371",
   "qid": "33554065284110859a8ea3ca7346474ab2cab100",
   "kind": "extractive",
   "ctx_tokens": 4821,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The Twitter dataset consists of 1,873 conversation threads, roughly 14k tweets.\n\nQuestion: What is the average number of comments per conversation"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The Twitter dataset consists of 1,873 conversation threads, roughly 14k tweets.\n\nQuestion: What is the main difference between the OSG",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The Twitter dataset consists of 1,873 conversation threads, roughly 14k tweets.\n\nQuestion: What is the average number of comments per conversation",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1911.02855",
   "qid": "23b2901264bda91045258b5d4120879ae292e950",
   "kind": "extractive",
   "ctx_tokens": 5693,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " For paraphrase identification, the method improves the F1 score by +0.58 for MRPC and +0.73 for QQP.\n\nQuestion"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " For paraphrase identification (PI) task, the document reports that using the proposed dice loss improves the F1 score by +0.58 for MRPC",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The method improves the F1 score by +0.58 for MRPC and +0.73 for QQP in paraphrase identification.\n\nQuestion:",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1911.02855",
   "qid": "b5bc34e1e381dbf972d0b594fe8c66ff75305d71",
   "kind": "extractive",
   "ctx_tokens": 5693,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " For the English datasets, the method improves F1 by +0.29 for CoNLL2003 and +0.96 for Ont"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " For the English datasets, the method improves F1 by +0.29 for CoNLL2003 and +0.96 for Ont",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " For English datasets, the method improves F1 by +0.29 for CoNLL2003 and +0.96 for Onto",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1911.02855",
   "qid": "72f7ef55e150e16dcf97fe443aff9971a32414ef",
   "kind": "extractive",
   "ctx_tokens": 5693,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The method's improvements of F1 w.r.t. baseline BERT tagger are as follows:\n- On CTB5: +1.86\n"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The method's improvements of F1 w.r.t. baseline BERT tagger for Chinese POS datasets are as follows:\n- On CTB5, the improvement",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The method's improvements of F1 w.r.t. baseline BERT tagger are as follows:\n- On CTB5: +1.86\n",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1911.02855",
   "qid": "20e38438471266ce021817c6364f6a46d01564f2",
   "kind": "extractive",
   "ctx_tokens": 5693,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The weights are dynamically adjusted by associating each training example with a weight in proportion to $(1-p)$, where $p$ is the probability that a model"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Weights are dynamically adjusted by associating each training example with a weight in proportion to $(1-p)$, where $p$ is the probability that a model",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Weights are dynamically adjusted by associating each training example with a weight in proportion to \\( (1 - p) \\), where \\( p \\) is the",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1911.03059",
   "qid": "f428618ca9c017e0c9c2a23515dab30a7660f65f",
   "kind": "extractive",
   "ctx_tokens": 2696,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The machine learning based approaches compared in the study include Multi-Layer Perceptron (MLP), Naive Bayes Classifier (NBC), Support Vector Machine ("
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The machine learning based approaches compared in this work include Multi-Layer Perceptron (MLP), Naive Bayes Classifier (NBC), Support Vector Machine (",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The machine learning based approaches compared in this work include Multi-Layer Perceptron (MLP), Naive Bayes Classifier (NBC), Support Vector Machine (",
     "achieved_ratio": 0.499,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1911.03343",
   "qid": "78292bc57ee68fdb93ed45430d80acca25a9e916",
   "kind": "extractive",
   "ctx_tokens": 1901,
   "score_secs": 0.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They extended the LAMA evaluation framework by adding a component that focuses on negation. Specifically, they created a negated version of the LAMA dataset by inserting"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They extended the LAMA evaluation framework by adding a component that focuses on negation. This was done by inserting negation elements (such as \"not\") into",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They extended the LAMA evaluation framework by adding a component that focuses on negation. This was done by inserting negation elements (such as \"not\") into",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1911.06118",
   "qid": "26126068d72408555bcb52977cd669faf660bdf7",
   "kind": "extractive",
   "ctx_tokens": 3495,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Qualitative experiments were performed on the benchmark datasets to show the effectiveness of the proposed approach. Given a query word and component id, the set of nearest neighbors along"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Qualitative results of GM_KL are presented, showing that given a query word and component id, the set of nearest neighbours along with their respective component ids are",
     "achieved_ratio": 0.2493,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Qualitative experiments were performed on the benchmark datasets to show the effectiveness of the proposed approach. Given a query word and component id, the set of nearest neighbors along",
     "achieved_ratio": 0.499,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1911.06118",
   "qid": "660284b0a21fe3801e64dc9e0e51da5400223fe3",
   "kind": "extractive",
   "ctx_tokens": 3495,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " This approach compares favorably to other word sense disambiguation (WSD) approaches employing word embeddings in several ways:\n\n1. **Polysemy Handling"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " This approach, which uses a KL divergence-based energy function for learning multi-sense word embedding distributions modeled as Gaussian mixtures, offers several advantages over other Word Sense",
     "achieved_ratio": 0.2493,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " This approach, which uses a KL divergence-based energy function for learning multi-sense word embedding distributions modeled as Gaussian mixtures, offers several advantages over other Word Sense",
     "achieved_ratio": 0.499,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "1911.06964",
   "qid": "1ff0fccf0dca95a6630380c84b0422bed854269a",
   "kind": "extractive",
   "ctx_tokens": 2630,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " In the human-machine communication game, models are evaluated based on the efficiency of the communication scheme, which is measured by the retention rate of tokens (fraction of tokens"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " In the human-machine communication game, models are evaluated based on the efficiency-accuracy tradeoff. Efficiency is measured by the retention rate of tokens, which is the",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " In the human-machine communication game, models are evaluated based on the efficiency of the communication scheme, measured as the retention rate of tokens (fraction of tokens kept in",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1911.06964",
   "qid": "3d7d865e905295d11f1e85af5fa89b210e3e9fdf",
   "kind": "extractive",
   "ctx_tokens": 2630,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " 100 participants were recruited from Amazon Mechanical Turk (AMT) to try this communication game.\n\nQuestion: What specific tasks were the participants asked to perform"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " 100 participants were recruited from Amazon Mechanical Turk (AMT) to try this communication game.\n\nQuestion: What were the two tasks given to the participants",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " 100 participants were recruited from Amazon Mechanical Turk (AMT) to try this communication game.\n\nQuestion: What were the two tasks given to the participants",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1911.06964",
   "qid": "2ad4d3d222f5237ed97923640bc8e199409cbe52",
   "kind": "extractive",
   "ctx_tokens": 2630,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The robustness of learned communication schemes has been tested, but specific details about user variations are not provided in the abstract.\n\nQuestion: How does the proposed method improve"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not specify any particular user variations that have been tested. It mentions recruiting 100 crowdworkers on Amazon Mechanical Turk (AMT) for",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The robustness of learned communication schemes has been tested, but specific details about user variations are not provided in the given text.\n\nQuestion: How does the autocomplete system",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1911.06964",
   "qid": "3fad42be0fb2052bb404b989cc7d58b440cd23a0",
   "kind": "extractive",
   "ctx_tokens": 2630,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The two rule-based baselines used are Unif and Stopword. The Unif encoder randomly keeps tokens to generate keywords with a probability \u03b4, while the Stop"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The two rule-based baselines used are Unif and Stopword.\n\nQuestion: How does the autocomplete system perform in terms of accuracy and efficiency compared to typing full",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The two rule-based baselines used are Unif and Stopword. The Unif encoder randomly keeps tokens to generate keywords with a certain probability \u03b4, and the",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "1911.07555",
   "qid": "012b8a89aea27485797373adbcda32f16f9d7b54",
   "kind": "extractive",
   "ctx_tokens": 2675,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Previous work on LID for South African languages involves the use of shallow methods like naive Bayes classifiers, SVMs, and similar models, which have been shown"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Previous work has shown that shallow methods like naive Bayesian classifiers work well for LID, especially when dealing with under-resourced languages. These methods are simple and effective",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Previous work has shown that shallow naive Bayes classifiers, SVMs, and similar models work very well for doing LID. The winning approach for DSL 2",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1911.07555",
   "qid": "c598028815066089cc1e131b96d6966d2610467a",
   "kind": "yes_no",
   "ctx_tokens": 2675,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The lexicon is built over all the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The lexicon is built over all the",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The lexicon is built over all the",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1911.07555",
   "qid": "ca4daafdc23f4e23d933ebabe682e1fe0d4b95ed",
   "kind": "extractive",
   "ctx_tokens": 2675,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The lexicon is built over all the data and therefore includes the vocabulary from both the training and testing sets.\n\nQuestion: What is the main difference between the proposed"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The lexicon is built over all the data and therefore includes the vocabulary from both the training and testing sets.\n\nQuestion: What is the purpose of the hierarchical structure",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The lexicon is built over all the data and therefore includes the vocabulary from both the training and testing sets.\n\nQuestion: What is the purpose of the lexicon",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1911.07555",
   "qid": "0ab3df10f0b7203e859e9b62ffa7d6d79ffbbe50",
   "kind": "extractive",
   "ctx_tokens": 2675,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The evaluation metric used is average classification accuracy.\n\nQuestion: How does the proposed algorithm perform compared to other methods?\nAnswer: The proposed algorithm performs well relative to the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The evaluation metric used is average classification accuracy.\n\nQuestion: Which datasets were used for evaluation?\nAnswer: The evaluation was done using the NCHLT, DSL ",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The evaluation metric used is average classification accuracy.\n\nQuestion: How does the proposed algorithm perform compared to other methods?\nAnswer: The proposed algorithm performs well relative to the",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1912.00667",
   "qid": "4ac2c3c259024d7cd8e449600b499f93332dab60",
   "kind": "yes_no",
   "ctx_tokens": 6740,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The document does not specify whether the reported"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, the datasets used for evaluation include",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " No, the datasets used for evaluation include",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1912.00667",
   "qid": "bc730e4d964b6a66656078e2da130310142ab641",
   "kind": "extractive",
   "ctx_tokens": 6740,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The target models used in the experiments are Logistic Regression (LR) and Multilayer Perceptron (MLP).\n\nQuestion: How does the paper suggest the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The classifiers used are Logistic Regression (LR) and Multilayer Perceptron (MLP).\n\nQuestion: How does the paper suggest measuring the performance of the",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The target models used in the experiments are Logistic Regression (LR) and Multilayer Perceptron (MLP).\n\nQuestion: How does the paper suggest improving",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1912.00667",
   "qid": "3941401a182a3d6234894a5c8a75d48c6116c45c",
   "kind": "extractive",
   "ctx_tokens": 6740,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The two predetermined event categories used in the experiments are cyber security (CyberAttack) and death of politicians (PoliticianDeath).\n\nQuestion: What are the two"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The two predetermined event categories used in the experiments are cyber security (CyberAttack) and death of politicians (PoliticianDeath).\n\nQuestion: What are the two",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The two real-world datasets used are for the event categories \"cyber security\" (CyberAttack) and \"death of politicians\" (PoliticianDeath).\n\n",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1912.00667",
   "qid": "67e9e147b2cab5ba43572ce8a17fc863690172f0",
   "kind": "extractive",
   "ctx_tokens": 6740,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The interpretability merits of the approach are demonstrated by its ability to identify new keywords that improve model performance over time, which provides insight into how the model learns for"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The interpretability merits of the approach are demonstrated by the ability to gain insight into how the model learns for specific event detection tasks. This is particularly useful for event",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The interpretability merits of the approach are demonstrated by its ability to identify new keywords that improve model performance over time, providing insight into how the model learns for specific",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "1912.00903",
   "qid": "e831041d50f3922265330fcbee5a980d0e2586dd",
   "kind": "extractive",
   "ctx_tokens": 4677,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " A normal reading paradigm is a reading task where participants are instructed to read sentences naturally without any specific task other than comprehension. They are told to read the sentences normally"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " In the normal reading paradigm, participants were instructed to read the sentences naturally, without any specific task other than comprehension.\n\nQuestion: How many sentences were read in the",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 21
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " In the normal reading paradigm, participants were instructed to read the sentences naturally, without any specific task other than comprehension. They were told to read the sentences normally without",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 21
    }
   }
  },
  {
   "paper": "1912.00903",
   "qid": "ac7f6497be4bcca64e75f28934b207c9e8097576",
   "kind": "extractive",
   "ctx_tokens": 4677,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The participants read 739 sentences that were selected from the Wikipedia corpus provided by Culotta et al. (2006).\n\nQuestion: How many"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The participants read 739 sentences that were selected from the Wikipedia corpus provided by Culotta.\n\nQuestion: How many participants were involved in the study?\nAnswer",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 21
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The participants read 739 sentences that were selected from the Wikipedia corpus provided by Culotta et al. (2006), which includes annotations of",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 21
    }
   }
  },
  {
   "paper": "1912.01214",
   "qid": "b6f15fb6279b82e34a5bf4828b7b5ddabfdf1d54",
   "kind": "extractive",
   "ctx_tokens": 5491,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They compare their approaches with multilingual NMT (MNMT) BIBREF19.\n\nQuestion: What is the main difference between the proposed approach and traditional"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They compare with multilingual NMT (MNMT) and cross-lingual transfer without pretraining.\n\nQuestion: How does the proposed approach perform compared to piv",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They compare their approaches with multilingual NMT (MNMT) BIBREF19.\n\nQuestion: What is the main difference between the proposed approach and traditional",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1912.01214",
   "qid": "f5e6f43454332e0521a778db0b769481e23e7682",
   "kind": "extractive",
   "ctx_tokens": 5491,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The pivot-based baselines include pivoting and pivot-synthetic methods. Pivoting translates source to pivot then to target in two steps, while pivot-s"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The pivot-based baselines include pivoting and pivot-synthetic methods. Pivoting translates source to pivot then to target in two steps, while pivot-s",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The pivot-based baselines mentioned in the document include pivoting and pivot-synthetic methods. Pivoting translates source to pivot then to target in two steps",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1912.01214",
   "qid": "9a05a5f4351db75da371f7ac12eb0b03607c4b87",
   "kind": "extractive",
   "ctx_tokens": 5491,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They experimented with two public datasets: Europarl and MultiUN.\n\nQuestion: What is the main difference between the proposed approach and traditional transfer learning methods?\nAnswer:"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They experimented with Europarl and MultiUN corpora.\n\nQuestion: What is the role of the pivot language in the dataset?\nAnswer: In the Europarl dataset",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They experimented with two public datasets: Europarl and MultiUN.\n\nQuestion: What is the main difference between the proposed approach and traditional transfer learning methods?\nAnswer:",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1912.01214",
   "qid": "5eda469a8a77f028d0c5f1acd296111085614537",
   "kind": "extractive",
   "ctx_tokens": 5491,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The language pairs explored include:\n\n1. French-English-Spanish (Fr-En-Es)\n2. German-English-French (De-En"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The language pairs explored include French-English-Spanish (Fr-En-Es), German-English-French (De-En-Fr), Romanian-",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The language pairs explored include:\n- French-English-Spanish (Fr-En-Es)\n- German-English-French (De-En-Fr",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "1912.01852",
   "qid": "d6e353e0231d09fd5dcba493544d53706f3fe1ab",
   "kind": "extractive",
   "ctx_tokens": 3105,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The quality of singing voice is measured using both automatic and human evaluation scores. The automatic score evaluates the pitch matching between input and output audio using normalized cross-correlation"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The quality of singing voice is measured using both automatic and human evaluation scores. The automatic score evaluates the pitch matching between the input and output audio using the normalized cross",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The quality of singing voice is measured using both automatic evaluation scores and human evaluation scores. Specifically, an automatic score evaluates the pitch matching between input and output audio using",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1912.03627",
   "qid": "fde700d5134a9ae8f7579bea1f1b75f34d7c1c4c",
   "kind": "extractive",
   "ctx_tokens": 5174,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The speech was collected using crowdsourcing. Respondents installed an Android application on their personal devices and recorded several phrases in different sessions. The application performed various checks on"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The speech was collected using crowdsourcing. Respondents installed an Android application on their personal devices and recorded several phrases in different sessions. The application performed various checks on",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 23
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The speech was collected using crowdsourcing. Respondents installed an Android application on their personal devices and recorded several phrases in different sessions. The application performed various checks on",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 23
    }
   }
  },
  {
   "paper": "1912.03627",
   "qid": "30af1926559079f59b0df055da76a3a34df8336f",
   "kind": "extractive",
   "ctx_tokens": 5174,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The data was collected using crowdsourcing, specifically through an Android application installed on participants' personal devices. Participants recorded several phrases in different sessions, and the application performed"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The data was collected using crowdsourcing, with respondents installing an Android application on their personal devices to record speech.\n\nQuestion: How many speakers are in the database,",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 23
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The data was collected using crowdsourcing, specifically through an Android application installed on participants' personal devices.\n\nQuestion: How many speakers are included in the database, and",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 23
    }
   }
  },
  {
   "paper": "1912.03804",
   "qid": "2ccc26e11df4eb26fcccdd1f446dc749aff5d572",
   "kind": "yes_no",
   "ctx_tokens": 4715,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, the paper focuses solely on English"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the paper focuses solely on English",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 26
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the paper focuses solely on English",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 26
    }
   }
  },
  {
   "paper": "1912.03804",
   "qid": "f318a2851d7061f05a5b32b94251f943480fbd15",
   "kind": "extractive",
   "ctx_tokens": 4715,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The authors conclude that despite the distinctiveness of extremist rhetoric, the emotional appeal of ISIS and Catholic materials are similar in that both use words to inspire readers while avoiding"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The authors conclude that despite the different methods used to evoke inspiration, the emotional appeal of ISIS and Catholic materials is similar in that both aim to inspire readers rather than",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 26
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The authors conclude that, despite the distinctiveness of extremist rhetoric, automated analysis of large bodies of textual data can provide novel insights into extremist propaganda that can assist the",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 26
    }
   }
  },
  {
   "paper": "1912.03804",
   "qid": "6bbbb9933aab97ce2342200447c6322527427061",
   "kind": "extractive",
   "ctx_tokens": 4715,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Depechemood was trained by asking subjects to report their emotions after reading each article from approximately 23,500 documents with an average of "
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Depechemood was trained by asking subjects to report their emotions after reading each article from approximately 23,500 documents with an average of ",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 26
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Depechemood was trained by asking subjects to report their emotions after reading each article from approximately 23,500 documents with an average of ",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 26
    }
   }
  },
  {
   "paper": "1912.03804",
   "qid": "d859cc37799a508bbbe4270ed291ca6394afce2c",
   "kind": "extractive",
   "ctx_tokens": 4715,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Prominent topics in Dabiq and Rumiyah are identified using topic modeling techniques, specifically Non-negative Matrix Factorization (NMF). After pre-processing the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Prominent topics in Dabiq and Rumiyah are identified using topic modeling techniques, specifically Non-negative Matrix Factorization (NMF). The method helps to",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 26
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Prominent topics in Dabiq and Rumiyah are identified using topic modeling techniques, specifically Non-negative Matrix Factorization (NMF). This method helps in",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 26
    }
   }
  },
  {
   "paper": "1912.04961",
   "qid": "99e78c390932594bd833be0f5c890af5c605d808",
   "kind": "extractive",
   "ctx_tokens": 6631,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The baseline models considered are QA PGNet and Multi-decoder QA PGNet with lookup table embedding.\n\nQuestion: How does the performance of the models vary with different"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The baseline models considered are the QA PGNet and Multi-decoder QA PGNet with lookup table embedding.\n\nQuestion: How does the system perform on the 1",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The baseline models considered are QA PGNet and Multi-decoder QA PGNet with lookup table embedding.\n\nQuestion: How does the performance of the models vary with different",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1912.04961",
   "qid": "861187338c5ad445b9acddba8f2c7688785667b1",
   "kind": "yes_no",
   "ctx_tokens": 6631,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, the data is de-identified"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the data is de-identified",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the data is de-identified",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1912.04961",
   "qid": "f161e6d5aecf8fae3a26374dcb3e4e1b40530c95",
   "kind": "extractive",
   "ctx_tokens": 6631,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The embeddings used include ELMo, BERT, ClinicalBERT, and lookup table embeddings.\n\nQuestion: How does the performance of the models vary with different types"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The embeddings used are ELMo, BERT, and ClinicalBERT.\n\nQuestion: How does the system perform on ASR transcripts?\nAnswer: On ASR",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The embeddings used include ELMo, BERT, ClinicalBERT, and a lookup table embedding.\n\nQuestion: How does the performance of the models vary with different",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "1912.06262",
   "qid": "9a8b9ea3176d30da2453cac6e9347737c729a538",
   "kind": "extractive",
   "ctx_tokens": 4999,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The hybrid NER model achieved a F1 score of 0.995 on synthesized queries and 0.948 on clinical notes while the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The performance results showed that the hybrid NER model achieved a F1 score of 0.995 on synthesized queries and 0.948",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The hybrid NER model achieved a F1 score of 0.995 on synthesized queries and 0.948 on clinical notes, whereas",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1912.06262",
   "qid": "4477bb513d56e57732fba126944073d414d1f75f",
   "kind": "extractive",
   "ctx_tokens": 4999,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They obtained the annotated clinical notes from the CE task in 2010 i2b2/VA.\n\nQuestion: What is the main difference between the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The annotated clinical notes were obtained from the CE task in 2010 i2b2/VA, as mentioned in the text: \"We use",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 8
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They obtained the annotated clinical notes from the CE task in 2010 i2b2/VA.\n\nQuestion: What is the ratio of the data",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 8
    }
   }
  },
  {
   "paper": "1912.08904",
   "qid": "78a5546e87d4d88e3d9638a0a8cd0b7debf1f09d",
   "kind": "extractive",
   "ctx_tokens": 2373,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Macaw provides functionality for multi-turn, multi-modal, and mixed-initiative interactions, supporting tasks such as document retrieval, question answering, recommendation, and structured data"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Macaw provides functionality for multi-turn, multi-modal, and mixed-initiative interactions, supporting tasks such as document retrieval, question answering, recommendation, and structured data",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Macaw provides functionality for multi-turn, multi-modal, and mixed-initiative interactions, supporting tasks such as document retrieval, question answering, recommendation, and structured data",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1912.08904",
   "qid": "375b281e7441547ba284068326dd834216e55c07",
   "kind": "extractive",
   "ctx_tokens": 2373,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " A wizard of oz setup is a research methodology where an intermediary (the \"wizard\") manually controls the system's responses to the user, simulating the behavior of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " A wizard of oz setup is a method used in CIS studies where an intermediary (or \"wizard\") manually controls the system's responses to simulate an ideal CIS system",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " A wizard of oz setup is a method used in user studies where an intermediary (the \"wizard\") manually controls the system's responses to the user, simulating",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1912.08904",
   "qid": "05c49b9f84772e6df41f530d86c1f7a1da6aa489",
   "kind": "extractive",
   "ctx_tokens": 2373,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Macaw currently has a command line interface, a Telegram bot interface, and it supports the extension of other user interfaces.\n\nQuestion: How does Macaw handle multi"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Macaw currently has a Telegram interface, which supports multi-modal interactions including text, speech, click, and image. It also supports speech-only interactions through online APIs",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Macaw currently has a command line interface, a Telegram bot interface, and it supports the extension of other user interfaces.\n\nQuestion: How does Macaw handle multi",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1912.08904",
   "qid": "6ecb69360449bb9915ac73c0a816c8ac479cbbfc",
   "kind": "extractive",
   "ctx_tokens": 2373,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Macaw supports multi-modal interactions, including text, speech, image, and click.\n\nQuestion: How does Macaw handle multi-turn interactions?\nAnswer: Macaw"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Macaw supports multi-modal interactions, including text, speech, image, and click.\n\nQuestion: How does Macaw handle multi-turn interactions?\nAnswer: For multi",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Macaw supports multi-modal interactions, including text, speech, image, and click.\n\nQuestion: How does Macaw handle multi-turn interactions?\nAnswer: Macaw",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "1912.08960",
   "qid": "50e80cfa84200717921840fddcf3b051a9216ad8",
   "kind": "yes_no",
   "ctx_tokens": 4646,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The images are from an abstract domain since"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the images are from a specific",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 21
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The images are from an abstract domain since",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 21
    }
   }
  },
  {
   "paper": "1912.08960",
   "qid": "63a1cbe66fd58ff0ead895a8bac1198c38c008aa",
   "kind": "extractive",
   "ctx_tokens": 4646,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The Show&Tell model and the LRCN1u model are evaluated.\n\nQuestion: What is the main difference between the Show&Tell model and the L"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The Show&Tell model and the LRCN1u model are evaluated.\n\nQuestion: What are the main differences between the Show&Tell model and the L",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 21
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The Show&Tell model and the LRCN1u model are evaluated.\n\nQuestion: What is the main difference between the Show&Tell model and the L",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 21
    }
   }
  },
  {
   "paper": "1912.08960",
   "qid": "509af1f11bd6f3db59284258e18fdfebe86cae47",
   "kind": "extractive",
   "ctx_tokens": 4646,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Diversity is measured at the sentence level rather than the word level. The diversity score is computed as the ratio of the observed number of different language constructions used in the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Diversity is measured by looking at the language constructions used and computing the diversity score as the ratio of the observed number to the optimal number of these constructions.\n\nQuestion:",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 21
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Diversity is measured at the sentence level rather than the word level, and it involves looking at the language constructions used and computing the diversity score as the ratio of the",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 21
    }
   }
  },
  {
   "paper": "1912.10011",
   "qid": "d915b401bb96c9f104a0353bef9254672e6f5a47",
   "kind": "extractive",
   "ctx_tokens": 6937,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " An interesting perspective might be to further constrain the model on the data structure in order to prevent inaccurate of even contradictory descriptions.\n\nQuestion: According to the document, what"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " An interesting perspective might be to further constrain the model on the data structure in order to prevent inaccurate of even contradictory descriptions.\n\nQuestion: According to the document, what",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " An interesting perspective might be to further constrain the model on the data structure in order to prevent inaccurate of even contradictory descriptions.\n\nQuestion: According to the document, what",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1912.10011",
   "qid": "79a44a68bb57b375d8a57a0a7f522d33476d9f33",
   "kind": "extractive",
   "ctx_tokens": 6937,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The qualitative metrics used for evaluation include Relation Generation (RG), Content Selection (CS), and Content Ordering (CO).\n\nQuestion: How does the hierarchical model perform compared"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The qualitative metrics used for evaluation include Relation Generation (RG), Content Selection (CS), and Content Ordering (CO).\n\nQuestion: How does the proposed hierarchical model perform",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The qualitative metrics used for evaluation include Relation Generation (RG), Content Selection (CS), and Content Ordering (CO).\n\nQuestion: How does the proposed hierarchical model perform",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1912.10011",
   "qid": "664db503509b8236bc4d3dc39cebb74498365750",
   "kind": "extractive",
   "ctx_tokens": 6937,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The proposed method, specifically the Hierarchical-k variant, achieved a BLEU score of 17.5, which is a significant improvement over the baseline's"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The proposed method, specifically the Hierarchical-k variant, achieved a BLEU score of 17.5, which is a significant improvement over the baseline's",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The proposed method, specifically the Hierarchical-k variant, achieved a BLEU score of 17.5, which is a 1.0 improvement over",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "1912.13337",
   "qid": "e97186c51d4af490dba6faaf833d269c8256426c",
   "kind": "yes_no",
   "ctx_tokens": 9148,
   "score_secs": 1.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Yes, the automatically constructed datasets are subject"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Yes, the automatically constructed datasets are subject",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Yes, the automatically constructed datasets are subject",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1912.13337",
   "qid": "5bb3c27606c59d73fd6944ba7382096de4fa58d8",
   "kind": "extractive",
   "ctx_tokens": 9148,
   "score_secs": 1.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They focus on multiple choice question answering (QA), specifically open-domain multiple-choice QA models.\n\nQuestion: What are the two main types of datasets they construct, and"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They focus on multiple choice question answering (QA).\n\nQuestion: Which models are they using for their experiments?\nAnswer: They are using transformer-based models, specifically B",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They focus on multiple choice question answering (QA).\n\nQuestion: What are the two main types of datasets they create, and what are their sources?\nAnswer: The",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1912.13337",
   "qid": "8de9f14c7c4f37ab103bc8a639d6d80ade1bc27b",
   "kind": "extractive",
   "ctx_tokens": 9148,
   "score_secs": 1.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Accuracy decreases as the number of hops increases, particularly for hypernymy and hyponymy.\n\nQuestion: What is the main advantage of using automatically generated datasets"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The accuracy decreases as the number of hops increases, particularly for hypernymy and hyponymy.\n\nQuestion: How does RoBERTa perform compared to other",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The accuracy decreases as the number of hops increases, particularly for hypernymy and hyponymy.\n\nQuestion: How does RoBERTa perform compared to other",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "1912.13337",
   "qid": "85590bb26fed01a802241bc537d85ba5ef1c6dc2",
   "kind": "extractive",
   "ctx_tokens": 9148,
   "score_secs": 1.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They use several baselines and close data inspection to ensure probe quality, and they also had to apply filtering steps to remove biases related to whether distractors were sampled"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They use several baselines that are inspired by LSTM-based models used in NLI and various partial-input baselines based on these models. They also perform comprehensive hyper",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 17
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They use several baselines and close data inspection to ensure probe quality, and they also had to apply filtering steps to remove biases related to certain types of distractors",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 17
    }
   }
  },
  {
   "paper": "2001.01269",
   "qid": "81d193672090295e687bc4f4ac1b7a9c76ea35df",
   "kind": "extractive",
   "ctx_tokens": 5136,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baseline method used is the word2vec approach.\n\nQuestion: How does the accuracy of the corpus-based SVD method compare to the word2vec algorithm for"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline method used is the word2vec approach.\n\nQuestion: How does the dictionary-based approach improve sentiment analysis?\nAnswer: The dictionary-based approach improves sentiment analysis",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baseline method used is the word2vec approach.\n\nQuestion: How does the accuracy of the corpus-based SVD method compare to the word2vec algorithm for",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "2001.01269",
   "qid": "cf171fad0bea5ab985c53d11e48e7883c23cdc44",
   "kind": "extractive",
   "ctx_tokens": 5136,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The Twitter dataset for Turkish contains 1,716 tweets about Turkish mobile network operators, with 973 labeled as negative and 743"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The Twitter dataset contains nearly 1.6 million tweets annotated through a distant supervised method. These tweets have positive, neutral, and negative labels. For the evaluation",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The Twitter dataset for Turkish contains 1,716 tweets, with 973 labeled as negative and 743 as positive. These tweets",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "2001.01269",
   "qid": "2a564b092916f2fabbfe893cf13de169945ef2e1",
   "kind": "extractive",
   "ctx_tokens": 5136,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The movie domain dataset consists of 20,244 movie reviews collected from a popular website. Each review has a star-rating score indicating sentiment, ranging"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The movie domain dataset contains 20,244 reviews with an average of 39 words per review. Reviews are rated on a scale from ",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The movie domain dataset consists of 20,244 movie reviews collected from a popular website. Each review has a star-rating score indicating sentiment, ranging",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "2001.01269",
   "qid": "0d34c0812f1e69ea33f76ca8c24c23b0415ebc8d",
   "kind": "extractive",
   "ctx_tokens": 5136,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Three hand-crafted polarity scores, which are minimum, mean, and maximum polarity scores, are combined with word2vec.\n\nQuestion: What is the dimension size"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " For the Turkish datasets, the hand-crafted features combined with word2vec are the minimum, mean, and maximum polarity scores of the reviews. These scores are",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Three hand-crafted polarity scores, which are minimum, mean, and maximum polarity scores, are combined with word2vec.\n\nQuestion: How does the accuracy of",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "2001.02284",
   "qid": "ee417fea65f9b1029455797671da0840c8c1abbe",
   "kind": "yes_no",
   "ctx_tokens": 8506,
   "score_secs": 1.7,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " No, they use a rule-based system"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, they don't. They use",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " No, they do not. The system",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "2001.02284",
   "qid": "ca5a82b54cb707c9b947aa8445aac51ea218b23a",
   "kind": "extractive",
   "ctx_tokens": 8506,
   "score_secs": 1.7,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " After interacting with users, the system labels the data by extracting information from the user input and storing it in the Information Dictionary (ID). The ID has six slots"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " After interacting with users, the system labels the data by extracting information from the user input and storing it in the Information Dictionary (ID). The ID contains six slots",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " After interacting with users, the system collects structured and labeled training data in the background. This data is then used to train dialogue components with deep learning methods, such",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "2001.02284",
   "qid": "da55bd769721b878dd17f07f124a37a0a165db02",
   "kind": "extractive",
   "ctx_tokens": 8506,
   "score_secs": 1.7,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Their assistant handles repetitive and time-consuming activities such as gathering information on the topic (and sub-topic), examination mode and level, and question number. This allows workers"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Their assistant handles repetitive and time-consuming activities such as gathering information on the topic (and sub-topic), examination mode and level, and question number. This allows workers",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Their assistant handles repetitive and time-consuming activities such as gathering information on the topic (and sub-topic), examination mode and level, and question number. This allows workers",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "2001.02885",
   "qid": "78536da059b884d6ad04680baeb894895458055c",
   "kind": "extractive",
   "ctx_tokens": 3502,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baselines for speculation detection and scope resolution were the results reported by Khandelwal and Sawant (BIBREF12) for BERT,"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baselines for speculation detection and scope resolution were the results obtained by Khandelwal and Sawant (BIBREF12) using BERT,",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baselines for speculation detection and scope resolution were the results reported by previous works, specifically Khandelwal and Sawant (BIBREF12)",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2001.02885",
   "qid": "511517efc96edcd3e91e7783821c9d6d5a6562af",
   "kind": "extractive",
   "ctx_tokens": 3502,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " During joint training, they trained on the following four datasets: BF (BioScope Full Papers), BA (BioScope Abstracts), SFU (SFU Review"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They trained on four datasets: BF (BioScope Full Papers), BA (BioScope Abstracts), SFU (SFU Review Corpus), and Sherlock.\n\nQuestion",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They trained on multiple datasets including BF (BioScope Full Papers), BA (BioScope Abstracts), SFU (SFU Review Corpus), and Sherlock.\n\nQuestion",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2001.02885",
   "qid": "9122de265577e8f6b5160cd7d28be9e22da752b2",
   "kind": "extractive",
   "ctx_tokens": 3502,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Previously reported results showed that the best system for speculation cue detection achieved an F1 score of 0.71 on the BioScope Full Papers (BF)"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Previously reported results showed that the models obtained a gain of 0.42 F1 points on BF, 1.98 F1 points on BA",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Previously reported results showed that the best F1 scores on the BioScope Corpus for speculation cue detection were around 0.75, and for scope resolution,",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2001.03131",
   "qid": "a778b8204a415b295f73b93623d09599f242f202",
   "kind": "extractive",
   "ctx_tokens": 3481,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The Random Kitchen Sink (RKS) approach explicitly maps data vectors to a space where linear separation is possible. It has been explored for natural language processing tasks and"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The Random Kitchen Sink (RKS) approach is a method that explicitly maps data vectors to a space where linear separation is possible, thereby providing an approximate kernel function",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 9
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The Random Kitchen Sink (RKS) approach explicitly maps data vectors to a space where linear separation is possible. It has been explored for natural language processing tasks and",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 9
    }
   }
  },
  {
   "paper": "2001.07786",
   "qid": "1038542243efe5ab3e65c89385e53c4831cd9981",
   "kind": "extractive",
   "ctx_tokens": 2547,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The task used the diachronic corpus pair from BIBREF0: DTA18 and DTA19, which consists of subparts of the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The task used the diachronic corpus pair from BIBREF0: DTA18 and DTA19, which are subparts of the D",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The task used the diachronic corpus pair from BIBREF0: DTA18 and DTA19, which consists of subparts of the",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "2001.07786",
   "qid": "e2b0cd30cf56a4b13f96426489367024310c3a05",
   "kind": "extractive",
   "ctx_tokens": 2547,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Evaluation is performed by comparing the output of a system with the target words in the predicted order to the gold ranking of the DURel data set. The performance"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Evaluation is performed by comparing the output of a system with the target words in the predicted order to the gold ranking of the DURel data set. The performance",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Evaluation is performed using Spearman's rank-order correlation ($\\rho$) between the model's output and the gold ranking provided by the DURel data set",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "2001.07820",
   "qid": "395b61d368e8766014aa960fde0192e4196bcb85",
   "kind": "extractive",
   "ctx_tokens": 6165,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They use three datasets based on IMDB reviews and Yelp reviews. Specifically, they construct:\n\n1. The IMDB dataset, which is binarized and split"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They use three datasets based on IMDB reviews and Yelp reviews. The IMDB dataset is binarized and split into a training and test set, each with",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They use three datasets based on IMDB reviews and Yelp reviews. Specifically, the IMDB dataset is binarized and split into a training and test set,",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "2001.07820",
   "qid": "92bb41cf7bd1f7886784796a8220ed5aa07bc49b",
   "kind": "extractive",
   "ctx_tokens": 6165,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Besides the architecture of the target classifier, the length of text, training data size (for target classifiers), and input domains are also influencing factors that affect how difficult"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The performance of the attacking methods is influenced by the architecture of the target classifier, the length of the text, the amount of training data for the target classifier,",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Besides the architecture of the target classifier, the length of text, the number of training examples for the target classifier, and the input domain are also influencing factors that",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "2001.07820",
   "qid": "4ef11518b40cc55d86c485f14e24732123b0d907",
   "kind": "extractive",
   "ctx_tokens": 6165,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The benchmark attacking methods include FGM, FGVM, DeepFool, HotFlip, and TYC.\n\nQuestion: How does the proposed auto-encoder method"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The benchmark attacking methods include FGM, FGVM, DeepFool, HotFlip, and TYC.\n\nQuestion: How does the AutoEncoder method differ from",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 20
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The benchmark attacking methods include FGM, FGVM, DeepFool, HotFlip, and TYC.\n\nQuestion: How does the proposed auto-encoder method",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 20
    }
   }
  },
  {
   "paper": "2001.08868",
   "qid": "568fb7989a133564d84911e7cb58e4d8748243ef",
   "kind": "extractive",
   "ctx_tokens": 7045,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " In phase 1, Go-Explore builds an archive of cells, where a cell is defined as a set of observations that are mapped to the same, discrete"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Trajectories with high rewards are extracted in an initial exploration phase using the exploration approach of Go-Explore. After identifying these high-reward trajectories, a policy is",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " In phase 1 of Go-Explore, trajectories with high rewards are extracted by exploring the state space through keeping track of previously visited states using an archive. Each",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "2001.08868",
   "qid": "2c947447d81252397839d58c75ebcc71b34379b5",
   "kind": "extractive",
   "ctx_tokens": 7045,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Experiments are performed on two sets of text-based games:\n\n1. **CoinCollector**: A class of text-based games where the objective is to find and collect"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Experiments are performed on CoinCollector and CookingWorld text-based games.\n\nQuestion: What is the primary difference between the CoinCollector and CookingWorld games in terms of",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Experiments are performed on CoinCollector and CookingWorld text-based games.\n\nQuestion: What is the primary difference between the CoinCollector and CookingWorld games in terms of",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "2001.08868",
   "qid": "c01784b995f6594fdb23d7b62f20a35ae73eaa77",
   "kind": "extractive",
   "ctx_tokens": 7045,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The authors show that their learned policy generalizes better than existing solutions to unseen games by splitting the CookingWorld games into training, validation, and test sets, and"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The authors show that their learned policy generalizes better than existing solutions to unseen games by splitting the CookingWorld games into training, validation, and test sets. They",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The authors show that their learned policy generalizes better than existing solutions to unseen games by splitting the CookingWorld games into training, validation, and test sets. They",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "2001.09215",
   "qid": "bcc0cd4e262f2db4270429ab520971bcf39414cf",
   "kind": "extractive",
   "ctx_tokens": 1411,
   "score_secs": 0.1,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " In order to have lexical diversity, 2500 randomly sampled tweets were added to the initial 19,300 tweets, making the total"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " 19,300 tweets were collected.\n\nQuestion: What method did the researchers use to create the initial set of informative tweets?\nAnswer: The researchers",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " 19,300 tweets were collected.\n\nQuestion: What is the purpose of the iterative, semi-supervised approach described in the paper?\nAnswer:",
     "achieved_ratio": 0.4992,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "2002.01207",
   "qid": "2740e3d7d33173664c1c5ab292c7ec75ff6e0802",
   "kind": "extractive",
   "ctx_tokens": 7106,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " For MSA, the authors used a diacritized corpus containing 9.7M tokens with approximately 194K unique surface forms, which"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " For MSA, the datasets used included the diacritized corpus for training the RDI diacritizer and the Farasa diacritizer,",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " For MSA, the diacritized corpus used was the one that was used to train the RDI diacritizer and the Farasa diac",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2002.01207",
   "qid": "db72a78a7102b5f0e75a4d9e1a06a3c2e7aabb21",
   "kind": "extractive",
   "ctx_tokens": 7106,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The previous state-of-the-art systems for CW diacritics include Farasa with a WER of 12.8% and 3.3"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The previous state-of-the-art systems for CW diacritics include the RDI diacritizer and Farasa, which achieved word error rates (WER",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The previous state-of-the-art systems for CW diacritics include Farasa with a WER of 12.8% and 3.3",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2002.01207",
   "qid": "48bd71477d5f89333fa7ce5c4556e4d950fb16ed",
   "kind": "extractive",
   "ctx_tokens": 7106,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The surface-level features used include characters, their position in a word segment (SEG), diacritics seen in the training set per segment (PRIOR),"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The surface-level features used include characters, segmentation information, prior diacritics seen in the training set, and whether a letter accepts a core word diac",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The surface-level features used include characters, segmentation information, observed diacritized forms in the training set, and whether a letter expects a core word diac",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2002.01320",
   "qid": "cee8cfaf26e49d98e7d34fa1b414f8f31d6502ad",
   "kind": "extractive",
   "ctx_tokens": 3644,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Their model architecture follows the one in berard2018end, but has 3 decoder layers like that in pino2019harness"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Their model architecture for ASR and ST follows the one used in berard2018end, but has 3 decoder layers like that in pino",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Their model architecture for ASR and ST follows the one in berard2018end, but has 3 decoder layers like that in pino2",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2002.01320",
   "qid": "f8f4e4a50d2b3fbd193327e79ea32d8d057e1414",
   "kind": "extractive",
   "ctx_tokens": 3644,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The dataset was collected using Common Voice, a crowdsourced speech recognition corpus. Contributors recorded voice clips by reading from a bank of donated sentences. Each voice clip was"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset was collected using Common Voice, a crowdsourcing speech recognition corpus. Contributors recorded voice clips by reading from a bank of donated sentences. These clips were validated",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The dataset was collected using Common Voice, a crowdsourced speech recognition corpus. Contributors recorded voice clips by reading from a bank of donated sentences. Each voice clip was",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2002.01320",
   "qid": "bc84c5a58c57038910f7720d7a784560054d3e1a",
   "kind": "extractive",
   "ctx_tokens": 3644,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The CoVoST corpus includes the following 11 languages into English: French (Fr), German (De), Dutch (Nl), Russian (Ru),"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The CoVoST corpus includes 11 languages: French (Fr), German (De), Dutch (Nl), Russian (Ru), Spanish (Es),",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The CoVoST corpus includes the following 11 languages: French (Fr), German (De), Dutch (Nl), Russian (Ru), Spanish (",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2002.01320",
   "qid": "29923a824c98b3ba85ced964a0e6a2af35758abe",
   "kind": "extractive",
   "ctx_tokens": 3644,
   "score_secs": 0.6,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The quality of the data is empirically evaluated through several sanity checks:\n1. For German-English, French-English, and Russian-English translations, sentence"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The quality of the data is empirically evaluated through several sanity checks for the translations, including:\n1. For German-English, French-English, and Russian",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The quality of the data is empirically evaluated through several sanity checks:\n1. For German-English, French-English, and Russian-English translations, sentence",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2002.01664",
   "qid": "feb448860918ef5b905bb25d7b855ba389117c1f",
   "kind": "extractive",
   "ctx_tokens": 3387,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The audio data was gathered from the All India Radio news channel, specifically from an actor reading news for 5-10 minutes. The data was collected from"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The audio data was gathered from the All India Radio news channel, specifically from an actor reading news segments between 2010 and 2019",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The audio data was gathered from the All India Radio news channel, specifically from an actor reading news for 5-10 minutes. The data was collected from",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "2002.01664",
   "qid": "4bc2784be43d599000cb71d31928908250d4cef3",
   "kind": "extractive",
   "ctx_tokens": 3387,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The GhostVLAD approach is an extension of the NetVLAD approach, designed for face recognition. It works similarly to NetVLAD but includes additional \"ghost"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The GhostVLAD approach is an extension of the NetVLAD method, designed for face recognition. It introduces \"ghost\" clusters that help in filtering out noisy",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The GhostVLAD approach is an extension of the NetVLAD approach, designed for aggregating local descriptors into global features, particularly useful for tasks like face recognition",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "2002.01984",
   "qid": "ff338921e34c15baf1eae0074938bf79ee65fdd2",
   "kind": "extractive",
   "ctx_tokens": 9292,
   "score_secs": 1.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baseline model was a system that always returned \"Yes\" as the answer for all questions.\n\nQuestion: What was the performance of the entailment-based system for"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline model was a system that always returned 'Yes' as the answer for all the questions.\n\nQuestion: What was the entailment-based model?\nAnswer:",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baseline model was a system based on extractive summarization (and scored very high in the ideal answer category).\nQuestion: What was the main focus of your",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "2002.01984",
   "qid": "31b92c03d5b9be96abcc1d588d10651703aff716",
   "kind": "extractive",
   "ctx_tokens": 9292,
   "score_secs": 1.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " 0.7033\n\nQuestion: What was their highest precision score?\nAnswer: 0.1119\n\nQuestion: What was their"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " 0.7033\n\nQuestion: What was their highest MRR score?\nAnswer: 0.6103\n\nQuestion: What was",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " 0.7033\n\nQuestion: What was their highest MRR score?\nAnswer: 0.6103\n\nQuestion: What was",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "2002.01984",
   "qid": "9ec1f88ceec84a10dc070ba70e90a792fba8ce71",
   "kind": "extractive",
   "ctx_tokens": 9292,
   "score_secs": 1.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " 0.6103\nQuestion: What was their highest recall score?\nAnswer: 0.7033\nQuestion: What was their"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " 0.6103\nQuestion: What was their highest recall score?\nAnswer: 0.7033\nQuestion: What was their",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " 0.6103\nQuestion: What was their highest recall score?\nAnswer: 0.7033\nQuestion: What was their",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "2002.02070",
   "qid": "25c1c4a91f5dedd4e06d14121af3b5921db125e9",
   "kind": "yes_no",
   "ctx_tokens": 2244,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Yes, car-speak is a collection"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Yes, car-speak is a collection",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Yes, car-speak is a collection",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "2002.02070",
   "qid": "f88036174b4a0dbf4fe70ddad884d16082c5748d",
   "kind": "yes_no",
   "ctx_tokens": 2244,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The current approach described in the paper does"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The order of \"words\" (or",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly discuss whether",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "2002.02070",
   "qid": "a267d620af319b48e56c191aa4c433ea3870f6fb",
   "kind": "extractive",
   "ctx_tokens": 2244,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " In the context of the car-speak language dataset described in the paper, the labels are the car models that each review is about. Specifically, the labels are"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " In the context of the car-speak language dataset described in the paper, the labels are the car models that each review is about. Specifically, the labels ignore",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " In the context of the car-speak language dataset described in the paper, the labels are the car models that each review is about. Specifically, the labels are",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "2002.02070",
   "qid": "899ed05c460bf2aa0aa65101cad1986d4f622652",
   "kind": "extractive",
   "ctx_tokens": 2244,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The dataset of car-speak language contains 3,209 reviews about 553 different cars from 49 different car manufacturers.\n\nQuestion:"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The dataset of car-speak language contains 3,209 reviews about 553 different cars from 49 different car manufacturers.\n\nQuestion:",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The dataset of car-speak language contains 3,209 reviews about 553 different cars from 49 different car manufacturers.\n\nQuestion:",
     "achieved_ratio": 0.4988,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "2002.03407",
   "qid": "31735ec3d83c40b79d11df5c34154849aeb3fb47",
   "kind": "extractive",
   "ctx_tokens": 5149,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The human evaluators were recruited from the author's institution and consisted of 20 individuals who were asked to perform 20 annotations each.\n\nQuestion: What"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The human evaluators were recruited from the institution where the research was conducted.\n\nQuestion: How many summaries did each evaluator have to choose from, and what were they",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The human evaluators were recruited from the author's institution and consisted of 20 individuals who were asked to perform 20 annotations each.\n\nQuestion: How",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "2002.03407",
   "qid": "10d450960907091f13e0be55f40bcb96f44dd074",
   "kind": "yes_no",
   "ctx_tokens": 5149,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The template-based model is deemed realistic for"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the template-based model is realistic",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The template-based model is deemed realistic for",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "2002.03407",
   "qid": "b5608076d91450b0d295ad14c3e3a90d7e168d0e",
   "kind": "yes_no",
   "ctx_tokens": 5149,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, the student reflection documents lack global"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the student reflection documents lack global",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the student reflection documents lack global",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "2002.03407",
   "qid": "c21b87c97d1afac85ece2450ee76d01c946de668",
   "kind": "extractive",
   "ctx_tokens": 5149,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The recent abstractive summarization method in this paper is the pointer networks with coverage mechanism (PG-net).\n\nQuestion: How does the paper propose to handle the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The recent abstractive summarization method in this paper is the pointer networks with coverage mechanism (PG-net).\n\nQuestion: How does the paper propose to handle the",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 18
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The recent abstractive summarization method in this paper is the pointer networks with coverage mechanism (PG-net).\n\nQuestion: How does the paper propose to handle the",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 18
    }
   }
  },
  {
   "paper": "2002.04095",
   "qid": "f8da63df16c4c42093e5778c01a8e7e9b270142e",
   "kind": "extractive",
   "ctx_tokens": 5218,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Segmentation quality is evaluated through automatic evaluations where the correspondence of word pairs representing a border is compared between the Annodis segmentation and the automatically produced segmentation. The"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Segmentation quality is evaluated through automatic evaluations, specifically by comparing the word pairs representing borders from the reference segmentation (provided by the Annodis corpus) with those",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Segmentation quality is evaluated through automatic evaluations, specifically by comparing the word pairs representing borders from the automatically produced segmentation with those from the reference segmentation provided by the Ann",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "2002.04181",
   "qid": "08b57deb237f15061e4029b6718f1393fa26acce",
   "kind": "extractive",
   "ctx_tokens": 2282,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The crowdworkers were located in the US and hired on the BIBREF22 platform.\n\nQuestion: What is the groundtruth for the dataset?\nAnswer:"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The crowdworkers were located in the US and hired on the Amazon Mechanical Turk platform.\n\nQuestion: What is the decision tree approach used for in the context of the",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The crowdworkers were located in the US and hired on the BIBREF22 platform.\n\nQuestion: What is the groundtruth for the dataset?\nAnswer:",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "2002.04181",
   "qid": "9b7655d39c7a19a23eb8944568eb5618042b9026",
   "kind": "extractive",
   "ctx_tokens": 2282,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " They use BIBREF17, BIBREF18, BIBREF19, BIBREF20, BIBREF21,"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They use BIBREF17, BIBREF18, BIBREF23, spaCy, Stanford NER, CogComp-NLP",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " They use BIBREF17, BIBREF18, BIBREF19, BIBREF20, BIBREF21,",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "2002.04181",
   "qid": "1329280df5ee9e902b2742bde4a97bc3e6573ff3",
   "kind": "yes_no",
   "ctx_tokens": 2282,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " No, the datasets for sentiment analysis is"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, the dataset for sentiment analysis is",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " No, the dataset for sentiment analysis is",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "2002.04181",
   "qid": "58c6737070ef559e9220a8d08adc481fdcd53a24",
   "kind": "extractive",
   "ctx_tokens": 2282,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The evaluation measures used in the study are the correct classification rate (CCR) for both named-entity recognition (NER) and entity-level sentiment (ELS) analysis."
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The measures used for evaluation are the correct classification rate (CCR) for both named-entity recognition and entity-level sentiment analysis. For sentiment analysis, the CCR is",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The evaluation measures used are the correct classification rate (CCR) for both named-entity recognition and entity-level sentiment (ELS) analysis. For ELS, the C",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "2002.07306",
   "qid": "d571e0b0f402a3d36fb30d70cdcd2911df883bc7",
   "kind": "yes_no",
   "ctx_tokens": 5263,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, the system is tested on low"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the system is tested on low",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the system is tested on low",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "2002.07306",
   "qid": "ce2b921e4442a21555d65d8ce4ef7e3bde931dfc",
   "kind": "extractive",
   "ctx_tokens": 5263,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The model is transferred to French (fr), Russian (ru), Arabic (ar), Chinese (zh), Hindi (hi), and Vietnamese (vi).\n\nQuestion:"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The model is transferred to French (fr), Russian (ru), Arabic (ar), Chinese (zh), Hindi (hi), and Vietnamese (vi).\n\nQuestion:",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The model is transferred to French (fr), Russian (ru), Arabic (ar), Chinese (zh), Hindi (hi), and Vietnamese (vi).\n\nQuestion:",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "2002.07306",
   "qid": "37f8c034a14c7b4d0ab2e0ed1b827cc0eaa71ac6",
   "kind": "extractive",
   "ctx_tokens": 5263,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The metrics used for evaluation are XNLI test accuracy for zero-shot cross-lingual sentence classification, and Labeled Attachment Scores (LAS) for zero-shot"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The metrics used for evaluation are XNLI test accuracy for zero-shot cross-lingual sentence classification and Labeled Attachment Scores (LAS) for zero-shot dependency",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The metrics used for evaluation are XNLI test accuracy for zero-shot cross-lingual sentence classification and Labeled Attachment Score (LAS) for zero-shot dependency",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "2002.07306",
   "qid": "d01c51155e4719bf587d114bcd403b273c77246f",
   "kind": "extractive",
   "ctx_tokens": 5263,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The XNLI dataset is used for the cross-lingual natural language inference task, and Universal Dependencies v2.4 is used for the dependency parsing task"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation is conducted on two datasets: XNLI for zero-shot cross-lingual sentence classification and Universal Dependencies (UD) for zero-shot cross-ling",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 14
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The XNLI dataset is used for the cross-lingual natural language inference task, and Universal Dependencies v2.4 is used for the dependency parsing task",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 14
    }
   }
  },
  {
   "paper": "2002.08795",
   "qid": "c5abe97625b9e1c8de8208e15d59c704a597b88c",
   "kind": "extractive",
   "ctx_tokens": 3285,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The proposed strategies, specifically KG-A2C-chained and KG-A2C-Explore, were able to surpass the bottleneck in Zork1 where the player"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The results indicate that the agents using knowledge graphs in conjunction with the exploration strategies (KG-A2C-chained and KG-A2C-Explore) outperform",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 19
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The results indicate that the agents using knowledge graphs in conjunction with the exploration strategies perform significantly better than the baselines. Specifically, KG-A2C-chained and",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 19
    }
   }
  },
  {
   "paper": "2002.08795",
   "qid": "eb2d5edcdfe18bd708348283f92a32294bb193a5",
   "kind": "extractive",
   "ctx_tokens": 3285,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The baselines are:\n\n1. KG-A2C: The exact same method presented in BIBREF6 with no modifications.\n2. A2C:"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baselines are A2C and KG-A2C. A2C represents the same approach as KG-A2C but with all the knowledge graph components",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 19
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The baselines are A2C, A2C-chained, A2C-Explore, and KG-A2C.\n\nQuestion: How does the knowledge",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 19
    }
   }
  },
  {
   "paper": "2002.08795",
   "qid": "88ab7811662157680144ed3fdd00939e36552672",
   "kind": "extractive",
   "ctx_tokens": 3285,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The two new strategies introduced are:\n1. KG-A2C-chained: This method detects bottlenecks and freezes the policy that leads to the bottleneck,"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The two new strategies introduced are:\n1. KG-A2C-chained: This method detects bottlenecks and freezes the policy that gets the agent to the",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 19
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The two new strategies introduced are:\n1. KG-A2C-chained: This method detects bottlenecks and freezes the policy that leads to the bottleneck,",
     "achieved_ratio": 0.4993,
     "protected_prefix_tokens": 19
    }
   }
  },
  {
   "paper": "2002.11910",
   "qid": "23e16c1173b7def2c5cb56053b57047c9971e3bb",
   "kind": "extractive",
   "ctx_tokens": 2457,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The state-of-the-art deep neural network used is the Long Short-Term Memory (LSTM) model.\n\nQuestion: How does the paper describe the impact of"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art deep neural network used is the LSTM (Long Short-Term Memory) model.\n\nQuestion: How does the boundary assembling method benefit named entity",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 21
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The state-of-the-art deep neural network used is the Long Short-Term Memory (LSTM) model.\n\nQuestion: How does the boundary assembling method improve named",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 21
    }
   }
  },
  {
   "paper": "2002.11910",
   "qid": "d78f7f84a76a07b777d4092cb58161528ca3803c",
   "kind": "extractive",
   "ctx_tokens": 2457,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The boundary assembling method used involves carrying out a backward greedy search over each sentence's label sequence to identify word boundaries. If two words segmented in a sentence are identified"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The boundary assembling method used involves carrying out a backward greedy search over each sentence's label sequence to identify word boundaries. If two words segmented in a sentence are identified",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 21
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The boundary assembling method used involves carrying out a backward greedy search over each sentence's label sequence to identify word boundaries. If two words segmented in a sentence are identified",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 21
    }
   }
  },
  {
   "paper": "2002.12612",
   "qid": "dd20d93166c14f1e57644cd7fa7b5e5738025cd0",
   "kind": "extractive",
   "ctx_tokens": 6732,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The two news domains that exhibit country-independent differences are mainstream and disinformation news.\n\nQuestion: What is the significance of the mentions layer in the classification of news articles"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Disinformation and mainstream news are suggested to be country-independent in terms of the sharing patterns, indicating that the differences between the two news domains might be due to the",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The two news domains that exhibit country-independent discrepancies in their sharing patterns are mainstream and disinformation news.\n\nQuestion: What is the significance of the mentions layer in the",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "2002.12612",
   "qid": "dc2a2c177cd5df6da5d03e6e74262bf424850ec9",
   "kind": "extractive",
   "ctx_tokens": 6732,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The political bias of different sources is included in the model by assigning a political bias label to different US outlets (and therefore news articles) following a procedure described in"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The political bias of different sources is included in the model by assigning a political bias label to different US outlets (and therefore news articles) following a procedure described in",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The political bias of different sources is included in the model by assigning a political bias label to different US outlets (and therefore news articles) following a procedure described in",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "2002.12612",
   "qid": "d7644c674887ca9708eb12107acd964ae53b216d",
   "kind": "extractive",
   "ctx_tokens": 6732,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The global network features that quantify different aspects of the sharing process include:\n- Number of Strongly Connected Components (SCC)\n- Size of the Largest Strongly"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The global network features that quantify different aspects of the sharing process include network density, number of strong/weak connected components, diameter, average clustering coefficient, main K",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The global network features that quantify different aspects of the sharing process include:\n- Number of Strongly Connected Components (SCC)\n- Size of the Largest Strongly",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "2003.02249",
   "qid": "8b9c12df9f89040f1485b3847a29f11b5c9262e0",
   "kind": "yes_no",
   "ctx_tokens": 3321,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Based on the information provided, jiant"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, jiant specifically supports models implemented",
     "achieved_ratio": 0.2496,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " No, jiant specifically supports models implemented",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2003.03044",
   "qid": "9658b5ffb5c56e5a48a3fea0342ad8fc99741908",
   "kind": "yes_no",
   "ctx_tokens": 2380,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " No, the dataset is not publicly available"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, the dataset is not publicly available",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 24
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The dataset is not publicly available for commercial",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 24
    }
   }
  },
  {
   "paper": "2003.03044",
   "qid": "46c9e5f335b2927db995a55a18b7c7621fd3d051",
   "kind": "extractive",
   "ctx_tokens": 2380,
   "score_secs": 0.4,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The dataset contains annotations for 13 different phenotypes.\n\nQuestion: What is the minimum and maximum number of tokens in a discharge summary, and what is the"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " There are 13 different phenotypes present in the dataset.\n\nQuestion: What method was used to convert patient notes into a format suitable for the baseline models?\n",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 24
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The dataset contains annotations for 13 different phenotypes.\n\nQuestion: What is the minimum and maximum number of tokens in a discharge summary, and what is the",
     "achieved_ratio": 0.4998,
     "protected_prefix_tokens": 24
    }
   }
  },
  {
   "paper": "2003.03106",
   "qid": "66c96c297c2cffdf5013bab5e95b59101cb38655",
   "kind": "extractive",
   "ctx_tokens": 6197,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " BERT outperforms the other systems in the task, especially in recall. It achieves a recall of 0.979, which is more than"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " BERT outperforms the other systems without requiring any adaptation or domain-specific feature engineering. It achieves a remarkably higher recall than the other systems. On the N",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " BERT outperforms the other systems in terms of recall, achieving a remarkably higher recall than the other systems. In the NUBes-PHI dataset,",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2003.03106",
   "qid": "6b53e1f46ae4ba9b75117fc6e593abded89366be",
   "kind": "extractive",
   "ctx_tokens": 6197,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The other algorithms tested include a rule-based baseline, a CRF classifier, a spaCy entity tagger, and BERT.\n\nQuestion: How does the B"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The other algorithms tested include a rule-based baseline, a CRF classifier, a spaCy entity recogniser, and a BERT-based sequence labelling model.\n\n",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The other algorithms tested include a rule-based baseline, a CRF classifier, a spaCy entity tagger, and BERT.\n\nQuestion: How does the B",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2003.03106",
   "qid": "c0bee6539eb6956a7347daa9d2419b367bd02064",
   "kind": "yes_no",
   "ctx_tokens": 6197,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " In the NUBes-PHI dataset"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, BERT does not reach the",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " In the NUBes-PHI dataset",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2003.03106",
   "qid": "3de0487276bb5961586acc6e9f82934ef8cb668c",
   "kind": "extractive",
   "ctx_tokens": 6197,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The clinical datasets used in the paper are the NUBes-PHI corpus and the MEDDOCAN 2019 shared task competition dataset.\n\nQuestion:"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The paper uses two clinical datasets: NUBes-PHI, which consists of 32,055 sentences annotated for 11 different sensitive information",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The clinical datasets used in the paper are the MEDDOCAN: Medical Document Anonymization shared task dataset and NUBes, a corpus of real medical reports",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2003.04642",
   "qid": "5c88d601e8fca96bffebfa9ef22331ecf31c6d75",
   "kind": "yes_no",
   "ctx_tokens": 6515,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The document does not mention any specific attempts"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not mention any specific attempts",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The document does not mention any specific attempts",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "2003.04642",
   "qid": "71bd5db79635d48a0730163a9f2e8ef19a86cd66",
   "kind": "extractive",
   "ctx_tokens": 6515,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The absence of features that contribute towards lexical ambiguity, such as semantics-altering grammatical modifiers like negation, restrictivity, factivity, and reasonings ("
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The absence of semantic altering grammatical modifiers, such as distractors like cues for (double) Negation, modifiers denoting Restrictivity, Factivity,",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The absence of semantic altering grammatical modifiers, such as distractors like cues for (double) negation, restrictivity, factivity, and reasoning (such",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "2003.04642",
   "qid": "9ecde59ffab3c57ec54591c3c7826a9188b2b270",
   "kind": "extractive",
   "ctx_tokens": 6515,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The analysis covers six contemporary MRC datasets: HotpotQA, ReCoRD, DROP, MultiRC, MsMarco, and NewsQA.\n\nQuestion: How"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Six contemporary MRC datasets are analyzed, including NewsQA, SQuAD, MsMarco, MultiRC, ReCoRD, and DROP.\n\nQuestion: How",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The analysis covers six contemporary MRC datasets: HotpotQA, ReCoRD, DROP, MultiRC, MsMarco, and NewsQA.\n\nQuestion: How",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "2003.04642",
   "qid": "005cca3c8ab6c3a166e315547a2259020f318ffb",
   "kind": "extractive",
   "ctx_tokens": 6515,
   "score_secs": 1.2,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The proposed qualitative annotation schema includes several categories to systematically analyze MRC gold standards, such as linguistic complexity, required reasoning, background knowledge, and factual correctness. Specifically"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The proposed qualitative annotation schema includes several categories to systematically analyze machine reading comprehension gold standards. These categories are:\n\n1. **Linguistic Complexity**:\n   -",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 13
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The proposed qualitative annotation schema includes categories for linguistic complexity, required reasoning and potential external knowledge, and factual correctness of the expected answers. It involves annotating the question",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 13
    }
   }
  },
  {
   "paper": "2003.08380",
   "qid": "7fb27d8d5a8bb351f97236a1f6dcd8b2613b16f1",
   "kind": "extractive",
   "ctx_tokens": 1900,
   "score_secs": 0.2,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The previous state of the art is based on RoBERTa, which can be characterized as an encoder-only transformer architecture.\n\nQuestion: How does the T5 model"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The previous state of the art is based on RoBERTa, which can be characterized as an encoder-only transformer architecture.\n\nQuestion: How many steps does it take",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The previous state of the art is based on RoBERTa, which can be characterized as an encoder-only transformer architecture.\n\nQuestion: How does the T5 model",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "2003.08385",
   "qid": "612c3675b6c55b60ae6d24265ed8e20f62cb117e",
   "kind": "yes_no",
   "ctx_tokens": 4821,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, the authors conducted cross-ling"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the authors conducted cross-ling",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the authors conducted cross-ling",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2003.08385",
   "qid": "787c4d4628eac00dbceb1c96020bff0090edca46",
   "kind": "extractive",
   "ctx_tokens": 4821,
   "score_secs": 0.8,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The dataset contains questions and answers in Swiss Standard German and Swiss French (74.1% de-CH; 25.9% fr-CH"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset contains questions and answers in Swiss Standard German and Swiss French (74.1% de-CH; 25.9% fr-CH",
     "achieved_ratio": 0.2497,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The dataset contains questions and answers in Swiss Standard German and Swiss French (74.1% de-CH; 25.9% fr-CH",
     "achieved_ratio": 0.4994,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2003.11562",
   "qid": "fc4ae12576ea3a85ea6d150b46938890d63a7d18",
   "kind": "yes_no",
   "ctx_tokens": 2805,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " No, the LSTM baseline is not a"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, the LSTM baseline is not specified",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 10
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention whether the",
     "achieved_ratio": 0.4989,
     "protected_prefix_tokens": 10
    }
   }
  },
  {
   "paper": "2003.11563",
   "qid": "64af7f5c109ed10eda4fb1b70ecda21e6d5b96c8",
   "kind": "extractive",
   "ctx_tokens": 5889,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " For the purposes of this study, \"propaganda\" is defined as content that is intentionally designed to influence the opinions or actions of other individuals or groups with"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " For the purposes of this study, \"propaganda\" is defined as specific fragments or sentences within news articles that have been manually labeled as containing propaganda techniques,",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " For the purposes of this study, \"propaganda\" is defined as specific propagandistic fragments identified within news articles, which are manually labeled by experts as",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "2003.11563",
   "qid": "b0a18628289146472aa42f992d0db85c200ec64b",
   "kind": "extractive",
   "ctx_tokens": 5889,
   "score_secs": 1.0,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The evaluation metric used in this task is the macro-averaged F-score, which is chosen because it weights the performance on each class equally and is more suitable"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation for the tasks uses the macro-averaged F-score as the metric, which weights the performance on each class equally. This is particularly suitable for im",
     "achieved_ratio": 0.2494,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The evaluation primarily uses the macro-averaged F-score as the metric, which weights the performance on each class equally, given the class imbalance issue.\n\nQuestion:",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "2003.11645",
   "qid": "ef3567ce7301b28e34377e7b62c4ec9b496f00bf",
   "kind": "extractive",
   "ctx_tokens": 3539,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The Named Entity Recognition (NER) dataset used in this research is the Groningen Meaning Bank (GMB) dataset, which contains 47,95"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The Groningen Meaning Bank (GMB) dataset is used for Named Entity Recognition (NER).\n\nQuestion: How many sentences are in the IMDb dataset, and what",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 19
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The Named Entity Recognition (NER) dataset used is the Groningen Meaning Bank (GMB) dataset.\n\nQuestion: How many sentences are in the IMDb dataset,",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 19
    }
   }
  },
  {
   "paper": "2003.11645",
   "qid": "7595260c5747aede0b32b7414e13899869209506",
   "kind": "extractive",
   "ctx_tokens": 3539,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The IMDb dataset of movie reviews is used for sentiment analysis.\n\nQuestion: How is the GMB dataset described in terms of its characteristics?\nAnswer: The GMB"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The IMDb dataset of movie reviews is used for sentiment analysis.\n\nQuestion: How was the GMB dataset described in terms of its characteristics?\nAnswer: The GMB",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 19
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The IMDb dataset of movie reviews is used for sentiment analysis.\n\nQuestion: How is the GMB dataset described in terms of its characteristics?\nAnswer: The GMB",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 19
    }
   }
  },
  {
   "paper": "2003.11645",
   "qid": "c2d1387e08cf25cb6b1f482178cca58030e85b70",
   "kind": "yes_no",
   "ctx_tokens": 3539,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Yes, they test both skipgram and"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the work tests both skipgram",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 19
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Yes, they test both skipgram and",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 19
    }
   }
  },
  {
   "paper": "2003.13032",
   "qid": "2916bbdb95ef31ab26527ba67961cf5ec94d6afe",
   "kind": "extractive",
   "ctx_tokens": 3522,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The corpus consists of 53 documents, which contain an average number of 156.1 sentences per document, each with 19.5"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The corpus consists of 53 documents.\n\nQuestion: What is the average number of sentences per document in the corpus?\nAnswer: The average number of sentences per",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The corpus consists of 53 documents, which contain an average number of 156.1 sentences per document, each with 19.5",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "2003.13032",
   "qid": "f2e8497aa16327aa297a7f9f7d156e485fe33945",
   "kind": "extractive",
   "ctx_tokens": 3522,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Annotation was performed using WebAnno, a web-based tool for linguistic annotation. The annotators could choose between a pre-annotated version or a blank version"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Annotation was performed using WebAnno, a web-based tool for linguistic annotation. The annotators could choose between a pre-annotated version or a blank version",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Annotation was performed using WebAnno, a web-based tool for linguistic annotation. The annotators could choose between a pre-annotated version or a blank version",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "2003.13032",
   "qid": "9b76f428b7c8c9fc930aa88ee585a03478bff9b3",
   "kind": "extractive",
   "ctx_tokens": 3522,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The new corpus consists of 53 documents.\n\nQuestion: What is the average number of sentences per document in the corpus?\nAnswer: The average number of sentences"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The new corpus consists of 53 documents.\n\nQuestion: What is the average number of sentences per document in the corpus?\nAnswer: The average number of sentences",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The new corpus consists of 53 documents.\n\nQuestion: What is the average number of sentences per document in the corpus?\nAnswer: The average number of sentences",
     "achieved_ratio": 0.4996,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "2004.01853",
   "qid": "193ee49ae0f8827a6e67388a10da59e137e7769f",
   "kind": "extractive",
   "ctx_tokens": 6828,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Masked document generation involves creating a document with a masked span of tokens, where a span of tokens is randomly selected from the original document, and each token in"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Masked document generation involves creating a document with a masked span of tokens and then training the model to recover the original document. Each token in the masked span is",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Masked document generation involves creating a document with a masked span of tokens, where each token in the span is processed with one of three strategies: being replaced with",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "2004.01853",
   "qid": "ed2eb4e54b641b7670ab5a7060c7b16c628699ab",
   "kind": "extractive",
   "ctx_tokens": 6828,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " Among all three pre-training tasks, SR (Sentence Reordering) works slightly better than the other two tasks (i.e., NSG and MDG). After"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Among the three pre-training tasks, Sentence Reordering (SR) works slightly better than the other two tasks (i.e., Next Sentence Generation (NSG)",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 15
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " Among all three pre-training tasks, SR (Sentence Reordering) works slightly better than the other two tasks (i.e., NSG and MDG). After",
     "achieved_ratio": 0.4997,
     "protected_prefix_tokens": 15
    }
   }
  },
  {
   "paper": "2004.01862",
   "qid": "45f7c03a686b68179cadb1413c5f3c1d373328bd",
   "kind": "extractive",
   "ctx_tokens": 3107,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The CORD-19 dataset is a collection of over 45,000 scholarly articles, including over 33,000 with"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The CORD-19 dataset is a collection of over 45,000 scholarly articles, including over 33,000 with",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The CORD-19 dataset is a collection of over 45,000 scholarly articles, including over 33,000 with",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2004.01862",
   "qid": "a2015f02dfb376bf9b218d1c897018f4e70424d7",
   "kind": "extractive",
   "ctx_tokens": 3107,
   "score_secs": 0.5,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The collection of COVID-19 literature contains over 45,000 scholarly articles, including over 33,000 with full text"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The collection of COVID-19 literature contains over 45,000 scholarly articles, including over 33,000 with full text",
     "achieved_ratio": 0.2499,
     "protected_prefix_tokens": 16
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The collection of COVID-19 literature contains over 45,000 scholarly articles, including over 33,000 with full text",
     "achieved_ratio": 0.5,
     "protected_prefix_tokens": 16
    }
   }
  },
  {
   "paper": "2004.02192",
   "qid": "55507f066073b29c1736b684c09c045064053ba9",
   "kind": "extractive",
   "ctx_tokens": 7041,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " Arabic speakers use offensive language in various ways, including direct name-calling, similes and metaphors, indirect speech, wishing evil, name alterations, societal strat"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Arabic speakers use offensive language in various distinctive ways, including direct name-calling, similes and metaphors, indirect speech, wishing evil, name alterations, societal",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " Arabic speakers use offensive language in various distinctive ways, including direct name-calling, similes and metaphors, indirect speech, wishing evil, name alterations, societal",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "2004.02192",
   "qid": "e838275bb0673fba0d67ac00e4307944a2c17be3",
   "kind": "extractive",
   "ctx_tokens": 7041,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They analyzed the dataset to determine which topics, dialects, and gender are most associated with offensive tweets by looking at the distribution of topics associated with offensive tweets,"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They analyzed the dataset to determine which topics, dialects, and users' gender are most associated with offensive tweets. This involved looking at the distribution of topics associated",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They analyzed the dataset to determine which topics, dialects, and gender are most associated with offensive tweets by looking at the distribution of topics associated with offensive tweets,",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "2004.02192",
   "qid": "b3de9357c569fb1454be8f2ac5fcecaea295b967",
   "kind": "extractive",
   "ctx_tokens": 7041,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The dataset contains 10,000 tweets.\n\nQuestion: What percentage of the tweets are offensive according to the dataset?\nAnswer: Approximately 19"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset contains 10,000 tweets.\n\nQuestion: What percentage of the tweets are offensive?\nAnswer: Approximately 19% of the tweets",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The dataset contains 10,000 tweets.\n\nQuestion: What percentage of the tweets are offensive according to the dataset?\nAnswer: Approximately 19",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "2004.02192",
   "qid": "59e58c6fc63cf5b54b632462465bfbd85b1bf3dd",
   "kind": "extractive",
   "ctx_tokens": 7041,
   "score_secs": 1.3,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The offensive dataset is not biased by topic, dialect, or target because the methodology used does not rely on a seed list of offensive words. Instead, it focuses"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The offensive dataset is not biased by topic, dialect, or target because it uses the pattern \u064a\u0627 ... \u064a\u0627 (\"yA ... yA\") which is not associated",
     "achieved_ratio": 0.2495,
     "protected_prefix_tokens": 12
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The offensive dataset is not biased by topic, dialect, or target because the methodology used does not rely on a seed list of offensive words. Instead, it focuses",
     "achieved_ratio": 0.4995,
     "protected_prefix_tokens": 12
    }
   }
  },
  {
   "paper": "2004.03354",
   "qid": "16535db1d73a9373ffe9d6eedaa2369cefd91ac4",
   "kind": "extractive",
   "ctx_tokens": 4759,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " They used PubMed, PMC and CORD-19 corpora as in-domain text.\n\nQuestion: How did they train the Word2Vec model?\nAnswer:"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used the PubMed, PMC and CORD-19 corpora for training Word2Vec.\n\nQuestion: How did they train the Word2Vec model?\n",
     "achieved_ratio": 0.25,
     "protected_prefix_tokens": 22
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " They used the PubMed, PMC and CORD-19 corpora as in-domain text.\n\nQuestion: How did they train the Word2Vec model?\nAnswer",
     "achieved_ratio": 0.4991,
     "protected_prefix_tokens": 22
    }
   }
  },
  {
   "paper": "2004.04721",
   "qid": "73906462bd3415f23d6378590a5ba28709b17605",
   "kind": "extractive",
   "ctx_tokens": 5433,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The artifacts arise from the translation process itself, particularly when translating different parts of each instance separately. For example, in Natural Language Inference (NLI), translating"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Examples of these artifacts include simplification, explicitation, normalization, and interference, collectively referred to as translationese. These characteristics are known to affect machine translation evaluation",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The artifacts arise from the translation process itself, particularly when translating different parts of each instance separately. An example provided is that translating the premise and the hypothesis in natural",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "2004.04721",
   "qid": "5bc1dc6ebcb88fd0310b21d2a74939e35a4c1a11",
   "kind": "extractive",
   "ctx_tokens": 5433,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " The languages used in their experiment include English, Spanish, and Finnish.\n\nQuestion: How do the researchers create their new test set for NLI?\nAnswer: The"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The languages used in their experiment include English, Spanish, and Finnish.\n\nQuestion: How did they create their new test set for NLI?\nAnswer: They created",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " The languages used in their experiment include English, Spanish, and Finnish.\n\nQuestion: How do the researchers suggest future multilingual benchmarks should address the issue of translation artifacts",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "2004.04721",
   "qid": "88bf368491f9613767f696f84b4bb1f5a7d7cb48",
   "kind": "yes_no",
   "ctx_tokens": 5433,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": false
   },
   "dense_native": {
    "gen_hit": false,
    "gen_text": " The artifacts arise from the translation process itself"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The artifacts arise from the translation process itself",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": false,
     "gen_text": " The artifacts arise from the translation process itself",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 11
    }
   }
  },
  {
   "paper": "2004.04721",
   "qid": "0737954caf66f2b4c898b356d2a3c43748b9706b",
   "kind": "yes_no",
   "ctx_tokens": 5433,
   "score_secs": 0.9,
   "dense": {
    "gen_hit": true
   },
   "dense_native": {
    "gen_hit": true,
    "gen_text": " No, they recommend against translating the premise"
   },
   "arms": {
    "kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, based on the findings presented,",
     "achieved_ratio": 0.2498,
     "protected_prefix_tokens": 11
    },
    "kvzip_b50": {
     "gen_hit": true,
     "gen_text": " No, based on the findings, translating",
     "achieved_ratio": 0.4999,
     "protected_prefix_tokens": 11
    }
   }
  }
 ]
}

==> anc/learning-what-matters/learning-what-matters/runs/external/ev_llmlingua_7B.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "compressor": "microsoft/llmlingua-2-xlm-roberta-large-meetingbank",
 "budgets": [
  0.1,
  0.25,
  0.5
 ],
 "rows": [
  {
   "paper": "1503.00841",
   "qid": "50be4a737dc0951b35d139f51075011095d77f2a",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They leverage prior knowledge about the domain of the text classification task, such as specific words or phrases that ",
     "achieved_ratio": 0.0898
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They leverage neutral features, which are frequent words that are not specific to any particular class, and the assumpt",
     "achieved_ratio": 0.2346
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They leverage prior knowledge in the form of labeled features that are strong indicators of specific classes, such as w",
     "achieved_ratio": 0.4957
    }
   }
  },
  {
   "paper": "1503.00841",
   "qid": "6becff2967fe7c5256fe0b00231765be5b9db9f1",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The three regularization terms are not explicitly stated in the given text, but they are mentioned as being part of the",
     "achieved_ratio": 0.0898
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The three regularization terms introduced are:\n1. A GE (Generalized Expectation Criteria) term that expresses preferenc",
     "achieved_ratio": 0.2346
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The three regularization terms are:\n1. Neutral features\n2. Maximum entropy\n3. KL divergence\n\nQuestion: How does the pap",
     "achieved_ratio": 0.4957
    }
   }
  },
  {
   "paper": "1603.01514",
   "qid": "6bf5620f295b5243230bc97b340fae6e92304595",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The standard baseline model used for comparison is the monolingual model.\n\nQuestion: How does the titovcrosslingual mod",
     "achieved_ratio": 0.1019
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline model used is the monolingual model.\n\nQuestion: How does the Bayesian model incorporate cross-lingual info",
     "achieved_ratio": 0.252
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline model used is the one described by Lang et al., 2011, which assigns semantic roles to constituents based o",
     "achieved_ratio": 0.5084
    }
   }
  },
  {
   "paper": "1603.01514",
   "qid": "4986f420884f917d1f60d3cea04dc8e64d3b5bf1",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The model uses crosslingual latent variables (CLVs) as additional latent variables.\n\nQuestion: How does the model handl",
     "achieved_ratio": 0.1019
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The additional latent variables used in the model are cross-lingual variables (CLVs).\n\nQuestion: How does the model han",
     "achieved_ratio": 0.252
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The additional latent variables used in the model are crosslingual latent variables (CLVs).\n\nQuestion: How do the CLVs ",
     "achieved_ratio": 0.5084
    }
   }
  },
  {
   "paper": "1603.01514",
   "qid": "747b847d687f703cc20a87877c5b138f26ff137d",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The parallel corpora used are the English-German (EN-DE) and German-English (DE-EN) parts of the CommonCrawl corpus,",
     "achieved_ratio": 0.1019
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The CoNLL and Europarl corpora are used.\n\nQuestion: What is the size of the CoNLL and Europarl corpora in terms of sent",
     "achieved_ratio": 0.252
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The English-German (DE) sections of the CoNLL 2009 corpus and the EN-DE Europarl corpus are used as parallel corpor",
     "achieved_ratio": 0.5084
    }
   }
  },
  {
   "paper": "1603.01514",
   "qid": "111afb77cfbf4c98e0458606378fa63a0e965e36",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Having parallel data can indeed improve semantic role",
     "achieved_ratio": 0.1019
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Having parallel data can improve semantic role induction",
     "achieved_ratio": 0.252
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Having parallel data can provide some improvements in",
     "achieved_ratio": 0.5084
    }
   }
  },
  {
   "paper": "1603.01987",
   "qid": "6a633811019e9323dc8549ad540550d27aa6d972",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The presence or absence of domain-specific j",
     "achieved_ratio": 0.0997
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The presence or absence of domain-specific j",
     "achieved_ratio": 0.2456
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The presence or absence of domain-specific j",
     "achieved_ratio": 0.4869
    }
   }
  },
  {
   "paper": "1603.08594",
   "qid": "9cf070d6671ee4a6353f79a165aa648309e01295",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The size of the parallel corpus used to train the model constraints is not explicitly stated in the given text. However",
     "achieved_ratio": 0.0969
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The size of the parallel corpus used to train the model constraints is 1500 sentences from the ILCI English-Hindi Touri",
     "achieved_ratio": 0.2529
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The ILCI English-Hindi Tourism parallel corpus containing 1500 sentences was used to train the classifiers for the mode",
     "achieved_ratio": 0.5031
    }
   }
  },
  {
   "paper": "1603.08594",
   "qid": "87bc6f83f7f90df3c6c37659139b92657c3f7a38",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Enforcing agreement between parse trees across different languages involves aligning the parse trees of sentences in on",
     "achieved_ratio": 0.0969
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Enforcing agreement between parse trees across different languages involves ensuring that the syntactic structures of t",
     "achieved_ratio": 0.2529
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Enforcing agreement between parse trees across different languages works by ensuring that the dependency structures in ",
     "achieved_ratio": 0.5031
    }
   }
  },
  {
   "paper": "1603.09631",
   "qid": "455d4ef8611f62b1361be4f6387b222858bb5e56",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The data was collected through a crowdsourcing effort using CrowdFlower, where English-speaking annotators were selecte",
     "achieved_ratio": 0.093
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The data was collected through a multi-phase process involving a crowdsourcing platform (CrowdFlower) where workers wer",
     "achieved_ratio": 0.2395
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The data was collected through a process involving the use of a crowdsourcing platform called CrowdFlower (CF). CF work",
     "achieved_ratio": 0.4836
    }
   }
  },
  {
   "paper": "1604.00400",
   "qid": "c49ee6ac4dc812ff84d255886fd5aff794f53c39",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state that results",
     "achieved_ratio": 0.0879
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly state whether",
     "achieved_ratio": 0.2313
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state that the",
     "achieved_ratio": 0.4819
    }
   }
  },
  {
   "paper": "1604.00400",
   "qid": "3f856097be2246bde8244add838e83a2c793bd17",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " In the proposed metric, content relevance is measured by focusing on the most relevant content units and nuggets that a",
     "achieved_ratio": 0.0879
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Content relevance in the proposed metric is measured by constructing an index from the articles and using it to query t",
     "achieved_ratio": 0.2313
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " In the proposed metric, content relevance is measured by using an information retrieval approach where the candidate su",
     "achieved_ratio": 0.4819
    }
   }
  },
  {
   "paper": "1604.00400",
   "qid": "bf52c01bf82612d0c7bbf2e6a5bb2570c322936f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Different variants of ROUGE scores can result in varying correlations with human judgments. For instance, the use of st",
     "achieved_ratio": 0.0879
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " When using different variants of ROUGE scores, the correlations with manual judgments can vary. For instance, Rouge-1 a",
     "achieved_ratio": 0.2313
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Different variants of ROUGE scores result in varying correlations with manual Pyramid scores. Specifically, the Sera (S",
     "achieved_ratio": 0.4819
    }
   }
  },
  {
   "paper": "1604.00400",
   "qid": "74e866137b3452ec50fb6feaf5753c8637459e62",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The manual Pyramid scores used in the study are based on annotations from four tiers of annotators, with the pyramid an",
     "achieved_ratio": 0.0879
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The manual Pyramid scores used are the ones provided in the TAC 2014 benchmark dataset, specifically for the biomedical",
     "achieved_ratio": 0.2313
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The manual Pyramid scores used are derived from a semi-manual evaluation framework applied to the TAC 2014 summarizatio",
     "achieved_ratio": 0.4819
    }
   }
  },
  {
   "paper": "1604.00727",
   "qid": "784ce5a983c5f2cc95a2c60ce66f2a8a50f3636f",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Yes, the authors tested their model on",
     "achieved_ratio": 0.0994
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Yes, the authors evaluated their proposed model",
     "achieved_ratio": 0.2513
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The authors do not explicitly mention trying the",
     "achieved_ratio": 0.5056
    }
   }
  },
  {
   "paper": "1604.03114",
   "qid": "26327ccebc620a73ba37a95aabe968864e3392b2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They look at several aspects of conversation flow in Oxford-style debates, including:\n\n1. Self-coverage vs. opponent-co",
     "achieved_ratio": 0.0945
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They look at aspects such as the words used, the number of turns taken by each side, and the coverage of self- versus o",
     "achieved_ratio": 0.2348
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They look at several aspects of conversation flow, including the promotion of one's own points, addressing opponents' p",
     "achieved_ratio": 0.4705
    }
   }
  },
  {
   "paper": "1604.03114",
   "qid": "ababb79dd3c301f4541beafa181f6a6726839a10",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The debates dataset used was from Oxford-style debates recorded in 2006, containing 108 debates with transcripts. This ",
     "achieved_ratio": 0.0945
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The debates dataset used was from Oxford-style debates, specifically the IQ2 dataset, which includes Squared debates re",
     "achieved_ratio": 0.2348
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The debates dataset used was from the \"Intelligence Squared Debates\" (IQ2 debates), specifically recorded live debates ",
     "achieved_ratio": 0.4705
    }
   }
  },
  {
   "paper": "1604.05372",
   "qid": "aefa333b2cf0a4000cd40566149816f5b36135e7",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation metric used is the percentage of incorrect assignments.\n\nQuestion: How does the method perform in compar",
     "achieved_ratio": 0.1048
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They use the Damerau-Levenshtein distance as an evaluation metric.\n\nQuestion: How many bilingual word pairs are used in",
     "achieved_ratio": 0.2545
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They use the Damerau-Levenshtein distance as an evaluation metric.\n\nQuestion: How many noun pairs were used in the bili",
     "achieved_ratio": 0.4913
    }
   }
  },
  {
   "paper": "1604.08504",
   "qid": "dac087e1328e65ca08f66d8b5307d6624bf3943f",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " No, the paper does not introduce an",
     "achieved_ratio": 0.1007
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " No, the paper does not present an",
     "achieved_ratio": 0.2482
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " No, the paper does not introduce an",
     "achieved_ratio": 0.4995
    }
   }
  },
  {
   "paper": "1605.03481",
   "qid": "b85fc420eb2f77f6f14f375cc1fcc5155eb5c0a8",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly state that it",
     "achieved_ratio": 0.0992
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly state that it",
     "achieved_ratio": 0.2473
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The paper does address some of the challenges",
     "achieved_ratio": 0.5003
    }
   }
  },
  {
   "paper": "1605.03481",
   "qid": "792f6d76d2befba2af07198584aac1b189583ae4",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The task of predicting hashtags in tweets is not explicitly stated as new in the given context, but it appears to be a ",
     "achieved_ratio": 0.0992
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The task of hashtag prediction in social media posts is not explicitly stated as either established or new in the given",
     "achieved_ratio": 0.2473
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " This task appears to be an established task in the field of social media analysis and natural language processing. The ",
     "achieved_ratio": 0.5003
    }
   }
  },
  {
   "paper": "1605.03481",
   "qid": "127d5ddfabec5c58832e5865cbd8ed0978c25a13",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The word-level baseline retains only the most frequent 10K words from the vocabulary of 2039 hashtags.\n\nWhat is the siz",
     "achieved_ratio": 0.0992
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The word-level baseline involves using a word-level encoder for tweets, where the input tweet is split into tokens that",
     "achieved_ratio": 0.2473
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The word-level baseline is a simple approach where words are treated as the basic units of language, assigned independe",
     "achieved_ratio": 0.5003
    }
   }
  },
  {
   "paper": "1605.03481",
   "qid": "a6d37b5975050da0b1959232ae756fc09e5f87e8",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The word level baseline they compare to is a word-based approach that uses a word-level encoder and decoder. This invol",
     "achieved_ratio": 0.0992
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The word-level baseline they compare to is a word-level encoder for tweets that inputs the tweet, splits it into tokens",
     "achieved_ratio": 0.2473
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The word level baseline they compare to is a simple word-level encoder for tweets where the input tweet is split into t",
     "achieved_ratio": 0.5003
    }
   }
  },
  {
   "paper": "1605.06083",
   "qid": "7561a968470a8936d10e1ba722d2f38b5a9a4d38",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The dataset in question is the Flickr30K dataset, which contains 30,000 images.\n\nQuestion: How many descriptions are pr",
     "achieved_ratio": 0.0948
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The Flickr30K dataset contains 30,000 images.\n\nQuestion: How many descriptions are provided for each image in the datas",
     "achieved_ratio": 0.2652
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The dataset contains over 30,000 images.\n\nQuestion: How many descriptions are provided for each image in the Flickr30K ",
     "achieved_ratio": 0.5151
    }
   }
  },
  {
   "paper": "1605.06083",
   "qid": "6d4400f45bd97b812e946b8a682b018826e841f1",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly list specific methods for finding biases and unwarranted inferences in the Flickr30K d",
     "achieved_ratio": 0.0948
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The paper discusses using methods such as coreference annotations and Louvain clustering to detect stereotypes and bias",
     "achieved_ratio": 0.2652
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The paper discusses using adjectives in the descriptions to establish bias in the data, categorizing unwarranted infere",
     "achieved_ratio": 0.5151
    }
   }
  },
  {
   "paper": "1605.06083",
   "qid": "26c2e1eb12143d985e4fb50543cf0d1eb4395e67",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The Flickr30K dataset contains biases such as linguistic bias, unwarranted inferences, and stereotypical descriptions. ",
     "achieved_ratio": 0.0948
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The dataset contains unwarranted inferences and stereotypes. Specifically, there are biases related to gender, race, an",
     "achieved_ratio": 0.2652
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The dataset contains biases such as unwarranted inferences based on stereotypes, which lead to speculative and overly s",
     "achieved_ratio": 0.5151
    }
   }
  },
  {
   "paper": "1605.07333",
   "qid": "30eacb4595014c9c0e5ee9669103d003cfdfe1e5",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They train their models on the SemEval 2010 dataset.\n\nProcessing\n\nQuestion: How many training and test samples are ther",
     "achieved_ratio": 0.11
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The models are trained on a dataset with 2,717 training examples.\n\nQuestion: What is the scoring script used for evalua",
     "achieved_ratio": 0.2584
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The models are trained on the SemEval 2010 task 8 dataset, which consists of sentences labeled with 19 relations. The d",
     "achieved_ratio": 0.4944
    }
   }
  },
  {
   "paper": "1605.07333",
   "qid": "0f7867f888109b9e000ef68965df4dde2511a55f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide any information on a simple voting scheme. It focuses on the architecture of combining re",
     "achieved_ratio": 0.11
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Their simple voting scheme works by predicting the relation using both the CNN and the RNN models, and then combining t",
     "achieved_ratio": 0.2584
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The simple voting scheme described in the paper involves combining predictions from a CNN model and an RNN model for ea",
     "achieved_ratio": 0.4944
    }
   }
  },
  {
   "paper": "1605.07333",
   "qid": "e2e977d7222654ee8d983fd8ba63b930e9a5a691",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state which specific variant of the recurrent neural network (RNN) is used. However, i",
     "achieved_ratio": 0.11
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The researchers use a bi-directional recurrent neural network (RNN) in their model.\n\nQuestion: How do they incorporate ",
     "achieved_ratio": 0.2584
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The paper describes the use of a connectionist bi-directional recurrent neural network variant. This variant splits the",
     "achieved_ratio": 0.4944
    }
   }
  },
  {
   "paper": "1606.02891",
   "qid": "642e8cf1d39faa1cd985d16750cdc6696c52db2f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline systems used in the WMT 2016 Neural Machine Translation (NMT) task were primarily based on recurrent neura",
     "achieved_ratio": 0.1139
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline systems in the WMT 2016 competition were not explicitly detailed in the provided text. However, it is comm",
     "achieved_ratio": 0.2879
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention what the baseline systems are for comparison. However, it discusses improvemen",
     "achieved_ratio": 0.5322
    }
   }
  },
  {
   "paper": "1606.03676",
   "qid": "3ddff6b707767c3dd54d7104fe88b628765cae58",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The experiments were conducted on a multilingual dataset from the SPMRL (Shared Task on Part-of-Speech Tagging and Morp",
     "achieved_ratio": 0.1056
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They experimented with 16 languages and the Universal Dependencies (v1.2) corpus.\n\nQuestion: What is the main finding r",
     "achieved_ratio": 0.2602
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They experimented with UD1.2 morphosyntactically annotated corpora from 16 languages, which represent different typolog",
     "achieved_ratio": 0.5096
    }
   }
  },
  {
   "paper": "1606.03676",
   "qid": "0a5ffe4697913a57fda1fd5a188cd5ed59bdc5c7",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document explores 16 languages, including Bulgarian, Croatian, French, German, Indonesian, Persian, Polish, Portugu",
     "achieved_ratio": 0.1056
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The study explores 16 languages, which are Bulgarian, Croatian, Czech, Danish, English, French, German, Indonesian, Ita",
     "achieved_ratio": 0.2602
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The study explores 16 languages that are morphosyntactically annotated and belong to the Universal Dependencies v1.2 tr",
     "achieved_ratio": 0.5096
    }
   }
  },
  {
   "paper": "1608.01084",
   "qid": "1f07e837574519f2b696f3d6fa3230af0b931e5d",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " No, the experiments were conducted on the",
     "achieved_ratio": 0.091
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " No, the experiments were conducted on Chinese",
     "achieved_ratio": 0.234
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " No, the experiments were conducted on the",
     "achieved_ratio": 0.4912
    }
   }
  },
  {
   "paper": "1608.01884",
   "qid": "1dc2da5078a7e5ea82ccd1c90d81999a922bc9bf",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The provided context does not explicitly mention any",
     "achieved_ratio": 0.0918
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The passage does not explicitly mention that the",
     "achieved_ratio": 0.2487
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention that",
     "achieved_ratio": 0.5169
    }
   }
  },
  {
   "paper": "1608.01884",
   "qid": "7fa3c2c0cf7f559d43e84076a9113a390c5ba03a",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " There is no information provided in the given",
     "achieved_ratio": 0.0918
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " No, the document does not mention that",
     "achieved_ratio": 0.2487
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Yes, the organizers collected a collection of",
     "achieved_ratio": 0.5169
    }
   }
  },
  {
   "paper": "1608.01884",
   "qid": "9a7ba5ed1779c664d2cac92494a43517d3e87c96",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They look at the Winograd Schemas dataset, which includes ambiguous pronoun translation constraints in sentences with a",
     "achieved_ratio": 0.0918
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They look at the data from the Winograd Schema Challenge, which includes machine translation performance on Winograd sc",
     "achieved_ratio": 0.2487
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They look at the WSC Collection, which contains 144 Winograd schemas, and analyze how these schemas can be translated b",
     "achieved_ratio": 0.5169
    }
   }
  },
  {
   "paper": "1608.01884",
   "qid": "662870a90890c620a964720b2ca122a1139410ea",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They explore the use of feminine and masculine pronouns in French, as well as in other Romance and Semitic languages.\n\n",
     "achieved_ratio": 0.0918
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They explore French.\n\nQuestion: How many Winograd schemas are there in the original set created by Fred?\nAnswer: The or",
     "achieved_ratio": 0.2487
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They explore French and German languages in the context of gendered third-person pronouns.\n\nQuestion: How does the docu",
     "achieved_ratio": 0.5169
    }
   }
  },
  {
   "paper": "1608.06757",
   "qid": "8eefa116e3c3d3db751423cc4095d1c4153d3a5f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The standard datasets used include CoNLL2003, GENIA, KORE50, ACE2004, and MSNBC.\n\nQuestion:",
     "achieved_ratio": 0.1062
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The standard datasets used include the GENIA Corpus, BIBREF3 biomedical abstracts from PubMed, BIBREF14 NER dataset fro",
     "achieved_ratio": 0.2535
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The standard datasets used were CoNLL2003 and the GENIA Corpus.\n\nQuestion: How does the letter-trigram word hashing met",
     "achieved_ratio": 0.4918
    }
   }
  },
  {
   "paper": "1608.08188",
   "qid": "ecd5770cf8cb12cb34285e26ab834301c17c53e1",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The model architecture used is an encoded 1024-dimensional LSTM model with one-hot 4096-dimensional softmax (dis)agreem",
     "achieved_ratio": 0.1029
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The VQA deep learning architecture uses a 1024-dimensional LSTM model to encode the question and a 4096-dimensional out",
     "achieved_ratio": 0.2445
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The model architecture used is a combination of a Long Short-Term Memory (LSTM) network for encoding the question and a",
     "achieved_ratio": 0.4805
    }
   }
  },
  {
   "paper": "1609.00425",
   "qid": "b6ae8e10c6a0d34c834f18f66ab730b670fb528c",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The topics pulled from Reddit include politics, business, science, AskReddit, and the frontpage, with posts sampled fro",
     "achieved_ratio": 0.1098
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The topics pulled from Reddit include a variety of subjects such as politics, business, science, AskReddit, and specifi",
     "achieved_ratio": 0.2622
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The topics pulled from Reddit include guns, LGBT, and other topics that attract high levels of dogmatism, as well as mo",
     "achieved_ratio": 0.4945
    }
   }
  },
  {
   "paper": "1609.00425",
   "qid": "a87a009c242d57c51fc94fe312af5e02070f898b",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They build a predictive model for dogmatism using linguistic features and sentiment analysis from social media posts.\n\n",
     "achieved_ratio": 0.1098
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They build a predictive model for dogmatism using linguistic features and sentiment signals from Reddit comments.\n\nQues",
     "achieved_ratio": 0.2622
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They build a predictive model that uses a combination of unigram bag-of-words features (BOW) and linguistic features to",
     "achieved_ratio": 0.4945
    }
   }
  },
  {
   "paper": "1609.00559",
   "qid": "88e62ea7a4d1d2921624b8480b5c6b50cfa5ad42",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " A second order co-occurrence matrix is a matrix that captures the co-occurrences of pairs of words or concepts in a tex",
     "achieved_ratio": 0.1112
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " A second order co-occurrence matrix is a matrix that captures the co-occurrence of bigrams (pairs of consecutive words)",
     "achieved_ratio": 0.2645
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " A second order co-occurrence matrix is a matrix that captures the co-occurrence of pairs of words beyond just their fir",
     "achieved_ratio": 0.5092
    }
   }
  },
  {
   "paper": "1609.00559",
   "qid": "8b3d3953454c88bde88181897a7a2c0c8dd87e23",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The paper explores several embedding techniques including first-order co-occurrence vectors, second-order co-occurrence",
     "achieved_ratio": 0.1112
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The paper explores word embedding techniques, specifically neural network approaches that use co-occurrence matrices, a",
     "achieved_ratio": 0.2645
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The paper explores word embedding techniques, specifically focusing on word2vec and retrofitting vector methods that in",
     "achieved_ratio": 0.5092
    }
   }
  },
  {
   "paper": "1610.00956",
   "qid": "09c86ef78e567033b725fc56b85c5d2602c1a7c3",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Their ensemble method involves forming ensembles of 10 models and keeping the greedy ensemble, which means selecting th",
     "achieved_ratio": 0.0994
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Their ensemble method works by forming ensembles through averaging the predictions of multiple models. They select the ",
     "achieved_ratio": 0.2512
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Their ensemble method works by forming an ensemble that averages the predictions from individual models. They start wit",
     "achieved_ratio": 0.4984
    }
   }
  },
  {
   "paper": "1610.00956",
   "qid": "d67c01d9b689c052045f3de1b0918bab18c3f174",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The passage does not provide specific numerical values for the improvements of the Attention-Sum Reader model when usin",
     "achieved_ratio": 0.0994
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The Attention-Sum Reader model showed significant improvements when using the BookTest dataset, surpassing the human ba",
     "achieved_ratio": 0.2512
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The Attention-Sum Reader model showed a significant improvement in accuracy when trained on the BookTest dataset, reduc",
     "achieved_ratio": 0.4984
    }
   }
  },
  {
   "paper": "1610.00956",
   "qid": "e5bc73974c79d96eee2b688e578a9de1d0eb38fd",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They show there is space for further improvement by demonstrating that even with a significantly larger dataset like Bo",
     "achieved_ratio": 0.0994
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They show there is space for further improvement by demonstrating that the system's accuracy on the CBT validation test",
     "achieved_ratio": 0.2512
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They show there is space for further improvement by testing humans on 50 named entity and 50 common noun validation que",
     "achieved_ratio": 0.4984
    }
   }
  },
  {
   "paper": "1610.07809",
   "qid": "06eb9f2320451df83e27362c22eb02f4a426a018",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The study examines five levels of preprocessing for documents, which include:\n\n1. No preprocessing\n2. Dehyphenation\n3. ",
     "achieved_ratio": 0.1006
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The study examines three levels of document preprocessing:\n\n1. Level 1: No preprocessing\n2. Level 2: Basic preprocessin",
     "achieved_ratio": 0.2461
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The document preprocessing is looked at at three sophisticated levels, which are referred to as Level 1, Level 2, and L",
     "achieved_ratio": 0.4857
    }
   }
  },
  {
   "paper": "1610.07809",
   "qid": "2a3e36c220e7b47c1b652511a4fdd7238a74a68f",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The dataset contains 244 articles.\n\nQuestion: How does preprocessing affect the performance of keyphrase extraction mod",
     "achieved_ratio": 0.1006
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The dataset contains 244 articles.\n\nQuestion: Where did the articles come from?\nAnswer: The articles came from the ACM ",
     "achieved_ratio": 0.2461
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The dataset contains a total of 244 scientific articles from the ACM Digital Library, with 144 articles in the training",
     "achieved_ratio": 0.4857
    }
   }
  },
  {
   "paper": "1610.08815",
   "qid": "3a6e843c6c81244c14730295cfb8b865cd7ede46",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art models include the CNN-SVM and BIBREF8-SVM, which achieved the best accuracy and F1-score in the e",
     "achieved_ratio": 0.1182
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art models mentioned in the document include the CNN-SVM model and the pre-trained models for sentimen",
     "achieved_ratio": 0.2654
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The state of the art models mentioned in the document include BIBREF9, BIBREF8, and the approach by Ptacek et al. B",
     "achieved_ratio": 0.4971
    }
   }
  },
  {
   "paper": "1610.08815",
   "qid": "fabf6fdcfb4c4c7affaa1e4336658c1e6635b1bf",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The following benchmark datasets are used:\n- Semeval 2014 Twitter Sentiment Dataset\n- A larger vector size dataset (25,",
     "achieved_ratio": 0.1182
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The benchmark datasets used include the Sarcasm Detector dataset, the sarcasticn-gram dataset, and the Sarcasm Twitter ",
     "achieved_ratio": 0.2654
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The benchmark datasets used are the Semeval 2014 Twitter Sentiment Analysis Dataset, the BIBREF35 dataset, and the BIB",
     "achieved_ratio": 0.4971
    }
   }
  },
  {
   "paper": "1610.09225",
   "qid": "4c07c33dfaf4f3e6db55e377da6fa69825d0ba15",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dimension of the embeddings is not explicitly stated in the provided text.\n\nQuestion: How many tweets were used for",
     "achieved_ratio": 0.106
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The dimension of the embeddings is 300.\n\nQuestion: How many tweets were examined and annotated in the study?\nAnswer: 3,",
     "achieved_ratio": 0.2548
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The dimension of the embeddings is 300, as mentioned in the document where it states \"vectors resultant vector for coll",
     "achieved_ratio": 0.4856
    }
   }
  },
  {
   "paper": "1610.09225",
   "qid": "b1ce129678e37070e69f01332f1a8587e18e06b0",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The model is trained on 3,216 tweets that were examined and annotated.\n\nQuestion: How many tweets were used in total fo",
     "achieved_ratio": 0.106
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The model is trained on a dataset of 355 instances with 3 attributes, which includes features extracted from tweets and",
     "achieved_ratio": 0.2548
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The model is trained on 3,216 human-annotated tweets that were classified as positive, negative, or neutral based on th",
     "achieved_ratio": 0.4856
    }
   }
  },
  {
   "paper": "1611.01576",
   "qid": "2f901dab6b757e12763b23ae8b37ae2e517a2271",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify any particular language pairs used in machine translation. It mentions \"translation\" as o",
     "achieved_ratio": 0.0999
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The document does not explicitly mention the specific language pairs used in the machine translation task. However, it ",
     "achieved_ratio": 0.2513
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The machine translation task uses the German\u2013English language pair.\n\nQuestion: How does the QRNN model perform compared",
     "achieved_ratio": 0.4943
    }
   }
  },
  {
   "paper": "1611.01576",
   "qid": "b591853e938984e6069d738371500ebdec50d256",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The sentiment classification dataset used is IMDb.\n\nAnd could you specify the length of the input sequences in the IMDb",
     "achieved_ratio": 0.0999
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The IMDb review dataset is used for sentiment classification.\n\nQuestion: How does the QRNN model perform on the IMDb da",
     "achieved_ratio": 0.2513
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The IMDb movie review dataset is used for the document-level sentiment classification task.\n\nQuestion: How does the QRN",
     "achieved_ratio": 0.4943
    }
   }
  },
  {
   "paper": "1611.01576",
   "qid": "a130306c6662ff489df13fb3f8faa7cba8c52a21",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Input-dependent pooling is used in the QRNN layer.\n\nTo arrive at this answer, I carefully examined the given text and i",
     "achieved_ratio": 0.0999
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The pooling function used is a masking convolution, which is applied after the convolution operation on the -dimensiona",
     "achieved_ratio": 0.2513
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The pooling function used is an elementwise sigmoid function.\n\nQuestion: How does the pooling function interact with th",
     "achieved_ratio": 0.4943
    }
   }
  },
  {
   "paper": "1611.02988",
   "qid": "f875337f2ecd686cd7789e111174d0f14972638d",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " They compared their results to the benchmarks from Task 14 of SemEval 2007 and the Affective Text dataset.\n\nQuestion: W",
     "achieved_ratio": 0.1003
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " They compared their results to the benchmarks from SemEval 2007 Task 14 and the Affective Text dataset.\n\nQuestion: How ",
     "achieved_ratio": 0.2436
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They compared their models to existing ones on the benchmarks provided by Task 14 of SemEval 2007.\n\nQuestion: How did t",
     "achieved_ratio": 0.4838
    }
   }
  },
  {
   "paper": "1611.02988",
   "qid": "de53af4eddbc30c808d90b8a11a29217d377569e",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They looked at news pages such as FoxNews, CNN, ESPN, New York Times, Time, Huffington Post, and The Guardian.\n\nQuestio",
     "achieved_ratio": 0.1003
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They looked at FoxNews, CNN, ESPN, New York Times, Time magazine, Huffington Post, Weird News, Guardian, Cartoon Networ",
     "achieved_ratio": 0.2436
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They looked at FoxNews, CNN, ESPN, New York Times, Time magazine, Huffington Post, Weird News, The Guardian, Cartoon Ne",
     "achieved_ratio": 0.4838
    }
   }
  },
  {
   "paper": "1611.03599",
   "qid": "37a79be0148e1751ffb2daabe4c8ec6680036106",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The Chinese Facebook data does not appear to be directly discussed in the provided text. The text primarily focuses on ",
     "achieved_ratio": 0.1009
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The Chinese Facebook data covers topics such as anti-nuclear-power discussions, with annotations provided for posts rel",
     "achieved_ratio": 0.2423
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The Chinese Facebook data covers the topic of anti-nuclear power, with posts and discussions related to nuclear power p",
     "achieved_ratio": 0.4852
    }
   }
  },
  {
   "paper": "1611.03599",
   "qid": "e44a6bf67ce3fde0c6608b150030e44d87eb25e3",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The debate data includes topics such as women's rights, abortion, gay rights, and marijuana.\n\nQuestion: How many unique",
     "achieved_ratio": 0.1009
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The debate data includes topics such as abortion and gay rights.\n\nQuestion: How does the UTCNN model incorporate user i",
     "achieved_ratio": 0.2423
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The debate data includes topics such as abortion, gay rights, and Obama, as well as marijuana.\n\nQuestion: How was the s",
     "achieved_ratio": 0.4852
    }
   }
  },
  {
   "paper": "1611.03599",
   "qid": "6a31db1aca57a818f36bba9002561724655372a7",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The size of the Chinese data is not mentioned in the provided excerpt.\n\nQuestion: How many unique users were there in t",
     "achieved_ratio": 0.1009
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The Chinese dataset contains 2,496 authors, 505,137 likers, 33,686 commenters",
     "achieved_ratio": 0.2423
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The Chinese data, specifically from the FBFans dataset, contains 2,496 authors, 505,137 likers,",
     "achieved_ratio": 0.4852
    }
   }
  },
  {
   "paper": "1611.03599",
   "qid": "e330e162ec29722f5ec9f83853d129c9e0693d65",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " No, they did not collect the datasets",
     "achieved_ratio": 0.1009
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Yes, the researchers collected two datasets:\n\n",
     "achieved_ratio": 0.2423
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Yes, the authors collected two datasets:\n\n",
     "achieved_ratio": 0.4852
    }
   }
  },
  {
   "paper": "1611.04798",
   "qid": "897ba53ef44f658c128125edd26abf605060fb13",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " Yes, the framework was tested on the",
     "achieved_ratio": 0.102
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the framework was tested on the",
     "achieved_ratio": 0.2534
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the framework was tested on the",
     "achieved_ratio": 0.4932
    }
   }
  },
  {
   "paper": "1611.04798",
   "qid": "41ac23e32bf208b69414f4b687c4f324c6132464",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " For the under-resourced scenario, they test on the German-English and French-English translation tasks.\n\nSection of the",
     "achieved_ratio": 0.102
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " They test on English-German and French-German language pairs for the under-resourced scenario.\n\nQuestion: What is the i",
     "achieved_ratio": 0.2534
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " For the under-resourced scenario, they test on the English-German language pair.\n\nQuestion: What is the improvement in ",
     "achieved_ratio": 0.4932
    }
   }
  },
  {
   "paper": "1611.08661",
   "qid": "b49598b05358117ab1471b8ebd0b042d2f04b2a4",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The neural models used to encode the text include a bidirectional LSTM encoder, an NBOW (Neural Bag of Words) encoder, ",
     "achieved_ratio": 0.0847
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The neural models used to encode the text are the NBOW (Bag of Words) model and the LSTM (Long Short-Term Memory) model",
     "achieved_ratio": 0.2374
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The neural models used to encode the text include neural bag-of-words (NBOW), recurrent neural network (RNN) such as LS",
     "achieved_ratio": 0.5086
    }
   }
  },
  {
   "paper": "1611.08661",
   "qid": "932b39fd6c47c6a880621a62e6a978491d881d60",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The baselines used for comparison include TransE, TransD, and A-LSTM models.\n\nPlease note that the exact wording of \"A-",
     "achieved_ratio": 0.0847
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The baselines used for comparison include the TransE model, CBOW-LSTM models, and TransD models.\n\nQuestion: How does th",
     "achieved_ratio": 0.2374
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The baselines used for comparison include TransE, TransD, and other methods that are compatible with the score function",
     "achieved_ratio": 0.5086
    }
   }
  },
  {
   "paper": "1611.08661",
   "qid": "b36f867fcda5ad62c46d23513369337352aa01d2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The paper evaluates its models on the FB15K and WN18 datasets, which are standard benchmarks for knowledge graph embedd",
     "achieved_ratio": 0.0847
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The datasets used to evaluate this paper are WN18 and FB15K.\n\nQuestion: How is the performance of the models evaluated ",
     "achieved_ratio": 0.2374
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The paper evaluates its models on the WordNet (WN18) and Freebase (FB15K) datasets.\n\nQuestion: How does the paper descr",
     "achieved_ratio": 0.5086
    }
   }
  },
  {
   "paper": "1612.02482",
   "qid": "0ee73909ac638903da4a0e5565c8571fc794ab96",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Human judgements were assembled by having 50 native annotators evaluate 100 sentences each for fluency and adequacy.\n\nQ",
     "achieved_ratio": 0.1069
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Human judgements were assembled by having 50 native English and Tamil language annotators evaluate 100 randomized sente",
     "achieved_ratio": 0.2507
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Human judgements were assembled by selecting 50 native speakers of English and Tamil languages as annotators. They were",
     "achieved_ratio": 0.4995
    }
   }
  },
  {
   "paper": "1612.03226",
   "qid": "f94b53db307685d572aefad52cd55f53d23769c2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The variance is calculated by estimating the negative log-likelihood of the model's predictions and then using this to ",
     "achieved_ratio": 0.0957
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The variance is calculated from the model outputs by using the expected gradient length (EGL), which is a measure of ho",
     "achieved_ratio": 0.2398
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They calculate variance from the model outputs by using the Expected Gradient Length (EGL) approach, which measures the",
     "achieved_ratio": 0.4938
    }
   }
  },
  {
   "paper": "1612.03226",
   "qid": "aa7d327ef98f9f9847b447d4def04889b4508d7a",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They start with 11 hours of data samples to obtain the initial model labels.\n\nPlease refer to the following context for",
     "achieved_ratio": 0.0957
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They start with 1,700 hours of unlabeled speech data before obtaining the initial model labels.\n\nQuestion: What is the ",
     "achieved_ratio": 0.2398
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They start with a base model trained on 190 hours of labeled data, which consists of 100K instances transcribed speech ",
     "achieved_ratio": 0.4938
    }
   }
  },
  {
   "paper": "1612.03226",
   "qid": "b8d7d055ddb94f5826a9aad7479b4a92a9c8a2f0",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They use Connectionist Temporal Classification (CTC) loss for their end-to-end speech recognition model.\n\nPlease refer ",
     "achieved_ratio": 0.0957
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " They use a recurrent neural network (RNN) with 2D-convolutional layers and seven recurrent layers, followed by a softma",
     "achieved_ratio": 0.2398
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They use a Recurrent Neural Network (RNN) with two 2D-convolutional layers, seven bi-directional recurrent layers, and ",
     "achieved_ratio": 0.4938
    }
   }
  },
  {
   "paper": "1612.03226",
   "qid": "551457ed34ca7fc0878c85bc664b135c21059b58",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The system uses a 190-hour dataset and a 1,700-hour dataset.\n\nTo arrive at this answer, I carefully examined the text",
     "achieved_ratio": 0.0957
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They use a 1,700-hour unlabeled dataset.\n\nQuestion: How much test set data is used to evaluate the model?\nAnswer: The m",
     "achieved_ratio": 0.2398
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They use a 1.7 million instance unlabeled dataset.\n\nQuestion: How does the EGL method perform compared to the random se",
     "achieved_ratio": 0.4938
    }
   }
  },
  {
   "paper": "1612.06685",
   "qid": "8d4ac4afbf5b14f412171729ceb5e822afcfa3f4",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Yes, the researchers develop a model that",
     "achieved_ratio": 0.1138
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The project does not explicitly mention building a",
     "achieved_ratio": 0.2633
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " No, the researchers did not build a",
     "achieved_ratio": 0.4945
    }
   }
  },
  {
   "paper": "1612.06685",
   "qid": "3c93894c4baf49deacc6ed2a14ef5e0f13b7d96f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They obtain demographic dimensions such as gender distribution among the bloggers in the dataset.\n\nQuestion: How many b",
     "achieved_ratio": 0.1138
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They obtain demographic dimensions such as gender and industry field from the blogger profiles.\n\nQuestion: How many blo",
     "achieved_ratio": 0.2633
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They obtain demographic dimensions such as gender and industry from the bloggers' profile information.\n\nQuestion: How d",
     "achieved_ratio": 0.4945
    }
   }
  },
  {
   "paper": "1612.06685",
   "qid": "07d15501a599bae7eb4a9ead63e9df3d55b3dc35",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They obtain psychological dimensions of people by analyzing the language used in their blog posts. This involves mappin",
     "achieved_ratio": 0.1138
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They obtain psychological dimensions of people by analyzing the language used in the blogs. Specifically, they use a la",
     "achieved_ratio": 0.2633
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They obtain psychological dimensions of people by analyzing the usage of certain words in the blog posts, which are cat",
     "achieved_ratio": 0.4945
    }
   }
  },
  {
   "paper": "1612.08205",
   "qid": "692c9c5d9ff9cd3e0ce8b5e4fa68dda9bd23dec1",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They look at 20,000 blog users.\n\nQuestion: What is the size of the dataset used in the study?\nAnswer: The dataset used",
     "achieved_ratio": 0.1038
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They look at 20,000 blog users.\n\nQuestion: What is the size of the dataset they use for their study?\nAnswer: The datase",
     "achieved_ratio": 0.2407
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They look at over 20,000 American users.\n\nQuestion: What is the size of the train set in the dataset split?\nAnswer: The",
     "achieved_ratio": 0.4753
    }
   }
  },
  {
   "paper": "1612.08205",
   "qid": "935d6a6187e6a0c9c0da8e53a42697f853f5c248",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " When referring to a person's industry, it means identifying the specific field or sector in which an individual works o",
     "achieved_ratio": 0.1038
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " When referring to a person's industry, it means identifying which sector or field a person works in or is associated wi",
     "achieved_ratio": 0.2407
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " By \"person's industry,\" the text refers to the professional field or sector in which an individual works, such as techn",
     "achieved_ratio": 0.4753
    }
   }
  },
  {
   "paper": "1612.08205",
   "qid": "3b77b4defc8a139992bd0b07b5cf718382cb1a5f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They used a multinomial Bayes classifier for their system.\n\nQuestion: How many users and blogs were in the dataset used",
     "achieved_ratio": 0.1038
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They used a multinomial Naive Bayes classifier for their system.\n\nQuestion: How many users were in the dataset used for",
     "achieved_ratio": 0.2407
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They used a multinomial Naive Bayes classifier.\n\nQuestion: How did they improve the text classification performance?\nAn",
     "achieved_ratio": 0.4753
    }
   }
  },
  {
   "paper": "1612.08205",
   "qid": "01a41c0a4a7365cd37d28690735114f2ff5229f2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They looked at Sina Weibo.\n\nQuestion: How many users and blogs were in the dataset for the Sina Weibo study?\nAnswer: Th",
     "achieved_ratio": 0.1038
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They looked at a blog corpus containing 20,000 American users and 40,000 web-blogs with 560",
     "achieved_ratio": 0.2407
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They looked at a large blog corpus from American users.\n\nQuestion: How many users were in the dataset after it was clea",
     "achieved_ratio": 0.4753
    }
   }
  },
  {
   "paper": "1701.02962",
   "qid": "2fbb6322e485e7743ec3fb4bb02d44bf4b5ea8a6",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They use the English Wikipedia from 2016, which is processed with spaCy, for evaluating their method.\n\nQuestion: Can yo",
     "achieved_ratio": 0.0966
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They use a dataset of 100,000 antonym-synonym pairs extracted from the English Wikipedia dump of June 2016",
     "achieved_ratio": 0.2457
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They use the English Wikipedia dump from June 2016 as the corpus resource for inducing patterns and evaluating their me",
     "achieved_ratio": 0.4962
    }
   }
  },
  {
   "paper": "1701.04056",
   "qid": "5260cb56b7d127772425583c5c28958c37cb9bea",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The models capture a maximum of 160 words of dialog history, as indicated by the maximum turn length of 160.\n\nPlease no",
     "achieved_ratio": 0.0921
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The context vector captures the dialog history up to the previous turns, allowing for a context signal from previous tu",
     "achieved_ratio": 0.2403
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The proposed models capture dialog history up to 5 turns back, as indicated by the $K$ values in the experiments.\n\nQues",
     "achieved_ratio": 0.5039
    }
   }
  },
  {
   "paper": "1701.05574",
   "qid": "49c32a2a64eb41381e5f12ccea4150cac9f3303d",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " In addition to F-scores and Kappa statistics, the evaluation also includes Chi-square tests and Information Gain tests.",
     "achieved_ratio": 0.1072
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " In addition to classification accuracy, the evaluation metrics include F-score and Kappa statistics.\n\nQuestion: How doe",
     "achieved_ratio": 0.2487
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Besides the F-score, the evaluation also considers the Kappa statistic.\n\nQuestion: How does the paper suggest gaze feat",
     "achieved_ratio": 0.4996
    }
   }
  },
  {
   "paper": "1701.05574",
   "qid": "bbb77f2d6685c9257763ca38afaaef29044b4018",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The best reported system is MILR, which outperforms the baseline with an F-score improvement of 3.7% and a Kappa differ",
     "achieved_ratio": 0.1072
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The best reported system in the study is the MILR (Multi Instance Learning with Readability) classifier, which outperfo",
     "achieved_ratio": 0.2487
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The best reported system had an F-score of 66.3%.\n\nQuestion: How did the addition of gaze-based features improve the pe",
     "achieved_ratio": 0.4996
    }
   }
  },
  {
   "paper": "1701.08229",
   "qid": "00c57e45ac6afbdfa67350a57e81b4fad0ed2885",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state whether the",
     "achieved_ratio": 0.0902
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state that evaluations",
     "achieved_ratio": 0.2413
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention whether",
     "achieved_ratio": 0.4842
    }
   }
  },
  {
   "paper": "1701.08229",
   "qid": "22714f6cad2d5c54c28823e7285dc85e8d6bc109",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The three steps to feature elimination mentioned in the paper are:\n1. Three-tiered Chi-Square selection\n2. Reduced Chi-",
     "achieved_ratio": 0.0902
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The three-step elimination approach involves:\n1. Reduction of the dataset using Chi-Square feature selection\n2. Selecti",
     "achieved_ratio": 0.2413
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The three steps to feature elimination are:\n1. Reduction: Eliminating features that appear less than twice.\n2. Selectio",
     "achieved_ratio": 0.4842
    }
   }
  },
  {
   "paper": "1701.08229",
   "qid": "82642d3111287abf736b781043d49536fe48c350",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset is annotated with 9,473 annotations across 7 feature groups.\n\nFeature Studies to Inform the Classification ",
     "achieved_ratio": 0.0902
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The dataset is annotated with 9,473 annotations for 9,300 tweets, where no symptoms are encoded as a binary \"0\"",
     "achieved_ratio": 0.2413
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The dataset contains 9,473 annotations for 9,300 tweets, where each tweet is annotated as either showing no evidence of",
     "achieved_ratio": 0.4842
    }
   }
  },
  {
   "paper": "1701.08229",
   "qid": "5a81732d52f64e81f1f83e8fd3514251227efbc7",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset used for this study is a Twitter dataset with 9,473 annotations.\n\nFeature Studies to Inform the Classificat",
     "achieved_ratio": 0.0902
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The study uses a Twitter dataset containing 9,300 tweets annotated for depression symptoms.\n\nQuestion: How many tweets ",
     "achieved_ratio": 0.2413
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The study uses a dataset containing 9,473 annotations for 9,300 tweets, where each tweet is annotated as either showing",
     "achieved_ratio": 0.4842
    }
   }
  },
  {
   "paper": "1702.03342",
   "qid": "f4496316ddd35ee2f0ccc6475d73a66abf87b611",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The benchmark dataset used in the study is the 20 Newsgroups dataset, which contains 1000 posts across 20 categories.\n\n",
     "achieved_ratio": 0.0938
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The benchmark dataset used for evaluating the concept embeddings is the CoNLL 2003 dataset, which is a standard dataset",
     "achieved_ratio": 0.239
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The benchmark dataset used for evaluating entity semantic relatedness is Ceccarelli et al., 2013, which is derived from",
     "achieved_ratio": 0.4937
    }
   }
  },
  {
   "paper": "1702.03342",
   "qid": "e8a32460fba149003566969f92ab5dd94a8754a4",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The two neural embedding models mentioned are Word2Vec and the -models-gram model.\n\nQuestion: How does the proposed met",
     "achieved_ratio": 0.0938
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The two neural embedding models mentioned are a skip-gram embedding model and a 3C (Contextual Concept) model.\n\nQuestio",
     "achieved_ratio": 0.239
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The two neural embedding models are the Concept Raw Context (CRC) model and the Concept-Concept Context (3C) model.\n\nQu",
     "achieved_ratio": 0.4937
    }
   }
  },
  {
   "paper": "1702.03342",
   "qid": "2a6003a74d051d0ebbe62e8883533a5f5e55078b",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The Word2Vec model works better for learning robust embeddings, especially when dealing with multi-word concepts and no",
     "achieved_ratio": 0.0938
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The skip-gram embedding model works better as it is able to learn embeddings from the corresponding article structure a",
     "achieved_ratio": 0.239
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The 3C model performs better than the CRC model in the dataless classification tasks, particularly in the fine-grained ",
     "achieved_ratio": 0.4937
    }
   }
  },
  {
   "paper": "1702.03856",
   "qid": "8acab64ba72831633e8cc174d5469afecccf3ae9",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The domain of the corpus appears to be telephone conversations or calls, as evidenced by the mention of \"Spanish-Englis",
     "achieved_ratio": 0.1095
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The domain of the CALLHOME Spanish-English speech translation corpus is everyday telephone conversations between Spanis",
     "achieved_ratio": 0.2557
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The domain of the CALLHOME Spanish-English speech translation corpus is telephone calls, specifically involving Spanish",
     "achieved_ratio": 0.5058
    }
   }
  },
  {
   "paper": "1702.03856",
   "qid": "53aa07cc4cc4e7107789ae637dbda8c9f6c1e6aa",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document identifies several challenges in the context of translating low-resource CALLHOME Spanish-English translat",
     "achieved_ratio": 0.1095
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The challenges identified include:\n\n1. Cross-speaker clustering: The system struggles to accurately match and cluster a",
     "achieved_ratio": 0.2557
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The main challenges identified include:\n\n1. Low recall in cross-speaker UTD, making it difficult to match patterns acro",
     "achieved_ratio": 0.5058
    }
   }
  },
  {
   "paper": "1702.03856",
   "qid": "72755c2d79210857cfff60bfbcb55f83c71ada51",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The size of the speech corpus is 11 hours of audio.\n\nQuestion: How many Spanish and English tokens were there in the ps",
     "achieved_ratio": 0.1095
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The CALLHOME Spanish-English speech translation corpus contains 104 calls with 11 hours of audio, Spanish transcripts, ",
     "achieved_ratio": 0.2557
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The speech corpus consists of 104 telephone calls totaling 11 hours of audio with Spanish transcripts.\n\nQuestion: How m",
     "achieved_ratio": 0.5058
    }
   }
  },
  {
   "paper": "1703.04001",
   "qid": "4e1a67f8dc68b55a5ce18e6cd385ae9ab90d891f",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The experiments do not focus on a specific",
     "achieved_ratio": 0.1075
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The experiments do not focus on a specific",
     "achieved_ratio": 0.2611
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The experiments focus on the Quora platform",
     "achieved_ratio": 0.5055
    }
   }
  },
  {
   "paper": "1703.07090",
   "qid": "8060a773f6a136944f7b59758d08cc6f2a59693b",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They trained on 1,000 hours of data.\n\nQuestion: What is the relationship between the number of layers in the LSTM and t",
     "achieved_ratio": 0.1017
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They trained on 1000 hours of data.\n\nQuestion: What is the relationship between the amount of training data and the per",
     "achieved_ratio": 0.25
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They trained on a dataset that contained 1000 hours of data.\n\nQuestion: What is the relationship between the size of th",
     "achieved_ratio": 0.4826
    }
   }
  },
  {
   "paper": "1703.07476",
   "qid": "01e2d10178347d177519f792f86f25575106ddc7",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The Switchboard Telephone Speech Corpus and two-sided data sets are used to assess the performance of the system.\n\nAre ",
     "achieved_ratio": 0.0997
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The system's performance is evaluated on the Switchboard Telephone Speech Corpus for both single-label and multi-label ",
     "achieved_ratio": 0.251
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The system is assessed on the Switchboard Telephone Speech Corpus, the LORELEI program datasets for three languages (Tu",
     "achieved_ratio": 0.4996
    }
   }
  },
  {
   "paper": "1703.07476",
   "qid": "021bfb7e180d67112b74f05ecb3fa13acc036c86",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The vocabulary of word-like or phoneme-like units is automatically discovered through an unsupervised approach using ac",
     "achieved_ratio": 0.0997
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The vocabulary of word-like or phoneme-like units is automatically discovered using an unsupervised approach that explo",
     "achieved_ratio": 0.251
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The vocabulary of word-like or phoneme-like units is automatically discovered through an unsupervised approach called A",
     "achieved_ratio": 0.4996
    }
   }
  },
  {
   "paper": "1703.10344",
   "qid": "77c34f1033702278f7f044806c1eba0c6ecb8b04",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The provided information does not explicitly state whether",
     "achieved_ratio": 0.1042
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state that results",
     "achieved_ratio": 0.2561
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state that results",
     "achieved_ratio": 0.5038
    }
   }
  },
  {
   "paper": "1703.10344",
   "qid": "2ee715c7c6289669f11a79743a6b2b696073805d",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline model used is B1.\n\nQuestion: How does the proposed method perform in terms of precision compared to the ba",
     "achieved_ratio": 0.1042
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline model used is B1, which is a salience-based model.\n\nQuestion: How does the proposed model perform compared",
     "achieved_ratio": 0.2561
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The salience-based features from Dunietz and Gillick (BIBREF11) is used as the first baseline model, and an additional ",
     "achieved_ratio": 0.5038
    }
   }
  },
  {
   "paper": "1703.10344",
   "qid": "61a9ea36ddc37c60d1a51dabcfff9445a2225725",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The news article sources used are online news outlets that are considered authoritative.\n\nQuestion: How does the system",
     "achieved_ratio": 0.1042
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The news articles used come from an online news corpus containing 351,982 articles.\n\nQuestion: How does the system dete",
     "achieved_ratio": 0.2561
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The news article sources used are from a corpus of 351,982 articles from references spanning 73,734 entity pages from",
     "achieved_ratio": 0.5038
    }
   }
  },
  {
   "paper": "1703.10344",
   "qid": "984fc3e726848f8f13dfe72b89e3770d00c3a1af",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The features used to represent the novelty of news articles to entity pages include salience, authority, and novelty. T",
     "achieved_ratio": 0.1042
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The novelty of news articles is represented using features such as the novelty measured by the divergence from a langua",
     "achieved_ratio": 0.2561
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The novelty of news articles to entity pages is represented by several features, including relative entity frequency, w",
     "achieved_ratio": 0.5038
    }
   }
  },
  {
   "paper": "1704.04452",
   "qid": "8e44c02c2d9fa56fb74ace35ee70a5add50b52ae",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify whether the corpus",
     "achieved_ratio": 0.1132
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The corpus does not exclusively contain English documents",
     "achieved_ratio": 0.2578
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The corpus does contain documents in various languages",
     "achieved_ratio": 0.493
    }
   }
  },
  {
   "paper": "1704.04452",
   "qid": "e9cfbfdf30e48cffdeca58d4ac6fdd66a8b27d7a",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Crowd workers were instructed to read 10 sentences and identify the most important elements, which involved selecting p",
     "achieved_ratio": 0.1132
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Crowd workers were instructed to read 10 documents and select 10 summary sentences, for which they were rewarded $0.05.",
     "achieved_ratio": 0.2578
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Crowd workers were instructed to use a low-context importance annotation method, where they were asked to determine the",
     "achieved_ratio": 0.493
    }
   }
  },
  {
   "paper": "1704.04452",
   "qid": "d6191c4643201262a770947fc95a613f57bedb6b",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The corpus includes 30 topics and 40 documents.\n\nQuestion: How many sentences were there in total across all documents ",
     "achieved_ratio": 0.1132
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The corpus includes 30 topics with 40 source documents, and the collections differ in language use as measured by Jense",
     "achieved_ratio": 0.2578
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The corpus includes document clusters for 30 topics, each containing 40 documents with an average of 2413 tokens and an",
     "achieved_ratio": 0.493
    }
   }
  },
  {
   "paper": "1704.04452",
   "qid": "ffeb67a61ecd09542b1c53c3e4c3abd4da0496a8",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The authors do not explicitly define what a concept map is in their abstract, but based on the context and related work",
     "achieved_ratio": 0.1132
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The authors define a concept map as a graphical representation that reveals the relationships between concepts and is u",
     "achieved_ratio": 0.2578
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " A concept map is defined as a labeled graph that shows concepts as nodes and relationships as edges, where the labels a",
     "achieved_ratio": 0.493
    }
   }
  },
  {
   "paper": "1704.06194",
   "qid": "9ee07edc371e014df686ced4fb0c3a7b9ce3d5dc",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The system achieves state-of-the-art results on the SimpleQuestions and WebQSP datasets.\n\nTo provide a more detailed an",
     "achieved_ratio": 0.0932
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The HR-BiLSTM model, with its hierarchical matching and residual learning approach, achieves state-of-the-art results o",
     "achieved_ratio": 0.2358
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The system achieves the state-of-the-art result on SimpleQuestions and is comparable on WebQSP for KB relation detectio",
     "achieved_ratio": 0.5003
    }
   }
  },
  {
   "paper": "1704.06194",
   "qid": "d3aa0449708cc861a51551b128d73e11d62207d2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " In their proposed framework, they use a hierarchical sequence matching approach with residual learning and a two-step r",
     "achieved_ratio": 0.0932
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " In their proposed framework, the authors use a hierarchical recurrent neural network and residual learning for relation",
     "achieved_ratio": 0.2358
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " In their proposed framework, they use a deep residual bidirectional LSTM model for relation detection, which is enhance",
     "achieved_ratio": 0.5003
    }
   }
  },
  {
   "paper": "1704.06194",
   "qid": "cfbec1ef032ac968560a7c76dec70faf1269b27c",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " KBQA abbreviates for Knowledge Base Question Answering.\n\nThis answer is derived directly from the context provided in t",
     "achieved_ratio": 0.0932
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Knowledge Base Question Answering\n\nQuestion: According to the document, what are the two main components of the KBQA pi",
     "achieved_ratio": 0.2358
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Knowledge Base Question Answering\n\nQuestion: According to the document, what is a significant gap between general relat",
     "achieved_ratio": 0.5003
    }
   }
  },
  {
   "paper": "1704.06194",
   "qid": "c0e341c4d2253eb42c8840381b082aae274eddad",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The core component for KBQA (Knowledge Base Question Answering) is the ability to accurately detect and understand the ",
     "achieved_ratio": 0.0932
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The core component for KBQA is the relation detection, which focuses on identifying the relationships between entities ",
     "achieved_ratio": 0.2358
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The core component for KBQA, as described in the document, is the relation detection model. Specifically, the paper int",
     "achieved_ratio": 0.5003
    }
   }
  },
  {
   "paper": "1705.01265",
   "qid": "92d1a6df3041667dc662376938bc65527a5a1c3c",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state that results",
     "achieved_ratio": 0.1003
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state that results",
     "achieved_ratio": 0.2483
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state that results",
     "achieved_ratio": 0.492
    }
   }
  },
  {
   "paper": "1705.01265",
   "qid": "12159f04e0427fe33fa05af6ba8c950f1a5ce5ea",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " In the experiments on the four tasks, the number of clusters (k) and the number of dimensions for the word embeddings w",
     "achieved_ratio": 0.1003
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " In the experiments on the four tasks, the number of clusters (k) was varied between 250 and 1000, and the number",
     "achieved_ratio": 0.2483
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The number of clusters and the type of word vector models were varied in the experiments on the four tasks.\n\nQuestion: ",
     "achieved_ratio": 0.492
    }
   }
  },
  {
   "paper": "1705.01265",
   "qid": "a4a1fcef760b133e9aa876ac28145ad98a609927",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " In this type of research, several hyperparameters are typically evaluated to optimize the performance of clustering and",
     "achieved_ratio": 0.1003
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " In this type of research, other hyperparameters that are typically evaluated include the number of iterations for the c",
     "achieved_ratio": 0.2483
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " In this type of research, the number of clusters is mentioned as a hyperparameter that is typically evaluated through a",
     "achieved_ratio": 0.492
    }
   }
  },
  {
   "paper": "1705.04153",
   "qid": "ef396a34436072cb3c40b0c9bc9179fee4a168ae",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They experiment with NLP tasks.\n\nQuestion: Which datasets are used in the experiments?\nAnswer: Five datasets are used i",
     "achieved_ratio": 0.0851
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They experiment with five text classification tasks and a semantic matching task.\n\nQuestion: How do the dynamic composi",
     "achieved_ratio": 0.2454
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They experiment with two NLP tasks: text classification and semantic matching.\n\nQuestion: How do the authors evaluate t",
     "achieved_ratio": 0.5072
    }
   }
  },
  {
   "paper": "1705.05437",
   "qid": "cf874cd9023d901e10aa8664b813d32501e7e4d2",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " NER stands for Named Entity Recognition, which is a process in Natural Language Processing (NLP) that involves identify",
     "achieved_ratio": 0.1015
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " NER stands for Named Entity Recognition, which is a task in natural language processing where the system identifies and",
     "achieved_ratio": 0.2518
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " NER stands for Named Entity Recognition, which is a task in Natural Language Processing that involves identifying and c",
     "achieved_ratio": 0.4951
    }
   }
  },
  {
   "paper": "1705.05437",
   "qid": "42084c41343e5a6ae58a22e5bfc5ce987b5173de",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The provided abstract does not explicitly mention the",
     "achieved_ratio": 0.1015
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " While the paper does not explicitly mention extraction",
     "achieved_ratio": 0.2518
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " While the provided excerpt does not explicitly mention",
     "achieved_ratio": 0.4951
    }
   }
  },
  {
   "paper": "1706.01678",
   "qid": "e8f969ffd637b82d04d3be28c51f0f3ca6b3883e",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The ROGUE metric is used for evaluation, specifically focusing on Recall and Precision scores.\n\nQuestion: What are the ",
     "achieved_ratio": 0.1087
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The ROGUE metric is used for evaluation, specifically ROGUE-1, ROGUE-2, and ROGUE-L.\n\nQuestion: What",
     "achieved_ratio": 0.2676
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The evaluation methods used include the ROGUE metric, which measures Recall, Precision, and F1 scores for uni-gram over",
     "achieved_ratio": 0.5111
    }
   }
  },
  {
   "paper": "1706.01678",
   "qid": "46227b4265f1d300a5ed71bf40822829de662bc2",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The paper uses the CNN-Dailymail dataset and the AMR Bank dataset.\n\nQuestion: How many pairs of articles and summaries ",
     "achieved_ratio": 0.1087
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The paper uses the AMR Bank and the CNN-Dailymail corpus as datasets.\n\nQuestion: How does the paper describe the AMR Ba",
     "achieved_ratio": 0.2676
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The paper uses the CNN-Dailymail corpus and the AMR Bank dataset.\n\nQuestion: How does the paper evaluate the effectiven",
     "achieved_ratio": 0.5111
    }
   }
  },
  {
   "paper": "1706.01678",
   "qid": "a6a48de63c1928238b37c2a01c924b852fe752f8",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " They compare with extractive methods and the Lead-3 baseline for abstractive summarization.\n\nQuestion: What is the ROGU",
     "achieved_ratio": 0.1087
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " They compare with extractive and abstractive methods, including the Lead-3 model, and a neural AMR generator.\n\nQuestion",
     "achieved_ratio": 0.2676
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They compare with extractive methods such as SummaRunNer and abstractive methods like those using sequence to sequence ",
     "achieved_ratio": 0.5111
    }
   }
  },
  {
   "paper": "1706.01678",
   "qid": "b65a83a24fc66728451bb063cf6ec50134c8bfb0",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Sentences are selected from the summary graph by extracting the most important ones that capture the key information an",
     "achieved_ratio": 0.1087
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Sentences are selected from the summary graph by finding the most important sentences that contain key information. The",
     "achieved_ratio": 0.2676
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Sentences are selected from the summary graph based on the importance of the sentences, which is determined by the info",
     "achieved_ratio": 0.5111
    }
   }
  },
  {
   "paper": "1706.01875",
   "qid": "d7b60abb0091246e29d1a9c28467de598e090c20",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline for the study was that 8.4% of political comments on Reddit were offensive, while 7.8% of apolitical comme",
     "achieved_ratio": 0.1221
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was the 89.6% accuracy and 0.2% F1-score performance of the best classifier, a 100-",
     "achieved_ratio": 0.2642
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline was that 7.8% of apolitical comments were offensive, while 8.4% of political comments were offensive.\n\nQue",
     "achieved_ratio": 0.5077
    }
   }
  },
  {
   "paper": "1706.01875",
   "qid": "bdf93053b1b9b0a21f77ed370cf4d5a10df70e3e",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Their system achieved an accuracy of 89.6% and an F1-score of 89.4%, which were robust against overfitting regardless",
     "achieved_ratio": 0.1221
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The system's performance, as reported, showed an accuracy of 89.6% and an F1-score of 0.82% on the",
     "achieved_ratio": 0.2642
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The system achieved a classifier accuracy and F1-score of 89.6% and 89.2% respectively when evaluated on the holdout se",
     "achieved_ratio": 0.5077
    }
   }
  },
  {
   "paper": "1706.01875",
   "qid": "5a6926de13a8cc25ce687c22741ba97a6e63d4ee",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The database includes discussions from the 2015 Democratic and Republican National Conventions, as well as election-rel",
     "achieved_ratio": 0.1221
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The database includes political events such as the 2016 US presidential primaries, Democratic and Republican National C",
     "achieved_ratio": 0.2642
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The database includes divisive political events such as the 2016 US presidential elections.\n\nQuestion: How does the stu",
     "achieved_ratio": 0.5077
    }
   }
  },
  {
   "paper": "1706.01875",
   "qid": "dcc1115aeaf87118736e86f3e3eb85bf5541281c",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " They used a Random Forest classifier.\n\nQuestion: How many tweets were categorized in the CrowdFlower dataset, and what ",
     "achieved_ratio": 0.1221
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " They used a 100-estimator entropy-based random forest model classifier.\n\nQuestion: How does the classifier perform on t",
     "achieved_ratio": 0.2642
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They used a 100-estimator random forest model as the classifier.\n\nQuestion: How did the researchers validate the qualit",
     "achieved_ratio": 0.5077
    }
   }
  },
  {
   "paper": "1706.06894",
   "qid": "05887a8466e0a2f0df4d6a5ffc5815acd7d9066a",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The SVM-based sentiment approach resulted in the best performance for stance detection in Turkish tweets.\n\nQuestion: Ho",
     "achieved_ratio": 0.099
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The SVM-based approach using unigram features resulted in the best performance for stance detection in Turkish tweets.\n",
     "achieved_ratio": 0.2482
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The SVM-based approach using unigrams resulted in the best performance according to the evaluation results provided in ",
     "achieved_ratio": 0.4951
    }
   }
  },
  {
   "paper": "1706.06894",
   "qid": "500a8ec1c56502529d6e59ba6424331f797f31f0",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They collected a tweet dataset with 1 million tweets filtered and annotated for stance detection, specifically focusing",
     "achieved_ratio": 0.099
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They collected 1 million tweets.\n\nQuestion: What is the size of the annotated data set they created?\nAnswer: The annota",
     "achieved_ratio": 0.2482
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They collected 700 tweets, with 175 in favor and 175 against for each of the two targets.\n\nQuestion: What is",
     "achieved_ratio": 0.4951
    }
   }
  },
  {
   "paper": "1706.06894",
   "qid": "ff6c9af28f0e2bb4fb6a69f124665f8ceb966fbc",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The targets for the stance detection in this study are Turkish football clubs, specifically Galatasaray and Fenerbah\u00e7e.",
     "achieved_ratio": 0.099
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The targets are Galatasaray and Fenerbah\u00e7e, which are two popular football clubs in Turkey.\n\nQuestion: How many tweets ",
     "achieved_ratio": 0.2482
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The targets are Galatasaray and Fenerbah\u00e7e, which are popular football clubs in Turkey.\n\nQuestion: How many tweets were",
     "achieved_ratio": 0.4951
    }
   }
  },
  {
   "paper": "1706.08198",
   "qid": "8ce11515634236165cdb06ba80b9a36a8b9099a2",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention whether pre",
     "achieved_ratio": 0.1049
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation results suggest that pre-training the",
     "achieved_ratio": 0.2617
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Yes, pre-training with a jointly-trained",
     "achieved_ratio": 0.5209
    }
   }
  },
  {
   "paper": "1706.08198",
   "qid": "6024039bbd1118c5dab86c41cce1175d99f10a25",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They used 1 million English-Japanese-English sentences as the parallel corpus.\n\nPlease refer to the following table for",
     "achieved_ratio": 0.1049
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They used the Asian Scientific Paper NTCIR Parallel and ASPEC parallel corpora for their translation tasks.\n\nQuestion: ",
     "achieved_ratio": 0.2617
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They used the Asian Scientific Paper Excerpt Corpus (ASPEC) and the BIBREF0 NTCIR PatentMT Parallel Corpus.\n\nQuestion: ",
     "achieved_ratio": 0.5209
    }
   }
  },
  {
   "paper": "1706.09673",
   "qid": "eda4869c67fe8bbf83db632275f053e7e0241e8c",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention which specific dataset is used. However, it discusses the use of Twitter data ",
     "achieved_ratio": 0.0944
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The paper does not specify which particular dataset they use for their experiments. However, it mentions that the model",
     "achieved_ratio": 0.2404
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The document does not specify which particular dataset is used. It focuses more on the methodologies and models rather ",
     "achieved_ratio": 0.4847
    }
   }
  },
  {
   "paper": "1707.03569",
   "qid": "37edc25e39515ffc2d92115d2fcd9e6ceb18898b",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline was systems that were retrained on the fine-grained dataset.\n\nQuestion: How did the authors optimize their",
     "achieved_ratio": 0.0972
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was the winning system from the 2016 SemEval challenge, which used a combination of n-grams and nbow+ repr",
     "achieved_ratio": 0.2492
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline was the performance of the winning system from the 2016 challenge, referred to as \"Balikas et al.\" in the ",
     "achieved_ratio": 0.488
    }
   }
  },
  {
   "paper": "1707.03569",
   "qid": "876700622bd6811d903e65314ac75971bbe23dcc",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They used the fine-grained dataset from SemEval-2016 for their analysis.\n\nQuestion: How many features were used in the ",
     "achieved_ratio": 0.0972
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They used the SemEval-2016 \"Sentiment Analysis in Twitter\" task dataset for fine-grained sentiment classification.\n\nQue",
     "achieved_ratio": 0.2492
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They used the fine-grained dataset from the SemEval-2016 \"Sentiment Analysis in Twitter\" task, which was split into tra",
     "achieved_ratio": 0.488
    }
   }
  },
  {
   "paper": "1707.05236",
   "qid": "7b4992e2d26577246a16ac0d1efc995ab4695d24",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline used was the FCE (Forum ConvoLution) dataset.\n\nPlease explain the process of generating artificial errors ",
     "achieved_ratio": 0.102
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline used was the performance of the error detection system trained on the public FCE training set.\n\nQuestion: ",
     "achieved_ratio": 0.2439
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline used was the performance of the error detection system trained on the public FCE training set without any ",
     "achieved_ratio": 0.4867
    }
   }
  },
  {
   "paper": "1707.05236",
   "qid": "9a9d225f9ac35ed35ea02f554f6056af3b42471d",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The textual patterns are extracted from the CoNLL datasets.\n\nReference: training data automated error detection errors ",
     "achieved_ratio": 0.102
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The textual patterns extracted are incorrect sequences of words that have been corrected to their proper forms.\n\nQuesti",
     "achieved_ratio": 0.2439
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Textual patterns are extracted from an annotated corpus of errors by aligning the original corrected sentences and iden",
     "achieved_ratio": 0.4867
    }
   }
  },
  {
   "paper": "1707.05236",
   "qid": "ea56148a8356a1918bedcf0a99ae667c27792cfe",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They used the CoNLL 2014 Task dataset for their work.\n\nReference: CoNLL-14 artificially generated data was used in the",
     "achieved_ratio": 0.102
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They used the FCE (First Certificate in English) training set and the CoNLL 2014 Shared Task dataset for their work on ",
     "achieved_ratio": 0.2439
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They used the FCE (First Certificate in English) training set and the English Vocabulary Profile (EVP) corpus for gener",
     "achieved_ratio": 0.4867
    }
   }
  },
  {
   "paper": "1707.05236",
   "qid": "cd32a38e0f33b137ab590e1677e8fb073724df7f",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The paper primarily focuses on English, as it discusses English vocabularies and grammatically correct English text. Th",
     "achieved_ratio": 0.102
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The paper primarily focuses on English, as it discusses the generation of errors in English text and the use of English",
     "achieved_ratio": 0.2439
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The paper focuses on English, as it discusses the generation of writing errors in the English language, specifically us",
     "achieved_ratio": 0.4867
    }
   }
  },
  {
   "paper": "1707.06806",
   "qid": "ed67359889cf61fa11ee291d6c378cccf83d599d",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify which particular pre-trained word vectors were used. It only mentions that pre-trained wo",
     "achieved_ratio": 0.096
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They used GloVe word vectors to initialize the embedding layer.\n\nQuestion: What is the name of the bidirectional LSTM a",
     "achieved_ratio": 0.2462
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They used pre-trained GloVe word vectors initialized in the embedding layer.\n\nQuestion: What is the name of the propose",
     "achieved_ratio": 0.4892
    }
   }
  },
  {
   "paper": "1707.06806",
   "qid": "425bd2ccfd95ead91d8f2b1b1c8ab9fc3446cb82",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation metric used is accuracy.\n\nQuestion: How does the model perform on the NowThisNews dataset?\nAnswer: On th",
     "achieved_ratio": 0.096
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation metrics used include standard accuracy, which is the ratio of correctly classified samples.\n\nQuestion: H",
     "achieved_ratio": 0.2462
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The performance of the proposed method is evaluated using standard accuracy, which is the ratio between correctly class",
     "achieved_ratio": 0.4892
    }
   }
  },
  {
   "paper": "1707.06806",
   "qid": "955de9f7412ba98a0c91998919fa048d339b1d48",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They experimented with a Bag-of-Words approach and a Convectional Neural Network (which likely means Convolutional Neur",
     "achieved_ratio": 0.096
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " They experimented with the following shallow approaches:\n\n1. Bag-of-Words (BoW)\n2. Support Vector Machine (SVM) using L",
     "achieved_ratio": 0.2462
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They experimented with two shallow approaches: a Bag-of-Words text representation and a Support Vector Machine (SVM) wi",
     "achieved_ratio": 0.4892
    }
   }
  },
  {
   "paper": "1707.06806",
   "qid": "3b371ea554fa6639c76a364060258454e4b931d4",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The news videos are obtained from the NowThisNews, BreakingNews datasets, which contain 40,90 posts each.\n\nQuestion: Wh",
     "achieved_ratio": 0.096
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The news videos are obtained from NowThisNews and BreakingNews datasets, which contain 4,090 posts from July 2015 to Ju",
     "achieved_ratio": 0.2462
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The news videos are obtained from the NowThisNews Facebook page, specifically from posts and videos collected between J",
     "achieved_ratio": 0.4892
    }
   }
  },
  {
   "paper": "1708.01464",
   "qid": "113d791df6fcfc9cecfb7b1bebaf32cc2e4402ab",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide a specific method for measuring model compactness. However, it mentions that the multilin",
     "achieved_ratio": 0.1035
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Model compactness is not explicitly measured in the provided context. However, the compactness of the model can be infe",
     "achieved_ratio": 0.2603
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Model compactness is measured by the size of the model in terms of bytes. In the document, it mentions that the LangID ",
     "achieved_ratio": 0.5002
    }
   }
  },
  {
   "paper": "1708.01464",
   "qid": "0752d71a0a1f73b3482a888313622ce9e9870d6e",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline in this context refers to the performance of a monolingual G2P (Grapheme-to-Phoneme) system for each langu",
     "achieved_ratio": 0.1035
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline in this context refers to the performance of the wFST (Weighted Finite-State Transducer) model, which is a",
     "achieved_ratio": 0.2603
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline in this study was the system developed by Deri and Knight (2016), which used weighted finite state transdu",
     "achieved_ratio": 0.5002
    }
   }
  },
  {
   "paper": "1708.01464",
   "qid": "55c8f7acbfd4f5cde634aaecd775b3bb32e9ffa3",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation metrics used in the experiments include Word Error Rate (WER) and Per Token Error Rate (PER).\n\nQuestion:",
     "achieved_ratio": 0.1035
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Three evaluation metrics were used: Phoneme Error Rate (PER), which is the distance divided by the number of phonemes; ",
     "achieved_ratio": 0.2603
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics used were Phoneme Error Rate (PER), Levenshtein distance between the predicted sequences and gol",
     "achieved_ratio": 0.5002
    }
   }
  },
  {
   "paper": "1708.01464",
   "qid": "4eaf9787f51cd7cdc45eb85cf223d752328c6ee4",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The study used several datasets for their experiments:\n\n1. Wiktionary: Partitioned into training and test sets for trai",
     "achieved_ratio": 0.1035
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They used spelling-pronunciation pairs from Wiktionary and the Carnegie Mellon Pronouncing Dictionary for their experim",
     "achieved_ratio": 0.2603
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They used the multilingual pronunciation corpus by Deri et al. for their experiments, which consists of spelling-pronun",
     "achieved_ratio": 0.5002
    }
   }
  },
  {
   "paper": "1708.06185",
   "qid": "e48e750743aef36529fbea4328b8253dbe928b4d",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The system used a dataset of 500 million tweets for the emotion intensity estimation task in WASSA-2017.\n\nQuestion: Whi",
     "achieved_ratio": 0.1011
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The system used the Twitter dataset for the experiments, specifically leveraging GloVe 200-dimensional embeddings deriv",
     "achieved_ratio": 0.2562
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The dataset used was Twitter, specifically nearly 500 million tweets sent per day. The paper mentions that the data is ",
     "achieved_ratio": 0.501
    }
   }
  },
  {
   "paper": "1708.06185",
   "qid": "c08aab979dcdc8f4fe8ec1337c3c8290ab13414e",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " There were fourteen feature extractors combined.\n\nQuestion: Which models performed best in the 10-fold cross validation",
     "achieved_ratio": 0.1011
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The system combined 14 feature extractors into 3 categories: Lexicon Features, Word Vectors, and Syntax.\n\nQuestion: Wha",
     "achieved_ratio": 0.2562
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " There were fourteen feature extractors implemented, which were combined into a final feature vector. These features wer",
     "achieved_ratio": 0.501
    }
   }
  },
  {
   "paper": "1708.06185",
   "qid": "8756b7b9ff5e87e4efdf6c2f73a0512f05b5ae3f",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The system used Twitter 200-dimensional embeddings, which are derived from 2 Billion tweets.\n\nQuestion: How many lexico",
     "achieved_ratio": 0.1011
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The system used GloVe 200-dimensional embeddings and Edinburgh embeddings for the word vectors.\n\nSeernet at EmoInt-2017",
     "achieved_ratio": 0.2562
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The Seernet system used GloVe and Edinburgh embeddings as pretrained word vectors. Specifically, the paper mentions tha",
     "achieved_ratio": 0.501
    }
   }
  },
  {
   "paper": "1709.05036",
   "qid": "50cb50657572e315fd452a89f3e0be465094b66f",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " Yes, the authors experimented with their proposed",
     "achieved_ratio": 0.107
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the authors also applied their proposed",
     "achieved_ratio": 0.2525
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Yes, they experimented with their proposed model",
     "achieved_ratio": 0.4899
    }
   }
  },
  {
   "paper": "1709.07814",
   "qid": "1b23c4535a6c10eb70bbc95313c465e4a547db5e",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The architecture used for the encoder is a convolutional neural network (CNN) encoder, which consists of two convolutio",
     "achieved_ratio": 0.0974
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The architecture uses an encoder-decoder model, where the encoder consists of four convolutional layers followed by two",
     "achieved_ratio": 0.2501
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The encoder uses a combination of convolutional layers, NIN (Network-in-Network) layers, and deep bidirectional Long Sh",
     "achieved_ratio": 0.4977
    }
   }
  },
  {
   "paper": "1709.07814",
   "qid": "0a75a52450ed866df3a304077769e1725a995bb7",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The decoder in the proposed model generates text by predicting a sequence of characters based on the probability distri",
     "achieved_ratio": 0.0974
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The decoder in the attention-based encoder-decoder model generates text by finding relevant information from the contex",
     "achieved_ratio": 0.2501
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The decoder in the attention-based Wav2Text model generates text by predicting the next character in the sequence based",
     "achieved_ratio": 0.4977
    }
   }
  },
  {
   "paper": "1709.07814",
   "qid": "fd0a3e9c210163a55d3ed791e95ae3875184b8f8",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " They use the WSJ (Wall Street Journal) speech dataset.\n\nQuestion: What is the length of the utterances used in the expe",
     "achieved_ratio": 0.0974
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The document mentions the use of the WSJ (Wall Street Journal) dataset, specifically referring to WSJ-SI84, SI284 for t",
     "achieved_ratio": 0.2501
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They use the WSJ (Wall Street Journal) dataset, specifically divided into WSJ-SI84 and WSJ-SI284 for their experiments",
     "achieved_ratio": 0.4977
    }
   }
  },
  {
   "paper": "1709.10367",
   "qid": "40c0f97c3547232d6aa039fcb330f142668dea4b",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The text does not explicitly mention whether the",
     "achieved_ratio": 0.087
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " No, the structured embedding models are evaluated",
     "achieved_ratio": 0.226
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " No, the evaluation is not limited to",
     "achieved_ratio": 0.4753
    }
   }
  },
  {
   "paper": "1709.10367",
   "qid": "777217e025132ddc173cf33747ee590628a8f62f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The benefits of the approach are demonstrated through experiments on several datasets, including Congressional speeches",
     "achieved_ratio": 0.087
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The benefits of the proposed approach are demonstrated through experiments on three datasets: ArXiv papers, U.S. Senate",
     "achieved_ratio": 0.226
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The benefits of the structured exponential family embeddings (S-EFE) approach are demonstrated through experiments on t",
     "achieved_ratio": 0.4753
    }
   }
  },
  {
   "paper": "1709.10367",
   "qid": "2dbf6fe095cd879a9bf40f110b7b72c8bdde9475",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The hierarchical modeling approach used involves a two-level structure where the first level is hierarchical and the se",
     "achieved_ratio": 0.087
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The hierarchical modeling approach used involves a shared global embedding and group-specific context vectors, where th",
     "achieved_ratio": 0.226
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The hierarchical embedding structure approach is used, where each group has fixed hyperparameters and the objective fun",
     "achieved_ratio": 0.4753
    }
   }
  },
  {
   "paper": "1709.10367",
   "qid": "de830c534c23f103288c198eb19174c76bfd38a1",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The term \"ArXiv\" is used to refer to two distinct datasets in the text. In one instance, it refers to \"ArXiv papers,\"",
     "achieved_ratio": 0.087
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not specify particular words used differently across ArXiv, but it discusses how the SEFE (Structured",
     "achieved_ratio": 0.226
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The words used differently across ArXiv disciplines include \"intelligence\" which, in the context of Computer Science, i",
     "achieved_ratio": 0.4753
    }
   }
  },
  {
   "paper": "1710.03348",
   "qid": "beac555c4aea76c88f19db7cc901fa638765c250",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Attention mechanisms in neural machine translation (NMT) capture the relevance of different parts of the input sentence",
     "achieved_ratio": 0.0869
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Attention mechanisms in neural machine translation capture more information than just the alignments used in traditiona",
     "achieved_ratio": 0.231
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Attention in neural machine translation captures useful information beyond just the word alignments. Specifically, it c",
     "achieved_ratio": 0.4967
    }
   }
  },
  {
   "paper": "1710.03348",
   "qid": "91e326fde8b0a538bc34d419541b5990d8aae14b",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The research uses the WMT15 German-to-English dataset and the RWTH German-English dataset.\n\nAre there any other dataset",
     "achieved_ratio": 0.0869
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The study uses the RWTH German-English dataset and WMT15 German-to-English training data.\n\nQuestion: How is the attenti",
     "achieved_ratio": 0.231
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The paper uses the RWTH German-English dataset and the WMT15 German-to-English training data.\n\nQuestion: How is the att",
     "achieved_ratio": 0.4967
    }
   }
  },
  {
   "paper": "1710.03348",
   "qid": "044f922604b4b3f42ae381419fd5cd5624fa0637",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Attention can differ from alignment when the model pays attention to different parts of the input sentence for predicti",
     "achieved_ratio": 0.0869
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Attention can capture information that goes beyond the traditional word alignments. For example, while traditional alig",
     "achieved_ratio": 0.231
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Attention can be different from alignment in several cases:\n\n1. **Capturing More Information**: Some attention mechanis",
     "achieved_ratio": 0.4967
    }
   }
  },
  {
   "paper": "1710.04203",
   "qid": "c09a92e25e6a81369fcc4ae6045491f2690ccc10",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide a direct comparison between different lexicons, but it discusses the process and challeng",
     "achieved_ratio": 0.1047
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not provide a direct comparison between different lexicons, but it discusses the process and challeng",
     "achieved_ratio": 0.2453
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The paper compares the evaluations from linguistic experts and the crowd to assess the quality of the lexicon and its e",
     "achieved_ratio": 0.4741
    }
   }
  },
  {
   "paper": "1710.07960",
   "qid": "0ba3ea93eef5660a79ea3c26c6a270eac32dfa4c",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " No, the document does not mention the",
     "achieved_ratio": 0.1085
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " No, the study did not use a",
     "achieved_ratio": 0.2528
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " No, the paper does not mention using",
     "achieved_ratio": 0.4898
    }
   }
  },
  {
   "paper": "1710.07960",
   "qid": "5e324846a99a5573cd2e843d1657e87f4eb22fa6",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific details on how the authors dealt with unknown distribution senses in their unsup",
     "achieved_ratio": 0.1085
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific details on how the unknown distribution senses are handled. However, it mentions",
     "achieved_ratio": 0.2528
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They address the issue of unknown distribution senses by modifying the Bayesian classifier to be less biased towards fr",
     "achieved_ratio": 0.4898
    }
   }
  },
  {
   "paper": "1712.00991",
   "qid": "aa6d956c2860f58fc9baea74c353c9d985b05605",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The summarization performance was evaluated using the precision, recall, and F-measure metrics. Specifically, the 1070 ",
     "achieved_ratio": 0.1058
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " For the summarization task, the system's performance was evaluated using the Sumy package, where the number of sentence",
     "achieved_ratio": 0.2596
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " For the summarization task, ROUGE unigram f1 scores were used as the evaluation metric. This was done to compare the su",
     "achieved_ratio": 0.4977
    }
   }
  },
  {
   "paper": "1712.00991",
   "qid": "4c18081ae3b676cc7831403d11bc070c10120f8e",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The document mentions the use of CLUTO for clustering sentences into clusters.\n\nQuestion: How many sentences were used ",
     "achieved_ratio": 0.1058
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Clustering algorithms used include CLUTO, Lingo, and Carrot2.\n\nQuestion: How many clusters did the clustering algorithm",
     "achieved_ratio": 0.2596
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The clustering algorithms used were CLUTO, Carrot2, and Lingo.\n\nQuestion: How many clusters did CLUTO generate, and wha",
     "achieved_ratio": 0.4977
    }
   }
  },
  {
   "paper": "1712.00991",
   "qid": "fb3d30d59ed49e87f63d3735b876d45c4c6b8939",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics looked at for classification tasks include accuracy, precision, recall, and F-measure.\n\nQuestion",
     "achieved_ratio": 0.1058
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " For classification tasks, the evaluation metrics considered include accuracy, precision, recall, and F-measure.\n\nQuesti",
     "achieved_ratio": 0.2596
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " For classification tasks, the evaluation metrics looked at include accuracy, precision, recall, and F-measure. These me",
     "achieved_ratio": 0.4977
    }
   }
  },
  {
   "paper": "1712.00991",
   "qid": "e025061e199b121f2ac8f3d9637d9bf987d65cd5",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The average length of the sentences is not directly provided in the given text. To calculate it, we would need the tota",
     "achieved_ratio": 0.1058
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The average length of the sentences is 15.5.\n\nQuestion: How many sentences were there in the dataset, and how were they",
     "achieved_ratio": 0.2596
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The average length of the sentences in the PA corpus is 15.5 words.\n\nQuestion: How many sentences were there in the dat",
     "achieved_ratio": 0.4977
    }
   }
  },
  {
   "paper": "1712.05608",
   "qid": "218bc82796eb8d91611996979a4a42500131a936",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The study compares their proposed \"s2sL\" (simultaneous two sample learning) approach to the following models and framew",
     "achieved_ratio": 0.0815
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " They compare their s2sL approach to a Multi-layer Perceptron (MLP) base classifier and other methods such as Eusboost a",
     "achieved_ratio": 0.2328
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They compare the proposed s2sL approach to MLP (Multi-Layer Perceptron) and two other methods: Eusboost and MWMOTE.\n\n",
     "achieved_ratio": 0.4887
    }
   }
  },
  {
   "paper": "1712.05608",
   "qid": "b21bc09193699dc9cfad523f3d5542b0b2ff1b8e",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " For s2sL, they use a Multi-Layer Perceptron (MLP) base classifier. The approach combines simultaneous two sample learni",
     "achieved_ratio": 0.0815
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " For the s2sL approach, a Multi-Layer Perceptron (MLP) base classifier is used.\n\nQuestion: How does the s2s",
     "achieved_ratio": 0.2328
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They use a modified Multi-Layer Perceptron (MLP) as the base classifier for the s2sL approach.\n\nQuestion: How does the ",
     "achieved_ratio": 0.4887
    }
   }
  },
  {
   "paper": "1712.05608",
   "qid": "352bc6de5c5068c6c19062bad1b8f644919b1145",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The document does not specify an exact number of samples that were experimented with. It mentions using 535 utterances ",
     "achieved_ratio": 0.0815
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They experiment with up to 120 samples.\n\nQuestion: What is the s2sL approach?\nAnswer: The s2sL approach is a",
     "achieved_ratio": 0.2328
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They experiment with up to 4 samples for the test sample combined with preselected reference samples during testing.\n\nQ",
     "achieved_ratio": 0.4887
    }
   }
  },
  {
   "paper": "1712.05999",
   "qid": "56a8826cbee49560592b2d4b47b18ada236a12b9",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The determination of fake news tweets was based on a dataset of 1.5 million tweets collected from Twitter during the 20",
     "achieved_ratio": 0.1032
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The tweets were determined to be potentially containing fake news or not by being manually annotated by a single person",
     "achieved_ratio": 0.2482
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They determined fake news tweets by labeling the dataset, which was publicly released and available for researchers, us",
     "achieved_ratio": 0.4765
    }
   }
  },
  {
   "paper": "1712.05999",
   "qid": "f03df5d99b753dc4833ef27b32bb95ba53d790ee",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The accounts that spread fake news tend to be shorter-lived, have a larger number of tweets, and contain more URLs comp",
     "achieved_ratio": 0.1032
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The accounts that spread fake news tend to have a larger friend/follower ratio and include more URLs in their tweets co",
     "achieved_ratio": 0.2482
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The accounts spreading fake news were characterized by having a larger ratio of friends to followers compared to accoun",
     "achieved_ratio": 0.4765
    }
   }
  },
  {
   "paper": "1712.05999",
   "qid": "a8f51b4e334a917702422782329d97304a2fe139",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The threshold for determining that a tweet has gone viral is when it has been retweeted 1,000 times.\n\nQuestion: How man",
     "achieved_ratio": 0.1032
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " A tweet is considered to have gone viral if it has been retweeted 1000 times.\n\nQuestion: How many tweets and users were",
     "achieved_ratio": 0.2482
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " A tweet is considered viral if it has been retweeted more than 1000 times by November 8th, 2016.\n\nQuestion",
     "achieved_ratio": 0.4765
    }
   }
  },
  {
   "paper": "1801.02073",
   "qid": "a9337636b52de375c852682a2561af2c1db5ec63",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The information provided does not explicitly state whether",
     "achieved_ratio": 0.1023
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the indexing-based method is employed",
     "achieved_ratio": 0.2464
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the indexing-based method is used",
     "achieved_ratio": 0.4938
    }
   }
  },
  {
   "paper": "1801.02073",
   "qid": "45a5961a4e1d1c22874c4918e5c98bd3c0a670b3",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The analysis does not specify a number of question types found in the datasets, but it mentions that there are \"seven t",
     "achieved_ratio": 0.1023
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The document does not specify the exact number of question types found in the datasets analyzed, but it mentions that \"",
     "achieved_ratio": 0.2464
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The datasets are found to have seven question types, which are grouped deterministically from lexicons. The analysis re",
     "achieved_ratio": 0.4938
    }
   }
  },
  {
   "paper": "1801.06482",
   "qid": "7e38e0279a620d3df05ab9b5e2795044f18d4471",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The study addressed cyberbullying on multiple social media platforms, including Formspring, Twitter, and Wikipedia. The",
     "achieved_ratio": 0.103
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They addressed cyberbullying topics including personal attacks, racism, and sexism.\n\nQuestion: How many annotated datas",
     "achieved_ratio": 0.2482
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They addressed three topics for cyberbullying: personal attack, racism, and sexism.\n\nQuestion: How were the datasets fo",
     "achieved_ratio": 0.4841
    }
   }
  },
  {
   "paper": "1801.07887",
   "qid": "f67b9bda14ec70feba2e0d10c400b2b2025a0a6a",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The downstream task evaluated is text classification.\n\nJustification: The context discusses the impact of batch size on",
     "achieved_ratio": 0.0919
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The downstream task evaluated is text classification.\n\nBased on the provided context, which factors influence the effec",
     "achieved_ratio": 0.2405
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The downstream task evaluated is text classification.\n\nJustification: The context provided discusses the application of",
     "achieved_ratio": 0.4865
    }
   }
  },
  {
   "paper": "1801.10293",
   "qid": "74b4779de437c697fe702e51f23e2b0538b0f631",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They score phrasal compositionality using a context-dependent model that leverages statistical supervision from paraphr",
     "achieved_ratio": 0.0954
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Phrasal compositionality is scored using a context-dependent model that leverages paraphrase examples to train the mode",
     "achieved_ratio": 0.2446
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The scoring of phrasal compositionality is done through a context-dependent model that is inspired by the skip-gram mod",
     "achieved_ratio": 0.4859
    }
   }
  },
  {
   "paper": "1801.10293",
   "qid": "435570723b37ee1f5898c1a34ef86a0b2e8701bb",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They compare against a non-compositional English-Spanish MT system decoder from 2011, a hierarchical phrase system with",
     "achieved_ratio": 0.0954
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They compare against a baseline hierarchical phrase-based system, a 4-gram language model with feature weights, and a t",
     "achieved_ratio": 0.2446
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They compare against a baseline hierarchical phrase-based system with a 4-gram language model, where the feature weight",
     "achieved_ratio": 0.4859
    }
   }
  },
  {
   "paper": "1802.00396",
   "qid": "c88a846197b72d25e04ec55f00ee3e72f655504c",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They use UN roll call data.\n\nQuestion: What are the two types of data used in the study?\nAnswer: The two types of data ",
     "achieved_ratio": 0.0944
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They use the UN General Debate Corpus, which includes country statements from 1970 to 2014.\n\nQuestion: What is the purp",
     "achieved_ratio": 0.24
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They use the UN General Debate Corpus, which contains every country's statement from the UN General Debate between 1970",
     "achieved_ratio": 0.4812
    }
   }
  },
  {
   "paper": "1802.06024",
   "qid": "8f16dc7d7be0d284069841e456ebb2c69575b32b",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline used in the experiments is Freebase and WordNet.\n\nQuestion: How does the system handle the issue of incomp",
     "achieved_ratio": 0.0873
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention which specific baseline is used in the experiments. However, it mentions \"base",
     "achieved_ratio": 0.2434
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The single prediction model version of LiLi is used as a baseline in the experiments.\n\nQuestion: How does the evaluatio",
     "achieved_ratio": 0.5022
    }
   }
  },
  {
   "paper": "1802.06024",
   "qid": "a7d020120a45c39bee624f65443e09b895c10533",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " LiLi imitates human knowledge acquisition and inference by engaging in an iterative process of learning from user inter",
     "achieved_ratio": 0.0873
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " LiLi mimics human knowledge acquisition and inference during interactive conversations by engaging in a process where i",
     "achieved_ratio": 0.2434
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " LiLi mimics how humans acquire knowledge and perform inference during an interactive conversation by engaging in a life",
     "achieved_ratio": 0.5022
    }
   }
  },
  {
   "paper": "1802.06024",
   "qid": "585626d18a20d304ae7df228c2128da542d248ff",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The metrics used to establish that this makes chatbots more knowledgeable and better at learning and conversation inclu",
     "achieved_ratio": 0.0873
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The metrics used to establish that the chatbots become more knowledgeable and better at learning and conversation inclu",
     "achieved_ratio": 0.2434
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The metrics used to establish that the chatbots become more knowledgeable and better at learning and conversation inclu",
     "achieved_ratio": 0.5022
    }
   }
  },
  {
   "paper": "1802.06024",
   "qid": "bfc2dc913e7b78f3bd45e5449d71383d0aa4a890",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The general knowledge learning engine consists of several key components:\n1. A Knowledge Base (KB) that stores existing",
     "achieved_ratio": 0.0873
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The general knowledge learning engine consists of a Knowledge Graph, a Relation-Entity Matrix, a Prediction Model, and ",
     "achieved_ratio": 0.2434
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The general knowledge learning engine consists of several components including a Knowledge Store (KS) which includes a ",
     "achieved_ratio": 0.5022
    }
   }
  },
  {
   "paper": "1802.07862",
   "qid": "7cd22ca9e107d2b13a7cc94252aaa9007976b338",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific details on",
     "achieved_ratio": 0.0935
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention that the",
     "achieved_ratio": 0.2282
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention that the",
     "achieved_ratio": 0.4891
    }
   }
  },
  {
   "paper": "1802.07862",
   "qid": "adbf33c6144b2f5c40d0c6a328a92687a476f371",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " Yes, the multimodal NER model",
     "achieved_ratio": 0.0935
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the proposed MNER model learns",
     "achieved_ratio": 0.2282
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the proposed NER model learns",
     "achieved_ratio": 0.4891
    }
   }
  },
  {
   "paper": "1802.07862",
   "qid": "f7a89b9cd2792f23f2cb43d50a01b8218a6fbb24",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify the exact types of named entities that are recognized, but it mentions recognizing \"named",
     "achieved_ratio": 0.0935
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They recognize location (LOC) and organization (ORG) named entities.\n\nQuestion: How many image-caption pairs are in the",
     "achieved_ratio": 0.2282
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They annotate named entities including PER (Person), LOC (Location), ORG (Organization), and MISC (Miscellaneous).\n\nQue",
     "achieved_ratio": 0.4891
    }
   }
  },
  {
   "paper": "1802.07862",
   "qid": "a0543b4afda15ea47c1e623c7f00d4aaca045be0",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The given context does not provide explicit information",
     "achieved_ratio": 0.0935
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The provided context does not explicitly mention whether",
     "achieved_ratio": 0.2282
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The provided document does not explicitly discuss whether",
     "achieved_ratio": 0.4891
    }
   }
  },
  {
   "paper": "1802.08636",
   "qid": "f03112b868b658c954db62fc64430bebbaa7d9e0",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention the use",
     "achieved_ratio": 0.0838
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " No, the document does not mention the",
     "achieved_ratio": 0.2259
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention the use",
     "achieved_ratio": 0.4795
    }
   }
  },
  {
   "paper": "1803.05223",
   "qid": "2eb9280d72cde9de3aabbed993009a98a5fe0990",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset contains 2,100 texts and 14,074 questions.\n\nTo break it down:\n- There are 2,1",
     "achieved_ratio": 0.1044
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The dataset contains 2,100 narrative texts and 14,000 questions.\n\nQuestion: How were the texts and questions in the dat",
     "achieved_ratio": 0.2491
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The dataset contains 2,100 texts paired with 15 questions each, resulting in approximately 32,000 annotated questions. ",
     "achieved_ratio": 0.4823
    }
   }
  },
  {
   "paper": "1803.05223",
   "qid": "154a721ccc1d425688942e22e75af711b423e086",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " Amazon Mechanical Turk (MTurk) was used for crowdsourcing.\n\nTo break down the relevant information from the provided te",
     "achieved_ratio": 0.1044
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Amazon Mechanical Turk\n\nThe reasoning behind this answer is that the document mentions \"workers\" and \"participants\" in ",
     "achieved_ratio": 0.2491
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Amazon Mechanical Turk was used for crowdsourcing.\n\nQuestion: How many participants were involved in the question colle",
     "achieved_ratio": 0.4823
    }
   }
  },
  {
   "paper": "1803.09123",
   "qid": "493e971ee3f57a821ef1f67ef3cd47ade154e7c4",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They test several word embeddings including Bernoulli embeddings, continuous bag of words (CBOW), paragraph vector with",
     "achieved_ratio": 0.09
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They test the following word embeddings: Bernoulli embeddings, B-emb (which is a type of Bernoulli embedding), CBOW, Gl",
     "achieved_ratio": 0.2344
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They test the following word embeddings: Bernoulli embeddings (b-emb), Continuous Bag-of-Words (CBOW), GloVe, and Parag",
     "achieved_ratio": 0.4758
    }
   }
  },
  {
   "paper": "1803.09123",
   "qid": "8dd8e5599fc56562f2acbc16dd8544689cddd938",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They define similar equations based on their semantic similarity, which is evaluated by ranking equations that are sema",
     "achieved_ratio": 0.09
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They define similar equations using the cosine distance between the equation embeddings. Specifically, for a given equa",
     "achieved_ratio": 0.2344
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They define similar equations by using the Euclidean distance between the context vector representations.\n\nQuestion: Wh",
     "achieved_ratio": 0.4758
    }
   }
  },
  {
   "paper": "1804.05918",
   "qid": "f17ca24b135f9fe6bb25dc5084b13e1637ec7744",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The model performs best on the \"Contingency\" and \"Expansion\" discourse relations and worst on the \"Temporal\" relation.\n",
     "achieved_ratio": 0.1061
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The paragraph-level neural network model performs best for predicting implicit discourse relations and shows comparable",
     "achieved_ratio": 0.2497
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The model performs best on the \"Comparison\" relation and worst on the \"Contingency\" relation.\n\nQuestion: How does the m",
     "achieved_ratio": 0.4926
    }
   }
  },
  {
   "paper": "1804.05918",
   "qid": "bd5bd1765362c2d972a762ca12675108754aa437",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The model improves the state-of-the-art by 1.42 for explicit discourse relations, achieving an F1-score of 92.05%",
     "achieved_ratio": 0.1061
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The paragraph-level neural network model improved the macro-average F1-score by 7 percentage points for the task of imp",
     "achieved_ratio": 0.2497
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The full paragraph-level neural network model achieves the best macro-average F1-score of 48.82% for predicting implici",
     "achieved_ratio": 0.4926
    }
   }
  },
  {
   "paper": "1804.07789",
   "qid": "c2e475adeddcdc4d637ef0d4f5065b6a9b299827",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The metrics used for evaluation are BLEU-4 and ROUGE-4.\n\nGenerate the answer for the following question from the provid",
     "achieved_ratio": 0.1018
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics used are BLEU-4, NIST-4, and ROUGE-4.\n\nQuestion: How does the proposed model perform compared to",
     "achieved_ratio": 0.2537
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics used are BLEU-4, NIST-4, and ROUGE-4.\n\nQuestion: How does the final model with bifocal attention",
     "achieved_ratio": 0.4976
    }
   }
  },
  {
   "paper": "1804.07789",
   "qid": "cb6a8c642575d3577d1840ca2f4cd2cc2c3397c5",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " While the document does not explicitly mention the",
     "achieved_ratio": 0.1018
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the model is initialized with ",
     "achieved_ratio": 0.2537
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the model used pretrained embeddings with",
     "achieved_ratio": 0.4976
    }
   }
  },
  {
   "paper": "1804.07789",
   "qid": "6cd25c637c6b772ce29e8ee81571e8694549c5ab",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The WikiBio dataset is used, which contains 700K pairs of infoboxes and their corresponding Wikipedia article first sen",
     "achieved_ratio": 0.1018
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The WikiBio dataset is used.\n\nQuestion: How does the proposed model perform compared to the baseline model?\nAnswer: The",
     "achieved_ratio": 0.2537
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The WikiBio dataset by lebret2016neural is used.\n\nQuestion: How does the proposed model compare to the baseline models ",
     "achieved_ratio": 0.4976
    }
   }
  },
  {
   "paper": "1804.11346",
   "qid": "7793805982354947ea9fc742411bec314a6998f6",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The annotations in the NLI-PT Portuguese dataset are manually created.\n\nQuestion: How many texts and words are there in",
     "achieved_ratio": 0.1109
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The annotations in the NLI-PT dataset are linguistically annotated using NLP tools for Part-of-Speech tagging and synta",
     "achieved_ratio": 0.2644
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The dataset includes both automatically generated and manually created annotations. Specifically, the Part of Speech (P",
     "achieved_ratio": 0.5023
    }
   }
  },
  {
   "paper": "1804.11346",
   "qid": "72ed5fed07ace5e3ffe9de6c313625705bc8f0c7",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The average length of the essays is not directly provided in the given information. However, we can calculate an approx",
     "achieved_ratio": 0.1109
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The average length of the essays is not explicitly stated in the provided information.\n\nQuestion: Which languages are r",
     "achieved_ratio": 0.2644
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The average length of the essays is not explicitly stated in the provided information. However, it mentions that most t",
     "achieved_ratio": 0.5023
    }
   }
  },
  {
   "paper": "1805.01445",
   "qid": "22744c3bc68f120669fc69490f8e539b09e34b94",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The findings from this paper suggest that seq",
     "achieved_ratio": 0.1055
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The findings from this paper suggest that seq",
     "achieved_ratio": 0.2496
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The findings of this paper suggest that seq",
     "achieved_ratio": 0.4974
    }
   }
  },
  {
   "paper": "1805.01445",
   "qid": "dcea88698949da4a1bd00277c06df06c33f6a5ff",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The proposed task serves as a good proxy for general-purpose sequence-to-sequence (seq2seq) tasks because it focuses on",
     "achieved_ratio": 0.1055
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The proposed task is a good proxy for general-purpose sequence to sequence tasks because it involves learning alignment",
     "achieved_ratio": 0.2496
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The proposed task serves as a good proxy for general-purpose sequence-to-sequence tasks because it is simple yet allows",
     "achieved_ratio": 0.4974
    }
   }
  },
  {
   "paper": "1805.03710",
   "qid": "b7381927764536bd97b099b6a172708125364954",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation of the resulting word embeddings is conducted through a series of experiments that measure various aspec",
     "achieved_ratio": 0.1006
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The resulting word embeddings are evaluated using the VecEval suite, which includes tasks such as chunking, sentiment c",
     "achieved_ratio": 0.2454
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The resulting word embeddings are evaluated through intrinsic evaluations such as word similarity and analogy tasks, an",
     "achieved_ratio": 0.5025
    }
   }
  },
  {
   "paper": "1805.03710",
   "qid": "df95b3cb6aa0187655fd4856ae2b1f503d533583",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They incorporate both prefix and suffix subwords in their model.\n\nJustification: This can be inferred from the mention ",
     "achieved_ratio": 0.1006
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They incorporate n-grams and morphemes as types of subwords in their model.\n\nQuestion: How does the LexVec model adjust",
     "achieved_ratio": 0.2454
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They incorporate n-grams and unsupervised morphemes as types of subwords in their model.\n\nQuestion: How does the model ",
     "achieved_ratio": 0.5025
    }
   }
  },
  {
   "paper": "1805.03710",
   "qid": "f7ed3b9ed469ed34f46acde86b8a066c52ecf430",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document mentions several matrix factorization methods used in the context of word embeddings, including PPMI-SVD, ",
     "achieved_ratio": 0.1006
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They use the PPMI (Positive Pointwise Mutual Information) matrix and stochastic gradient descent for matrix factorizati",
     "achieved_ratio": 0.2454
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They use the LexVec model and modify its objective, and also use the PPMI-SVD and GloVe models.\n\nQuestion: How does the",
     "achieved_ratio": 0.5025
    }
   }
  },
  {
   "paper": "1805.04508",
   "qid": "cc354c952b5aaed2d4d1e932175e008ff2d801dd",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Female gender is associated with higher sentiment intensity predictions for emotions like anger, fear, and sadness, whi",
     "achieved_ratio": 0.0978
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The systems show statistically significant bias, providing higher sentiment intensity predictions for sentences associa",
     "achieved_ratio": 0.2389
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The systems in the study gave higher sentiment intensity predictions for sentences involving African American names on ",
     "achieved_ratio": 0.4793
    }
   }
  },
  {
   "paper": "1805.04508",
   "qid": "0f12dc077fe8e5b95ca9163cea1dd17195c96929",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The 8,640 English sentences were selected using eleven sentence templates that were designed to cover a wide range of t",
     "achieved_ratio": 0.0978
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The 8,640 English sentences are selected using eleven sentence templates that are designed to be instantiated with vari",
     "achieved_ratio": 0.2389
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The 8,640 English sentences were selected by choosing sentences that involve one race- or gender-associated word, with ",
     "achieved_ratio": 0.4793
    }
   }
  },
  {
   "paper": "1805.06966",
   "qid": "a15bc19674d48cd9919ad1cf152bf49c88f4417d",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The corpus used to learn behavior is the restaurant recommendation dataset.\n\nQuestion: How does the neural user simulat",
     "achieved_ratio": 0.1078
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The corpus used to learn behavior is a dialogue corpus.\n\nQuestion: How does the Neural User Simulator (NUS) generate na",
     "achieved_ratio": 0.2585
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The NUS learns user behavior from a corpus of dialogues between real users and the spoken dialogue system in the restau",
     "achieved_ratio": 0.4994
    }
   }
  },
  {
   "paper": "1805.07133",
   "qid": "1269c5d8f61e821ee0029080c5ba2500421d5fa6",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " To reduce data sparsity effects, the following methods were employed:\n\n1. **Back-translation**: This involves translati",
     "achieved_ratio": 0.1005
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " To reduce data sparsity effects, the following methods were employed:\n\n1. **Byte-Pair Encoding (BPE) Algorithm**: This ",
     "achieved_ratio": 0.2545
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " To reduce data sparsity effects, the paper experimented with several methods including:\n\n1. **Byte-Pair Encoding (BPE)*",
     "achieved_ratio": 0.5016
    }
   }
  },
  {
   "paper": "1805.07133",
   "qid": "e35a7f9513ff1cc0f0520f1d4ad9168a47dc18bb",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline was a standard Neural Machine Translation (NMT) system using an encoder-decoder framework with attention m",
     "achieved_ratio": 0.1005
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was the NMT systems using SMT methods, which were the best available at the time for Japanese-Vietnamese t",
     "achieved_ratio": 0.2545
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline for the experiments included KyTea-segmented Japanese and pyvi-segmented Vietnamese texts, from which two ",
     "achieved_ratio": 0.5016
    }
   }
  },
  {
   "paper": "1805.07133",
   "qid": "b9ea841b817ba23281c95c7a769873b840dee8d5",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " No, the researchers did not collect their",
     "achieved_ratio": 0.1005
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " No, the authors did not collect their",
     "achieved_ratio": 0.2545
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The authors collected their own Japanese-Viet",
     "achieved_ratio": 0.5016
    }
   }
  },
  {
   "paper": "1805.07133",
   "qid": "219af68afeaecabdfd279f439f10ba7c231736e4",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The study uses the Japanese-Vietnamese 2005 dataset, which contains 714 Vietnamese sentences for training and evaluatio",
     "achieved_ratio": 0.1005
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The researchers use the TED talks WIT3 corpus for their Japanese-Vietnamese dataset, which provides 106,758 sentence pa",
     "achieved_ratio": 0.2545
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The researchers used Japanese-Vietnamese parallel data collected from TED talks and WIT3's corpus, after removing blank",
     "achieved_ratio": 0.5016
    }
   }
  },
  {
   "paper": "1805.08241",
   "qid": "14b74ad5a6f5b0506511c9b454e9c464371ef8c4",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The language pairs explored in this paper are English-German, English-Japanese, and English-Vietnamese.\n\nTo determine t",
     "achieved_ratio": 0.1026
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The paper explores three language pairs: English-German (En-De), English-French (En-Fr), and Romanian-English (Ro-En).\n",
     "achieved_ratio": 0.2569
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The language pairs explored in this paper are German-English (De-En), Japanese-English (Ja-En), and Romanian-English (R",
     "achieved_ratio": 0.5121
    }
   }
  },
  {
   "paper": "1805.10824",
   "qid": "c85b6f9bafc4c64fc538108ab40a0590a2f5768e",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Their system scored 0.381, 0.371, and 0.373 on the valence, arousal, and",
     "achieved_ratio": 0.1035
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The system achieved a score of 0.718 on the test set.\n\nQuestion: How did the team perform in comparison to other partic",
     "achieved_ratio": 0.2588
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The official scores of their system placed them second (EI-Reg, EI-Oc), fourth (V-Reg), and fifth (V-Oc) on",
     "achieved_ratio": 0.4965
    }
   }
  },
  {
   "paper": "1805.10824",
   "qid": "8e52637026bee9061f9558178eaec08279bf7ac6",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The training data was translated into Spanish using the Apertium tool.\n\nQuestion: What method did the team use to prepr",
     "achieved_ratio": 0.1035
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The training data was translated into Spanish by adding all Spanish tweets that were originally scraped and then transl",
     "achieved_ratio": 0.2588
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The training data was translated into Spanish using a machine translation platform called Apertium.\n\nQuestion: What met",
     "achieved_ratio": 0.4965
    }
   }
  },
  {
   "paper": "1805.10824",
   "qid": "0f6216b9e4e59252b0c1adfd1a848635437dfcdc",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They used the AffectiveTweets dataset, which contains 4.1 million tweets, 58.7 million tokens, and 1.1 billion",
     "achieved_ratio": 0.1035
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They used the Affect Tweets Supervision Corpus, which consists of 4.1 million tweets from 2015, with duplicates removed",
     "achieved_ratio": 0.2588
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They used the Affect in Tweets Distant Supervision Corpus (DISC) set of 4.1 million tweets from 2015, after",
     "achieved_ratio": 0.4965
    }
   }
  },
  {
   "paper": "1805.10824",
   "qid": "22ccee453e37536ddb0c1c1d17b0dbac04c6c607",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The document does not specify which other languages the data was translated from, only that the task involved Spanish a",
     "achieved_ratio": 0.1035
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The data was translated into Spanish from English and Arabic.\n\nQuestion: How did they handle the translation of the lex",
     "achieved_ratio": 0.2588
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The document does not specify which other languages the data was translated from; it only mentions working with Spanish",
     "achieved_ratio": 0.4965
    }
   }
  },
  {
   "paper": "1806.00738",
   "qid": "c37f65c9f0d543a35c784263b79236ccf1c44fac",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The Inception V3 encoder is used to encode the images.\n\nReference: Figure 3 representation, where the Inception v3 enco",
     "achieved_ratio": 0.0985
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The images are encoded using an Inception V3 encoder.\n\nQuestion: How many decoders does the model have, and what is the",
     "achieved_ratio": 0.2466
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The images are encoded using a Convolutional Neural Network (CNN) encoder.\n\nQuestion: How does the model generate the i",
     "achieved_ratio": 0.4965
    }
   }
  },
  {
   "paper": "1806.00738",
   "qid": "584af673429c7f8621c6bf83362a37048daa0e5d",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The sequential nature of the story is captured by using a sequence of decoders, with each decoder responsible for gener",
     "achieved_ratio": 0.0985
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The sequential nature of the story is captured by using a sequence of LSTMs (Long Short-Term Memory networks) to genera",
     "achieved_ratio": 0.2466
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The sequential nature of the story is captured by using a separate LSTM decoder for each image in the sequence. Each de",
     "achieved_ratio": 0.4965
    }
   }
  },
  {
   "paper": "1806.00738",
   "qid": "1be54c5b3ea67d837ffba2290a40c1e720d9587f",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state whether the",
     "achieved_ratio": 0.0985
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The position in the sequence is not explicitly",
     "achieved_ratio": 0.2466
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The position in the sequence is not explicitly",
     "achieved_ratio": 0.4965
    }
   }
  },
  {
   "paper": "1806.00738",
   "qid": "b08f88d1facefceb87e134ba2c1fa90035018e83",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " No, the decoder LSTMs do",
     "achieved_ratio": 0.0985
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " No, the decoder LSTMs do",
     "achieved_ratio": 0.2466
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " No, the decoder LSTMs do",
     "achieved_ratio": 0.4965
    }
   }
  },
  {
   "paper": "1806.03125",
   "qid": "440faf8d0af8291d324977ad0f68c8d661fe365e",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The work uses the Reuters-8 dataset for single-label classification, which consists of 3000 samples across eight classe",
     "achieved_ratio": 0.0908
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The Reuters-8 dataset has been used in this work.\n\nQuestion: What is the main contribution of the proposed method in th",
     "achieved_ratio": 0.2476
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The Reuters-8 dataset has been used in this work, specifically the Reuters-21578 database.\n\nQuestion: What preprocessin",
     "achieved_ratio": 0.5149
    }
   }
  },
  {
   "paper": "1806.04511",
   "qid": "e79a5b6b6680bd2f63e9f4adbaae1d7795d81e38",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The non-English language with the best performance was Spanish, with a translation accuracy of 10.71%.\n\nTo provide more",
     "achieved_ratio": 0.0994
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The Spanish language had the best performance among the non-English languages, as indicated by the highest accuracy imp",
     "achieved_ratio": 0.2477
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The non-English language that had the best performance was Dutch, with an average improvement of 37.13% over the majori",
     "achieved_ratio": 0.4809
    }
   }
  },
  {
   "paper": "1806.04511",
   "qid": "c7486d039304ca9d50d0571236429f4f6fbcfcf7",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " According to the document, the non-English language with the worst results was Turkish, with a translation error rate o",
     "achieved_ratio": 0.0994
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " According to the document, the non-English language that had the worst results was Turkish, with a misclassification ra",
     "achieved_ratio": 0.2477
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Based on the information provided in the document, the non-English language that had the worst results was Russian. The",
     "achieved_ratio": 0.4809
    }
   }
  },
  {
   "paper": "1806.04511",
   "qid": "f1f1dcc67b3e4d554bfeb508226cdadb3c32d2e9",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation used two datasets: a restaurant review-based dataset from Yelp and the SemEval-2016 Challenge Task 5 dat",
     "achieved_ratio": 0.0994
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation used the following datasets:\n\n1. Amazon reviews\n2. Larger reviews (books)\n3. Other reviews\n4. Restaurant",
     "achieved_ratio": 0.2477
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The evaluation of the multilingual sentiment analysis approach utilized three main datasets:\n\n1. Amazon reviews\n2. Rest",
     "achieved_ratio": 0.4809
    }
   }
  },
  {
   "paper": "1806.04511",
   "qid": "a103636c8d1dbfa53341133aeb751ffec269415c",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baselines mentioned in the study include:\n\n1. Lexicon-based approach: This includes using lexicons like SentiWordNe",
     "achieved_ratio": 0.0994
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The baselines mentioned in the study include a lexicon-based approach using SentiWordNet and a majority baseline.\n\nQues",
     "achieved_ratio": 0.2477
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The baselines mentioned in the paper include:\n\n1. **Majority Baseline**: This baseline assumes that the majority class ",
     "achieved_ratio": 0.4809
    }
   }
  },
  {
   "paper": "1806.05504",
   "qid": "ef7212075e80bf35b7889dc8dd52fcbae0d1400a",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Current Entity Linking Systems (ELS) face several challenges that make them insufficiently effective, particularly in t",
     "achieved_ratio": 0.0856
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Current Entity Linking Systems (ELS) are not sufficiently effective because they often extract entities that are ambigu",
     "achieved_ratio": 0.2325
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Current entity linking systems (ELS) are not sufficiently effective because they can introduce ambiguities and extract ",
     "achieved_ratio": 0.4975
    }
   }
  },
  {
   "paper": "1806.05513",
   "qid": "dea9e7fe8e47da5e7f31d9b1a46ebe34e731a596",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline classification system used in this study employs a Bag-of-Words approach with n-grams, common words, and h",
     "achieved_ratio": 0.11
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline classification system used in this research is a machine learning model that is trained and tested on the ",
     "achieved_ratio": 0.2515
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline classification system uses machine learning classification models, specifically experimenting with four cl",
     "achieved_ratio": 0.4978
    }
   }
  },
  {
   "paper": "1806.05513",
   "qid": "955cbea7e5ead36fb89cd6229a97ccb3febcf8bc",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The experiments conducted on the corpus included training a classification model using various techniques such as SVM w",
     "achieved_ratio": 0.11
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The experiments involved preprocessing, feature extraction, and using various classification models such as support vec",
     "achieved_ratio": 0.2515
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The experiments conducted on the corpus involved using character and word-level features for identifying humor in code-",
     "achieved_ratio": 0.4978
    }
   }
  },
  {
   "paper": "1806.05513",
   "qid": "04d1b3b41fb62a7b896afe55e0e8bc5ffb8c6e39",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Each text was tagged by 6 annotators.\n\nQuestion: What percentage of the dataset consists of English-Hindi mixed tweets?",
     "achieved_ratio": 0.11
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Each text was tagged by three annotators.\n\nQuestion: What is the name of the agreement metric used to assess the reliab",
     "achieved_ratio": 0.2515
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Each text was tagged by three annotators who were university students.\n\nQuestion: What was the agreement rate among the",
     "achieved_ratio": 0.4978
    }
   }
  },
  {
   "paper": "1806.05513",
   "qid": "15cdd9ea4bae8891c1652da2ed34c87bbbd0edb8",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The texts in the corpus came from Twitter, specifically from an official Twitter account with 23.2 million users, where",
     "achieved_ratio": 0.11
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The texts in the corpus came from Twitter.\n\nQuestion: How were the tweets in the corpus annotated for humor?\nAnswer: Th",
     "achieved_ratio": 0.2515
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The texts in the corpus came from Twitter, specifically from tweets that were collected over the past two years related",
     "achieved_ratio": 0.4978
    }
   }
  },
  {
   "paper": "1806.11432",
   "qid": "701571680724c05ca70c11bc267fb1160ea1460a",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state whether the",
     "achieved_ratio": 0.0985
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The provided information does not explicitly state whether",
     "achieved_ratio": 0.2495
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The provided information does not explicitly state whether",
     "achieved_ratio": 0.4963
    }
   }
  },
  {
   "paper": "1806.11432",
   "qid": "ee7e9a948ee6888aa5830b1a3d0d148ff656d864",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The size of the Airbnb dataset used in the study was 40,000 listings from Manhattan.\n\nQuestion: How was the dataset spl",
     "achieved_ratio": 0.0985
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The size of the Airbnb dataset used in this case study is 40,000 Manhattan listings.\n\nQuestion: How was the final datas",
     "achieved_ratio": 0.2495
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The size of the Airbnb dataset used in the study was approximately 40,000 Manhattan listings from Airbnb.\n\nQuestion: Ho",
     "achieved_ratio": 0.4963
    }
   }
  },
  {
   "paper": "1807.07279",
   "qid": "c7eb71683f53ab7acffd691a36cad6edc7f5522e",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " No, the document mentions that the proposed",
     "achieved_ratio": 0.1093
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state that results",
     "achieved_ratio": 0.2534
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " No, the study does not report results",
     "achieved_ratio": 0.4988
    }
   }
  },
  {
   "paper": "1807.07279",
   "qid": "17a1eff7993c47c54eddc7344e7454fbe64191cd",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They use word-analogy-similarity tests and semantic coherence tests to quantify the extent of interpretability.\n\nQuesti",
     "achieved_ratio": 0.1093
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " To quantify the extent of interpretability, they use a semantic category-based approach and calculate interpretability ",
     "achieved_ratio": 0.2534
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " To quantify the extent of interpretability, the authors use a semantic category-based approach based on the dataset SEM",
     "achieved_ratio": 0.4988
    }
   }
  },
  {
   "paper": "1807.07279",
   "qid": "a5e5cda1f6195ab1336855f1e39a609d61326d62",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The semantically related words take larger values in the 32nd dimension.\n\nQuestion: How does the proposed method improv",
     "achieved_ratio": 0.1093
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The semantically related words take larger values in the 32nd dimension.\n\nQuestion: How many word-groups were initially",
     "achieved_ratio": 0.2534
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The semantically related words take larger values along the dimensions that are aligned with the predefined concepts fr",
     "achieved_ratio": 0.4988
    }
   }
  },
  {
   "paper": "1808.03738",
   "qid": "b9d07757e2d2c4be41823dd1ea3b9c7f115b5f72",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The ancient Chinese dataset comes from 1.7K bilingual articles, which were collected to form a high-quality dataset for",
     "achieved_ratio": 0.0974
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The ancient Chinese dataset is collected from 1.7K bilingual articles of history, records, and celebrities.\n\nQuestion: ",
     "achieved_ratio": 0.2477
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The ancient Chinese dataset was collected from 1.7K bilingual Chinese articles found on the internet, with ancient data",
     "achieved_ratio": 0.4992
    }
   }
  },
  {
   "paper": "1808.09029",
   "qid": "7bd6a6ec230e1efb27d691762cc0674237dc7967",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " They used the Penn Treebank dataset for their experiments.\n\nKey details:\n- The Penn Treebank dataset was utilized in th",
     "achieved_ratio": 0.1057
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " They used the Penn Treebank and WikiText-2 datasets for their experiments.\n\nQuestion: How many layers does the PRU mode",
     "achieved_ratio": 0.255
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They used the Penn Treebank (PTB) and WikiText2 datasets for their experiments.\n\nQuestion: How does the PRU model perfo",
     "achieved_ratio": 0.502
    }
   }
  },
  {
   "paper": "1808.09111",
   "qid": "6424e442b34a576f904d9649d63acf1e4fdefdfc",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They evaluate on the Penn Treebank (PTB) and the Wall Street Journal (WSJ) corpus.\n\nSection of the document that answer",
     "achieved_ratio": 0.091
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They evaluate the approach on the Wall Street Journal (WSJ) and Penn Treebank datasets.\n\nQuestion: How many restarts we",
     "achieved_ratio": 0.2374
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They evaluate the approach on the Wall Street Journal (WSJ) portion of the Penn Treebank and the WSJ corpus.\n\nQuestion:",
     "achieved_ratio": 0.486
    }
   }
  },
  {
   "paper": "1808.09111",
   "qid": "5eabfc6cc8aa8a99e6e42514ef9584569cb75dec",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention the",
     "achieved_ratio": 0.091
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " No, the evaluation is not limited to",
     "achieved_ratio": 0.2374
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " No, the approach is evaluated on the",
     "achieved_ratio": 0.486
    }
   }
  },
  {
   "paper": "1808.09111",
   "qid": "887c6727e9f25ade61b4853a869fe712fe0b703d",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The invertibility condition for a neural projector is that it must be a volume-preserving transformation, which means t",
     "achieved_ratio": 0.091
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The invertibility condition is satisfied when the Jacobian matrix has a determinant that is equal to one, ensuring that",
     "achieved_ratio": 0.2374
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The invertibility condition ensures that a neural network transformation is invertible, meaning there exists an inverse",
     "achieved_ratio": 0.486
    }
   }
  },
  {
   "paper": "1808.10245",
   "qid": "da9c0637623885afaf023a319beee87898948fe9",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state whether the",
     "achieved_ratio": 0.099
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state whether the",
     "achieved_ratio": 0.2471
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The provided information does not specify whether the",
     "achieved_ratio": 0.4745
    }
   }
  },
  {
   "paper": "1808.10245",
   "qid": "8a1c0ef69b6022a0642ca131a8eacb5c97016640",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The study proposes the use of a hybrid character-level and word-level model, which includes a Convolutional Neural Netw",
     "achieved_ratio": 0.099
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The paper proposes the use of context from the surrounding tweets and the user's context as additional features for det",
     "achieved_ratio": 0.2471
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The paper proposes the use of \"context tweets\" as an additional feature and context for improving the detection of abus",
     "achieved_ratio": 0.4745
    }
   }
  },
  {
   "paper": "1808.10245",
   "qid": "48088a842f7a433d3290eb45eb0d4c6ab1d8f13c",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The study uses several learning models on the dataset, including traditional neural network models, Convolutional Neura",
     "achieved_ratio": 0.099
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The learning models used on the dataset include neural network models, traditional machine learning classifiers such as",
     "achieved_ratio": 0.2471
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The learning models used on the Hate and Abusive Speech on Twitter dataset include both traditional machine learning cl",
     "achieved_ratio": 0.4745
    }
   }
  },
  {
   "paper": "1808.10245",
   "qid": "4907096cf16d506937e592c50ae63b642da49052",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The authors provide an example of the context-dependent nature of online aggression using a tweet that initially appear",
     "achieved_ratio": 0.099
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The authors provide two examples of context-dependent characteristics of abusive language that make it difficult to det",
     "achieved_ratio": 0.2471
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The authors provide two examples of context-dependent online aggression that highlight the challenges in detecting abus",
     "achieved_ratio": 0.4745
    }
   }
  },
  {
   "paper": "1809.00530",
   "qid": "b46c0015a122ee5fb95c2a45691cb97f80de1bb6",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The model consists of an encoder and a classifier. The encoder is a neural network that processes the input data, and t",
     "achieved_ratio": 0.1001
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The model consists of a feature encoder, which is specified as an unspecified one-layer CNN structure, and a sentiment ",
     "achieved_ratio": 0.2465
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The model consists of a neural-based feature encoder that maps documents to a shared feature space for both source and ",
     "achieved_ratio": 0.4955
    }
   }
  },
  {
   "paper": "1809.00530",
   "qid": "5b7a4994bfdbf8882f391adf1cd2218dbc2255a0",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline methods include NaiveNN, mSDA, DAS-EM, DAS-SE, and FANN.\n\nQuestion: How does the proposed",
     "achieved_ratio": 0.1001
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline methods include NaiveNN, Auxiliary Neural Network (AuxNN), and Feature Adaptation Neural Network (FANN).\n\n",
     "achieved_ratio": 0.2465
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The baseline methods mentioned in the text include:\n\n1. **Naive non-domain-adaptive baseline**: This uses bag-of-words ",
     "achieved_ratio": 0.4955
    }
   }
  },
  {
   "paper": "1809.00530",
   "qid": "9176d2ba1c638cdec334971c4c7f1bb959495a8e",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The source domain is the \"Amazon\" domain, which includes datasets like Amazon Books, DVDs, Electronics, and Kitchen. Th",
     "achieved_ratio": 0.1001
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The source domain is the Book domain, and the target domains are the Electronics, Beauty, and Music domains.\n\nQuestion:",
     "achieved_ratio": 0.2465
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The source and target domains are drawn from different product review domains. Specifically, the source domain could be",
     "achieved_ratio": 0.4955
    }
   }
  },
  {
   "paper": "1809.00540",
   "qid": "2c78993524ca62bf1f525b60f2220a374d0e3535",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The datasets used in the study come from Deutsche Welle, with counts of 77,268, 118,045,",
     "achieved_ratio": 0.0997
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The datasets used in the research come from Deutsche Welle (77,268 documents), Spanish (118,045 documents), and",
     "achieved_ratio": 0.2512
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The datasets used in the research come from literature, specifically the TDT and Reuters collections, which have a smal",
     "achieved_ratio": 0.5021
    }
   }
  },
  {
   "paper": "1809.01202",
   "qid": "4cbe5a36b492b99f9f9fea8081fe4ba10a7a0e94",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They considered several baselines including SVM, random forest classifiers, and RNN models.\n\nQuestion: How did they eva",
     "achieved_ratio": 0.093
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They considered several baselines including SVM (Linear SVM, RBF SVM), Random Forest Classifier, and LSTM classifiers.\n",
     "achieved_ratio": 0.2387
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They considered off-the-shelf parsers and compared their performance to linear SVM, RBF SVM, and Random Forest classifi",
     "achieved_ratio": 0.4748
    }
   }
  },
  {
   "paper": "1809.01202",
   "qid": "a4d115220438c0ded06a91ad62337061389a6747",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They considered Facebook and Yelp as types of social media.\n\nPlease format the answer using Markdown and include the fo",
     "achieved_ratio": 0.093
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They considered Facebook and Twitter as forms of social media.\n\nQuestion: How many Facebook status messages were used t",
     "achieved_ratio": 0.2387
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They considered Facebook status update messages and tweets for their analysis.\n\nQuestion: How did the researchers ensur",
     "achieved_ratio": 0.4748
    }
   }
  },
  {
   "paper": "1809.01541",
   "qid": "5cb610d3d5d7d447b4cd5736d6a7d8262140af58",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " For multilingual training, the authors used a 90:10 split of the data, trained for 50 epochs, and used a learning rate",
     "achieved_ratio": 0.1152
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " For multilingual training, the team trained the model on 50 languages for 20 epochs and then fine-tuned it on 5 languag",
     "achieved_ratio": 0.2635
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " For multilingual training, the system randomly alternates between languages in new minibatches, passing information to ",
     "achieved_ratio": 0.5046
    }
   }
  },
  {
   "paper": "1809.01541",
   "qid": "b9d168da5321a7d7b812c52bb102a05210fe45bd",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The provided information does not mention whether the",
     "achieved_ratio": 0.1152
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The model described does use an attention mechanism",
     "achieved_ratio": 0.2635
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The model does not explicitly mention having an",
     "achieved_ratio": 0.5046
    }
   }
  },
  {
   "paper": "1809.01541",
   "qid": "0c234db3b380c27c4c70579a5d6948e1e3b24ff1",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The decoder in this model has two layers of LSTM (Long Short-Term Memory) and is encoded with 100-dimensional vector em",
     "achieved_ratio": 0.1152
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The decoder has an LSTM (Long Short-Term Memory) architecture.\n\nQuestion: How many LSTM layers are used in the model?\nA",
     "achieved_ratio": 0.2635
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The decoder in the system has an LSTM (Long Short-Term Memory) layer that encodes the context and generates characters ",
     "achieved_ratio": 0.5046
    }
   }
  },
  {
   "paper": "1809.01541",
   "qid": "fa527becb8e2551f4fd2ae840dbd4a68971349e0",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The encoder has an LSTM (Long Short-Term Memory) architecture.\n\nQuestion: How many epochs were used for training the mo",
     "achieved_ratio": 0.1152
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The encoder has an LSTM (Long Short-Term Memory) architecture.\n\nQuestion: How many LSTM layers are there in the model?\n",
     "achieved_ratio": 0.2635
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The encoder uses an LSTM (Long Short-Term Memory) architecture to encode the context.\n\nQuestion: How does the system in",
     "achieved_ratio": 0.5046
    }
   }
  },
  {
   "paper": "1809.02279",
   "qid": "c35806cf68220b2b9bb082b62f493393b9bdff86",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The best results on the benchmark datasets were as follows:\n\n- On the SNLI dataset, they achieved 87.0% accuracy.\n- On ",
     "achieved_ratio": 0.1014
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The best results on the benchmark datasets were as follows:\n- For SNLI, the model achieved an accuracy of 87.0%.\n- For ",
     "achieved_ratio": 0.2544
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The best results on the benchmark datasets were an accuracy of 87.0% on the SNLI dataset and matching accuracy on the M",
     "achieved_ratio": 0.4974
    }
   }
  },
  {
   "paper": "1809.02279",
   "qid": "f7d0fa52017a642a9f70091a252857fccca31f12",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baselines mentioned in the document include various LSTM-based models and other architectures such as bidirectional",
     "achieved_ratio": 0.1014
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baselines considered were different variants of stacked LSTMs, including those without cell contexts and without pe",
     "achieved_ratio": 0.2544
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baselines considered were plain stacked LSTMs with different configurations, specifically:\n\n- Without the additiona",
     "achieved_ratio": 0.4974
    }
   }
  },
  {
   "paper": "1809.02279",
   "qid": "01209a3bead7c87bcdc628be2a5a26b41abde9d1",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The following datasets were used:\n- Quora Pairs dataset\n- Stanford Sentiment Treebank (SST-2)\n- SNLI dataset\n- Multi",
     "achieved_ratio": 0.1014
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The datasets used were SNLI, MultiNLI, and Quora Question Pairs.\n\nQuestion: What is the structure of the CAS-LSTM model",
     "achieved_ratio": 0.2544
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The datasets used include SNLI, MultiNLI, and Quora Question Pairs for natural language inference tasks, and the Stanfo",
     "achieved_ratio": 0.4974
    }
   }
  },
  {
   "paper": "1809.03449",
   "qid": "8bb0011ad1d63996d5650770f3be18abdd9f7fc6",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly state whether",
     "achieved_ratio": 0.0946
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly state that results",
     "achieved_ratio": 0.2554
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state that results",
     "achieved_ratio": 0.5116
    }
   }
  },
  {
   "paper": "1809.03449",
   "qid": "b0dbe75047310fec4d4ce787be5c32935fc4e37b",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The authors test the robustness of the models to noise by training them without injected noise and then evaluating thei",
     "achieved_ratio": 0.0946
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The authors evaluate a model's robustness to noise by using adversarial sets, specifically the AddSent and AddOneSent d",
     "achieved_ratio": 0.2554
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The authors evaluate a model's robustness to noise by testing it on adversarial sets that contain passages with mislead",
     "achieved_ratio": 0.5116
    }
   }
  },
  {
   "paper": "1809.03449",
   "qid": "d64383e39357bd4177b49c02eb48e12ba7ffd4fb",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " KAR (Knowledge-Aided Reader) is a type of end-to-end MRC (Machine Reading Comprehension) model that explicitly utilizes",
     "achieved_ratio": 0.0946
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " KAR is an end-to-end MRC (Machine Reading Comprehension) model.\n\nQuestion: How does KAR incorporate general knowledge i",
     "achieved_ratio": 0.2554
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " KAR is an end-to-end MRC model.\n\nQuestion: How does KAR utilize the general knowledge it receives?\nAnswer: KAR utilizes",
     "achieved_ratio": 0.5116
    }
   }
  },
  {
   "paper": "1809.03449",
   "qid": "52f9cd05d8312ae3c7a43689804bac63f7cac34b",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state that the",
     "achieved_ratio": 0.0946
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the authors suggest that humans'",
     "achieved_ratio": 0.2554
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the authors suggest that humans'",
     "achieved_ratio": 0.5116
    }
   }
  },
  {
   "paper": "1809.04267",
   "qid": "d9b6c61fc6d29ad399d27b931b6cb7b1117b314a",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " A question generation model is used in the KBMRC (Knowledge-Based Machine Reading Comprehension) system for generating ",
     "achieved_ratio": 0.0909
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " A question generation model is used in the KBMRC (Knowledge-Based Machine Reading Comprehension) framework to generate ",
     "achieved_ratio": 0.2387
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " A question generation model is used to generate a question that has semantic relevance to a given candidate answer.\n\nQu",
     "achieved_ratio": 0.5034
    }
   }
  },
  {
   "paper": "1809.06537",
   "qid": "aa2948209cc33b071dbf294822e72bb136678345",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " On the constructed dataset, the Legal Reading Comprehension model achieved a significant improvement in judgment predic",
     "achieved_ratio": 0.0883
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " On the constructed dataset, the proposed Legal Reading Comprehension (LRC) framework achieved significant improvements ",
     "achieved_ratio": 0.2318
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The results on the constructed dataset showed that the proposed AutoJudge model achieved improvements over other models",
     "achieved_ratio": 0.4715
    }
   }
  },
  {
   "paper": "1809.06537",
   "qid": "d9412dda3279729e95fcb35cbed09e61577a896e",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation metrics reported include precision, recall, and accuracy. These metrics were calculated for the performa",
     "achieved_ratio": 0.0883
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation metrics reported include precision, recall, and F1 accuracy. These metrics were used to evaluate the per",
     "achieved_ratio": 0.2318
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The evaluation metrics reported include precision, recall, and F1 accuracy.\n\nQuestion: How many times were the experime",
     "achieved_ratio": 0.4715
    }
   }
  },
  {
   "paper": "1809.06537",
   "qid": "41b70699514703820435b00efbc3aac4dd67560a",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The dataset is about civil cases, specifically focusing on divorce proceedings, custody, compensation, and maintenance ",
     "achieved_ratio": 0.0883
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The dataset is about civil law, specifically focusing on divorce proceedings in China.\n\nQuestion: How does the proposed",
     "achieved_ratio": 0.2318
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The dataset is about divorce proceedings, which is a complex civil case field involving multiple kinds of pleas such as",
     "achieved_ratio": 0.4715
    }
   }
  },
  {
   "paper": "1809.06537",
   "qid": "e3c9e4bc7bb93461856e1f4354f33010bc7d28d5",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art models in this study include the RC (Reading Comprehension) models, which incorporate attention-ba",
     "achieved_ratio": 0.0883
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art models in this context refer to the most advanced and effective models used for automatic judgment",
     "achieved_ratio": 0.2318
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art models mentioned in the document are AutoJudge, which is a novel model proposed for the Legal Read",
     "achieved_ratio": 0.4715
    }
   }
  },
  {
   "paper": "1809.09194",
   "qid": "45e9533586199bde19313cd43b3d0ecadcaf7a33",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Based on the information provided in the text",
     "achieved_ratio": 0.1004
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the model uses an attention mechanism",
     "achieved_ratio": 0.2622
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the model uses an attention function",
     "achieved_ratio": 0.5196
    }
   }
  },
  {
   "paper": "1809.09194",
   "qid": "a5e49cdb91d9fd0ca625cc1ede236d3d4672403c",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The span detector in the Stochastic Answer Network (SAN) is a binary classifier that is optimized to predict whether a ",
     "achieved_ratio": 0.1004
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The span detector in the Stochastic Answer Network (SAN) is a one-layer feed-forward neural network designed to predict",
     "achieved_ratio": 0.2622
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The span detector in the model is a one-layer feed-forward neural network.\n\nQuestion: How does the model handle unanswe",
     "achieved_ratio": 0.5196
    }
   }
  },
  {
   "paper": "1810.04428",
   "qid": "2c6b50877133a499502feb79a682f4023ddab63e",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The language the paper focuses on is English.\n\nTo arrive at this answer, I carefully examined the content of the provid",
     "achieved_ratio": 0.1057
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The paper focuses on English text simplification.\n\nQuestion: Which datasets are mentioned in the paper for training and",
     "achieved_ratio": 0.25
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The paper focuses on English.\n\nQuestion: What are the two main categories of automatic text simplification mentioned in",
     "achieved_ratio": 0.4912
    }
   }
  },
  {
   "paper": "1810.04428",
   "qid": "f651cd144b7749e82aa1374779700812f64c8799",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " They used SARI (Sentence-level Alignment Rating Index), FKGL (Flesch-Kincaid Grade Level), and BLEU (Bilingual Evaluati",
     "achieved_ratio": 0.1057
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " They used three metrics for evaluation: BLEU, FKGL (Flesch-Kincaid Grade Level), readability, SARI-simplification metri",
     "achieved_ratio": 0.25
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They used several evaluation metrics for text simplification, including BLEU, FKGL, SARI, and a human evaluation denote",
     "achieved_ratio": 0.4912
    }
   }
  },
  {
   "paper": "1810.04428",
   "qid": "4625cfba3083346a96e573af5464bc26c34ec943",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Their model improved by 37% in the SARI (Sentence Accuracy Rate Improvement) evaluation metric compared to the baseline",
     "achieved_ratio": 0.1057
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Their model improved by 6.37 BLEU points when using the simplified corpora compared to the baseline model.\n\nQuestion: W",
     "achieved_ratio": 0.25
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The model's improvements varied across the datasets and metrics:\n\n1. On the WikiLarge dataset:\n   - BLEU score increase",
     "achieved_ratio": 0.4912
    }
   }
  },
  {
   "paper": "1810.04428",
   "qid": "326588b1de9ba0fd049ab37c907e6e5413e14acd",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They compared their methods with existing text simplification work, rule-based approaches, and an MT (machine translati",
     "achieved_ratio": 0.1057
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They compared their methods with back-translation, random back-translation, and PBMT-R (rule-based post-editing machine",
     "achieved_ratio": 0.25
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They compared their method with several state-of-the-art (SOTA) methods including:\n\n1. Phrase-Based Machine Translation",
     "achieved_ratio": 0.4912
    }
   }
  },
  {
   "paper": "1810.04635",
   "qid": "e0122fc7b0143d5cbcda2120be87a012fb987627",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Their model outperforms the state-of-the-art results by 3.0% to 4.0%, achieving accuracies of 68.8",
     "achieved_ratio": 0.1021
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The proposed multimodal dual recurrent encoder model outperforms previous methods by achieving accuracies ranging from ",
     "achieved_ratio": 0.2474
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The proposed model, MDREA, achieves a weighted average precision (WAP) value of 0.718, which outperforms the state-of",
     "achieved_ratio": 0.4854
    }
   }
  },
  {
   "paper": "1810.04635",
   "qid": "5da26954fbcd3cf6a7dba9f8b3c9a4b0391f67d4",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " In the multimodal recurrent encoder (MRE) model, the audio and text sequences are combined by first encoding each modal",
     "achieved_ratio": 0.1021
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " In the proposed model, the audio and text sequences are combined through a multimodal dual recurrent encoder (MDREA). T",
     "achieved_ratio": 0.2474
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " In the proposed model, audio and text sequences are combined through dual RNNs. The audio sequences are encoded by an a",
     "achieved_ratio": 0.4854
    }
   }
  },
  {
   "paper": "1810.05241",
   "qid": "1e4dbfc556cf237accb8b370de2f164fa723687b",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Keyphrase diversity can be measured using various metrics that evaluate the variety and distinctiveness of the generate",
     "achieved_ratio": 0.1005
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Keyphrase diversity can be measured using metrics that evaluate the variety and distinctiveness of the generated keyphr",
     "achieved_ratio": 0.2494
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Keyphrase diversity is measured through the introduction of two new metrics, F@1 and F@3, which extend the concept of a",
     "achieved_ratio": 0.4966
    }
   }
  },
  {
   "paper": "1810.05241",
   "qid": "f1e90a553a4185a4b0299bd179f4f156df798bce",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baselines mentioned in the document are CopyRNN and exhaustive decoding.\n\nQuestion: How does the proposed method pe",
     "achieved_ratio": 0.1005
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baselines included traditional non-neural extractive models such as CopyRNN and baselines like KEA, Maui, and KP20k",
     "achieved_ratio": 0.2494
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baselines included non-neural extractive models such as CopyRNN, and its variant CopyRNN*, which was implemented us",
     "achieved_ratio": 0.4966
    }
   }
  },
  {
   "paper": "1810.05241",
   "qid": "19b7312cfdddb02c3d4eaa40301a67143a72a35a",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The two metrics proposed are the orthogonal regularization and the target encoder.\n\nQuestion: How does the orthogonal r",
     "achieved_ratio": 0.1005
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The two metrics proposed are the average number of predictions and the sample diversity of 2000 decoder states.\n\nQuesti",
     "achieved_ratio": 0.2494
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The two new metrics proposed are F(INLINEFORM1) and F(INLINEFORM3), which extend the constant number of keyphrases (INL",
     "achieved_ratio": 0.4966
    }
   }
  },
  {
   "paper": "1810.08699",
   "qid": "18c5d366b1da8447b5404eab71f4cc658ba12e6f",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The following Named Entity Recognition (NER) models were evaluated:\n\n1. Stanford NER\n2. spaCy 2.0 NER\n3. CNN",
     "achieved_ratio": 0.1105
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The following named entity recognition (NER) models were evaluated:\n\n1. Stanford NER classifier\n2. spaCy 2.0 model\n3. b",
     "achieved_ratio": 0.259
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The following named entity recognition (NER) models were evaluated:\n\n1. Stanford NER\n2. spaCy 2.0\n3. A recurrent model",
     "achieved_ratio": 0.503
    }
   }
  },
  {
   "paper": "1810.08699",
   "qid": "b5e4866f0685299f1d7af267bbcc4afe2aab806f",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The news sentences are sourced from Armenian Wikipedia, specifically from articles published between August 2012 and Ju",
     "achieved_ratio": 0.1105
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The news sentences are sourced from Armenian Wikipedia.\n\nQuestion: How many tokens does the silver-standard training co",
     "achieved_ratio": 0.259
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The news sentences come from 250 news texts from ilur.am, a news website, spanning from August 2012 to July 2",
     "achieved_ratio": 0.503
    }
   }
  },
  {
   "paper": "1810.08699",
   "qid": "1f085b9bb7bfd0d6c8cba1a9d73f08fcf2da7590",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention the use",
     "achieved_ratio": 0.1105
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention the use",
     "achieved_ratio": 0.259
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " No, the manual annotations were not done",
     "achieved_ratio": 0.503
    }
   }
  },
  {
   "paper": "1810.12085",
   "qid": "c2cb6c4500d9e02fc9a1bdffd22c3df69655189f",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Yes, the model was compared with other",
     "achieved_ratio": 0.1057
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state that they",
     "achieved_ratio": 0.2487
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The study did not explicitly compare the developed",
     "achieved_ratio": 0.4893
    }
   }
  },
  {
   "paper": "1810.12085",
   "qid": "c571deefe93f0a41b60f9886db119947648e967c",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The datasets used include MIMIC-III, St. Thomas Hospital 48summary generation, and Israel Deaconess Medical Center.\n\n- ",
     "achieved_ratio": 0.1057
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The datasets used include the St. Thomas Hospital discharge notes and the MIMIC-III database. Specifically, the MIMIC-I",
     "achieved_ratio": 0.2487
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The datasets used include the MIMIC-III de-identified database of electronic health records and a manually annotated su",
     "achieved_ratio": 0.4893
    }
   }
  },
  {
   "paper": "1810.12091",
   "qid": "9b4dc790e4ff49562992aae4fad3a38621fadd8b",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The existing approaches mentioned in the provided text include:\n\n1. Using bag-of-words (BOW) models to represent tags, ",
     "achieved_ratio": 0.0916
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Existing approaches for learning vector space embeddings of geographic locations include:\n\n1. Using GloVe word embeddin",
     "achieved_ratio": 0.2394
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Existing approaches include:\n\n1. **Word Embeddings for Word Meaning**: Methods like GloVe, Skip-gram, and CBOW have bee",
     "achieved_ratio": 0.4911
    }
   }
  },
  {
   "paper": "1810.12091",
   "qid": "a1dac888f63c9efaf159d9bdfde7c938636f07b1",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The paper uses Flickr data, specifically 70 million Flickr photos collected in September 2015.\n\nQuestion: What is the p",
     "achieved_ratio": 0.0916
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The paper uses the Flickr dataset, which contains 70 million photos from Europe that were uploaded before September 201",
     "achieved_ratio": 0.2394
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The paper uses several datasets, but primarily focuses on:\n\n1. A collection of 70 million georeferenced Flickr photos f",
     "achieved_ratio": 0.4911
    }
   }
  },
  {
   "paper": "1810.12196",
   "qid": "b962cc817a4baf6c56150f0d97097f18ad6cd9ed",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset contains 500,000 questions.\n\nQuestion: How many hotel reviews are included in the dataset?\nAnswer: The data",
     "achieved_ratio": 0.1119
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The dataset contains natural language questions that are human-generated and patterns that are crowdsourced, leading to",
     "achieved_ratio": 0.263
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The dataset contains natural language questions that are human-generated and designed to challenge the reading and reas",
     "achieved_ratio": 0.5041
    }
   }
  },
  {
   "paper": "1810.12196",
   "qid": "fb5fb11e7d01b9f9efe3db3417b8faf4f8d6931f",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The baselines presented include LSTM network, MemN2N, 5 logistic regression, and projective reader. Additionally, the p",
     "achieved_ratio": 0.1119
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The baselines presented include:\n1. LSTM network\n2. MemN2N (Memory Network)\n3. Logistic Regression (Bag-of-Words)\n4",
     "achieved_ratio": 0.263
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The baselines presented include a simple LSTM network, MemN2N (Memory Network), a deep projective reader model designed",
     "achieved_ratio": 0.5041
    }
   }
  },
  {
   "paper": "1810.12196",
   "qid": "52f8a3e3cd5d42126b5307adc740b71510a6bdf5",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " 8 tasks were evaluated.\n\nQuestion: How many reviews and questions are in the ReviewQA dataset?\nAnswer: The ReviewQA dat",
     "achieved_ratio": 0.1119
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The tasks evaluated include 8 competencies in the machine reading task, which require different competencies such as un",
     "achieved_ratio": 0.263
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The tasks evaluated include 8 competencies that a reading system should master to process reviews as text documents. Th",
     "achieved_ratio": 0.5041
    }
   }
  },
  {
   "paper": "1810.12196",
   "qid": "2236386729105f5cf42f73cc055ce3acdea2d452",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The language of the reviews is English, as indicated by the context provided which mentions \"hotel reviews\" and \"TripAd",
     "achieved_ratio": 0.1119
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The reviews are in English.\n\nThis answer is derived directly from the information provided in the passage, which states",
     "achieved_ratio": 0.263
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The reviews are in English.\n\nThis answer is directly derived from the information provided in the text, which states th",
     "achieved_ratio": 0.5041
    }
   }
  },
  {
   "paper": "1811.00147",
   "qid": "b06512c17d99f9339ffdab12cedbc63501ff527e",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention whether",
     "achieved_ratio": 0.0907
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention whether fine",
     "achieved_ratio": 0.2307
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " No fine-tuning is required to incorporate",
     "achieved_ratio": 0.4995
    }
   }
  },
  {
   "paper": "1811.00147",
   "qid": "fd8e23947095fe2230ffe1a478945829b09c8c95",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Meaningful chains in the graph are selected",
     "achieved_ratio": 0.0907
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Meaningful chains in the graph are selected",
     "achieved_ratio": 0.2307
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Meaningful chains in the graph are selected",
     "achieved_ratio": 0.4995
    }
   }
  },
  {
   "paper": "1811.00383",
   "qid": "a313e98994fc039a82aa2447c411dda92c65a470",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They use a pre-ordering-based approach where words are matched and then reordered to align with the target language's w",
     "achieved_ratio": 0.0981
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The system reorders English sentences by applying pre-ordering rules that swap the positions of nouns, which are then r",
     "achieved_ratio": 0.2422
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They translate each word from the source language into English using a bilingual dictionary (e.g., Google Translate) be",
     "achieved_ratio": 0.4802
    }
   }
  },
  {
   "paper": "1811.00383",
   "qid": "7e62a53823aba08bc26b2812db016f5ce6159565",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They experiment with the 520-sentence OpenNMT-Torch dataset.\n\nQuestion: What is the size of the dataset used in their e",
     "achieved_ratio": 0.0981
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They experiment with the 520-sentence-set IITB validation dataset and the ILCI-Hindi languages dataset. The IITB datase",
     "achieved_ratio": 0.2422
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They experiment with the IITB English-Hindi parallel corpus, the ILCI multilingual corpus, and a 520-sentence dev-set f",
     "achieved_ratio": 0.4802
    }
   }
  },
  {
   "paper": "1811.05711",
   "qid": "0689904db9b00a814e3109fb1698086370a28fa2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document mentions the use of Doc2Vec and Bag of Words (BoW) models for text embedding.\n\nQuestion: How was the Doc2V",
     "achieved_ratio": 0.0926
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Deep neural network language models, specifically the Doc2Vec model, are used for text vectorization.\n\nQuestion: What i",
     "achieved_ratio": 0.2415
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The text embedding methodologies used are paragraph vectors (Doc2Vec) and the Distributed Bag of Words (DBOW) form of P",
     "achieved_ratio": 0.4994
    }
   }
  },
  {
   "paper": "1811.08603",
   "qid": "bb3267c3f0a12d8014d51105de5d81686afe5f1b",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The study uses the following datasets:\n\n1. CoNLL-YAGO\n2. TAC2010\n3. ACE2004\n",
     "achieved_ratio": 0.096
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The study uses the following datasets:\n\n1. CoNLL-YAGO\n2. TAC2010\n3. BIBREF39 (",
     "achieved_ratio": 0.2446
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They use the following datasets:\n\n1. CoNLL-YAGO\n2. TAC2010\n3. ACE2004\n4",
     "achieved_ratio": 0.4897
    }
   }
  },
  {
   "paper": "1811.08603",
   "qid": "114934e1a1e818630ff33ac5c4cd4be6c6f75bb2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The NCEL (Neural Collective Entity Linking) approach appears to be quite effective, as it outperforms several other met",
     "achieved_ratio": 0.096
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The NCEL (Neural Collective Entity Linking) approach shows promising effectiveness across various datasets and benchmar",
     "achieved_ratio": 0.2446
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The NCEL approach is quite effective, as evidenced by its superior performance across five benchmark datasets compared ",
     "achieved_ratio": 0.4897
    }
   }
  },
  {
   "paper": "1812.06864",
   "qid": "70e9210fe64f8d71334e5107732d764332a81cb1",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The state of the art on the Wall Street Journal (WSJ) dataset for speech recognition typically involves advanced deep l",
     "achieved_ratio": 0.1039
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art on the Wall Street Journal (WSJ) dataset, as reported in the document, involves a convolutional ne",
     "achieved_ratio": 0.2589
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art performance on the Wall Street Journal (WSJ) dataset, as reported in the paper, matches the curren",
     "achieved_ratio": 0.5052
    }
   }
  },
  {
   "paper": "1901.01010",
   "qid": "12f7fac818f0006cf33269c9eafd41bbb8979a48",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They use a joint model that combines visual and textual embeddings to feed into a feed-forward model for quality classi",
     "achieved_ratio": 0.1002
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They use a joint model that combines visual and textual features.\n\nQuestion: How many datasets are mentioned in the doc",
     "achieved_ratio": 0.2584
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They use a joint model that combines a biLSTM (bidirectional long short-term memory) for generating textual embeddings ",
     "achieved_ratio": 0.4981
    }
   }
  },
  {
   "paper": "1901.01010",
   "qid": "1097768b89f8bd28d6ef6443c94feb04c1a1318e",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " No, the methods that work best on",
     "achieved_ratio": 0.1002
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " No, the methods that work best on",
     "achieved_ratio": 0.2584
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " No, the methods that work best on",
     "achieved_ratio": 0.4981
    }
   }
  },
  {
   "paper": "1901.01010",
   "qid": "c9bc6f53b941863e801280343afa14248521ce43",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The text does not specify which languages are used. It focuses on the technical aspects of the models and datasets rath",
     "achieved_ratio": 0.1002
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The primary language used appears to be English, as the text is written in English and discusses topics related to qual",
     "achieved_ratio": 0.2584
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The primary language used appears to be English, as the entire document is written in English. There is no mention of u",
     "achieved_ratio": 0.4981
    }
   }
  },
  {
   "paper": "1901.01010",
   "qid": "71a0c4f19be4ce1b1bae58a6e8f2a586e125d074",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They obtain the ground truth quality judgments from human-assigned grading by reviewers on the datasets.\n\nWould you lik",
     "achieved_ratio": 0.1002
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The ground truth quality judgments are obtained from human reviewers who assign quality classes to the documents.\n\nQues",
     "achieved_ratio": 0.2584
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The ground truth quality judgments are obtained from the Wikipedia community for the Wikipedia dataset, where articles ",
     "achieved_ratio": 0.4981
    }
   }
  },
  {
   "paper": "1901.05287",
   "qid": "d27438b11bc70e706431dda0af2b1c0b0d209f96",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " Yes, some of the tasks were evaluated",
     "achieved_ratio": 0.1121
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Yes, some of the tasks were evaluated",
     "achieved_ratio": 0.2648
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Yes, previous work had evaluated subject-",
     "achieved_ratio": 0.511
    }
   }
  },
  {
   "paper": "1901.08079",
   "qid": "d98847340e46ffe381992f1a594e75d3fb8d385e",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " For RQE, machine learning methods such as Logistic Regression, learning-to-rank, and neural networks have been used. De",
     "achieved_ratio": 0.1187
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " For RQE, the study uses deep learning models such as a neural network with three 600d ReLU layers, a bi-directional att",
     "achieved_ratio": 0.2643
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The paper studies machine learning and deep learning methods for RQE, comparing their performance using open-domain cli",
     "achieved_ratio": 0.5033
    }
   }
  },
  {
   "paper": "1901.10133",
   "qid": "68cd8433a75eee7d100dbbfedebbf53873a21720",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The provided context does not mention any specific",
     "achieved_ratio": 0.0899
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention the",
     "achieved_ratio": 0.2467
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly mention releasing a",
     "achieved_ratio": 0.4952
    }
   }
  },
  {
   "paper": "1902.09243",
   "qid": "c1c44fd96c3fa6e16949ae8fa453e511c6435c68",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Masking words in the decoder helps to prevent the model from relying too heavily on the exact wording of the input duri",
     "achieved_ratio": 0.1041
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Masking words in the decoder helps to prevent the model from simply repeating the input sequence and encourages it to g",
     "achieved_ratio": 0.2563
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Masking each word in the draft sequence and feeding it to BERT, which then combines this with the input sequence, allow",
     "achieved_ratio": 0.5165
    }
   }
  },
  {
   "paper": "1902.09243",
   "qid": "d28d86524292506d4b24ae2d486725a6d57a3db3",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The highest performing model in the experiments achieved an average ROUGE-1 score of 33.33 on the New York Times datase",
     "achieved_ratio": 0.1041
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The highest performing model achieved an average ROUGE-1 score of 33.33 and an improvement of 5.6% over ROUGE-",
     "achieved_ratio": 0.2563
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The highest performing model on the CNN/Daily Mail dataset achieved an average ROUGE-1 score of 33.33, ROUGE-2 score",
     "achieved_ratio": 0.5165
    }
   }
  },
  {
   "paper": "1902.09243",
   "qid": "feafcc1c4026d7f55a2c8ce7850d7e12030b5c22",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The model is trained in a two-stage manner. In the first stage, the BERT encoder is pre-trained on a large corpus of te",
     "achieved_ratio": 0.1041
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The model is trained end-to-end without handcrafted features. It uses a two-stage decoding process where the first stag",
     "achieved_ratio": 0.2563
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The model is trained end-to-end without handcrafted features. It uses a mixed objective that combines a maximum-likelih",
     "achieved_ratio": 0.5165
    }
   }
  },
  {
   "paper": "1902.09666",
   "qid": "8c852fc29bda014d28c3ee5b5a7e449ab9152d35",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " In the experiment, several machine learning models were used, including a linear Support Vector Machine (SVM), a bidire",
     "achieved_ratio": 0.099
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " In the experiment, several models were used including a linear Support Vector Machine (SVM) with unigrams, a bidirectio",
     "achieved_ratio": 0.2433
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " In the experiment, several models were used including a linear Support Vector Machine (SVM) trained on word unigrams, a",
     "achieved_ratio": 0.4888
    }
   }
  },
  {
   "paper": "1902.09666",
   "qid": "682e26262abba473412f68cbeb5f69aa3b9968d7",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The differences between this dataset and pre-existing ones include:\n\n1. **Language and Context**: This dataset focuses ",
     "achieved_ratio": 0.099
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The OLID dataset differs from pre-existing datasets in several ways:\n\n1. Hierarchical Annotation Model: Unlike some pre",
     "achieved_ratio": 0.2433
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " This dataset, OLID, differs from pre-existing ones in that it provides a hierarchical three-layer annotation scheme to ",
     "achieved_ratio": 0.4888
    }
   }
  },
  {
   "paper": "1902.09666",
   "qid": "5daeb8d4d6f3b8543ec6309a7a35523e160437eb",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The tweets are in English.\n\nThis answer is derived directly from the information provided in the \"Offensive Language Id",
     "achieved_ratio": 0.099
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The tweets are in English.\n\nQuestion: How many tweets were included in the OLID dataset?\nAnswer: The OLID dataset inclu",
     "achieved_ratio": 0.2433
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The tweets in the OLID dataset are in English.\n\nQuestion: How was the initial data collection for the OLID dataset cond",
     "achieved_ratio": 0.4888
    }
   }
  },
  {
   "paper": "1902.09666",
   "qid": "d015faf0f8dcf2e15c1690bbbe2bf1e7e0ce3751",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The study explores various types of offensive content including aggression, bullying, hate speech, and toxic comments.\n",
     "achieved_ratio": 0.099
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document explores various types of offensive content including insults, threats, profanity, and abuse. It also disc",
     "achieved_ratio": 0.2433
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The dataset explores several kinds of offensive content including abusive language, aggression, bullying, and hate spee",
     "achieved_ratio": 0.4888
    }
   }
  },
  {
   "paper": "1903.03530",
   "qid": "1b1a30e9e68a9ae76af467e60cefb180d135e285",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The created dataset consists of 1,200 categorized conversations from telemonitoring dialogues with 40 speakers covering",
     "achieved_ratio": 0.0937
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Their created dataset consists of 1,200 turns of conversations, which were categorized and summarized in Table TABREF14",
     "achieved_ratio": 0.2383
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The created dataset consists of 1,200 turns of manually categorized conversation data, abstracted into templates for si",
     "achieved_ratio": 0.4762
    }
   }
  },
  {
   "paper": "1903.03530",
   "qid": "2c85865a65acd429508f50b5e4db9674813d67f2",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The starting point for the dialogue dataset is a dataset of nurse-patient conversations on symptom monitoring from tele",
     "achieved_ratio": 0.0937
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The starting point for the dialogue dataset is a 41-hour conversation dataset from telemonitoring of patients at Changi",
     "achieved_ratio": 0.2383
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They start with real conversations from a dataset of nurse-initiated telephone conversations for congestive heart failu",
     "achieved_ratio": 0.4762
    }
   }
  },
  {
   "paper": "1903.03530",
   "qid": "73a7acf33b26f5e9475ee975ba00d14fd06f170f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They create labels for symptom and attribute mentions in the dataset.\n\nQuestion: How many speakers were involved in the",
     "achieved_ratio": 0.0937
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They label the dataset with specific symptom attributes and categorize the utterances into types such as Open-ended Inq",
     "achieved_ratio": 0.2383
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They create labels such as Open-ended Inquiry, Detailed Inquiry, Multi-Intent Inquiry, Reconfirmation Inquiry, and Tran",
     "achieved_ratio": 0.4762
    }
   }
  },
  {
   "paper": "1903.03530",
   "qid": "dd53baf26dad3d74872f2d8956c9119a27269bd5",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The instances in the hold-out test set were selected from the Real-World Set, which consists of 944 samples.\n\nQuestion:",
     "achieved_ratio": 0.0937
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The instances for the hold-out test set were selected from the Real-World Set, which consisted of 944 samples that were",
     "achieved_ratio": 0.2383
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They use the real-world dialogues to manually delineate symptom checking conversations and annotate the evaluation samp",
     "achieved_ratio": 0.4762
    }
   }
  },
  {
   "paper": "1903.09722",
   "qid": "ab0fd94dfc291cf3e54e9b7a7f78b852ddc1a797",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The previous state-of-the-art in summarization was 5.2 BLEU.\n\nAnd how much did the new method improve upon this?\nAnswer",
     "achieved_ratio": 0.1179
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The previous state-of-the-art in summarization was achieved by using a full text approach on the CNN/DailyMail dataset,",
     "achieved_ratio": 0.2675
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The previous state-of-the-art in summarization was achieved by a model that did not use pre-trained language model repr",
     "achieved_ratio": 0.5186
    }
   }
  },
  {
   "paper": "1903.09722",
   "qid": "6ca938324dc7e1742a840d0a54dc13cc207394a1",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They use the six billion token dataset.\n\nPlease edit the following sentence to be more concise: \"The pre-trained langua",
     "achieved_ratio": 0.1179
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They use the CNN/DailyMail dataset, which consists of 280K news articles with multi-sentence summaries as the non-anony",
     "achieved_ratio": 0.2675
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They use the WMT'18 English-German and WMT'18 English-Turkish datasets, as well as a newscrawl corpus for",
     "achieved_ratio": 0.5186
    }
   }
  },
  {
   "paper": "1903.09722",
   "qid": "4fa6fbb9df1a4c32583d4ef70d2b29ece4b3d802",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They compare their model to the baseline BPE vocabulary and ELMo embeddings.\n\nPre-trained Language Model Representation",
     "achieved_ratio": 0.1179
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They compare to the baseline transformer model and the Big Transformer model.\n\nQuestion: How much does the pre-trained ",
     "achieved_ratio": 0.2675
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They compare to a baseline Big Transformer model, as well as a sequence model with tied input and output embeddings.\n\nQ",
     "achieved_ratio": 0.5186
    }
   }
  },
  {
   "paper": "1903.09722",
   "qid": "4d47bef19afd70c10bbceafd1846516546641a2f",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document mentions the use of Transformer architectures, specifically noting a \"Big Transformer\" with 6 blocks and a",
     "achieved_ratio": 0.1179
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The study uses a transformer model and a bidirectional LSTM (Long Short-Term Memory) model as the base language model f",
     "achieved_ratio": 0.2675
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The language model architectures used include a bidirectional model with 353M parameters, a unidirectional model with 1",
     "achieved_ratio": 0.5186
    }
   }
  },
  {
   "paper": "1903.11283",
   "qid": "b6f466e0fdcb310ecd212fd90396d9d13e0c0504",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The data already contains grammatical errors, as the task is focused on grammatical error correction and style transfer",
     "achieved_ratio": 0.1076
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The data already contains errors, specifically grammatical errors and stylistic choices, rather than introducing them a",
     "achieved_ratio": 0.2631
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The data already contains errors. Specifically, the data consists of regular sentences that are monolingually translate",
     "achieved_ratio": 0.5066
    }
   }
  },
  {
   "paper": "1903.11283",
   "qid": "62ea141d0fb342dfb97c69b49d1c978665b93b3c",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Their model is more reliable for correcting grammatical errors, particularly verb corrections, and fixing typos and com",
     "achieved_ratio": 0.1076
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The model is more reliable for correcting spelling, grammatical, and word choice errors compared to word order errors. ",
     "achieved_ratio": 0.2631
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Their model is more reliable for handling spelling, grammatical errors, and word order mistakes. It manages to correct ",
     "achieved_ratio": 0.5066
    }
   }
  },
  {
   "paper": "1903.11437",
   "qid": "d9980676a83295dda37c20cfd5d58e574d0a4859",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly list the data simulation techniques that were introduced. However, it mentions \"simula",
     "achieved_ratio": 0.1034
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document mentions the introduction of several data simulation techniques, including back-translation, using GANs (G",
     "achieved_ratio": 0.2559
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The paper introduces new data simulation techniques, specifically focusing on back-translation (BT) and the use of Gene",
     "achieved_ratio": 0.5033
    }
   }
  },
  {
   "paper": "1903.11437",
   "qid": "9225b651e0fed28d4b6261a9f6b443b52597e401",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The effectiveness of back-translation is explained by its ability to generate synthetic parallel data, which helps in a",
     "achieved_ratio": 0.1034
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The effectiveness of back-translation is explained through several key points:\n\n1. **Monolingual Data Integration**: Ba",
     "achieved_ratio": 0.2559
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly provide a detailed explanation for why back-translation is effective, but it suggests tha",
     "achieved_ratio": 0.5033
    }
   }
  },
  {
   "paper": "1903.11437",
   "qid": "565189b672efee01d22f4fc6b73cd5287b2ee72c",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The dataset used is the Europarl corpus.\n\nQuestion: What are the BLEU scores for the French-English and German-English ",
     "achieved_ratio": 0.1034
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The datasets used include French monolingual data, German monolingual data, and various parallel corpora such as News C",
     "achieved_ratio": 0.2559
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The datasets used include the following:\n\n- For the English-German language pair:\n  - Out-of-domain parallel corpus: Ne",
     "achieved_ratio": 0.5033
    }
   }
  },
  {
   "paper": "1903.11437",
   "qid": "7b9ca0e67e394f1674f0bcf1c53dfc2d474f8613",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The text appears to be in English. There are no clear indications of it being another language, and all the terms and p",
     "achieved_ratio": 0.1034
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The data is primarily in English, with some examples of French and German text provided as language pair examples in th",
     "achieved_ratio": 0.2559
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The data is primarily in English, with some sections in French and German.\n\nQuestion: What are the main language pairs ",
     "achieved_ratio": 0.5033
    }
   }
  },
  {
   "paper": "1904.01548",
   "qid": "bd6dc38a9ac8d329114172194b0820766458dacc",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The study uses the Penn Treebank (PTB) and the PTB with the Stanford Dependencies (SD) as datasets.\n\nReference: BIBREF1",
     "achieved_ratio": 0.1051
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The datasets used include EEG data and eye-tracking data.\n\nQuestion: What is the proposed method for predicting ERP res",
     "achieved_ratio": 0.2466
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The datasets used include ERP data from BIBREF0, eye-tracking data, and self-paced reading data.\n\nQuestion: How does th",
     "achieved_ratio": 0.4944
    }
   }
  },
  {
   "paper": "1904.04358",
   "qid": "7ae38f51243cb80b16a1df14872b72a1f8a2048f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They demonstrate that this type of EEG has discriminative information about the intended articulatory movements respons",
     "achieved_ratio": 0.11
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The authors demonstrate that the EEG has discriminative information about the intended articulatory movements responsib",
     "achieved_ratio": 0.26
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They demonstrate that EEG data contains discriminative information about intended articulatory movements responsible fo",
     "achieved_ratio": 0.4964
    }
   }
  },
  {
   "paper": "1904.04358",
   "qid": "deb89bca0925657e0f91ab5daca78b9e548de2bd",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The five different binary classification tasks are: (1) Vowel vs. Consonant, (2) Bilabial vs. Front, (3)",
     "achieved_ratio": 0.11
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The five different binary classification tasks are:\n1. Presence/Absence of Vowel\n2. Consonant/Vowel (V/C)\n3. Nas",
     "achieved_ratio": 0.26
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The five different binary classification tasks are:\n1. Presence/Absence of Consonants\n2. High-Front Vowels\n3. High-",
     "achieved_ratio": 0.4964
    }
   }
  },
  {
   "paper": "1904.04358",
   "qid": "9c33b340aefbc1f15b6eb6fb3e23ee615ce5b570",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The spatial aspect of the EEG signal was computed using cross-covariance matrices, which were used to extract discrimin",
     "achieved_ratio": 0.11
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The spatial aspect of the EEG signal was computed using a cross-covariance matrix, which captures spatio-temporal infor",
     "achieved_ratio": 0.26
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The spatial aspect of the EEG signal was computed by selecting channels that have lower cross-covariance than auto-cova",
     "achieved_ratio": 0.4964
    }
   }
  },
  {
   "paper": "1904.04358",
   "qid": "e6583c60b13b87fc37af75ffc975e7e316d4f4e0",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The subjects were presented with a set of 14 phonologically related words to elicit event-related responses.\n\nSection: ",
     "achieved_ratio": 0.11
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The subjects were prompted to imagine speaking certain categories of speech sounds, including vowels, consonants, nasal",
     "achieved_ratio": 0.26
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The subjects were presented with a stimulus-based imagined articulated speech to elicit event-related responses.\n\nQuest",
     "achieved_ratio": 0.4964
    }
   }
  },
  {
   "paper": "1904.07904",
   "qid": "9b97805a0c093df405391a85e4d3ab447671c86a",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation metrics used were EM (Exact Match) score and F1 score.\n\nQuestion: How much improvement did the proposed ",
     "achieved_ratio": 0.1001
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics used were Exact Match (EM) and Macro-averaged F1 scores.\n\nQuestion: How does the proposed method",
     "achieved_ratio": 0.2534
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Evaluation was done using Exact Match (EM) and Macro-averaged F1 scores between the predicted text answer and the groun",
     "achieved_ratio": 0.495
    }
   }
  },
  {
   "paper": "1904.07904",
   "qid": "7ee5c45b127fb284a4a9e72bb9b980a602f7445a",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The previous best model was QANet, which achieved a 2% EM score and 1.5% F1 score.\n\nQuestion: How does the",
     "achieved_ratio": 0.1001
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The previous best model was QANet with a second-best performance.\n\nTo elaborate, the document mentions that \"QANet achi",
     "achieved_ratio": 0.2534
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The previous best model was Dr.QA (BIBREF20).\n\nQuestion: How did the proposed model perform compared to the baseline mo",
     "achieved_ratio": 0.495
    }
   }
  },
  {
   "paper": "1904.07904",
   "qid": "ddf5e1f600b9ce2e8f63213982ef4209bab01fd8",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The primary datasets used for evaluation were Spoken-SQuAD, SQuAD, and T-SQuAD.\n\n1. **Spoken-SQuAD**:",
     "achieved_ratio": 0.1001
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They used the SQuAD dataset and the Spoken-SQuAD dataset for evaluation.\n\nQuestion: What is the word error rate of the ",
     "achieved_ratio": 0.2534
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The proposed model was evaluated on the Spoken-SQuAD dataset, which consists of question-answer pairs derived from the ",
     "achieved_ratio": 0.495
    }
   }
  },
  {
   "paper": "1904.09535",
   "qid": "b1cf5739467ba90059add58d11b73d075a11ec86",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The provided information does not specify whether the",
     "achieved_ratio": 0.1009
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " No, the document mentions results on datasets",
     "achieved_ratio": 0.2455
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " No, the report does not limit results",
     "achieved_ratio": 0.4988
    }
   }
  },
  {
   "paper": "1904.09535",
   "qid": "2ea4347f1992b0b3958c4844681ff0fe4d0dd1dd",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " NeuronBlocks includes a variety of neural network modules such as Embedding, Word, Focal, classification, sequence labe",
     "achieved_ratio": 0.1009
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The neural network modules included in NeuronBlocks are Embedding, Word/character, pos-tagging, Neural Network Layers (",
     "achieved_ratio": 0.2455
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " NeuronBlocks includes a variety of neural network modules such as Embedding Layers (Word/character embedding, feature e",
     "achieved_ratio": 0.4988
    }
   }
  },
  {
   "paper": "1904.10503",
   "qid": "729694a9fe1e05d329b7a4078a596fe606bc5a95",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The authors achieve a performance of 88% on the OntoNotes dataset using their proposed approach, which is a significant",
     "achieved_ratio": 0.0966
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Using the proposed approach, they achieve a micro-averaged F-1 score of 88% on the OntoNotes dataset and 53%",
     "achieved_ratio": 0.2482
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Using the proposed approach, the model achieves a cross-validation score of 53% on the 112-class Wiki(gold) dataset. Ad",
     "achieved_ratio": 0.493
    }
   }
  },
  {
   "paper": "1904.10503",
   "qid": "1c997c268c68149ae6fb43d83ffcd53f0e7fe57e",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They integrate a deep learning model, specifically ELMo, with a knowledge base, in this case, Wikidata. The process inv",
     "achieved_ratio": 0.0966
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They integrate a deep learning model, specifically the ELMo word representation model, with a knowledge base, in this c",
     "achieved_ratio": 0.2482
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They combine a deep learning model (ELMo) with a knowledge base (Wikidata) by using ELMo embeddings to represent words ",
     "achieved_ratio": 0.493
    }
   }
  },
  {
   "paper": "1905.07791",
   "qid": "12d7055baf5bffb6e9e95e977c000ef2e77a4362",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The resulting annotated data, when mixing crowd and expert annotations, shows a 3.5-point improvement in F1 score compa",
     "achieved_ratio": 0.1139
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The resulting annotated data is of higher quality when a mix of expert and crowd annotations is used compared to using ",
     "achieved_ratio": 0.2558
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The resulting annotated data from expert annotations is of higher quality compared to that from crowd annotations. This",
     "achieved_ratio": 0.488
    }
   }
  },
  {
   "paper": "1905.07791",
   "qid": "06b5272774ec43ee5facfa7111033386f06cf448",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " An instance in the context of biomedical information extraction (BIoME) can refer to either a sentence or an IE (Inform",
     "achieved_ratio": 0.1139
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " An instance in this context can be either a sentence or an IE (Information Extraction) tuple, depending on the level of",
     "achieved_ratio": 0.2558
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " An instance is a sentence.\n\nQuestion: How are the sentences in the abstracts split for the difficulty prediction task?\n",
     "achieved_ratio": 0.488
    }
   }
  },
  {
   "paper": "1905.10851",
   "qid": "49eb52b3ec0647e165a5e41488088c80a20cc78f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " According to the attention mechanism, the most relevant aspects of the discussion for predicting an instructor's interv",
     "achieved_ratio": 0.1021
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " According to the attention mechanism, the relevant aspects of discussion for instructor intervention include the contex",
     "achieved_ratio": 0.2447
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " According to the attention mechanism, the aspects of discussion that are relevant to instructor intervention include sp",
     "achieved_ratio": 0.4878
    }
   }
  },
  {
   "paper": "1905.10851",
   "qid": "9bb7ae50bff91571a945c1af025ed2e67714a788",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The previous state-of-the-art models for predicting instructor interventions in MOOC forums were based on a hierarchica",
     "achieved_ratio": 0.1021
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The previous state-of-the-art models for predicting instructor interventions in MOOC forums were based on a hierarchica",
     "achieved_ratio": 0.2447
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The previous state-of-the-art for predicting instructor interventions in MOOC forums involved models that required the ",
     "achieved_ratio": 0.4878
    }
   }
  },
  {
   "paper": "1905.10851",
   "qid": "81dbe9a9ddaa5d02b02e01a306d898015a56ffb6",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The study proposes using an attention mechanism to capture the latent context that helps predict instructor interventio",
     "achieved_ratio": 0.1021
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The latent context used to predict instructor intervention is inferred from the posts in the MOOC forums.\n\nQuestion: Ho",
     "achieved_ratio": 0.2447
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The latent context used to predict instructor intervention is a series of linear contiguous posts through the thread up",
     "achieved_ratio": 0.4878
    }
   }
  },
  {
   "paper": "1905.11268",
   "qid": "0d9fcc715dee0ec85132b3f4a730d7687b6a06f4",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The \"sensitivity\" quantity denotes how much the model's output (specifically, the word recognition outputs) changes in ",
     "achieved_ratio": 0.0974
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The \"sensitivity\" quantity denotes the degree to which a model's predictions are affected by adversarial perturbations.",
     "achieved_ratio": 0.246
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The \"sensitivity\" quantity denotes how much the model's output changes in response to small perturbations in the input.",
     "achieved_ratio": 0.4934
    }
   }
  },
  {
   "paper": "1905.11268",
   "qid": "2c59528b6bc5b5dc28a7b69b33594b274908cca6",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " A semicharacter architecture is a model that treats the input as a sequence of semi-character units, which can be eithe",
     "achieved_ratio": 0.0974
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " A semicharacter architecture, such as the ScRNN (Scalable Recurrent Neural Network), processes misspelled characters an",
     "achieved_ratio": 0.246
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " A semicharacter architecture, as proposed in the paper, processes sentences with misspelled characters, predicting the ",
     "achieved_ratio": 0.4934
    }
   }
  },
  {
   "paper": "1905.12801",
   "qid": "c59078efa7249acfb9043717237c96ae762c0a8c",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The existing strategies compared include the CDA (Context-Dependent Augmentation) method and model-level constraints ap",
     "achieved_ratio": 0.0986
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The existing strategies compared include data augmentation and bias regularization (CDA).\n\nQuestion: What is the name o",
     "achieved_ratio": 0.258
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The existing strategies compared include CDA (Counterfactual Data Augmentation) and REG (Regularization).\n\nQuestion: Wh",
     "achieved_ratio": 0.502
    }
   }
  },
  {
   "paper": "1905.12801",
   "qid": "73bddaaf601a4f944a3182ca0f4de85a19cdc1d2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset used was the Daily Mail, which had a subsample of 5%, amounting to 8.25 million-dimensional word embeddings",
     "achieved_ratio": 0.0986
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The dataset used was the Daily Mail news articles, specifically a 219,506 article subsample with 8.25 million tokens.\n\n",
     "achieved_ratio": 0.258
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The dataset used was the Daily Mail news articles, which contained 219,506 articles and 8.25 million tokens.\n\nQuestion:",
     "achieved_ratio": 0.502
    }
   }
  },
  {
   "paper": "1905.12801",
   "qid": "d4e5e3f37679ff68914b55334e822ea18e60a6cf",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The study looks at gendered words and gender-neutral occupations to evaluate and reduce gender bias in language models.",
     "achieved_ratio": 0.0986
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The study focuses on gendered pairs of words, specifically looking at male-biased and female-biased words such as \"cong",
     "achieved_ratio": 0.258
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The study focuses on female and male words, specifically looking at 223 pairs of gendered words such as \"woman\" and \"ma",
     "achieved_ratio": 0.502
    }
   }
  },
  {
   "paper": "1905.12801",
   "qid": "90d946ccc3abf494890e147dd85bd489b8f3f0e8",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The evaluation gender-neutral occupations two bias gender-first bar seed sequence target occupation occupation bias sec",
     "achieved_ratio": 0.0986
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The bias evaluation metrics used include behavior debiasing treatment, co-occurrence bias, and gender-neutral occupatio",
     "achieved_ratio": 0.258
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The bias evaluation metrics used include:\n- Co-occurrence bias\n- Causal occupation bias\n- Text disparity\n\nSpecifically,",
     "achieved_ratio": 0.502
    }
   }
  },
  {
   "paper": "1906.00790",
   "qid": "b249b60a8c94d0e40d65f1ffdfcac527dab57516",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The SemEval dataset contains 1,",
     "achieved_ratio": 0.1075
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the hashtag and SemEval datasets",
     "achieved_ratio": 0.2478
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the datasets used in the study",
     "achieved_ratio": 0.4899
    }
   }
  },
  {
   "paper": "1906.00790",
   "qid": "0f567251a6566f65170a1329eeeb5105932036b2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The current state-of-the-art method used for comparison was the Microsoft Word Breaker.\n\nQuestion: How many hashtags we",
     "achieved_ratio": 0.1075
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The current state-of-the-art method used for comparison was the original Word Breaker.\n\nQuestion: How does the multi-ta",
     "achieved_ratio": 0.2478
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The current state-of-the-art reimplementation of the Word Breaker algorithm was used for comparison.\n\nQuestion: How doe",
     "achieved_ratio": 0.4899
    }
   }
  },
  {
   "paper": "1906.00790",
   "qid": "60ce4868af45753c9e124e64e518c32376f12694",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset of 12,594 hashtags is sourced from Twitter.\n\nQuestion: What is the primary method used to improve the ranki",
     "achieved_ratio": 0.1075
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The dataset of 12,594 hashtags is sourced from Twitter.\n\nQuestion: What is the main goal of the multi-task learning app",
     "achieved_ratio": 0.2478
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The dataset of 12,594 hashtags is sourced from tweets from the same Stanford dataset used for the STAN1,108 dataset.\n\n",
     "achieved_ratio": 0.4899
    }
   }
  },
  {
   "paper": "1906.06849",
   "qid": "f85ca6135b101736f5c16c5b5d40895280016023",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baselines in this study are traditional neural machine translation (NMT) models and retrieval-based translation mod",
     "achieved_ratio": 0.0863
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baselines mentioned in the text are an independent NMT model and a standard NMT (Neural Machine Translation) baseli",
     "achieved_ratio": 0.2322
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baselines mentioned in the text are:\n\n1. A standard Neural Machine Translation (NMT) model.\n2. A Transformer model ",
     "achieved_ratio": 0.4816
    }
   }
  },
  {
   "paper": "1906.07662",
   "qid": "8d074aabf4f51c8455618c5bf7689d3f62c4da1d",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The limitations of existing Vietnamese word segmentation systems include:\n1. Inconsistencies in annotation guidelines a",
     "achieved_ratio": 0.1118
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The limitations of existing Vietnamese word segmentation systems include the need for large Vietnamese corpora and the ",
     "achieved_ratio": 0.2485
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The limitations of existing Vietnamese word segmentation systems include the need for large Vietnamese corpora to build",
     "achieved_ratio": 0.4756
    }
   }
  },
  {
   "paper": "1906.07662",
   "qid": "fe2666ace293b4bfac3182db6d0c6f03ea799277",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Word segmentation in Vietnamese poses several challenges due to its complex nature and the unique characteristics of th",
     "achieved_ratio": 0.1118
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Word segmentation in Vietnamese poses several challenges due to its nature as an isolating language with no clear word ",
     "achieved_ratio": 0.2485
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Word segmentation in Vietnamese poses challenges due to the lack of clear boundaries between words, the presence of hom",
     "achieved_ratio": 0.4756
    }
   }
  },
  {
   "paper": "1906.07662",
   "qid": "d3ca5f1814860a88ff30761fec3d860d35e39167",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Various approaches have been applied to solve word segmentation in Vietnamese, including:\n\n1. Machine learning techniqu",
     "achieved_ratio": 0.1118
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Several approaches have been applied to solve word segmentation in Vietnamese, including lexicon-based methods (like ma",
     "achieved_ratio": 0.2485
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Several approaches have been applied to solve word segmentation in Vietnamese, including lexicon-based methods, machine",
     "achieved_ratio": 0.4756
    }
   }
  },
  {
   "paper": "1906.07701",
   "qid": "348886b4762db063711ef8b7a10952375fbdcb57",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " No, the study reports results on both",
     "achieved_ratio": 0.0998
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " No, the experiments and results are reported",
     "achieved_ratio": 0.2414
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " No, the experiments are conducted on the",
     "achieved_ratio": 0.4954
    }
   }
  },
  {
   "paper": "1906.07701",
   "qid": "1ed49a8c07ef0ac15cfa6b7decbde6604decbd5b",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " This approach achieves state-of-the-art results on the Multi30K dataset.\n\nTo elaborate further based on the information",
     "achieved_ratio": 0.0998
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " This approach achieves state-of-the-art results on the English-German dataset.\n\nQuestion: How does the deliberation mod",
     "achieved_ratio": 0.2414
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " This approach achieves state-of-the-art results on the Multi30K dataset.\n\nQuestion: How does the paper describe the pro",
     "achieved_ratio": 0.4954
    }
   }
  },
  {
   "paper": "1906.08593",
   "qid": "6236762b5631d9e395f81e1ebccc4bf3ab9b24ac",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific details on",
     "achieved_ratio": 0.1003
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly detail specific examples",
     "achieved_ratio": 0.2497
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the document provides two examples where",
     "achieved_ratio": 0.495
    }
   }
  },
  {
   "paper": "1906.08593",
   "qid": "31d695ba855d821d3e5cdb7bea638c7dbb7c87c7",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They use the BIDAF (Bidirectional Attention Flow) neural architecture as a base for their attention conflict mechanisms",
     "achieved_ratio": 0.1003
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They use the BIDAF (Bi-directional Attention Flow) model as a base for their attention conflict mechanisms.\n\nJustificat",
     "achieved_ratio": 0.2497
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They use a two-headed attention mechanism as the base for their attention conflict mechanisms.\n\nQuestion: How do the au",
     "achieved_ratio": 0.495
    }
   }
  },
  {
   "paper": "1906.10225",
   "qid": "01f4a0a19467947a8f3bdd7ec9fac75b5222d710",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation metrics used in the experiments were not explicitly stated in the provided text. However, given the cont",
     "achieved_ratio": 0.0921
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation metrics used in the experiments include unlabeled scores, constituent label recall, and perplexity estim",
     "achieved_ratio": 0.241
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The evaluation metrics used in the experiments include unlabeled attachment scores for models, and comparisons against ",
     "achieved_ratio": 0.4897
    }
   }
  },
  {
   "paper": "1907.01468",
   "qid": "d6ea7a30b0b61ae126b00b59d2a14fff2ef887bf",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They use a variety of approaches towards text analysis, including computational analysis, guided by research questions,",
     "achieved_ratio": 0.0878
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They use a variety of approaches towards text analysis, including computational methods, close reading, and qualitative",
     "achieved_ratio": 0.2272
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They use a variety of approaches towards text analysis, including manual coding, supervised and unsupervised machine le",
     "achieved_ratio": 0.4649
    }
   }
  },
  {
   "paper": "1907.01468",
   "qid": "b970f48d30775d3468952795bc72976baab3438e",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly list issues that are not at the forefront of computational text analysis. However, it ",
     "achieved_ratio": 0.0878
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They tackle issues such as the ethical implications of using gender as a binary variable in NLP computational models, w",
     "achieved_ratio": 0.2272
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They tackle issues such as the conceptual validity of operationalizations, the challenge of incorporating cultural know",
     "achieved_ratio": 0.4649
    }
   }
  },
  {
   "paper": "1907.03060",
   "qid": "761de1610e934189850e8fda707dc5239dd58092",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline was a monolingual RNMT Transformer model.\n\nQuestion: how many sentences were used to train the monolingual",
     "achieved_ratio": 0.097
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was the performance of the models trained only on in-domain parallel data, without any additional out-of-d",
     "achieved_ratio": 0.2497
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline was the performance of the best model without any fine-tuning, which served as a reference point to measur",
     "achieved_ratio": 0.5016
    }
   }
  },
  {
   "paper": "1907.03187",
   "qid": "a5505e25ee9ae84090e1442034ddbb3cedabcf04",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The results for the classification and regression tasks are not explicitly detailed in the provided information. Howeve",
     "achieved_ratio": 0.1218
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The system achieved an F1 score of 0.8254 on the 5-fold cross-validation with the best seed, which was slightly better ",
     "achieved_ratio": 0.2736
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The system achieved the following results:\n\nFor the classification task:\n- It placed 3rd overall in the competition.\n- ",
     "achieved_ratio": 0.52
    }
   }
  },
  {
   "paper": "1907.04433",
   "qid": "5f2bade0881c719ab026bc2e2962e2ada96cdb25",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " While the specific details of experimental activities with",
     "achieved_ratio": 0.0971
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " While the provided text does not explicitly mention",
     "achieved_ratio": 0.2329
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " While the provided text does not explicitly mention",
     "achieved_ratio": 0.4714
    }
   }
  },
  {
   "paper": "1907.06292",
   "qid": "53dfcd5d7d2a81855ec1728f0d8e6e24c5638f1e",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " They use BLEU-1, Meteor, and Rouge-L scores for evaluation.\n\nQuestion: How many workers participated in the collection ",
     "achieved_ratio": 0.1005
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " They use standard metrics for QA systems such as BLEU-1, Meteor, and Rouge-L to compute scores. They also evaluate the ",
     "achieved_ratio": 0.2561
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They use standard metrics for natural language generation to evaluate QA systems, such as BLEU-1, Meteor, and Rouge-L. ",
     "achieved_ratio": 0.4994
    }
   }
  },
  {
   "paper": "1907.06292",
   "qid": "869feb7f47606105005efdb6bea1c549824baea0",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The dataset contains 10,898 articles, 17,794 tweets, and 13,757 question-answer pairs",
     "achieved_ratio": 0.1005
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The dataset contains 17,794 tweets, 10,898 articles, and 13,757 question-answer pairs",
     "achieved_ratio": 0.2561
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The dataset includes 10,898 articles, 17,794 tweets, and 13,757 crowdsourced question",
     "achieved_ratio": 0.4994
    }
   }
  },
  {
   "paper": "1907.06292",
   "qid": "c497e8701060583d91bb64b9f9202d40047effc4",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They filter out short tweets and those containing URLs, as these are more likely to be used by journalists rather than ",
     "achieved_ratio": 0.1005
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Journalists are gathered to ask human annotators to write question-answer pairs based on the tweets, which helps in det",
     "achieved_ratio": 0.2561
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They determine if tweets have been used by journalists by extracting tweet blocks from news articles obtained from majo",
     "achieved_ratio": 0.4994
    }
   }
  },
  {
   "paper": "1907.09369",
   "qid": "de3b1145cb4111ea2d4e113f816b537d052d9814",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline used is 38.6.\n\nTo provide more context, the paper or study being referenced seems to be evaluating differe",
     "achieved_ratio": 0.0999
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline used is the BOW (Bag of Words) model combined with a maximum entropy classifier.\n\nQuestion: How does the p",
     "achieved_ratio": 0.2495
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline used is the Bag of Words (BOW) model with a maximum entropy classifier.\n\nQuestion: How does the proposed m",
     "achieved_ratio": 0.4915
    }
   }
  },
  {
   "paper": "1907.09369",
   "qid": "132f752169adf6dc5ade3e4ca773c11044985da4",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The experiments use the CrowdFlower 5M tweets dataset with hashtags, and a 2.5M tweets dataset with quotations extracte",
     "achieved_ratio": 0.0999
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " In the experiments, a tweet dataset from CrowdFlower is used, which consists of 5 million tweets with 131 emotional has",
     "achieved_ratio": 0.2495
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Experiments use a tweet dataset collected by Wang et al., which includes over 2 million tweets labeled with emotional h",
     "achieved_ratio": 0.4915
    }
   }
  },
  {
   "paper": "1907.09369",
   "qid": "1d9aeeaa6efa1367c22be0718f5a5635a73844bd",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The GRU (Gated Recurrent Unit) model captures the sequential and temporal dependencies within the text data, which is c",
     "achieved_ratio": 0.0999
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The GRU (Gated Recurrent Unit) model captures the sequential and temporal dependencies within the text data, which is a",
     "achieved_ratio": 0.2495
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The GRU (Gated Recurrent Unit) model captures the sequential nature and context of the text, which traditional machine ",
     "achieved_ratio": 0.4915
    }
   }
  },
  {
   "paper": "1908.01294",
   "qid": "f697d00a82750b14376fe20a5a2b249e98bebe9b",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " They use a Bi-LSTM-CRF (Bi-directional Long Short-Term Memory with Conditional Random Fields) model for sentence segmen",
     "achieved_ratio": 0.1087
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " They use a Bi-LSTM-CRF model for the sentence segmentation task.\n\nQuestion: How does the proposed model perform on the ",
     "achieved_ratio": 0.2502
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They use a Bi-LSTM-CRF (Bidirectional Long Short-Term Memory with Conditional Random Field) model for sentence segmenta",
     "achieved_ratio": 0.4959
    }
   }
  },
  {
   "paper": "1908.01294",
   "qid": "e0e379e546f1da9da874a2e90c79b41c60feb817",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They use unlabeled data in a semi-supervised manner to train auxiliary modules that help in improving the model's repre",
     "achieved_ratio": 0.1087
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They use a semi-supervised learning technique called Cross-View Training (CVT), which leverages both labeled and unlabe",
     "achieved_ratio": 0.2502
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They utilize unlabeled data to improve model representations through a semi-supervised learning technique called Cross-",
     "achieved_ratio": 0.4959
    }
   }
  },
  {
   "paper": "1908.04042",
   "qid": "4dc268e3d482e504ca80d2ab514e68fd9b1c3af1",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The number of tags looked at in the study is not explicitly stated in the provided text. However, it mentions that ther",
     "achieved_ratio": 0.0908
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " They look at 48,705 tags from 13 publishers' metadata, including ISBN, title, description text, and author BISAC",
     "achieved_ratio": 0.2325
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " On average, each e-book has 30 keyword assignments.\n\nQuestion: What is the name of the semantic similarity measure prop",
     "achieved_ratio": 0.479
    }
   }
  },
  {
   "paper": "1908.04042",
   "qid": "249c805ee6f2ebe4dbc972126b3d82fb09fa3556",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Diversity is measured using a semantic similarity metric, where a higher diversity is indicated by a lower calculated s",
     "achieved_ratio": 0.0908
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Diversity is measured by evaluating the average dissimilarity between pairs of tags using a distance function, and this",
     "achieved_ratio": 0.2325
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Diversity in the context of this paper is measured as the average dissimilarity of all pairs of tags in a list of recom",
     "achieved_ratio": 0.479
    }
   }
  },
  {
   "paper": "1908.04042",
   "qid": "b4f881331b975e6e4cab1868267211ed729d782d",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The size of the vocabulary is not explicitly stated in the provided context.\n\nQuestion: How many books were used in the",
     "achieved_ratio": 0.0908
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The vocabulary size is not explicitly stated in the provided context. However, it mentions that the dataset includes 48",
     "achieved_ratio": 0.2325
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The vocabulary size is not explicitly stated in the paper, but it can be inferred that the vocabulary includes the 33,6",
     "achieved_ratio": 0.479
    }
   }
  },
  {
   "paper": "1908.04042",
   "qid": "79413ff5d98957c31866f22179283902650b5bb6",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The study used a dataset of 2,896 e-books, which included 33,663 keywords extracted from the content, opinions,",
     "achieved_ratio": 0.0908
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The dataset used included 48,705 e-books from 13 publishers, with metadata including ISBN, title, description text, and",
     "achieved_ratio": 0.2325
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The dataset used contained two sources of data: editor tags from 48,705 e-books from 13 publishers and Amazon search te",
     "achieved_ratio": 0.479
    }
   }
  },
  {
   "paper": "1908.05441",
   "qid": "a3bb9a936f61bafb509fa12ac0a61f91abcc5106",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation is conducted on the Roberts dataset with 2,936 health questions categorized into 13 categories, and the ",
     "achieved_ratio": 0.1162
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The evaluation is done using the TREC dataset, specifically TREC-50 and TREC-6, as well as the ARC dataset.\n\nQuestion: ",
     "achieved_ratio": 0.2631
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The evaluation involves several datasets:\n\n1. **ARC (Aristo Reasoning Challenge) Corpus**: \n   - Contains 7,787 science",
     "achieved_ratio": 0.5004
    }
   }
  },
  {
   "paper": "1908.05441",
   "qid": "df6d327e176740da9edcc111a06374c54c8e809c",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Their model is compared to classification-specific solvers and generic solvers.\n\nQuestion: How many categories does the",
     "achieved_ratio": 0.1162
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Their model is compared to methods such as rule-based pattern matching, learning-based methods, and term frequency mode",
     "achieved_ratio": 0.2631
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Their model is compared to a baseline bag-of-words model, both tagged and untagged, as well as other existing methods s",
     "achieved_ratio": 0.5004
    }
   }
  },
  {
   "paper": "1908.05828",
   "qid": "567dc9bad8428ea9a2658c88203a0ed0f8da0dc3",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The best model in this research is the BiLSTM (Bi-directional Long Short-Term Memory) model, which achieved an accuracy",
     "achieved_ratio": 0.1069
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The best model in this research is the neural network model with a BiLSTM-CNN architecture that uses fastText pre-train",
     "achieved_ratio": 0.2564
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The best models obtain an F1 score of 86.89.\n\nQuestion: How does the proposed work differ from traditional methods in N",
     "achieved_ratio": 0.5093
    }
   }
  },
  {
   "paper": "1908.05828",
   "qid": "d51dc36fbf6518226b8e45d4c817e07e8f642003",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset contains 69,460 sentences.\n\nQuestion: What is the F1 score of the initial Hidden Markov Model (HMM) approac",
     "achieved_ratio": 0.1069
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The dataset contains 6,946 sentences.\n\nQuestion: What is the percentage of each class (LOC, ORG, MISC) in the dataset",
     "achieved_ratio": 0.2564
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The dataset contains 6946 sentences.\n\nQuestion: What is the percentage of the dataset allocated for the test set?\nAnswe",
     "achieved_ratio": 0.5093
    }
   }
  },
  {
   "paper": "1908.05828",
   "qid": "cb77d6a74065cb05318faf57e7ceca05e126a80d",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline F1 score is 86.89.\n\nQuestion: How much did the F1 score improve with the first approach?\nAnswer: The F",
     "achieved_ratio": 0.1069
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline in this research is the character-level best models, which have an F1 score of 86.89.\n\nQuestion: How does ",
     "achieved_ratio": 0.2564
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline in this context refers to the performance of traditional methods such as Hidden Markov Models (HMM), rule-",
     "achieved_ratio": 0.5093
    }
   }
  },
  {
   "paper": "1908.05828",
   "qid": "8a7615fc6ff1de287d36ab21bf2c6a3b2914f73d",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The research explores several machine learning models including Hidden Markov Models, Bi-directional Long Short-Term Me",
     "achieved_ratio": 0.1069
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The research explores several machine learning models including neural networks (BiLSTM-CNN), Hidden Markov Models, and",
     "achieved_ratio": 0.2564
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They explore several machine learning models including BiLSTM, CNN, CRF, and their combinations such as BiLSTM-CNN-CRF.",
     "achieved_ratio": 0.5093
    }
   }
  },
  {
   "paper": "1908.06264",
   "qid": "0af16b164db20d8569df4ce688d5a62c861ace0b",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly list the baselines used for comparison. However, it mentions that the proposed approac",
     "achieved_ratio": 0.1022
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baselines mentioned include traditional classification models such as Logistic Regression and Random Forest, as wel",
     "achieved_ratio": 0.2554
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The baselines used in the experiment included traditional embedding methods such as bag-of-words (BOW) and term frequen",
     "achieved_ratio": 0.4936
    }
   }
  },
  {
   "paper": "1908.06264",
   "qid": "78a4ec72d76f0a736a4a01369a42b092922203b6",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The document mentions several datasets used in the research:\n\n1. **Friends**: This is a dataset of Facebook dialogues t",
     "achieved_ratio": 0.1022
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The datasets used include the Friends dataset, EmotionPush, and EmotionLines.\n\nQuestion: How does the proposed method p",
     "achieved_ratio": 0.2554
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The research used two datasets: Friends and EmotionPush. Friends is a dialogue dataset from scripts of a TV sitcom and ",
     "achieved_ratio": 0.4936
    }
   }
  },
  {
   "paper": "1908.06264",
   "qid": "81588e0e207303c2867c896f3911a54a1ef7c874",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The datasets mentioned in the paper come from several sources:\n\n1. Friends: This is a TV show that provides the dataset",
     "achieved_ratio": 0.1022
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The datasets used in this research come from Friends (TV series), EmotionPush, and Twitter. Specifically, Friends provi",
     "achieved_ratio": 0.2554
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The datasets used in this research come from two main sources:\n1. Friends: This dataset is derived from the scripts of ",
     "achieved_ratio": 0.4936
    }
   }
  },
  {
   "paper": "1908.06264",
   "qid": "dd09db5eb321083dba16c2550676e60682f9a0cd",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset has eight emotion labels: Joy, Sadness, Anger, and Neutral.\n\nQuestion: How many utterances are in the Emoti",
     "achieved_ratio": 0.1022
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The dataset has eight emotion labels: Joy, Sadness, Anger, and Neutral, with Neutral having three votes, and the other ",
     "achieved_ratio": 0.2554
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The dataset has four emotion labels for evaluation purposes: anger, joy, neutral, and sadness.\n\nQuestion: How many dial",
     "achieved_ratio": 0.4936
    }
   }
  },
  {
   "paper": "1908.06267",
   "qid": "545e92833b0ad4ba32eac5997edecf97a366a244",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document suggests that the master node and the way it aggregates information from other nodes have a significant im",
     "achieved_ratio": 0.0866
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document node, which is connected to a master node, has the greatest impact on performance according to the documen",
     "achieved_ratio": 0.2367
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The impact of different components on performance was explored through ablation studies, but the specific component ide",
     "achieved_ratio": 0.4935
    }
   }
  },
  {
   "paper": "1908.06267",
   "qid": "9193006f359c53eb937deff1248ee3317978e576",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The following 10 datasets are used:\n- BBCSport\n- Polarity\n- Rotten\n- Subjectivity\n- MPQA\n- TREC",
     "achieved_ratio": 0.0866
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The following datasets are used:\n- Reuters 1987\n- BBC Sport\n- Polarity\n- Rotten Tomatoes (Subjectivity, Internet",
     "achieved_ratio": 0.2367
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The following datasets are used:\n- Reuters\n- BBC Sport\n- Polarity\n- Subjectivity\n- Rotten Tomatoes\n- MPQA\n-",
     "achieved_ratio": 0.4935
    }
   }
  },
  {
   "paper": "1908.06941",
   "qid": "6b9b9e5d154cb963f6d921093539490daa5ebbae",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention any novel PMI variants being introduced. It discusses the use of the PPMI (Pos",
     "achieved_ratio": 0.0865
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The paper introduces two novel PMI variants: the Positive PMI (PPMI) and the Negative PMI (NPMI). Additionally, it disc",
     "achieved_ratio": 0.2406
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The paper introduces two novel PMI variants: PPMI and CPMI_z.\n\nQuestion: How does the paper justify the use of the PPMI",
     "achieved_ratio": 0.5044
    }
   }
  },
  {
   "paper": "1908.06941",
   "qid": "bc4dca3e1e83f3b4bbb53a31557fc5d8971603b2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Semantic and syntactic tasks used as probes include the RW analogy tasks and the CAPES CNPq analogy tasks.\n\nPlease clar",
     "achieved_ratio": 0.0865
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The semantic and syntactic tasks used as probes include analogies, textual similarity, and part-of-speech tagging.\n\nQue",
     "achieved_ratio": 0.2406
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The semantic tasks used as probes include word-level semantics with the SimLex-999 dataset and Google Semantic Analogie",
     "achieved_ratio": 0.5044
    }
   }
  },
  {
   "paper": "1908.06941",
   "qid": "6844683935d0d8f588fa06530f5068bf3e1ed0c0",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Statistics from finite corpora can be unreliable because they may not accurately represent the true probabilities or fr",
     "achieved_ratio": 0.0865
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Statistics from finite corpora are unreliable because they can lead to unstable and potentially misleading estimates du",
     "achieved_ratio": 0.2406
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Statistics from finite corpora can be unreliable because they may not accurately represent the true probabilities of wo",
     "achieved_ratio": 0.5044
    }
   }
  },
  {
   "paper": "1908.07195",
   "qid": "43eecc576348411b0634611c81589f618cd4fddf",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The GAN models used as baselines for comparison include MLE (Maximum Likelihood Estimation), Seq2Seq, LeakGAN-entropy, ",
     "achieved_ratio": 0.0898
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The GAN models used as baselines for comparison include SeqGAN, LeakGAN, and MaliGAN.\n\nQuestion: How does the RAML fram",
     "achieved_ratio": 0.2342
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The GAN models used as baselines for comparison include SeqGAN, LeakGAN, MaliGAN, IRL (Inverse Reinforcement Learning),",
     "achieved_ratio": 0.4793
    }
   }
  },
  {
   "paper": "1908.07245",
   "qid": "7ab9c0b4ceca1c142ff068f85015a249b14282d0",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Yes, the approach incorporates WordNet by using its glosses (definitions) as part of the input to the model. Specifical",
     "achieved_ratio": 0.0987
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Yes, they utilize WordNet in their approach. Specifically, they construct context-gloss pairs by extracting glosses fro",
     "achieved_ratio": 0.2528
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Yes, they incorporate WordNet into the model by using it to extract glosses for the target words and to obtain the sens",
     "achieved_ratio": 0.489
    }
   }
  },
  {
   "paper": "1908.07245",
   "qid": "00050f7365e317dc0487e282a4c33804b58b1fb3",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The SemCor3.0 dataset is",
     "achieved_ratio": 0.0987
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " SemCor3.0 is a dataset",
     "achieved_ratio": 0.2528
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " While SemCor3.0 is a",
     "achieved_ratio": 0.489
    }
   }
  },
  {
   "paper": "1908.07245",
   "qid": "10fb7dc031075946153baf0a0599e126de29e3a4",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The neural network architecture, specifically the BERT models used in this research, can accommodate an unknown amount ",
     "achieved_ratio": 0.0987
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The neural network architecture accommodates an unknown amount of senses per word by constructing context-gloss pairs f",
     "achieved_ratio": 0.2528
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The neural network architecture handles an unknown number of senses per word by considering each target word's possible",
     "achieved_ratio": 0.489
    }
   }
  },
  {
   "paper": "1908.08345",
   "qid": "97d1ac71eed13d4f51f29aac0e1a554007907df8",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The novel aspect of their document-level encoder is that it is fine-tuned for summarization tasks, which allows it to c",
     "achieved_ratio": 0.1012
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document-level encoder in the proposed model uses Bert representations, which are pretrained on a large corpus of t",
     "achieved_ratio": 0.2541
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The novel aspect of their document-level encoder is that it is based on BERT and obtains representations for sentences,",
     "achieved_ratio": 0.51
    }
   }
  },
  {
   "paper": "1908.08345",
   "qid": "53014cfb506f6fffb22577bf580ae6f4d5317ce5",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The datasets used for evaluation include the CNN/DailyMail dataset and the XSum dataset. Specifically, the CNN/DailyMai",
     "achieved_ratio": 0.1012
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The datasets used for evaluation include CNN/DailyMail, New York Times (NYT), and XSum.\n\nQuestion: How many articles an",
     "achieved_ratio": 0.2541
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The evaluation was conducted on three single-document news summarization datasets: CNN/DailyMail, New York Times Annota",
     "achieved_ratio": 0.51
    }
   }
  },
  {
   "paper": "1908.08717",
   "qid": "c22394a3fb0dbf2fc7d3a70ad6435803f5a16ebd",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They used a word error rate (WER) to evaluate the performance for both male and female speakers.\n\nQuestion: How does th",
     "achieved_ratio": 0.1154
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They evaluated performance using Word Error Rate (WER) for both male and female speakers.\n\nQuestion: How does the docum",
     "achieved_ratio": 0.2713
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They evaluated performance for male and female speakers using the Word Error Rate (WER) metric, which is calculated as ",
     "achieved_ratio": 0.5143
    }
   }
  },
  {
   "paper": "1908.08717",
   "qid": "f85f2a532e7e700d9f8f9c09cd08d4e47b87bdd3",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The goal of investigating NLP gender bias specifically in the news broadcast domain and Anchor role is to understand an",
     "achieved_ratio": 0.1154
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The goal of investigating NLP gender bias specifically in the news broadcast domain and Anchor role is to understand ho",
     "achieved_ratio": 0.2713
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The goal of investigating NLP gender bias specifically in the news broadcast domain and Anchor role is to understand ho",
     "achieved_ratio": 0.5143
    }
   }
  },
  {
   "paper": "1908.08717",
   "qid": "a253749e3b4c4f340778235f640ce694642a4555",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The paper analyzes French broadcast corpora.\n\nQuestion: What is the gender disparity in terms of the number of hours of",
     "achieved_ratio": 0.1154
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The paper analyzes gender representation in four corpora of French broadcast recordings: ESTER1, ESTER2, ETAPE, and REP",
     "achieved_ratio": 0.2713
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The paper analyzes four major corpora of French broadcast speech used as primary material for training automatic speech",
     "achieved_ratio": 0.5143
    }
   }
  },
  {
   "paper": "1908.08717",
   "qid": "1142784dc4e0e4c0b4eca1feaf1c10dc46dd5891",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The authors define three categories for speaker role: Anchor, Punctual, and Punctual-value.\n\nQuestion: What is the perc",
     "achieved_ratio": 0.1154
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Authors define three categories for speaker role: Anchors, Punctual speakers, and \"everyday\" speakers.\n\nQuestion: What ",
     "achieved_ratio": 0.2713
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The authors define two categories for speaker role: Anchor and Punctual speakers.\n\nQuestion: What is the WER difference",
     "achieved_ratio": 0.5143
    }
   }
  },
  {
   "paper": "1908.09246",
   "qid": "0602a974a879e6eae223cdf048410b5a0111665e",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " This approach outperforms the following baseline approaches in terms of F-measure:\n\n- K-means\n- Latent Event Model (LEM",
     "achieved_ratio": 0.0982
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The Adversarial-neural Event Model (AEM) outperforms the following baseline approaches in event extraction:\n\n1. K-means",
     "achieved_ratio": 0.2434
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The Adversarial-neural Event Model (AEM) outperforms the following baseline approaches:\n\n1. K-means data clustering alg",
     "achieved_ratio": 0.4856
    }
   }
  },
  {
   "paper": "1908.09246",
   "qid": "56b034c303983b2e276ed6518d6b080f7b8abe6a",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The datasets used are FSD (2,499 tweets with 2,453 events), Twitter 2010 (1,0",
     "achieved_ratio": 0.0982
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The AEM model is tested on three datasets: FSD dataset, final dataset, and Google dataset.\n\nQuestion: How many tweets a",
     "achieved_ratio": 0.2434
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The datasets used include the FSD dataset, a Twitter dataset, and a Google dataset.\n\nQuestion: How many tweets were the",
     "achieved_ratio": 0.4856
    }
   }
  },
  {
   "paper": "1908.09246",
   "qid": "15e481e668114e4afe0c78eefb716ffe1646b494",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The alternative to Gibbs sampling used in this work is a Generative Adversarial Network (GAN).\n\nQuestion: Which dataset",
     "achieved_ratio": 0.0982
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The alternative to Gibbs sampling used in this model is not explicitly stated in the provided text. However, it is ment",
     "achieved_ratio": 0.2434
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The alternative to Gibbs sampling used is the use of a generator network that learns a projection function between the ",
     "achieved_ratio": 0.4856
    }
   }
  },
  {
   "paper": "1908.09246",
   "qid": "3d7a982c718ea6bc7e770d8c5da564fbb9d11951",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The Adversarial-neural Event Model (AEM) overcomes the assumption that all words in a document are generated from a sin",
     "achieved_ratio": 0.0982
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The model overcomes the assumption that all words in a document are generated from a single event by using a generator ",
     "achieved_ratio": 0.2434
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " This model overcomes the assumption that all words in a document are generated from a single event by using a generator",
     "achieved_ratio": 0.4856
    }
   }
  },
  {
   "paper": "1908.10084",
   "qid": "4944cd597b836b62616a4e37c045ce48de8c82ca",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The following transfer learning tasks are evaluated:\n\n1. Similarity Comparison\n2. Clustering\n3. Retrieval\n\nThese tasks ",
     "achieved_ratio": 0.1078
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The transfer learning tasks evaluated include the SentEval benchmark consisting of seven tasks, TREC question answering",
     "achieved_ratio": 0.2577
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The transfer learning tasks evaluated include MR (Sentiment prediction of movie reviews), Sentiment prediction of custo",
     "achieved_ratio": 0.5044
    }
   }
  },
  {
   "paper": "1908.10084",
   "qid": "a29c071065d26e5ee3c3bcd877e7f215c59d1d33",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " For the STS (Semantic Textual Similarity) tasks, the metrics used are Pearson correlation and Spearman's correlation. S",
     "achieved_ratio": 0.1078
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " For the STS (Semantic Textual Similarity) tasks, the metrics used are Pearson correlation and Spearman's rank correlati",
     "achieved_ratio": 0.2577
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The metrics used for the STS tasks are Pearson correlation and Spearman's rank correlation.\n\nQuestion: How does SBERT p",
     "achieved_ratio": 0.5044
    }
   }
  },
  {
   "paper": "1908.10084",
   "qid": "7f207549c75f5c4388efc15ed28822672b845663",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Its training time is 65 hours.\n\nWhat is the basis for this answer?\nThe answer is derived from the information provided ",
     "achieved_ratio": 0.1078
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Its training takes 65 hours.\n\nPlease present the key information from the provided document in a structured format, suc",
     "achieved_ratio": 0.2577
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Its training takes less than 20 minutes.\n\nQuestion: What is the default pooling strategy?\nAnswer: The default pooling s",
     "achieved_ratio": 0.5044
    }
   }
  },
  {
   "paper": "1908.10084",
   "qid": "2e89ebd2e4008c67bb2413699589ee55f59c4f36",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The siamese networks are trained using a contrastive loss function, which aims to push similar sentence pairs closer to",
     "achieved_ratio": 0.1078
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The siamese networks are trained using a triplet objective, where the network is trained to minimize the distance betwe",
     "achieved_ratio": 0.2577
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The siamese networks are trained using a triplet objective function where an anchor sentence, a positive sentence (very",
     "achieved_ratio": 0.5044
    }
   }
  },
  {
   "paper": "1908.11047",
   "qid": "f2155dc4aeab86bf31a838c8ff388c85440fce6e",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention the sentiment",
     "achieved_ratio": 0.0943
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention an improvement",
     "achieved_ratio": 0.2512
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The method does not provide a significant improvement",
     "achieved_ratio": 0.4988
    }
   }
  },
  {
   "paper": "1908.11047",
   "qid": "ed6a15f0f7fa4594e51d5bde21cc0c6c1bedbfdc",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide a specific number of probe tasks for which the shallow-syntax-aware contextual embedding ",
     "achieved_ratio": 0.0943
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The shallow-syntax-aware contextual embedding (mSynC) performed better than ELMo's embedding on 7 out of the 10 probe t",
     "achieved_ratio": 0.2512
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " According to the results presented in the document, ELMo-transformer and mSynC (shallow-syntax-aware contextual embeddi",
     "achieved_ratio": 0.4988
    }
   }
  },
  {
   "paper": "1908.11047",
   "qid": "4d706ce5bde82caf40241f5b78338ea5ee5eb01e",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The black-box probes used are transformers and mSynC.\n\nWhat is the next sentence after \"Shallow syntax cheap NLP pretra",
     "achieved_ratio": 0.0943
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The black-box probes used include CCG supertagging, part-of-speech tagging, entity recognition, base-phrase chunking, g",
     "achieved_ratio": 0.2512
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The black-box probes used are from BIBREF1, which examines the contextual embeddings from the enhanced architecture wit",
     "achieved_ratio": 0.4988
    }
   }
  },
  {
   "paper": "1908.11047",
   "qid": "86bf75245358f17e35fc133e46a92439ac86d472",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The improvements for the two approaches relative to ELMo-only baselines are as follows:\n\n1. For the first approach (mSy",
     "achieved_ratio": 0.0943
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " For the Context Word Representations (cwr) approach, there were modest gains on three out of four tasks compared to ELM",
     "achieved_ratio": 0.2512
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The two approaches that enhance the ELMo architecture both show improvements relative to ELMo-only baselines, but the g",
     "achieved_ratio": 0.4988
    }
   }
  },
  {
   "paper": "1909.00015",
   "qid": "5c5aeee83ea3b34f5936404f5855ccb9869356c1",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation is conducted on four tasks.\n\nWhat is the main difference between the 1.5-entmax model and the softmax mo",
     "achieved_ratio": 0.0902
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The tasks used for evaluation include standard Transformer softmax transform, multi-head model variants with 1.5-entmax",
     "achieved_ratio": 0.2549
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The models are evaluated on four machine translation tasks.\n\nQuestion: How does the document describe the initializatio",
     "achieved_ratio": 0.5094
    }
   }
  },
  {
   "paper": "1909.00015",
   "qid": "5913930ce597513299e4b630df5e5153f3618038",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Their model improves interpretability by introducing sparsity in the attention mechanisms, which leads to more context-",
     "achieved_ratio": 0.0902
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Their model improves interpretability by allowing the Transformer to learn sparsity preferences through the use of $\\al",
     "achieved_ratio": 0.2549
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Their model improves interpretability by allowing the attention heads to learn different sparsity behaviors, which can ",
     "achieved_ratio": 0.5094
    }
   }
  },
  {
   "paper": "1909.00105",
   "qid": "5b551ba47d582f2e6467b1b91a8d4d6a30c343ec",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation strategies include BLEU-1 score, UMA MRR (Unordered Matching Accuracy and Ranking), and automatic cohere",
     "achieved_ratio": 0.1057
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation strategies include both quantitative measures and coherence at the recipe level. For generation quality,",
     "achieved_ratio": 0.2454
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The evaluation metrics used include BPE perplexity, BLEU-1/4, ROUGE-L, and a qualitative analysis based on user matchin",
     "achieved_ratio": 0.493
    }
   }
  },
  {
   "paper": "1909.00105",
   "qid": "9bfebf8e5bc0bacf0af96a9a951eb7b96b359faa",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " On the new dataset, they achieved an average BLEU-1 score of 1.78 to 1.82 for the personalized models, which",
     "achieved_ratio": 0.1057
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " On the new dataset, which included 180K+ recipes and 700K+ user reviews, the experiments showed that the model was able",
     "achieved_ratio": 0.2454
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " On the new dataset, which included 180K+ recipes and 700K+ user reviews, the personalized models generated high-quality",
     "achieved_ratio": 0.493
    }
   }
  },
  {
   "paper": "1909.00105",
   "qid": "34dc0838632d643f33c8dbfe7bd4b656586582a2",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline models mentioned in the paper are the Encoder-Decoder model and the Prior Name model.\n\nQuestion: How does ",
     "achieved_ratio": 0.1057
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline models mentioned in the document include an Encoder-Decoder model and a name-based Nearest-Neighbor model ",
     "achieved_ratio": 0.2454
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline models include a first name-based Nearest-Neighbor model and an adapted Neural Checklist Model. Additional",
     "achieved_ratio": 0.493
    }
   }
  },
  {
   "paper": "1909.00105",
   "qid": "c77359fb9d3ef96965a9af0396b101f82a0a9de6",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The interactions were obtained from 1.4M user interactions with 270K recipes over a period of 18 years, starting from 2",
     "achieved_ratio": 0.1057
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The interactions were obtained from a dataset of 1.4M user-recipe interactions spanning 18 years, collected from Food.c",
     "achieved_ratio": 0.2454
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The interactions were obtained from a dataset of 1.4M user-recipe interactions from Food.com spanning 18 years (January",
     "achieved_ratio": 0.493
    }
   }
  },
  {
   "paper": "1909.00175",
   "qid": "f56d07f73b31a9c72ea737b40103d7004ef6a079",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation uses the 2,250-pun dataset and the 1,607-pun dataset.\n\nPlease refer to the numbered steps below",
     "achieved_ratio": 0.0952
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation uses 2,250 contexts, out of which 1,607 are heterographic puns and 1,780",
     "achieved_ratio": 0.2463
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The evaluation is conducted on two benchmark datasets: a homographic dataset with 2,250 contexts, out of which 1,607 co",
     "achieved_ratio": 0.4913
    }
   }
  },
  {
   "paper": "1909.00175",
   "qid": "38e4aaeabf06a63a067b272f8950116733a7895c",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The tagging scheme employed for pun detection and location includes three tags before a pun sequence is tagged.\n\nQuesti",
     "achieved_ratio": 0.0952
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The paper proposes a new tagging scheme for sequence labeling that uses three tags: INLINEFORM0 (before a pun), INLINEF",
     "achieved_ratio": 0.2463
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The tagging scheme employed is designed to capture the structural constraint that each context contains a maximum of on",
     "achieved_ratio": 0.4913
    }
   }
  },
  {
   "paper": "1909.00326",
   "qid": "aef607d2ac46024be17b1ddd0ed3f13378c563a6",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " To measure which words are under-translated by NMT models, the researchers use a method called word importance gradient",
     "achieved_ratio": 0.093
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " To measure which words are under-translated by NMT models, the authors use a method called word importance, which invol",
     "achieved_ratio": 0.2342
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " To detect under-translated words by NMT models, the authors use the estimated word importance calculated via the gradie",
     "achieved_ratio": 0.4796
    }
   }
  },
  {
   "paper": "1909.00326",
   "qid": "93beae291b455e5d3ecea6ac73b83632a3ae7ec7",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Their models use a method called integrated gradients to determine the importance of each output word. This method calc",
     "achieved_ratio": 0.093
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Their models calculate the importance of output words by employing a method called integrated gradients, which estimate",
     "achieved_ratio": 0.2342
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Their models calculate the importance of each input word to the output words through a process that involves using inte",
     "achieved_ratio": 0.4796
    }
   }
  },
  {
   "paper": "1909.00326",
   "qid": "6c91d44d5334a4ac80100eead4e105d34e99a284",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They test their word importance approach on NMT (Neural Machine Translation) architectures, specifically using Seq2Seq ",
     "achieved_ratio": 0.093
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They test their word importance approach on Transformer models and RNN-Search models.\n\nQuestion: What is the name of th",
     "achieved_ratio": 0.2342
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They test their word importance approach on the Transformer model and the conventional RNN-Search model.\n\nQuestion: Wha",
     "achieved_ratio": 0.4796
    }
   }
  },
  {
   "paper": "1909.00512",
   "qid": "891c2001d6baaaf0da4e65b647402acac621a7d2",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The static embedding for each word is calculated by factorizing a context matrix into a matrix of word vectors and a ma",
     "achieved_ratio": 0.1128
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They calculate a static embedding for each word by using the first principal component of the contextualized representa",
     "achieved_ratio": 0.2588
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They create a static embedding for each word by using the first principal component (PC) of the layer's word representa",
     "achieved_ratio": 0.501
    }
   }
  },
  {
   "paper": "1909.01296",
   "qid": "ad08b215dca538930ef1f50b4e49cd25527028ad",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention a comparison",
     "achieved_ratio": 0.092
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention evaluating Poly",
     "achieved_ratio": 0.2426
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention evaluating Poly",
     "achieved_ratio": 0.4999
    }
   }
  },
  {
   "paper": "1909.01296",
   "qid": "6263b2cba18207474786b303852d2f0d7068d4b6",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The PolyResponse engine is used for the restaurant search and booking system in 8 languages: English, German, Spanish, ",
     "achieved_ratio": 0.092
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The PolyResponse engine is used for the restaurant search and booking system in 8 languages across 8 cities.\n\nQuestion:",
     "achieved_ratio": 0.2426
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The PolyResponse restaurant search and booking system is available in 8 languages: English (Edinburgh), German (Berlin)",
     "achieved_ratio": 0.4999
    }
   }
  },
  {
   "paper": "1909.01362",
   "qid": "88e5d37617e14d6976cc602a168332fc23644f19",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The model is applied to the Gone Awry dataset and the Cornell Analysis Toolkit dataset.\n\nQuestion: How many conversatio",
     "achieved_ratio": 0.09
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The model is applied to the Conversations Gone Awry dataset and the Cornell Conversational Analysis Toolkit (Cornell CA",
     "achieved_ratio": 0.2318
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The model is applied to two datasets: the \"Conversations Gone Awry\" dataset and the Reddit ChangeMyView dataset.\n\nQuest",
     "achieved_ratio": 0.4831
    }
   }
  },
  {
   "paper": "1909.01383",
   "qid": "126ff22bfcc14a2f7e1a06a91ba7b646003e9cf0",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline used in the study was the standard Transformer model, which served as a reference point for comparing the ",
     "achieved_ratio": 0.0959
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline in the study was the CADec (Context-Aware Decoding) model, which is a context-aware machine translation mo",
     "achieved_ratio": 0.2516
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline was a context-agnostic MT system, which produced initial sentence-level translations that were then correc",
     "achieved_ratio": 0.4957
    }
   }
  },
  {
   "paper": "1909.02027",
   "qid": "2c7e94a65f5f532aa31d3e538dcab0468a43b264",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset was annotated by human annotators to define the 150 intent classes across 10 domains. The annotation proces",
     "achieved_ratio": 0.1209
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The dataset was annotated through a crowdsourcing approach where workers were given scoping scenarios and tasks with sp",
     "achieved_ratio": 0.2767
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The dataset was annotated through a crowdsourcing task where workers were prompted to provide questions and commands ba",
     "achieved_ratio": 0.5131
    }
   }
  },
  {
   "paper": "1909.02027",
   "qid": "27de1d499348e17fec324d0ef00361a490659988",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The dataset contains 23,700 queries.\n\nQuestion: How many intent classes does the dataset cover?\nAnswer: The dataset cov",
     "achieved_ratio": 0.1209
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The dataset contains 23,700 queries.\n\nQuestion: How many queries are in-scope and how many are out-of-scope?\nAnswer:",
     "achieved_ratio": 0.2767
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The dataset contains 23,700 queries.\n\nQuestion: How many intents are covered in the dataset, and how are they grouped?\n",
     "achieved_ratio": 0.5131
    }
   }
  },
  {
   "paper": "1909.02304",
   "qid": "5a22293b055f5775081d6acdc0450f7bd5f5de04",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art model for the task is ROTOWIRE, which achieves an improvement of 2.66 BLEU over the previous best ",
     "achieved_ratio": 0.0934
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art model for the task is the model by Nie et al., which achieves a BLEU score of 16.85.\n\nQuestion",
     "achieved_ratio": 0.2433
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art model for the task is the model described in this paper, which achieves improvements in BLEU, CO, ",
     "achieved_ratio": 0.5103
    }
   }
  },
  {
   "paper": "1909.02304",
   "qid": "03c967763e51ef2537793db7902e2c9c17e43e95",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The strong baseline mentioned in the text is the ROTOWIRE model.\n\nQuestion: How does the proposed model improve upon th",
     "achieved_ratio": 0.0934
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The strong baseline mentioned in the document is the Wiseman conditional copy model.\n\nQuestion: How does the proposed m",
     "achieved_ratio": 0.2433
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The strong baseline mentioned in the paper is the Conditional Copy (CC) model, which is described as the best model amo",
     "achieved_ratio": 0.5103
    }
   }
  },
  {
   "paper": "1909.03135",
   "qid": "5aa12b4063d6182a71870c98e4e1815ff3dc8a72",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The authors do not explicitly mention any downs",
     "achieved_ratio": 0.1059
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the authors mention that lemm",
     "achieved_ratio": 0.2632
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the authors mention a downside of",
     "achieved_ratio": 0.5006
    }
   }
  },
  {
   "paper": "1909.03135",
   "qid": "22815878083ebd2f9e08bc33a5e733063dac7a0f",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The authors do not provide any other specific examples of morphologically-rich languages besides English and Russian.\n\n",
     "achieved_ratio": 0.1059
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The authors mention Russian as an example of a morphologically-rich language, contrasting it with English which is desc",
     "achieved_ratio": 0.2632
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The authors specifically mention Russian as an example of a morphologically-rich language in their study.\n\nQuestion: Ho",
     "achieved_ratio": 0.5006
    }
   }
  },
  {
   "paper": "1909.03405",
   "qid": "bdc91d1283a82226aeeb7a2f79dbbc57d3e84a1a",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The performance improvement on NLI is not explicitly stated in the given text, but it mentions that there is a \"4% gain",
     "achieved_ratio": 0.1071
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The method improves performance on NLI by +3.5%.\n\nQuestion: What are the key differences between the traditional NSP an",
     "achieved_ratio": 0.262
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The performance improvement on NLI is not explicitly stated in the provided text.\n\nQuestion: What is the purpose of the",
     "achieved_ratio": 0.5126
    }
   }
  },
  {
   "paper": "1909.03405",
   "qid": "7b4fb6da74e6bd1baea556788a02969134cf0800",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " No, the paper does not mention training",
     "achieved_ratio": 0.1071
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " No, the method described does not mention",
     "achieved_ratio": 0.262
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " No, the document does not mention that",
     "achieved_ratio": 0.5126
    }
   }
  },
  {
   "paper": "1909.03405",
   "qid": "bc31a3d2f7c608df8c019a64d64cb0ccc5669210",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They test the BERT base model, which has 12 layers and 12 attention heads.\n\nQuestion: How many classes does the 3-class",
     "achieved_ratio": 0.1071
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " They test the BERTBase model.\n\nQuestion: How does the performance of the BERTBase model change when the input order is ",
     "achieved_ratio": 0.262
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They test the BERTBase model.\n\nQuestion: How does the document describe the impact of swapping the order of input sente",
     "achieved_ratio": 0.5126
    }
   }
  },
  {
   "paper": "1909.03582",
   "qid": "b0d66760829f111b8fad0bd81ca331ddd943ef41",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Future work includes investigating the ethical questions surrounding the use of sensationalism in headlines and explori",
     "achieved_ratio": 0.1083
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Future work plans include scorer dynamic balancing of RL and MLE to raise ethical questions about generating sensationa",
     "achieved_ratio": 0.2489
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Future work plans include improving the sensationalism scorer and exploring dynamic balancing methods between reinforce",
     "achieved_ratio": 0.4989
    }
   }
  },
  {
   "paper": "1909.03582",
   "qid": "ae7c93646aa5f3206cd759904965b4d484d12f83",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " This method improves upon the best performing state-of-the-art by 18.2%, as indicated by the Chi-square test with a p-v",
     "achieved_ratio": 0.1083
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " This method improves upon the best performing state-of-the-art by 18.2%, achieving a sensationalism score of 60.8% comp",
     "achieved_ratio": 0.2489
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The method, specifically the Pointer-Gen+ARL-SEN model, achieves a 60.8% improvement in sensationalism score over the P",
     "achieved_ratio": 0.4989
    }
   }
  },
  {
   "paper": "1909.03582",
   "qid": "d1ec42b2b5a3c956ff528543636e024bfde5e5ba",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The baselines used for evaluation include Pointer-Gen, Pointer-Gen+Pos, and Pointer-Gen+RL.\n\nQuestion: What is the impr",
     "achieved_ratio": 0.1083
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The baselines used for evaluation include Pointer-Gen, Pointer-Gen+ROUGE-SEN, and Pointer-Gen+ARL-SEN.\n\nQuestion:",
     "achieved_ratio": 0.2489
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The baselines used for evaluation include Pointer-Gen, Pointer-Gen+Pos, Pointer-Gen+Same-FT, Pointer-Gen+Pos-FT",
     "achieved_ratio": 0.4989
    }
   }
  },
  {
   "paper": "1909.03582",
   "qid": "1dac4bc5af239024566fcb0f43bb9ff1c248ecec",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " No, the dataset used for evaluation was",
     "achieved_ratio": 0.1083
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " No, the dataset used for evaluation was",
     "achieved_ratio": 0.2489
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " No, the evaluation was conducted using a",
     "achieved_ratio": 0.4989
    }
   }
  },
  {
   "paper": "1909.05359",
   "qid": "8b0abc1907c2bf3e0256f8cf85e0ba66a839bd92",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " No, the pipeline components described in the",
     "achieved_ratio": 0.1005
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " No, the pipeline components described in the",
     "achieved_ratio": 0.2518
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The provided text does not mention any pipeline",
     "achieved_ratio": 0.4945
    }
   }
  },
  {
   "paper": "1909.05359",
   "qid": "03ebb29c08375afc42a957c7b2dc1a42bed7b713",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The effectiveness of the pipeline approach is evaluated through a series of experiments and comparisons. Specifically, ",
     "achieved_ratio": 0.1005
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The effectiveness of the pipeline approach is not explicitly detailed in the provided text. However, it can be inferred",
     "achieved_ratio": 0.2518
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The effectiveness of the pipeline approach is not explicitly described in the provided text. However, it mentions that ",
     "achieved_ratio": 0.4945
    }
   }
  },
  {
   "paper": "1909.06162",
   "qid": "56b7319be68197727baa7d498fa38af0a8440fe4",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The most influential features on performance were the BERT (Bidirectional Encoder Representations from Transformers) fe",
     "achieved_ratio": 0.093
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The most influential extracted features on performance included linguistic layout, topical features, and the use of pre",
     "achieved_ratio": 0.234
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The most influential features on performance included linguistic features such as sentiment, readability, emotion, part",
     "achieved_ratio": 0.4843
    }
   }
  },
  {
   "paper": "1909.06200",
   "qid": "5c3e98e3cebaecd5d3e75ec2c9fc3dd267ac3c83",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The experiments conducted include the implementation of a dual reinforcement learning model called DualRL for irony gen",
     "achieved_ratio": 0.1008
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The experiments conducted include:\n\n1. Training an auto-encoder and back-translation model.\n2. Implementing reinforceme",
     "achieved_ratio": 0.2493
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The experiments conducted include:\n\n1. Automatic and human evaluation of the model's performance in transforming non-ir",
     "achieved_ratio": 0.4945
    }
   }
  },
  {
   "paper": "1909.06200",
   "qid": "3f0ae9b772eeddfbfd239b7e3196dc6dfa21365f",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The combination of rewards for reinforcement learning includes a polarity reward and a sentiment reward.\n\nDid the model",
     "achieved_ratio": 0.1008
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The combination of rewards for reinforcement learning includes an irony reward and a sentiment reward. The irony reward",
     "achieved_ratio": 0.2493
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The combination of rewards for reinforcement learning includes an irony reward and a sentiment reward.\n\nQuestion: How d",
     "achieved_ratio": 0.4945
    }
   }
  },
  {
   "paper": "1909.06200",
   "qid": "14b8ae5656e7d4ee02237288372d9e682b24fdb8",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The difficulties in modeling the ironic pattern include the complexity of various styles of irony, the need for a style",
     "achieved_ratio": 0.1008
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The difficulties in modelling the ironic pattern include the lack of a large-scale dataset, the complexity of the ironi",
     "achieved_ratio": 0.2493
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The difficulties in modelling the ironic pattern include the lack of large-scale irony datasets and the inherent comple",
     "achieved_ratio": 0.4945
    }
   }
  },
  {
   "paper": "1909.06200",
   "qid": "62f27fe08ddb67f16857fab2a8a721926ecbb6fb",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The irony accuracy, sentiment preservation, and content preservation were judged by 662,530 sentences.\n\nPlease note tha",
     "achieved_ratio": 0.1008
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The irony accuracy, sentiment preservation, and content preservation were judged by four annotators.\n\nQuestion: What is",
     "achieved_ratio": 0.2493
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The irony accuracy, sentiment preservation, and content preservation were judged by four annotators who were asked to e",
     "achieved_ratio": 0.4945
    }
   }
  },
  {
   "paper": "1909.07575",
   "qid": "af34051bf3e628c1e2a00b110bb84e5f018b419f",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baselines mentioned in the paper include:\n- ESPnet (a multi-task learning framework)\n- Triangle model (a tuned mult",
     "achieved_ratio": 0.093
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baselines mentioned in the document include:\n\n1. Vanilla ST: A standard end-to-end speech translation model that do",
     "achieved_ratio": 0.2441
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The baselines mentioned in the document include:\n1. Vanilla ST: A baseline where the speech encoder and decoder are tra",
     "achieved_ratio": 0.5141
    }
   }
  },
  {
   "paper": "1909.07575",
   "qid": "022c365a14fdec406c7a945a1a18e7e79df37f08",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The attention module is pretrained on the ASR (Automatic Speech Recognition) task.\n\nQuestion: How does the Tandem Conne",
     "achieved_ratio": 0.093
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The attention module is pretrained on the ASR (Automatic Speech Recognition) and MT (Machine Translation) tasks.\n\nQuest",
     "achieved_ratio": 0.2441
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The attention module is pretrained on a large MT (Machine Translation) dataset.\n\nQuestion: How does the proposed model ",
     "achieved_ratio": 0.5141
    }
   }
  },
  {
   "paper": "1909.08089",
   "qid": "b66c9a4021b6c8529cac1a2b54dacd8ec79afa5f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " In the context of the summarization model discussed, global context refers to the overall information and structure of ",
     "achieved_ratio": 0.0965
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " In the context of this research, global context refers to the overall information and structure of the entire document,",
     "achieved_ratio": 0.2461
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " In the context of the paper, global context refers to the overall structure and information of the entire document, whi",
     "achieved_ratio": 0.4863
    }
   }
  },
  {
   "paper": "1909.08970",
   "qid": "bd419f4094186a5ce74ba6ac1622b24e29e553f4",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline models, including NO-MOVE, RANDOM, *WALK, JUMP, and *TURN, performed poorly with accuracies ranging from 3",
     "achieved_ratio": 0.0953
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline models performed with the following accuracies:\n- NO-MOVE: 30.3% for sentence-level accuracy and 0.3% for",
     "achieved_ratio": 0.243
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline models performed poorly compared to human performance. Specifically, the NO-MOVE baseline had an accuracy ",
     "achieved_ratio": 0.487
    }
   }
  },
  {
   "paper": "1909.08970",
   "qid": "11e8bd4abf5f8bdabad3e8f0691e6d0ad6c326af",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline in this study is a neural architecture that uses an encoder-decoder approach with an entity abstraction pr",
     "achieved_ratio": 0.0953
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline in this context refers to a simple approach that serves as a point of comparison for evaluating more compl",
     "achieved_ratio": 0.243
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The baseline for the task is defined by three simple baselines:\n1. NO-MOVE: Always stays at the starting point.\n2. RAND",
     "achieved_ratio": 0.487
    }
   }
  },
  {
   "paper": "1909.09067",
   "qid": "9eabb54c2408dac24f00f92cf1061258c7ea2e1a",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The corpus includes text structure, typography, and images as part of its components.\n\nReference: The corpus introduced",
     "achieved_ratio": 0.1003
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The corpus includes information about text structure, typography, and images. Specifically, it retains the text structu",
     "achieved_ratio": 0.2439
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The corpus includes information on text structure, specifically paragraph and line segmentation. This information is ad",
     "achieved_ratio": 0.4908
    }
   }
  },
  {
   "paper": "1909.09067",
   "qid": "3d013f15796ae7fed5272183a166c45f16e24e39",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The corpus includes information about typography, which is retained from the original PDFs and webpages. This encompass",
     "achieved_ratio": 0.1003
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The corpus includes information about typography, as it retains this aspect of the original text during the extraction ",
     "achieved_ratio": 0.2439
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The corpus includes information on text structure, fonts, and images. Specifically, it retains information on the struc",
     "achieved_ratio": 0.4908
    }
   }
  },
  {
   "paper": "1909.09534",
   "qid": "f20a389ace2267aa61eddcc235535452ccdae0e6",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state whether the",
     "achieved_ratio": 0.0909
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " No, the study reports results on three",
     "achieved_ratio": 0.2467
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " No, the report includes results on three",
     "achieved_ratio": 0.5101
    }
   }
  },
  {
   "paper": "1909.09534",
   "qid": "6411622cc8b2fbedbfa468859d453596d3bd2f03",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " In the GAN, the objective function is not explicitly mentioned in the provided text. However, it can be inferred that t",
     "achieved_ratio": 0.0909
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " In the GAN framework, the objective function is not explicitly stated in the given text, but it can be inferred that it",
     "achieved_ratio": 0.2467
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The GAN uses a discriminator's objective function to promote quality and creativity in the generated text.\n\nQuestion: H",
     "achieved_ratio": 0.5101
    }
   }
  },
  {
   "paper": "1909.09534",
   "qid": "fc77d70c305fa80447b191248aba93da63ac3704",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The datasets used include 14,950 poems, 1,500 metaphor sentences, and 150 song lyrics.\n\nQuestion:",
     "achieved_ratio": 0.0909
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The following datasets are used:\n1. 740 poems\n2. 14,950 metaphor sentences\n3. 1,5",
     "achieved_ratio": 0.2467
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The three creative English datasets used are:\n1. 740 classical English poems\n2. 14,950 metaphor sentences\n3.",
     "achieved_ratio": 0.5101
    }
   }
  },
  {
   "paper": "1909.09551",
   "qid": "54830abe73fef4e629a36866ceeeca10214bd2c8",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " In the context of evaluating ISWC and WWW publications using LDA and Gibbs sampling, the process involves several key s",
     "achieved_ratio": 0.0916
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They use LDA (Latent Dirichlet Allocation) for topic modeling on the abstracts and titles of ISWC and WWW conference pu",
     "achieved_ratio": 0.2253
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The researchers utilized LDA and Gibbs sampling to evaluate ISWC (International Symposium on Cooperative Web Intelligen",
     "achieved_ratio": 0.4739
    }
   }
  },
  {
   "paper": "1909.09587",
   "qid": "37be0d479480211291e068d0d3823ad0c13321d3",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The model's performance on target language reading comprehension, specifically in zero-shot settings, shows that it can",
     "achieved_ratio": 0.0967
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The model performance on target language reading comprehension is competitive when fine-tuned on the target language, b",
     "achieved_ratio": 0.2523
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The model performance on target language reading comprehension was competitive when using a multi-BERT model fine-tuned",
     "achieved_ratio": 0.489
    }
   }
  },
  {
   "paper": "1909.09587",
   "qid": "a3d9b101765048f4b61cbd3eaa2439582ebb5c77",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The source-target language pairs used in this work include English to Chinese and English to Korean.\n\nQuestion: Which d",
     "achieved_ratio": 0.0967
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The source-target language pairs used in this work include English-Chinese and English-Korean.\n\nQuestion: Which dataset",
     "achieved_ratio": 0.2523
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The source-target language pairs used in this work include English-Chinese, English-Japanese, and English-Korean.\n\nQues",
     "achieved_ratio": 0.489
    }
   }
  },
  {
   "paper": "1909.09587",
   "qid": "009ce6f2bea67e7df911b3f93443b23467c9f4a1",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline model used in the study is BERT.\n\nQuestion: How does the multi-BERT model perform compared to the baseline",
     "achieved_ratio": 0.0967
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The BERT model is used as a baseline.\n\nQuestion: How does the multi-BERT model perform compared to the BERT model when ",
     "achieved_ratio": 0.2523
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The pre-trained multi-BERT model is used as a baseline.\n\nQuestion: How does the performance of the multi-BERT model tra",
     "achieved_ratio": 0.489
    }
   }
  },
  {
   "paper": "1909.09587",
   "qid": "55569d0a4586d20c01268a80a7e31a17a18198e2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " In the zero-shot setting, the model learns to perform a task (in this case, reading comprehension) for a language or do",
     "achieved_ratio": 0.0967
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " In the zero-shot setting, the model learns to understand and process questions and answers across languages it hasn't b",
     "achieved_ratio": 0.2523
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " In the zero-shot setting, the model learns to perform reading comprehension tasks without being explicitly trained on t",
     "achieved_ratio": 0.489
    }
   }
  },
  {
   "paper": "1909.10012",
   "qid": "e374169ee10f835f660ab8403a5701114586f167",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The analysis uses 34 profile attributes including username, image, location, description, and more.\n\nQuestion: How many",
     "achieved_ratio": 0.1138
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The analysis uses 34 profile metadata attributes from Twitter user objects.\n\nQuestion: How many unique Twitter handles ",
     "achieved_ratio": 0.2718
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The analysis uses five major profile attributes: username, display name, profile image, location, and description.\n\nQue",
     "achieved_ratio": 0.5103
    }
   }
  },
  {
   "paper": "1909.11687",
   "qid": "d087539e6a38c42f0a521ff2173ef42c0733878e",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Prior knowledge distillation techniques often struggle to produce student models with vocabularies different from the o",
     "achieved_ratio": 0.1031
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Prior knowledge distillation techniques are often ineffective when the student and teacher models have vocabularies tha",
     "achieved_ratio": 0.2489
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Prior knowledge distillation techniques are often ineffective in producing student models with vocabularies different f",
     "achieved_ratio": 0.4915
    }
   }
  },
  {
   "paper": "1909.11687",
   "qid": "efe9bad55107a6be7704ed97ecce948a8ca7b1d2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The comparison involved several state-of-the-art compression techniques, including knowledge distillation, pruning, wei",
     "achieved_ratio": 0.1031
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The comparison involved using a BERT_BASE model as the baseline without knowledge distillation (NoKD), and then applyin",
     "achieved_ratio": 0.2489
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The comparison involved state-of-the-art compression techniques such as model quantization and knowledge distillation. ",
     "achieved_ratio": 0.4915
    }
   }
  },
  {
   "paper": "1909.13104",
   "qid": "1e775cf30784e6b1c2b573294a82e145a3f959bb",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset includes tweets in German, French, and Greek.\n\nQuestion: Which models were used to process the word embeddi",
     "achieved_ratio": 0.0942
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The dataset includes tweets in English, German, French, and Greek.\n\nQuestion: How was the dataset prepared for the atte",
     "achieved_ratio": 0.234
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The dataset includes tweets in English, as well as some translated versions for data augmentation purposes, such as Ger",
     "achieved_ratio": 0.4931
    }
   }
  },
  {
   "paper": "1909.13104",
   "qid": "392fb87564c4f45d0d8d491a9bb217c4fce87f03",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The baseline model used is the LastStateRNN, which is a simple RNN model that uses the last hidden state to make predic",
     "achieved_ratio": 0.0942
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The LastStateRNN, which is a classic state MLP Layer, is used as one of the baseline models for comparison.\n\nQuestion: ",
     "achieved_ratio": 0.234
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline model used is the classic RNN model.\n\nQuestion: How does the MultiAttentionRNN model differ from the Atten",
     "achieved_ratio": 0.4931
    }
   }
  },
  {
   "paper": "1909.13104",
   "qid": "203337c15bd1ee05763c748391d295a1f6415b9b",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The \"MultiAttentionRNN\" variation provides the highest performance on the dataset according to the results presented.\n\n",
     "achieved_ratio": 0.0942
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The MultiAttentionRNN model provided the best results on this dataset, as it outperformed the other variations in the e",
     "achieved_ratio": 0.234
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The multi-attention mechanism approach provided the best results on this dataset, with the models that included this me",
     "achieved_ratio": 0.4931
    }
   }
  },
  {
   "paper": "1909.13104",
   "qid": "d004ca2e999940ac5c1576046e30efa3059832fa",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The different variations of the attention-based approach examined include:\n\n1. LastStateRNN\n2. AvgRNN\n3. AttentionRNN\n4",
     "achieved_ratio": 0.0942
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The different variations of the attention-based approach examined include:\n\n1. LastStateRNN\n2. Classic state MLP Layer\n",
     "achieved_ratio": 0.234
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The different variations of the attention-based approach examined include:\n1. Multi-AttentionRNN\n2. Projected Layer\n3. ",
     "achieved_ratio": 0.4931
    }
   }
  },
  {
   "paper": "1909.13714",
   "qid": "5563a3538d311c979c2fb83c1cc9afc66ff6fffc",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide information on whether",
     "achieved_ratio": 0.1044
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state whether the",
     "achieved_ratio": 0.2596
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state whether the",
     "achieved_ratio": 0.4995
    }
   }
  },
  {
   "paper": "1910.01863",
   "qid": "abe2393415e533cb06311e74ed1c5674cff8571f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The generated text was evaluated using a minimum edit distance approach to assess factual mistakes and grammatical erro",
     "achieved_ratio": 0.1115
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The generated text was evaluated using several metrics including BLEU, NIST, METEOR, ROUGE-L, and CIDEr. These metrics ",
     "achieved_ratio": 0.2584
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The generated text was evaluated using five metrics: BLEU, NIST, METEOR, ROUGE-L, and CIDEr. For event-level evaluation",
     "achieved_ratio": 0.4924
    }
   }
  },
  {
   "paper": "1910.03634",
   "qid": "72e4e26d0dd79c590c28b10938952a9f9497ff1e",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " For painting embedding, the model used is a CNN-RNN (Convolutional Neural Network - Recurrent Neural Network) image-to-",
     "achieved_ratio": 0.1102
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " For painting embedding, a Convolutional Neural Network (CNN) is used for feature extraction from the images. For langua",
     "achieved_ratio": 0.2585
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " For painting embedding, a CNN-RNN generative model is used, which combines three CNNs for object, sentiment, and scene ",
     "achieved_ratio": 0.504
    }
   }
  },
  {
   "paper": "1910.03634",
   "qid": "58ee0cbf1d8e3711c617b1cd3d7aca8620e26187",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The authors do not explicitly detail any limitations of their model in the provided text. However, based on the context",
     "achieved_ratio": 0.1102
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The authors do not explicitly detail any limitations of their model in the provided text. However, they do mention that",
     "achieved_ratio": 0.2585
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The authors demonstrate that the model's performance varies with the length of the source sentence, as evidenced by the",
     "achieved_ratio": 0.504
    }
   }
  },
  {
   "paper": "1910.03634",
   "qid": "f71b52e00e0be80c926f153b9fe0a06dd93af11e",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The final model rates as follows on the Likert scale:\n\n- Content: 3.7\n- Creativity: 3.9\n- Style:",
     "achieved_ratio": 0.1102
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The final model rates as follows on the Likert scale:\n\n- Content similarity: 3.7 out of 5\n- Prose relevance: 3",
     "achieved_ratio": 0.2585
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The final model rates as follows on the Likert scale:\n- Content: 3.7\n- Creativity: 3.9\n- Relevance",
     "achieved_ratio": 0.504
    }
   }
  },
  {
   "paper": "1910.03634",
   "qid": "54e945ea4b014e11ed4e1e61abc2aa9e68fea310",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The best BLEU score achieved by the authors for language style transfer to Shakespearean prose was 29.65.\n\nThis score w",
     "achieved_ratio": 0.1102
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The best BLEU score reported in the document for the style transfer model is 29.65.\n\nThis score was achieved using a tw",
     "achieved_ratio": 0.2585
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The best average BLEU score for the style transfer task reported in the document is 29.65. This score was achieved when",
     "achieved_ratio": 0.504
    }
   }
  },
  {
   "paper": "1910.05603",
   "qid": "91bc8c0bc1634045177065536dd311f89134630b",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Yes, the model is tested against a",
     "achieved_ratio": 0.1246
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Yes, the model was tested against a",
     "achieved_ratio": 0.2897
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Yes, the model was tested against a",
     "achieved_ratio": 0.5213
    }
   }
  },
  {
   "paper": "1910.05603",
   "qid": "fe1dcd6ef1f8618bbceee418f07cafe63a8efe08",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The language model combination technique used in the paper involves combining 10 different language models to improve t",
     "achieved_ratio": 0.1246
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The language model combination technique used in the paper involves combining 10 optimized language models for text fro",
     "achieved_ratio": 0.2897
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The language model combination technique used in the paper involves combining multiple language models based on their p",
     "achieved_ratio": 0.5213
    }
   }
  },
  {
   "paper": "1910.05603",
   "qid": "53f74250948015c394e7b8438a2041fdeb330911",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The task uses a DNN-based acoustic model with 11 layers and a DNN-HMM hybrid system for speech recognition.\n\nReference:",
     "achieved_ratio": 0.1246
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The task uses DNN-based (Deep Neural Network-based) acoustic models as part of the DNN-HMM (Deep Neural Network-Hidden ",
     "achieved_ratio": 0.2897
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The task uses a DNN-based acoustic model with 11 hidden layers.\n\nQuestion: How is the alignment model derived in the sy",
     "achieved_ratio": 0.5213
    }
   }
  },
  {
   "paper": "1910.06036",
   "qid": "1d197cbcac7b3f4015416f0152a6692e881ada6c",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They extract \"structured answer-relevant relation\" by using OpenIE to extract relations as triples with n-ary arguments",
     "achieved_ratio": 0.0892
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They extract \"structured answer-relevant relation\" from unstructured sentences using Open Information Extraction (OpenI",
     "achieved_ratio": 0.2402
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They extract \"structured answer-relevant relation\" using Open Information Extraction (OpenIE) tools and then select the",
     "achieved_ratio": 0.5112
    }
   }
  },
  {
   "paper": "1910.06036",
   "qid": "477d9d3376af4d938bb01280fe48d9ae7c9cf7f7",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The study uses perplexity and BLEU scores as metrics.\n\nQuestion: Can you provide more details on the model's architectu",
     "achieved_ratio": 0.0892
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They use evaluation metrics such as BLEU, ROUGE, and METEOR to evaluate the performance of their model.\n\nQuestion: How ",
     "achieved_ratio": 0.2402
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They use automatic evaluation metrics such as BLEU-1, METEOR, and ROUGE-L to evaluate the models.\n\nPlease determine whe",
     "achieved_ratio": 0.5112
    }
   }
  },
  {
   "paper": "1910.06036",
   "qid": "f225a9f923e4cdd836dd8fe097848da06ec3e0cc",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " Experiments are performed on the SQuAD dataset and Wikipedia articles.\nChain-of-thought: The document mentions that the",
     "achieved_ratio": 0.0892
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Experiments are performed on the SQuAD dataset, which consists of 536 Wikipedia articles and 100k crowd-sourced questio",
     "achieved_ratio": 0.2402
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Experiments on the SQuAD dataset were performed.\n\nQuestion: What is the name of the proposed method that combines struc",
     "achieved_ratio": 0.5112
    }
   }
  },
  {
   "paper": "1910.06592",
   "qid": "e35c2fa99d5c84d8cb5d83fca2b434dcd83f3851",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset was obtained by extracting features from a large set of Twitter accounts, specifically focusing on distingu",
     "achieved_ratio": 0.0951
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The dataset was obtained by collecting tweets from 180 suspicious accounts, which were then filtered to discard satire ",
     "achieved_ratio": 0.2358
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The dataset was built from Twitter based on two lists. They created a public list of 180 Twitter accounts known to be n",
     "achieved_ratio": 0.4794
    }
   }
  },
  {
   "paper": "1910.06592",
   "qid": "c00ce1e3be14610fb4e1f0614005911bb5ff0302",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state which activation function is used in their model. It only mentions the use of a ",
     "achieved_ratio": 0.0951
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state which activation function is used in their model. It only mentions the use of a ",
     "achieved_ratio": 0.2358
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The document does not specify the exact activation function used in their model. It only mentions that they varied the ",
     "achieved_ratio": 0.4794
    }
   }
  },
  {
   "paper": "1910.06592",
   "qid": "71fe5822d9fccb1cb391c11283b223dc8aa1640c",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They compare to several baselines, including Bidirectional model, Tweet2vec, and other classifiers.\n\nFacTweet compares ",
     "achieved_ratio": 0.0951
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They compare to a Bag-of-Words classifier and a Bidirectional Gated Recurrent Neural Network model as baselines.\n\nFacTw",
     "achieved_ratio": 0.2358
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They compare their approach to several baselines including Logistic Regression (LR) with Bag-of-Words (BoW), a Bidirect",
     "achieved_ratio": 0.4794
    }
   }
  },
  {
   "paper": "1910.06592",
   "qid": "1062a0506c3691a93bb914171c2701d2ae9621cb",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The system extracts semantic and stylistic features from the tweets to create a signature for each account.\n\nFacTweet u",
     "achieved_ratio": 0.0951
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The following features are extracted:\n- Semantic features using a semantic dictionary\n- Stylistic features including th",
     "achieved_ratio": 0.2358
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The features extracted include lexical lists, sentiment, morality, and style. Specifically, the lexical lists are used ",
     "achieved_ratio": 0.4794
    }
   }
  },
  {
   "paper": "1910.07601",
   "qid": "c6a0b9b5dabcefda0233320dd1548518a0ae758e",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The proposed approach, referred to as \"contextual joint factor synthesis\" (CJFS), outperformed the baseline Variational",
     "achieved_ratio": 0.0972
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The contextual joint factor analysis (CJFA) encoder performed better in the experiments, particularly in speaker recogn",
     "achieved_ratio": 0.2428
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The Contextual Joint Factor Analysis (CJFA) encoder performed better in the experiments, particularly for speaker recog",
     "achieved_ratio": 0.4888
    }
   }
  },
  {
   "paper": "1910.07601",
   "qid": "1e185a3b8cac1da939427b55bf1ba7e768c5dae4",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The VAE (Variational Auto-Encoder) and the CJFS (Contextual Joint Factor Synthesis) methods are used as baselines for c",
     "achieved_ratio": 0.0972
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The VAE (Variational Auto-Encoder) is used as the baseline for comparison with the proposed methods.\n\nQuestion: How doe",
     "achieved_ratio": 0.2428
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The VAE baseline is used for comparison in the phone classification tasks.\n\nQuestion: How does the CJFA encoder perform",
     "achieved_ratio": 0.4888
    }
   }
  },
  {
   "paper": "1910.07601",
   "qid": "26e2d4d0e482e6963a76760323b8e1c26b6eee91",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The TIMIT dataset with no overlap and 80-dimensional Mel-scale filter coefficients is used for testing.\n\nSection of the",
     "achieved_ratio": 0.0972
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The TIMIT data is split into several subsets for testing purposes, including:\n- Test data (A)\n- (A+B) for task c\n- (",
     "achieved_ratio": 0.2428
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The TIMIT test set consists of 168 speakers with 8 utterances each.\n\nQuestion: How is the training data split for Task ",
     "achieved_ratio": 0.4888
    }
   }
  },
  {
   "paper": "1910.08293",
   "qid": "808f0ad46ca4eb4ea5492f9e14ca043fe1e206cc",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " 360\n\nQuestion: What is the size of the batch for the Persona-Chat model?\nAnswer: The batch size for the Persona-Chat mo",
     "achieved_ratio": 0.1075
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " 45,821 characters\n\nQuestion: How many unique Human Level Attributes (HLAs) were identified in the dataset?\nAnswer: 12",
     "achieved_ratio": 0.2577
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " There were 45,821 characters in the dataset.\n\nQuestion: What method was used to determine the positive and negative set",
     "achieved_ratio": 0.5116
    }
   }
  },
  {
   "paper": "1910.08293",
   "qid": "36ae003c7cb2a1bbfa90b89c671bc286bd3b3dfd",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset models character's profiles by collecting and organizing a wide range of dialogue data that reflects the un",
     "achieved_ratio": 0.1075
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The dataset models character's profiles by determining their language styles and placing them in a character space wher",
     "achieved_ratio": 0.2577
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The dataset models character profiles by incorporating Human Level Attributes (HLAs) based on tropes from TV Tropes, wh",
     "achieved_ratio": 0.5116
    }
   }
  },
  {
   "paper": "1910.08293",
   "qid": "357eb9f0c07fa45e482d998a8268bd737beb827f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly list the specific baseline models used, but it mentions that the proposed method outpe",
     "achieved_ratio": 0.1075
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline models used include the Uniform Model, Kvmemnn, Feed Yourself, and Poly-encoder.\n\nQuestion: Which dataset ",
     "achieved_ratio": 0.2577
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline models used include Kvmemnn, Feed Yourself, Poly-encoder, and BERT bi-ranker.\n\nQuestion: How does the ALOH",
     "achieved_ratio": 0.5116
    }
   }
  },
  {
   "paper": "1910.09982",
   "qid": "df5a4505edccc0ee11349ed6e7958cf6b84c9ed4",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset used for the task was the Propaganda Techniques Line (PTL) dataset.\n\nQuestion: How many articles were annot",
     "achieved_ratio": 0.1045
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The dataset used for the shared task was a corpus of news articles that were annotated with 18 propagandist techniques.",
     "achieved_ratio": 0.2556
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The dataset used was a corpus of news articles that were annotated for propaganda techniques, specifically created for ",
     "achieved_ratio": 0.5177
    }
   }
  },
  {
   "paper": "1910.09982",
   "qid": "fd753ab5177d7bd27db0e0afc12411876ee607df",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline for the task was a simple majority vote classifier.\n\nQuestion: How many submissions were there in total fo",
     "achieved_ratio": 0.1045
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline for the task was a logistic regression classifier.\n\nQuestion: How many submissions were there for each tas",
     "achieved_ratio": 0.2556
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline for the task was a simple logistic regression classifier with default parameters, which was used as a simp",
     "achieved_ratio": 0.5177
    }
   }
  },
  {
   "paper": "1910.10781",
   "qid": "12c50dea84f9a8845795fa8b8c1679328bd66246",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " They used the CSAT (Customer Satisfaction) dataset and the 20newsgroups dataset for evaluation.\n\nFor the CSAT dataset, ",
     "achieved_ratio": 0.1107
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation involved three datasets: CSAT (customer satisfaction), Fisher (Phase 1 of an English corpus recognition ",
     "achieved_ratio": 0.2688
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The evaluation was conducted on three datasets: CSAT (Customer Satisfaction), 20 Newsgroups, and Fisher Phase 1 corpus.",
     "achieved_ratio": 0.51
    }
   }
  },
  {
   "paper": "1910.10781",
   "qid": "0810b43404686ddfe4ca84783477ae300fdd2ea4",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide a direct comparison between the RNN layer and the transformer layer in terms of performan",
     "achieved_ratio": 0.1107
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not provide a direct comparison between the effectiveness of an RNN layer and a transformer layer on ",
     "achieved_ratio": 0.2688
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The LSTM layer (a type of RNN layer) was found to work better than a top-level Transformer model in this study. This is",
     "achieved_ratio": 0.51
    }
   }
  },
  {
   "paper": "1910.12574",
   "qid": "8748e8f64af57560d124c7b518b853bf2711c13e",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state that results",
     "achieved_ratio": 0.102
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " No, the study reports results on both",
     "achieved_ratio": 0.2533
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " No, the study does not report results",
     "achieved_ratio": 0.5016
    }
   }
  },
  {
   "paper": "1910.12574",
   "qid": "c81f215d457bdb913a5bade2b4283f19c4ee826c",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The publicly available datasets used include the Wikipedia Corpus and the CrowdFlower dataset.\n\nQuestion: What are the ",
     "achieved_ratio": 0.102
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The publicly available datasets used are Waseem and Hovy (2014) and Davidson et al. (2017).\n\nQuestion: What",
     "achieved_ratio": 0.2533
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The study investigates fine-tuning strategies for hate speech detection using two publicly available datasets: the Wase",
     "achieved_ratio": 0.5016
    }
   }
  },
  {
   "paper": "1910.12574",
   "qid": "e101e38efaa4b931f7dd75757caacdc945bb32b4",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline used for comparison is not explicitly stated in the provided text. However, it can be inferred that the BE",
     "achieved_ratio": 0.102
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baselines used for comparison are the results from a CNN-tuning strategy and other traditional machine learning pre",
     "achieved_ratio": 0.2533
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The official baselines used for comparison are the ones provided by Waseem and Hovy (2015), Davidson et al. (201",
     "achieved_ratio": 0.5016
    }
   }
  },
  {
   "paper": "1910.12574",
   "qid": "afb77b11da41cd0edcaa496d3f634d18e48d7168",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly list new fine-tuning methods but mentions four fine-tuning approaches applied to the B",
     "achieved_ratio": 0.102
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The paper presents new fine-tuning strategies for the pre-trained BERT model specifically for the task of hate speech d",
     "achieved_ratio": 0.2533
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The study presents four new fine-tuning methods for the pre-trained BERT model on the hate speech detection task:\n\n1. *",
     "achieved_ratio": 0.5016
    }
   }
  },
  {
   "paper": "1910.12795",
   "qid": "223dc2b9ea34addc0f502003c2e1c1141f6b36a7",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The uniform abstraction techniques are adapted from reinforcement learning (RL) for the joint data manipulation learnin",
     "achieved_ratio": 0.0881
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The reward learning algorithm from reinforcement learning (RL) is adapted into a policy optimization framework for join",
     "achieved_ratio": 0.2344
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The reward learning algorithm from the gradient-based approach in reinforcement learning (RL) is adapted for joint data",
     "achieved_ratio": 0.4907
    }
   }
  },
  {
   "paper": "1910.14076",
   "qid": "a712718e6596ba946f29a99838d82f95b9ebb1ce",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The study shows that the proposed topic-attention model improves the performance on small-scale unbalanced datasets by ",
     "achieved_ratio": 0.1075
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The improvements in performance for small-scale unbalanced datasets when sentence representation is enhanced with topic",
     "achieved_ratio": 0.2596
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The improvements in accuracy and F1 score when sentence representation is enhanced with topic information on small-scal",
     "achieved_ratio": 0.514
    }
   }
  },
  {
   "paper": "1910.14076",
   "qid": "3116453e35352a3a90ee5b12246dc7f2e60cfc59",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The proposed model is compared to the following baseline models:\n\n1. LSTM\n2. Doc2vec\n3. ELMo\n\nThese comparisons are mad",
     "achieved_ratio": 0.1075
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The proposed model is compared to baseline models including traditional features like TF-IDF classifiers, deep features",
     "achieved_ratio": 0.2596
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The proposed model is compared to two baseline groups of models: \n1. Traditional models using TF-IDF features and a Nai",
     "achieved_ratio": 0.514
    }
   }
  },
  {
   "paper": "1910.14076",
   "qid": "a9a532399237b514c1227f2d6be8601474e669be",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The MIMIC-III corpus is re-examined and corrected for training.\n\nQuestion: How many samples are in the balanced dataset",
     "achieved_ratio": 0.1075
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The UM Inventory dataset is re-examined and corrected for training.\n\nQuestion: How many samples are in the testing data",
     "achieved_ratio": 0.2596
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The existing UM Inventory dataset is re-examined and corrected for training.\n\nQuestion: How many samples and term-sense",
     "achieved_ratio": 0.514
    }
   }
  },
  {
   "paper": "1910.14537",
   "qid": "709feae853ec0362d4e883db8af41620da0677fe",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Gaussian-masked directional multi-head attention works by calculating query-key-value interactions in a way that emphas",
     "achieved_ratio": 0.0911
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Gaussian-masked directional multi-head attention works by capturing the local relationships between characters in a sen",
     "achieved_ratio": 0.2356
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Gaussian-masked directional multi-head attention works by capturing information from different directions while focusin",
     "achieved_ratio": 0.5071
    }
   }
  },
  {
   "paper": "1910.14537",
   "qid": "186b7978ee33b563a37139adff1da7d51a60f581",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " In the context of evaluating Chinese word segmentation (CWS) models, a closed test setting typically refers to a scenar",
     "achieved_ratio": 0.0911
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " In the context of the paper, a closed test setting refers to an evaluation scenario where the model is tested on data t",
     "achieved_ratio": 0.2356
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " A closed test setting in the context of Chinese word segmentation (CWS) refers to an evaluation scenario where the test",
     "achieved_ratio": 0.5071
    }
   }
  },
  {
   "paper": "1910.14599",
   "qid": "b3d01ac226ee979e188a4141877a6d2a5482de98",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Non-expert annotators identified several weaknesses in current state-of-the-art NLI models, including brittleness and a",
     "achieved_ratio": 0.0991
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Non-expert annotators identified several weaknesses in current state-of-the-art NLI models, including model brittleness",
     "achieved_ratio": 0.2458
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Non-expert annotators were able to find weaknesses in current state-of-the-art NLI models by creating adversarial examp",
     "achieved_ratio": 0.4911
    }
   }
  },
  {
   "paper": "1910.14599",
   "qid": "af5730d82535464cedfa707a03415ac2e7a21295",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset is created by collecting examples from three rounds of annotation, with the first two rounds using Mechanic",
     "achieved_ratio": 0.0991
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The dataset is created using three rounds of data collection, with the following sources:\n- Round 1: Contexts are sampl",
     "achieved_ratio": 0.2458
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They use Wikipedia, HotpotQA, and Common Crawl as data sources for creating their dataset. Specifically, for Round 1, t",
     "achieved_ratio": 0.4911
    }
   }
  },
  {
   "paper": "1910.14599",
   "qid": "ee2c9bc24d70daa0c87e38e0558e09ab97feb4f2",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " No, the authors do not explicitly mention",
     "achieved_ratio": 0.0991
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " No, they do not explicitly mention using",
     "achieved_ratio": 0.2458
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " No, they do not explicitly describe using",
     "achieved_ratio": 0.4911
    }
   }
  },
  {
   "paper": "1911.00841",
   "qid": "3c3807f226ba72fc41f59f0338f12a49a0c35605",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The experts used in the study for annot",
     "achieved_ratio": 0.1108
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The experts recruited for the study, who",
     "achieved_ratio": 0.249
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The experts providing annotations for the PrivacyQA",
     "achieved_ratio": 0.487
    }
   }
  },
  {
   "paper": "1911.00841",
   "qid": "c70bafc35e27be9d1efae60596bc0dd390c124c0",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset is double-annotated,",
     "achieved_ratio": 0.1108
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " No, the answers are not double (",
     "achieved_ratio": 0.249
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " No, the answers are not double but",
     "achieved_ratio": 0.487
    }
   }
  },
  {
   "paper": "1911.00841",
   "qid": "81d607fc206198162faa54a796717c2805282d9b",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The experts used for annotation were from the",
     "achieved_ratio": 0.1108
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Experts were recruited from Amazon Mechanical Turk platform",
     "achieved_ratio": 0.249
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The experts used for annotation were individuals with",
     "achieved_ratio": 0.487
    }
   }
  },
  {
   "paper": "1911.00841",
   "qid": "51fe4d44887c5cc5fc98b65ca4cb5876f0a56dad",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The study utilized a BERT (Bidirectional Encoder Representations from Transformers) model for evaluating the answerabil",
     "achieved_ratio": 0.1108
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " A BERT-based model was used.\nThe neural model used in the study was a BERT (Bidirectional Encoder Representations from ",
     "achieved_ratio": 0.249
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " A CNN (Convolutional Neural Network) was utilized.\n\nQuestion: How did the BERT model perform compared to the baselines?",
     "achieved_ratio": 0.487
    }
   }
  },
  {
   "paper": "1911.01371",
   "qid": "051df74dc643498e95d16e58851701628fdfd43e",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The OSG dataset was obtained by downloading 1,873 threads from an online support group, which resulted in 295 thousand ",
     "achieved_ratio": 0.1002
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The OSG dataset was obtained from a first website dedicated to on-line support groups and a second one on Twitter. Spec",
     "achieved_ratio": 0.236
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The OSG dataset was obtained by crawling pre-processing online support groups' websites, specifically focusing on forum",
     "achieved_ratio": 0.4747
    }
   }
  },
  {
   "paper": "1911.01371",
   "qid": "33554065284110859a8ea3ca7346474ab2cab100",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The Twitter dataset contains 1.5 million conversations.\n\nQuestion: What is the size of the OSG dataset in terms of conv",
     "achieved_ratio": 0.1002
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The Twitter dataset consists of 1,873 threads with 14,000 tweets, where each thread averages 7 tweets.\n\nQuestion:",
     "achieved_ratio": 0.236
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The Twitter dataset contains 1,873 Twitter conversation threads with 14,000 tweets, where each conversation thread has ",
     "achieved_ratio": 0.4747
    }
   }
  },
  {
   "paper": "1911.02855",
   "qid": "23b2901264bda91045258b5d4120879ae292e950",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The method improvements of F1 for paraphrase identification using dice loss and other techniques are as follows:\n\n- **B",
     "achieved_ratio": 0.1066
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The method using DSC loss improves the F1 score by +0.58 for the MRPC dataset and by +0.73 for the Q",
     "achieved_ratio": 0.2689
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " For paraphrase identification (PI), the method using dice loss (DL) improved the F1 score by +0.58 for the MRPC dataset",
     "achieved_ratio": 0.5242
    }
   }
  },
  {
   "paper": "1911.02855",
   "qid": "b5bc34e1e381dbf972d0b594fe8c66ff75305d71",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " For the English dataset using the OntoNotes5.0 corpus with 18 entity types, the method improved the F1 score by +0.9",
     "achieved_ratio": 0.1066
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " For the English datasets, the method improved the F1 score by +0.29, and for the Chinese datasets, it improved the F1 s",
     "achieved_ratio": 0.2689
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " For the English datasets, the method improved the F1 score by +0.29 for CoNLL2003 and +0.96",
     "achieved_ratio": 0.5242
    }
   }
  },
  {
   "paper": "1911.02855",
   "qid": "72f7ef55e150e16dcf97fe443aff9971a32414ef",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide a specific improvement in F1 score for the BERT tagger on Chinese POS datasets compared t",
     "achieved_ratio": 0.1066
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The method's improvements of F1 w.r.t. baseline BERT tagger for Chinese POS datasets are as follows:\n\n- For CTB5 datase",
     "achieved_ratio": 0.2689
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " For the Chinese POS datasets, the method's improvements in F1 score over the baseline BERT tagger are as follows:\n- On ",
     "achieved_ratio": 0.5242
    }
   }
  },
  {
   "paper": "1911.02855",
   "qid": "20e38438471266ce021817c6364f6a46d01564f2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Weights are dynamically adjusted by a decaying factor that influences the contribution of negative examples to the loss",
     "achieved_ratio": 0.1066
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Weights are dynamically adjusted by giving more importance to the harder examples, which are the positive examples in t",
     "achieved_ratio": 0.2689
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Weights are dynamically adjusted by associating each training example with a weight of \\((1-p)\\), where \\(p\\) is the pr",
     "achieved_ratio": 0.5242
    }
   }
  },
  {
   "paper": "1911.03059",
   "qid": "f428618ca9c017e0c9c2a23515dab30a7660f65f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The comparison involved several machine learning approaches, including:\n\n1. Stochastic Gradient Descent (SGD)\n2. k-Near",
     "achieved_ratio": 0.1031
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Seven machine learning classifiers were compared in the study, including Support Vector Machine (SVM), Maximum Entropy ",
     "achieved_ratio": 0.2369
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The following machine learning approaches were compared:\n\n1. Support Vector Machine (SVM)\n2. Maximum Entropy Model\n3. N",
     "achieved_ratio": 0.4816
    }
   }
  },
  {
   "paper": "1911.03343",
   "qid": "78292bc57ee68fdb93ed45430d80acca25a9e916",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " To focus on negation in the LAMA evaluation framework, the researchers created a specialized dataset called \"negated LA",
     "achieved_ratio": 0.1041
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " To focus on negation, the researchers inserted negation elements into the LAMA cloze statement, creating a new dataset ",
     "achieved_ratio": 0.2497
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They extended the LAMA evaluation framework by creating a negated LAMA dataset, which involved inserting negation eleme",
     "achieved_ratio": 0.5037
    }
   }
  },
  {
   "paper": "1911.06118",
   "qid": "26126068d72408555bcb52977cd669faf660bdf7",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The qualitative experiments were performed on several benchmark datasets, including SCWS, GM, YP, and RW. These experim",
     "achieved_ratio": 0.0864
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The qualitative experiments were conducted on the SCWS dataset for word similarity and entailment datasets for entailme",
     "achieved_ratio": 0.234
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The qualitative experiments performed on benchmark datasets include analyzing the nearest neighbors for specific words ",
     "achieved_ratio": 0.4943
    }
   }
  },
  {
   "paper": "1911.06118",
   "qid": "660284b0a21fe3801e64dc9e0e51da5400223fe3",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The approach described in the paper compares favorably to other WSD (Word Sense Disambiguation) approaches that employ ",
     "achieved_ratio": 0.0864
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " This approach compares favorably to other WSD (Word Sense Disambiguation) approaches that employ word embeddings. It ac",
     "achieved_ratio": 0.234
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " This approach compares favorably to other Word Sense Disambiguation (WSD) approaches that employ word embeddings. Speci",
     "achieved_ratio": 0.4943
    }
   }
  },
  {
   "paper": "1911.06964",
   "qid": "1ff0fccf0dca95a6630380c84b0422bed854269a",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " In this human-machine communication game, models are evaluated based on their ability to efficiently and accurately pre",
     "achieved_ratio": 0.1026
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " In this human-machine communication game, models are evaluated based on their efficiency and accuracy in generating the",
     "achieved_ratio": 0.2433
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " In the human-machine communication game, models are evaluated based on two main criteria: efficiency and accuracy. Effi",
     "achieved_ratio": 0.4892
    }
   }
  },
  {
   "paper": "1911.06964",
   "qid": "3d7d865e905295d11f1e85af5fa89b210e3e9fdf",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " 500K sentences\n\nThe question and answer are derived directly from the information provided in the text, where it states",
     "achieved_ratio": 0.1026
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " 100 crowdworkers from Amazon Turk were used to measure the completion times and accuracies for the sentences from Yelp.",
     "achieved_ratio": 0.2433
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " 100 crowdworkers on Amazon Mechanical Turk were recruited for the experiment.\n\nQuestion: What was the accuracy of the a",
     "achieved_ratio": 0.4892
    }
   }
  },
  {
   "paper": "1911.06964",
   "qid": "2ad4d3d222f5237ed97923640bc8e199409cbe52",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The study tested autocomplete systems with different keyword variations, including \"Unif\" (uniform distribution of keyw",
     "achieved_ratio": 0.1026
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The user variations tested include different ways users might type sentences, such as using abbreviations, misspellings",
     "achieved_ratio": 0.2433
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The study tested the robustness of the learned communication schemes to user variations by recruiting 100 crowdworkers ",
     "achieved_ratio": 0.4892
    }
   }
  },
  {
   "paper": "1911.06964",
   "qid": "3fad42be0fb2052bb404b989cc7d58b440cd23a0",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline models used in this study include an autocomplete system that is 52% accurate and another that is 50% accu",
     "achieved_ratio": 0.1026
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baselines used include a rule-based approach with 52.16% accuracy, a weighted optimization approach with 53.38% acc",
     "achieved_ratio": 0.2433
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baselines used include:\n\n1. **Unif**: This is an encoder that keeps tokens with a uniform probability.\n2. **Stopwor",
     "achieved_ratio": 0.4892
    }
   }
  },
  {
   "paper": "1911.07555",
   "qid": "012b8a89aea27485797373adbcda32f16f9d7b54",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Previous work used a naive Bayesian classifier with lexicon-based classification and alpha smoothing set to 0.01.\n\nShor",
     "achieved_ratio": 0.1155
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Previous work on LID for under-resourced languages typically involves using shallow methods such as naive Bayes classif",
     "achieved_ratio": 0.2706
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Previous work on LID for short text has primarily focused on shallow methods such as naive Bayes classifiers and SVMs, ",
     "achieved_ratio": 0.5041
    }
   }
  },
  {
   "paper": "1911.07555",
   "qid": "c598028815066089cc1e131b96d6966d2610467a",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific information about",
     "achieved_ratio": 0.1155
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state whether the",
     "achieved_ratio": 0.2706
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The lexicon is not explicitly stated to",
     "achieved_ratio": 0.5041
    }
   }
  },
  {
   "paper": "1911.07555",
   "qid": "ca4daafdc23f4e23d933ebabe682e1fe0d4b95ed",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The lexicon is obtained through a process of data harvesting from various datasets and corpora, including the Leipzig C",
     "achieved_ratio": 0.1155
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The lexicon is obtained by harvesting data from various sources, including the Native Language Lexical Database (NLEDB)",
     "achieved_ratio": 0.2706
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The lexicon is built over the data that includes the vocabulary from both the training and testing sets.\n\nQuestion: Wha",
     "achieved_ratio": 0.5041
    }
   }
  },
  {
   "paper": "1911.07555",
   "qid": "0ab3df10f0b7203e859e9b62ffa7d6d79ffbbe50",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation metric used is precision and recall.\n\nJustification: This can be inferred from the statement \"95.12% 201",
     "achieved_ratio": 0.1155
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The evaluation metric used is average classification accuracy.\n\nQuestion: Which datasets were used in the evaluation of",
     "achieved_ratio": 0.2706
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The evaluation metric used is average classification accuracy.\n\nQuestion: On which datasets was the proposed algorithm ",
     "achieved_ratio": 0.5041
    }
   }
  },
  {
   "paper": "1912.00667",
   "qid": "4ac2c3c259024d7cd8e449600b499f93332dab60",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state whether the",
     "achieved_ratio": 0.096
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state that results",
     "achieved_ratio": 0.2385
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention whether the",
     "achieved_ratio": 0.4869
    }
   }
  },
  {
   "paper": "1912.00667",
   "qid": "bc730e4d964b6a66656078e2da130310142ab641",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The classifiers used are Logistic Regression and Multilayer Perceptron (MLP).\n\nQuestion: How does the human-AI approach",
     "achieved_ratio": 0.096
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The classifiers used are Logistic Regression and Multilayer Perceptron (MLP).\n\nQuestion: How does the human-AI loop app",
     "achieved_ratio": 0.2385
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The classifiers used include Logistic Regression (LR) and Multilayer Perceptron (MLP).\n\nQuestion: How does the proposed",
     "achieved_ratio": 0.4869
    }
   }
  },
  {
   "paper": "1912.00667",
   "qid": "3941401a182a3d6234894a5c8a75d48c6116c45c",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The datasets used include Equifax (exposing 143 million Americans' social security numbers) and cyber security targets ",
     "achieved_ratio": 0.096
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The real-world datasets used are Twitter datasets, specifically targeting event categories such as cyber security and p",
     "achieved_ratio": 0.2385
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The real-world datasets used are the Events-2012 Twitter dataset and a custom dataset collected for the study, which in",
     "achieved_ratio": 0.4869
    }
   }
  },
  {
   "paper": "1912.00667",
   "qid": "67e9e147b2cab5ba43572ce8a17fc863690172f0",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The interpretability merits of the approach are demonstrated by its ability to provide insights into the reasoning behi",
     "achieved_ratio": 0.096
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The interpretability merits of the approach are demonstrated through the ability to provide understandable explanations",
     "achieved_ratio": 0.2385
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The interpretability merits of the approach are demonstrated by showing that the model provides human-understandable ex",
     "achieved_ratio": 0.4869
    }
   }
  },
  {
   "paper": "1912.00903",
   "qid": "e831041d50f3922265330fcbee5a980d0e2586dd",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " A normal reading paradigm typically involves participants reading text without any specific tasks or constraints, allow",
     "achieved_ratio": 0.1065
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " In the normal reading paradigm, participants read sentences at their natural reading speed without any specific task ot",
     "achieved_ratio": 0.248
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " In the context of the ZuCo 2.0 dataset, a normal reading paradigm involves participants reading sentences at their own ",
     "achieved_ratio": 0.4874
    }
   }
  },
  {
   "paper": "1912.00903",
   "qid": "ac7f6497be4bcca64e75f28934b207c9e8097576",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The sentences read in ZuCo 2.0 were from the GECO corpus, which consists of 739 sentences.\n\nQuestion: How many particip",
     "achieved_ratio": 0.1065
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The participants read 739 sentences from the Wikipedia corpus.\n\nQuestion: How many participants were involved in the st",
     "achieved_ratio": 0.248
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The sentences were selected from the Wikipedia corpus and were designed to include seven types of semantic relations.\n\n",
     "achieved_ratio": 0.4874
    }
   }
  },
  {
   "paper": "1912.01214",
   "qid": "b6f15fb6279b82e34a5bf4828b7b5ddabfdf1d54",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They compare their proposed method, which involves cross-lingual pre-training and uses MLM (Masked Language Modeling) a",
     "achieved_ratio": 0.0976
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The study compares their cross-lingual pre-training approach with pivot-based multilingual NMT approaches and other uns",
     "achieved_ratio": 0.2469
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They compare their approaches with pivot-based methods, multilingual NMT (MNMT), and unsupervised NMT (UNMT).\n\nQuestion",
     "achieved_ratio": 0.488
    }
   }
  },
  {
   "paper": "1912.01214",
   "qid": "f5e6f43454332e0521a778db0b769481e23e7682",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The pivot-based baselines mentioned in the document refer to translation methods that use a pivot language, which is a ",
     "achieved_ratio": 0.0976
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The pivot-based baselines mentioned in the document include pivot-based multilingual NMT approaches and pivot-based met",
     "achieved_ratio": 0.2469
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Pivot-based baselines involve translating the source language into a pivot language and then from the pivot language to",
     "achieved_ratio": 0.488
    }
   }
  },
  {
   "paper": "1912.01214",
   "qid": "9a05a5f4351db75da371f7ac12eb0b03607c4b87",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The experiments were conducted on several datasets, including Europarl, MultiUN, and a combination of French, German, R",
     "achieved_ratio": 0.0976
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " They experimented with the Europarl and MultiUN datasets.\n\nQuestion: What are the key components of the proposed cross-",
     "achieved_ratio": 0.2469
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They experimented with the Europarl and MultiUN datasets.\n\nQuestion: What are the key components of the proposed cross-",
     "achieved_ratio": 0.488
    }
   }
  },
  {
   "paper": "1912.01214",
   "qid": "5eda469a8a77f028d0c5f1acd296111085614537",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The language pairs explored include French-English, German-English, Romanian-English, and English-Arabic, Spanish, Russ",
     "achieved_ratio": 0.0976
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The language pairs explored include French-English-Spanish, German-English-French, Romanian-English-German, and a four-",
     "achieved_ratio": 0.2469
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The language pairs explored include:\n- French-English-Spanish\n- German-English-French-Romanian\n- French-Spanish\n- Germa",
     "achieved_ratio": 0.488
    }
   }
  },
  {
   "paper": "1912.01852",
   "qid": "d6e353e0231d09fd5dcba493544d53706f3fe1ab",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The quality of singing voice is measured using a score, where a higher score indicates better quality. In this case, th",
     "achieved_ratio": 0.0992
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The quality of singing voice is measured using the Mean Opinion Score (MOS), which is a subjective evaluation method wh",
     "achieved_ratio": 0.2653
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The quality of singing voice is measured using Mean Opinion Score (MOS), which is a score ranging from 1 to 5 indicatin",
     "achieved_ratio": 0.5045
    }
   }
  },
  {
   "paper": "1912.03627",
   "qid": "fde700d5134a9ae8f7579bea1f1b75f34d7c1c4c",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The speech was collected through an Android application that recorded phrases from 1,850 speakers. The process involved",
     "achieved_ratio": 0.1109
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The speech was collected using an Android application that respondents installed on their devices. The application reco",
     "achieved_ratio": 0.2661
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The speech was collected using a crowdsourcing approach via an Android application that respondents installed and used ",
     "achieved_ratio": 0.5042
    }
   }
  },
  {
   "paper": "1912.03627",
   "qid": "30af1926559079f59b0df055da76a3a34df8336f",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The data was collected from 1969 respondents, with 1149 males and 820 females, and it includes 18",
     "achieved_ratio": 0.1109
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The data was collected through a crowdsourcing approach using an Android application.\n\nQuestion: How many speakers were",
     "achieved_ratio": 0.2661
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The data was collected through a crowdsourcing approach using an Android application.\n\nQuestion: How many speakers were",
     "achieved_ratio": 0.5042
    }
   }
  },
  {
   "paper": "1912.03804",
   "qid": "2ccc26e11df4eb26fcccdd1f446dc749aff5d572",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " No, the study does not limit its",
     "achieved_ratio": 0.0952
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " No, the study does not limit its",
     "achieved_ratio": 0.236
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " No, the study does not limit its",
     "achieved_ratio": 0.475
    }
   }
  },
  {
   "paper": "1912.03804",
   "qid": "f318a2851d7061f05a5b32b94251f943480fbd15",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The authors conclude that the emotional appeal of ISIS and Catholic materials is similar, which suggests that both grou",
     "achieved_ratio": 0.0952
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The authors conclude that the similarities in emotional appeal between ISIS and Catholic materials suggest that ISIS ma",
     "achieved_ratio": 0.236
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The authors conclude that the similarity in emotional appeal between ISIS and Catholic materials suggests that extremis",
     "achieved_ratio": 0.475
    }
   }
  },
  {
   "paper": "1912.03804",
   "qid": "6bbbb9933aab97ce2342200447c6322527427061",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific details on how Depechemood was trained.\n\nQuestion: What are the two main types o",
     "achieved_ratio": 0.0952
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Depechemood was trained on a dataset of 23,500 news documents and involved 500 researchers who created an emotion-emoti",
     "achieved_ratio": 0.236
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Depechemood was trained on a crowd-annotated news dataset consisting of 23,500 documents, each averaging 500 words",
     "achieved_ratio": 0.475
    }
   }
  },
  {
   "paper": "1912.03804",
   "qid": "d859cc37799a508bbbe4270ed291ca6394afce2c",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " Prominent topics in Dabiq and Rumiyah are identified through the application of topic modeling techniques such as Laten",
     "achieved_ratio": 0.0952
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Prominent topics in Dabiq and Rumiyah are identified through topic modeling methods such as Non-negative Matrix Factori",
     "achieved_ratio": 0.236
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Prominent topics in Dabiq and Rumiyah are identified using topic modeling techniques, specifically Non-negative Matrix ",
     "achieved_ratio": 0.475
    }
   }
  },
  {
   "paper": "1912.04961",
   "qid": "99e78c390932594bd833be0f5c890af5c605d808",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline in this context refers to the performance of a simple or standard method used for comparison with more com",
     "achieved_ratio": 0.1116
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline models used for comparison are two naive baselines.\n\nQuestion: How does the performance of ELMo and BERT c",
     "achieved_ratio": 0.2646
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline for the Dosage extraction task is \"Nearest Number,\" which predicts the nearest Medication Name if there is",
     "achieved_ratio": 0.5075
    }
   }
  },
  {
   "paper": "1912.04961",
   "qid": "861187338c5ad445b9acddba8f2c7688785667b1",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " Yes, the data is de-identified",
     "achieved_ratio": 0.1116
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the data is de-identified",
     "achieved_ratio": 0.2646
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the data was de-identified",
     "achieved_ratio": 0.5075
    }
   }
  },
  {
   "paper": "1912.04961",
   "qid": "f161e6d5aecf8fae3a26374dcb3e4e1b40530c95",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The embeddings used are ELMo, BERT, and BERT with 1024 dimensions.\n\nQuestion: How is the vocabulary size for the multi",
     "achieved_ratio": 0.1116
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The embeddings used include ELMo, BERT, and ClinicalBERT.\n\nQuestion: How does the performance of ELMo compare to BERT f",
     "achieved_ratio": 0.2646
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The best performing models used ELMo and BERT embeddings. Specifically, for Dosage extraction, the best model was based",
     "achieved_ratio": 0.5075
    }
   }
  },
  {
   "paper": "1912.06262",
   "qid": "9a8b9ea3176d30da2453cac6e9347737c729a538",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Their performance results for the hybrid NER model were NER-F1 scores of 0.995 and 0.948 on the i",
     "achieved_ratio": 0.0938
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The performance results for the models were as follows:\n\n- For the hybrid NER model trained on the hybrid data (combini",
     "achieved_ratio": 0.2564
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The performance results for the models were as follows:\n\n1. **Hybrid NER Model**:\n   - Trained on a combination of i2b2",
     "achieved_ratio": 0.5068
    }
   }
  },
  {
   "paper": "1912.06262",
   "qid": "4477bb513d56e57732fba126944073d414d1f75f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They obtained the annotated clinical notes from the i2b2/VA dataset.\n\nPlease correct the following statement based on t",
     "achieved_ratio": 0.0938
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They obtained the annotated clinical notes from the i2b2/VA dataset, specifically using 22,489 sentences extracted from",
     "achieved_ratio": 0.2564
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They obtained the annotated clinical notes from the i2b2/VA data for the 2010 i2b2/VA CE task. Specifically",
     "achieved_ratio": 0.5068
    }
   }
  },
  {
   "paper": "1912.08904",
   "qid": "78a5546e87d4d88e3d9638a0a8cd0b7debf1f09d",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Macaw provides a modular, turn-based, and mixed-initiative interaction platform for conversational information seeking.",
     "achieved_ratio": 0.0893
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Macaw provides a modular architecture for developing conversational information seeking (CIS) systems, supporting multi",
     "achieved_ratio": 0.222
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Macaw provides a modular architecture for supporting various functionalities in conversational information seeking rese",
     "achieved_ratio": 0.4608
    }
   }
  },
  {
   "paper": "1912.08904",
   "qid": "375b281e7441547ba284068326dd834216e55c07",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " In a Wizard of Oz (WoZ) setup, a human operator controls the system's responses to user inputs, making it appear as if ",
     "achieved_ratio": 0.0893
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " A wizard of oz (WOZ) setup is a method used in human-computer interaction research, particularly in the field of conver",
     "achieved_ratio": 0.222
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " A wizard of oz setup is a method where an intermediary, often human, controls the responses of a conversational interfa",
     "achieved_ratio": 0.4608
    }
   }
  },
  {
   "paper": "1912.08904",
   "qid": "05c49b9f84772e6df41f530d86c1f7a1da6aa489",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Macaw currently has multi-modal interactions as an interface.\n\nTo justify this answer, I refer to the information provi",
     "achieved_ratio": 0.0893
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Macaw currently has a command line interface and supports interfaces for development on mobile, desktop, and web apps, ",
     "achieved_ratio": 0.222
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Macaw currently has a command line interface, an interface for the Telegram bot, and support for mobile, desktop, and w",
     "achieved_ratio": 0.4608
    }
   }
  },
  {
   "paper": "1912.08904",
   "qid": "6ecb69360449bb9915ac73c0a816c8ac479cbbfc",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document mentions that Macaw supports multi-modal interactions, which includes multi-modal output selection and mul",
     "achieved_ratio": 0.0893
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Macaw supports multi-modal interactions, including text and speech. It allows for speech recognition and can be used on",
     "achieved_ratio": 0.222
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Macaw supports multi-modal interactions including text, speech, and image inputs, as well as click actions. It also sup",
     "achieved_ratio": 0.4608
    }
   }
  },
  {
   "paper": "1912.08960",
   "qid": "50e80cfa84200717921840fddcf3b051a9216ad8",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify if the images",
     "achieved_ratio": 0.1005
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The images in the ShapeWorld datasets are",
     "achieved_ratio": 0.2479
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The images appear to be from a synthetic",
     "achieved_ratio": 0.4885
    }
   }
  },
  {
   "paper": "1912.08960",
   "qid": "63a1cbe66fd58ff0ead895a8bac1198c38c008aa",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The document does not explicitly mention which existing models are evaluated, but it does refer to the Show&Tell and LR",
     "achieved_ratio": 0.1005
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The Show&Tell and LRCN1u models are evaluated.\n\nQuestion: What is the purpose of the GTD evaluation framework?\nAnswer: ",
     "achieved_ratio": 0.2479
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The evaluation focuses on the Show&Tell model and the LRCN1u model.\n\nQuestion: What is the purpose of the ShapeWorldICE",
     "achieved_ratio": 0.4885
    }
   }
  },
  {
   "paper": "1912.08960",
   "qid": "509af1f11bd6f3db59284258e18fdfebe86cae47",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Diversity is measured using a diversity score on the ShapeWorldICE datasets, which is computed by sampling three captio",
     "achieved_ratio": 0.1005
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Diversity in captions is measured at both the sentence and word levels. At the sentence level, diversity is computed by",
     "achieved_ratio": 0.2479
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Diversity is measured by comparing the observed number of unique language constructions in the generated captions to th",
     "achieved_ratio": 0.4885
    }
   }
  },
  {
   "paper": "1912.10011",
   "qid": "d915b401bb96c9f104a0353bef9254672e6f5a47",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly list any future possible improvements.\n\nQuestion: Can you identify the key components ",
     "achieved_ratio": 0.0977
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly list any future possible improvements.\n\nQuestion: Can you identify the main components",
     "achieved_ratio": 0.2446
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly list future possible improvements. However, it suggests that the approach could be ext",
     "achieved_ratio": 0.5004
    }
   }
  },
  {
   "paper": "1912.10011",
   "qid": "79a44a68bb57b375d8a57a0a7f522d33476d9f33",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The qualitative metrics used for evaluation include precision, recall, and the Damerau-Levenshtein distance.\n\nQuestion:",
     "achieved_ratio": 0.0977
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The qualitative metrics used for evaluation include BLEU score, Content Selection (CS), Content Ordering (CO), Relation",
     "achieved_ratio": 0.2446
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The qualitative metric used for evaluation is BLEU score.\n\nQuestion: What is the average number of words in the journal",
     "achieved_ratio": 0.5004
    }
   }
  },
  {
   "paper": "1912.10011",
   "qid": "664db503509b8236bc4d3dc39cebb74498365750",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The best variant of the proposed method outperformed the baseline by 17.5 points in terms of the mean score.\n\nQuestion:",
     "achieved_ratio": 0.0977
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The proposed method (the best variant, Hierarchical-k) shows a BLEU score improvement of 1.0 over the baseline (the bes",
     "achieved_ratio": 0.2446
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The best variant of the proposed method, Hierarchical-k, achieved a BLEU score of 17.5, which is an improvement of +0.",
     "achieved_ratio": 0.5004
    }
   }
  },
  {
   "paper": "1912.13337",
   "qid": "e97186c51d4af490dba6faaf833d269c8256426c",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention any quality",
     "achieved_ratio": 0.0989
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Yes, the quality of the automatically constructed",
     "achieved_ratio": 0.2483
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The automatically constructed datasets are subject to quality",
     "achieved_ratio": 0.5051
    }
   }
  },
  {
   "paper": "1912.13337",
   "qid": "5bb3c27606c59d73fd6944ba7382096de4fa58d8",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The focus is on multiple-choice question answering, specifically within the domain of open-domain challenges and tasks ",
     "achieved_ratio": 0.0989
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The focus is on multiple choice question answering, specifically within the context of open-domain tasks.\n\nQuestion: Wh",
     "achieved_ratio": 0.2483
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The focus is on multiple choice question answering (MCQA).\n\nQuestion: What is the main method used to construct the dat",
     "achieved_ratio": 0.5051
    }
   }
  },
  {
   "paper": "1912.13337",
   "qid": "8de9f14c7c4f37ab103bc8a639d6d80ade1bc27b",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The accuracy decreases after 2-hop hyponymy inference.\n\nQuestion: What is the accuracy of RoBERTa on the synonymy task?",
     "achieved_ratio": 0.0989
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The accuracy decreases after 4 hops.\n\nQuestion: What is the performance of RoBERTa on the synonymy probe after 3k examp",
     "achieved_ratio": 0.2483
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The accuracy decreases as the number of hops \\( k \\) increases for both hypernymy and hyponymy reasoning tasks. Specifi",
     "achieved_ratio": 0.5051
    }
   }
  },
  {
   "paper": "1912.13337",
   "qid": "85590bb26fed01a802241bc537d85ba5ef1c6dc2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " To control for annotation artifacts, the researchers introduce a methodology that involves creating synthetic datasets ",
     "achieved_ratio": 0.0989
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " To control for annotation artifacts, the researchers construct their own datasets using expert knowledge sources like W",
     "achieved_ratio": 0.2483
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " To control for annotation artifacts, the methodology involves automatically constructing probes from expert knowledge r",
     "achieved_ratio": 0.5051
    }
   }
  },
  {
   "paper": "2001.01269",
   "qid": "81d193672090295e687bc4f4ac1b7a9c76ea35df",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline method used is word2vec.\n\nQuestion: How does the paper describe the performance of neural networks compare",
     "achieved_ratio": 0.1014
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline method used is word2vec embeddings.\n\nQuestion: How does the document mention the performance of word2vec a",
     "achieved_ratio": 0.2486
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline method used is the word2vec approach.\n\nQuestion: How does the paper propose to improve word embeddings for",
     "achieved_ratio": 0.4913
    }
   }
  },
  {
   "paper": "2001.01269",
   "qid": "cf171fad0bea5ab985c53d11e48e7883c23cdc44",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The Twitter dataset contains 1.6 million tweets, and it involves removing punctuation marks, emoticons, and handling ne",
     "achieved_ratio": 0.1014
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The Twitter dataset contains 1.6 million tweets, with a focus on 7,020 that were manually annotated for positive and ne",
     "achieved_ratio": 0.2486
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The Twitter dataset contains 1.6 million tweets about Turkish mobile network operators, which were annotated through a ",
     "achieved_ratio": 0.4913
    }
   }
  },
  {
   "paper": "2001.01269",
   "qid": "2a564b092916f2fabbfe893cf13de169945ef2e1",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The movie domain dataset contains 20,244 instances with 39-rating scores ranging from 0.5 to 5. It was used",
     "achieved_ratio": 0.1014
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The movie domain dataset contains 20,244 reviews with an average of a 3.9 star rating, and the sentiment polarity score",
     "achieved_ratio": 0.2486
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The movie domain dataset for Turkish includes 20,244 movie reviews, with an average of 39 words per review. Reviews hav",
     "achieved_ratio": 0.4913
    }
   }
  },
  {
   "paper": "2001.01269",
   "qid": "0d34c0812f1e69ea33f76ca8c24c23b0415ebc8d",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The hand-crafted features combined with word2vec include 4-scores, corpus-based syntactic characteristics, and dictiona",
     "achieved_ratio": 0.1014
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The hand-crafted features that are combined with word2vec include 4-scores from a sentiment lexicon and supervised pola",
     "achieved_ratio": 0.2486
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The hand-crafted features that are combined with word2vec are the minimum, mean, and maximum polarity scores.\n\nQuestion",
     "achieved_ratio": 0.4913
    }
   }
  },
  {
   "paper": "2001.02284",
   "qid": "ee417fea65f9b1029455797671da0840c8c1abbe",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention the use",
     "achieved_ratio": 0.0945
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention the use",
     "achieved_ratio": 0.2358
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention the use",
     "achieved_ratio": 0.4765
    }
   }
  },
  {
   "paper": "2001.02284",
   "qid": "ca5a82b54cb707c9b947aa8445aac51ea218b23a",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " After interacting with users, the IPA labels the data at the topic and sub-topic level for the final examination mode. ",
     "achieved_ratio": 0.0945
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " After interacting with users, the IPA labels the data through a verification step where it checks if the ID is complete",
     "achieved_ratio": 0.2358
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " After interacting with users, the IPA labels data by collecting structured labeled training data, which is then used to",
     "achieved_ratio": 0.4765
    }
   }
  },
  {
   "paper": "2001.02284",
   "qid": "da55bd769721b878dd17f07f124a37a0a165db02",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Their assistant handles repetitive and time-consuming activities such as training, reducing the need for manual interve",
     "achieved_ratio": 0.0945
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Their assistant handles repetitive and time-consuming activities such as extracting information from natural language d",
     "achieved_ratio": 0.2358
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Their assistant handles repetitive and time-consuming activities such as gathering information at the beginning of ever",
     "achieved_ratio": 0.4765
    }
   }
  },
  {
   "paper": "2001.02885",
   "qid": "78536da059b884d6ad04680baeb894895458055c",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baselines for the speculation and negation detection and resolution tasks were BERT, XLNet, and RoBERTa.\n\nQuestion:",
     "achieved_ratio": 0.0999
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baselines for speculation cue detection were 0.29 points and for scope resolution were 4.27 F1 points.\n\nQuestion: H",
     "achieved_ratio": 0.2521
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baselines for speculation cue detection and scope resolution were the results from previous work, which included ru",
     "achieved_ratio": 0.4967
    }
   }
  },
  {
   "paper": "2001.02885",
   "qid": "511517efc96edcd3e91e7783821c9d6d5a6562af",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " They trained on the SFU, BF, and SFU XLNet datasets during joint training.\n\nQuestion: What is the average score for the",
     "achieved_ratio": 0.0999
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They trained on the BioScope Corpus Abstracts, Full Papers, and SFU Review Corpus during joint training.\n\nQuestion: Wha",
     "achieved_ratio": 0.2521
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They trained on the BioScope Abstracts (BA), Full Papers (BF), and SFU Review Corpus datasets during joint training.\n\nQ",
     "achieved_ratio": 0.4967
    }
   }
  },
  {
   "paper": "2001.02885",
   "qid": "9122de265577e8f6b5160cd7d28be9e22da752b2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The previously reported results for the BioScope corpus on the subtasks of speculation cue detection, weasel identifica",
     "achieved_ratio": 0.0999
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The previously reported results for speculation detection and scope resolution were 3.16 for the BioScope Corpus and 0.",
     "achieved_ratio": 0.2521
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Previously, the results showed that the best performing system had an improvement of 0.29 F1 points on cue detection an",
     "achieved_ratio": 0.4967
    }
   }
  },
  {
   "paper": "2001.03131",
   "qid": "a778b8204a415b295f73b93623d09599f242f202",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The Random Kitchen Sink (RKS) approach is a method for approximating kernel functions in machine learning. It involves ",
     "achieved_ratio": 0.1152
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The Random Kitchen Sink (RKS) approach involves mapping vectors into a higher-dimensional space using a random kernel f",
     "achieved_ratio": 0.2665
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The Random Kitchen Sink (RKS) approach is a method that maps data vectors into a higher-dimensional space where linear ",
     "achieved_ratio": 0.5029
    }
   }
  },
  {
   "paper": "2001.07786",
   "qid": "1038542243efe5ab3e65c89385e53c4831cd9981",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The task uses the DTA18 corpus, which consists of 26 million sentences spanning two periods: 1750-1799",
     "achieved_ratio": 0.1056
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The task uses two corpora, DTA18 (1750-1799) and DTA19 (1850",
     "achieved_ratio": 0.2551
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The task uses the DTA18 and DTA19 subparts of the DTA corpus, which are lemmatized and POS-tagged German",
     "achieved_ratio": 0.5071
    }
   }
  },
  {
   "paper": "2001.07786",
   "qid": "e2b0cd30cf56a4b13f96426489367024310c3a05",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Evaluation is performed using a leaderboard on the public Codalab platform, where models are ranked based on their perf",
     "achieved_ratio": 0.1056
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Evaluation is performed using the DURel metric and Spearman's rank correlation coefficient. The performance of models i",
     "achieved_ratio": 0.2551
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The evaluation is performed using Spearman's rank correlation coefficient. Systems are ranked based on how closely thei",
     "achieved_ratio": 0.5071
    }
   }
  },
  {
   "paper": "2001.07820",
   "qid": "395b61d368e8766014aa960fde0192e4196bcb85",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The study uses the IMDB, Yelp, and imdb400 datasets. Specifically, for IMDB, it mentions a 25K version with a",
     "achieved_ratio": 0.0913
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They use the IMDB, Yelp, and a binarized version of the IMDB dataset (referred to as yelp50 and imdb40",
     "achieved_ratio": 0.2395
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They use the IMDB, Yelp, and imdb400 datasets.\n\nQuestion: Which pre-trained embeddings are used in the experiments?\nAns",
     "achieved_ratio": 0.4919
    }
   }
  },
  {
   "paper": "2001.07820",
   "qid": "92bb41cf7bd1f7886784796a8220ed5aa07bc49b",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Several factors can affect the performance of adversarial examples in NLP, including the input domain, sentence length,",
     "achieved_ratio": 0.0913
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Factors that affect the performance include the length of the input, the domain of the input, and the amount of trainin",
     "achieved_ratio": 0.2395
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Factors that influence the performance of adversarial attacks include the length of the text examples and the input dom",
     "achieved_ratio": 0.4919
    }
   }
  },
  {
   "paper": "2001.07820",
   "qid": "4ef11518b40cc55d86c485f14e24732123b0d907",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The benchmark attacking methods include FGSM, FGVM, DeepFool, HotFlip, and TYC.\n\nQuestion: How does the AutoEncoder app",
     "achieved_ratio": 0.0913
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The benchmark attacking methods include FGSM, FGVM, DeepFool, HotFlip, and TYC (Text-based You Can't Tell).\n\nQuestion: ",
     "achieved_ratio": 0.2395
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The benchmark attacking methods include FGM (Fast Gradient Method), FGVM (Fast Gradient Variance Method), DeepFool, Hot",
     "achieved_ratio": 0.4919
    }
   }
  },
  {
   "paper": "2001.08868",
   "qid": "568fb7989a133564d84911e7cb58e4d8748243ef",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Trajectories and rewards are extracted by building an archive that maps data from trajectories to their lengths and cum",
     "achieved_ratio": 0.0945
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " In the Go-Explore algorithm, high-reward trajectories are extracted by mapping observations to cells in an archive. Eac",
     "achieved_ratio": 0.2424
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Trajectories with high rewards are extracted by the Go-Explore algorithm during its \"exploration\" phase. Specifically, ",
     "achieved_ratio": 0.5021
    }
   }
  },
  {
   "paper": "2001.08868",
   "qid": "2c947447d81252397839d58c75ebcc71b34379b5",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " Experiments are performed on the CoinCollector and CookingWorld text-based games.\n\nQuestion: What is the role of the Se",
     "achieved_ratio": 0.0945
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Experiments are performed on the CoinCollector and CookingWorld text-based games.\n\nQuestion: What is the main differenc",
     "achieved_ratio": 0.2424
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Experiments are performed on the CoinCollector and CookingWorld text-based games.\n\nQuestion: What is the primary goal o",
     "achieved_ratio": 0.5021
    }
   }
  },
  {
   "paper": "2001.08868",
   "qid": "c01784b995f6594fdb23d7b62f20a35ae73eaa77",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The authors demonstrate that their learned policy generalizes better to unseen games by comparing it with existing solu",
     "achieved_ratio": 0.0945
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The authors demonstrate that their learned policy generalizes better than existing solutions to unseen games through se",
     "achieved_ratio": 0.2424
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The authors show that their learned policy generalizes better than existing solutions to unseen games by evaluating the",
     "achieved_ratio": 0.5021
    }
   }
  },
  {
   "paper": "2001.09215",
   "qid": "bcc0cd4e262f2db4270429ab520971bcf39414cf",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " 5000 tweets were collected.\n\nQuestion: How many seed tweets were used to start the iterative process?\nAnswer: 4 seed tw",
     "achieved_ratio": 0.1218
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " 5000 tweets were collected.\n\nQuestion: How many of the sampled tweets were deemed relevant and non-relevant by the anno",
     "achieved_ratio": 0.2656
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " A total of 19,300 tweets were collected.\n\nQuestion: What is the size of the initial dataset used for annotation?\nAnswer",
     "achieved_ratio": 0.483
    }
   }
  },
  {
   "paper": "2002.01207",
   "qid": "2740e3d7d33173664c1c5ab292c7ec75ff6e0802",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The datasets used include the WikiNews dataset and classical Arabic texts with 7.3 million tokens and 194,000 forms.\n\nQ",
     "achieved_ratio": 0.111
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The datasets used include the Arabic Treebank, WikiNews, and a diacritized corpus of 9.7M tokens covering various genre",
     "achieved_ratio": 0.2619
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The datasets used include the WikiNews dataset for MSA and a collection of diacritized classical Arabic texts for CA. T",
     "achieved_ratio": 0.5054
    }
   }
  },
  {
   "paper": "2002.01207",
   "qid": "db72a78a7102b5f0e75a4d9e1a06a3c2e7aabb21",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The previous state-of-the-art methods for Arabic diacritization include:\n\n1. **HMM (Hidden Markov Model) based approach",
     "achieved_ratio": 0.111
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The previous state-of-the-art systems for Arabic diacritization, as mentioned in the document, include the Farasa syste",
     "achieved_ratio": 0.2619
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The previous state-of-the-art error rates for CW diacritics were 2.9% for MSA and 2.2% for CA,",
     "achieved_ratio": 0.5054
    }
   }
  },
  {
   "paper": "2002.01207",
   "qid": "48bd71477d5f89333fa7ce5c4556e4d950fb16ed",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The surface-level features used include character embeddings, prior diacritics, and segmentation.\n\nQuestion: How does t",
     "achieved_ratio": 0.111
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The surface-level features used include characters, segmentation information, and prior diacritized forms.\n\nQuestion: H",
     "achieved_ratio": 0.2619
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The surface-level features used include characters, segmentation information (SEG), and prior knowledge (PRIOR) about t",
     "achieved_ratio": 0.5054
    }
   }
  },
  {
   "paper": "2002.01320",
   "qid": "cee8cfaf26e49d98e7d34fa1b414f8f31d6502ad",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific details about the architecture of the model used in CoVoST. It mentions using Fa",
     "achieved_ratio": 0.1106
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The model architecture used in this work is a Transformer architecture with 3 encoder layers and 3 decoder layers, empl",
     "achieved_ratio": 0.2582
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The ASR and ST models follow the architecture described in Berard et al., 2018, with 3 decoder layers for both. The MT",
     "achieved_ratio": 0.5001
    }
   }
  },
  {
   "paper": "2002.01320",
   "qid": "f8f4e4a50d2b3fbd193327e79ea32d8d057e1414",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset was collected using Tatoeba crowdsourcing and is licensed under CC0.\n\nQuestion: What are the characteristic",
     "achieved_ratio": 0.1106
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The dataset was collected through crowdsourcing, with voice clips validated by two or more people to ensure accuracy. T",
     "achieved_ratio": 0.2582
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The dataset was collected through a crowdsourcing approach using the Common Voice project, where contributors recorded ",
     "achieved_ratio": 0.5001
    }
   }
  },
  {
   "paper": "2002.01320",
   "qid": "bc84c5a58c57038910f7720d7a784560054d3e1a",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The CoVoST corpus includes 11 languages: French, German, Dutch, Russian, Spanish, Italian, Turkish, Persian, Swedish, M",
     "achieved_ratio": 0.1106
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The CoVoST corpus includes 11 languages: French, German, Dutch, Russian, Spanish, Italian, Turkish, Persian, Swedish, M",
     "achieved_ratio": 0.2582
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The CoVoST multilingual speech-to-text translation corpus includes 11 languages: French, German, Dutch, Russian, Spanis",
     "achieved_ratio": 0.5001
    }
   }
  },
  {
   "paper": "2002.01320",
   "qid": "29923a824c98b3ba85ced964a0e6a2af35758abe",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The quality of the data is empirically evaluated through several methods:\n\n1. Transcripts are validated by human transl",
     "achieved_ratio": 0.1106
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The quality of the data is empirically evaluated through several methods:\n\n1. Sentences with low-quality translations a",
     "achieved_ratio": 0.2582
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The quality of the data is empirically evaluated through several methods:\n1. Sanity checks are applied to the translati",
     "achieved_ratio": 0.5001
    }
   }
  },
  {
   "paper": "2002.01664",
   "qid": "feb448860918ef5b905bb25d7b855ba389117c1f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The audio data was gathered from the All India Radio broadcasts between 2010 and 2019, totaling approximately 635 hours",
     "achieved_ratio": 0.1231
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The audio data was collected from India Radio spanning from 2010 to 2019, amounting to a total of 635",
     "achieved_ratio": 0.281
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The audio data was collected and curated from 635 hours of clean audio, which was segmented from All India Radio news c",
     "achieved_ratio": 0.5221
    }
   }
  },
  {
   "paper": "2002.01664",
   "qid": "4bc2784be43d599000cb71d31928908250d4cef3",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The GhostVLAD approach is a method for pooling in machine learning, particularly useful for tasks like audio signal ide",
     "achieved_ratio": 0.1231
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The GhostVLAD approach is a new pooling strategy used in the context of language identification for Indian languages. I",
     "achieved_ratio": 0.281
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The GhostVLAD approach is an extension of the NetVLAD method designed for language identification, particularly for Ind",
     "achieved_ratio": 0.5221
    }
   }
  },
  {
   "paper": "2002.01984",
   "qid": "ff338921e34c15baf1eae0074938bf79ee65fdd2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baseline model was BioBERT.\n\nQuestion: How did UNCC_QA1 perform in the BioASQ task?\nAnswer: UNCC_QA1 performed",
     "achieved_ratio": 0.1134
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baseline model was a simplistic find() function.\n\nQuestion: How did the system perform in terms of MRR in the final",
     "achieved_ratio": 0.2749
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baseline model was a simple entailment algorithm that iterated through candidate sentences, looked for contradictin",
     "achieved_ratio": 0.5228
    }
   }
  },
  {
   "paper": "2002.01984",
   "qid": "31b92c03d5b9be96abcc1d588d10651703aff716",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Their highest recall score was 99.3%.\n\nQuestion: How did they perform on the Factoid task in terms of accuracy?\nAnswer:",
     "achieved_ratio": 0.1134
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Their highest recall score was 0.7033.\n\nQuestion: Which system did they use to achieve the highest recall score?\nAnswer",
     "achieved_ratio": 0.2749
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The highest recall score was 0.7033, achieved in the fourth test batch set for the List-type question answering task.\n\n",
     "achieved_ratio": 0.5228
    }
   }
  },
  {
   "paper": "2002.01984",
   "qid": "9ec1f88ceec84a10dc070ba70e90a792fba8ce71",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Their highest MRR score was 0.4325.\n\nQuestion: How did they perform on the Factoid task?\nAnswer: They performed well on",
     "achieved_ratio": 0.1134
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Their highest MRR score was 0.6103.\n\nQuestion: Which system did they use for the Factoid and List-type tasks?\nAnswer:",
     "achieved_ratio": 0.2749
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The system achieved the highest MRR (Mean Reciprocal Rank) score of 0.6103 in the third test batch set.\n\nQuestion:",
     "achieved_ratio": 0.5228
    }
   }
  },
  {
   "paper": "2002.02070",
   "qid": "25c1c4a91f5dedd4e06d14121af3b5921db125e9",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Yes, the car-speak language can",
     "achieved_ratio": 0.1069
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Yes, the car-speak language can",
     "achieved_ratio": 0.2566
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Yes, the car-speak language can",
     "achieved_ratio": 0.502
    }
   }
  },
  {
   "paper": "2002.02070",
   "qid": "f88036174b4a0dbf4fe70ddad884d16082c5748d",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The provided information does not explicitly address whether",
     "achieved_ratio": 0.1069
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly discuss whether the",
     "achieved_ratio": 0.2566
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The order of \"words\" is not",
     "achieved_ratio": 0.502
    }
   }
  },
  {
   "paper": "2002.02070",
   "qid": "a267d620af319b48e56c191aa4c433ea3870f6fb",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " In the context of the car-speak language dataset, labels refer to the target variable or the specific information that ",
     "achieved_ratio": 0.1069
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " In the car-speak language dataset, labels represent the specific car models or types that the reviews are describing. T",
     "achieved_ratio": 0.2566
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " In the car-speak language dataset, labels are derived from the specific car models mentioned in the reviews. The labels",
     "achieved_ratio": 0.502
    }
   }
  },
  {
   "paper": "2002.02070",
   "qid": "899ed05c460bf2aa0aa65101cad1986d4f622652",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset contains 553 cars from 49 manufacturers that are 11.6 years old on average, with vehicles manufactured betw",
     "achieved_ratio": 0.1069
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The dataset of car-speak language consists of 553 car reviews from 2000 to 2018, covering 49",
     "achieved_ratio": 0.2566
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The dataset of car-speak language consists of 3,209 reviews about 553 cars from 49 manufacturers.\n\nQuestion: Which sour",
     "achieved_ratio": 0.502
    }
   }
  },
  {
   "paper": "2002.03407",
   "qid": "31735ec3d83c40b79d11df5c34154849aeb3fb47",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific information about the identity of the human evaluators used.\n\nQuestion: What is ",
     "achieved_ratio": 0.095
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Humans were not explicitly mentioned as being used for evaluation in the provided text. However, it is noted that 20 ev",
     "achieved_ratio": 0.2486
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The human evaluators were recruited for a study where 20 evaluators were involved in performing 20 annotations.\n\nQuesti",
     "achieved_ratio": 0.4983
    }
   }
  },
  {
   "paper": "2002.03407",
   "qid": "10d450960907091f13e0be55f40bcb96f44dd074",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The template-based model is not explicitly described",
     "achieved_ratio": 0.095
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The template-based model is considered realistic for",
     "achieved_ratio": 0.2486
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The template-based model is considered realistic for",
     "achieved_ratio": 0.4983
    }
   }
  },
  {
   "paper": "2002.03407",
   "qid": "b5608076d91450b0d295ad14c3e3a90d7e168d0e",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " Yes, the student reflection data is noted",
     "achieved_ratio": 0.095
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the student reflection data is described",
     "achieved_ratio": 0.2486
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the student reflection data is described",
     "achieved_ratio": 0.4983
    }
   }
  },
  {
   "paper": "2002.03407",
   "qid": "c21b87c97d1afac85ece2450ee76d01c946de668",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The recent abstractive summarization method in this paper involves combining domain transfer and data synthesis to impr",
     "achieved_ratio": 0.095
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The recent abstractive summarization method in this paper involves a template-based synthesis approach that combines do",
     "achieved_ratio": 0.2486
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The recent abstractive summarization method in this paper involves training a complex model on a large dataset like CNN",
     "achieved_ratio": 0.4983
    }
   }
  },
  {
   "paper": "2002.04095",
   "qid": "f8da63df16c4c42093e5778c01a8e7e9b270142e",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Segmentation quality is evaluated using a precision-recall score and an F-score. The F-score, which is the harmonic mea",
     "achieved_ratio": 0.0924
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Segmentation quality is evaluated through an automatic evaluation protocol that includes comparing the output of the se",
     "achieved_ratio": 0.2391
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Segmentation quality is evaluated through a word pair-based comparison where the system's segmentation is compared agai",
     "achieved_ratio": 0.5026
    }
   }
  },
  {
   "paper": "2002.04181",
   "qid": "08b57deb237f15061e4029b6718f1393fa26acce",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The crowdworkers are not explicitly named in the provided abstract, but they are described as having annotated 1,000 tw",
     "achieved_ratio": 0.1235
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The crowdworkers were hired for the task of labeling the tweets.\n\nQuestion: How many tweets were used in the study?\nAns",
     "achieved_ratio": 0.2777
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Crowdworkers were hired from a platform in the US to label the sentiment analysis of the tweets.\n\nQuestion: How many tw",
     "achieved_ratio": 0.5042
    }
   }
  },
  {
   "paper": "2002.04181",
   "qid": "9b7655d39c7a19a23eb8944568eb5618042b9026",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The study uses crowdworkers and several commercial and open-source NLP toolkits for comparison, including Google Cloud ",
     "achieved_ratio": 0.1235
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The study uses several Natural Language Processing (NLP) toolkits for named-entity recognition and sentiment analysis, ",
     "achieved_ratio": 0.2777
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " They test seven Natural Language Processing (NLP) toolkits.\n\nQuestion: What are the two approaches mentioned for Named ",
     "achieved_ratio": 0.5042
    }
   }
  },
  {
   "paper": "2002.04181",
   "qid": "1329280df5ee9e902b2742bde4a97bc3e6573ff3",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific information about",
     "achieved_ratio": 0.1235
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific information about",
     "achieved_ratio": 0.2777
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The dataset used for the sentiment analysis experiments",
     "achieved_ratio": 0.5042
    }
   }
  },
  {
   "paper": "2002.04181",
   "qid": "58c6737070ef559e9220a8d08adc481fdcd53a24",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation is based on the accuracy of the automated tools compared to crowdworkers' performance in named-entity re",
     "achieved_ratio": 0.1235
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The performance is evaluated using the correct classification rate (CCR) for both named-entity recognition (NER) and en",
     "achieved_ratio": 0.2777
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The measures used for evaluation include correct classification rate (CCR) for sentiment analysis and correct classific",
     "achieved_ratio": 0.5042
    }
   }
  },
  {
   "paper": "2002.07306",
   "qid": "d571e0b0f402a3d36fb30d70cdcd2911df883bc7",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " Yes, the system is tested on low",
     "achieved_ratio": 0.0999
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the system was tested on low",
     "achieved_ratio": 0.2517
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the system was tested on low",
     "achieved_ratio": 0.4947
    }
   }
  },
  {
   "paper": "2002.07306",
   "qid": "ce2b921e4442a21555d65d8ce4ef7e3bde931dfc",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The model is transferred to six languages: French, Russian, Arabic, Chinese, Vietnamese, and Hindi.\n\nQuestion: How does",
     "achieved_ratio": 0.0999
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The model is transferred to six languages: French, Russian, Arabic, Chinese, Hindi, and Vietnamese.\n\nQuestion: Which mo",
     "achieved_ratio": 0.2517
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The model is transferred to French, Russian, Arabic, Chinese, Hindi, and Vietnamese.\n\nQuestion: How many Transformer la",
     "achieved_ratio": 0.4947
    }
   }
  },
  {
   "paper": "2002.07306",
   "qid": "37f8c034a14c7b4d0ab2e0ed1b827cc0eaa71ac6",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The metrics used for evaluation include XNLI classification and Universal Dependencies v2.4 parsing.\n\nFrom English To F",
     "achieved_ratio": 0.0999
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The metrics used for evaluation include XNLI accuracy scores and Universal Dependencies (UD) parsing.\n\nQuestion: How do",
     "achieved_ratio": 0.2517
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The metrics used for evaluation include XNLI test accuracy for cross-lingual zero-shot sentence classification and labe",
     "achieved_ratio": 0.4947
    }
   }
  },
  {
   "paper": "2002.07306",
   "qid": "d01c51155e4719bf587d114bcd403b273c77246f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The datasets used for evaluation include XNLI for classification and Universal Dependencies v2.4 for parsing.\n\nAre ther",
     "achieved_ratio": 0.0999
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation datasets used include the XNLI dataset for cross-lingual sentence classification and the Universal Depen",
     "achieved_ratio": 0.2517
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The models are evaluated on the XNLI dataset for cross-lingual natural language inference and the Universal Dependencie",
     "achieved_ratio": 0.4947
    }
   }
  },
  {
   "paper": "2002.08795",
   "qid": "c5abe97625b9e1c8de8208e15d59c704a597b88c",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The proposed strategies, particularly the KG-A2C approach with policy freezing and backtracking, showed significant imp",
     "achieved_ratio": 0.0998
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The proposed strategies, particularly KG-A2C-Explore and Go-Explore, showed significant improvements in passing through",
     "achieved_ratio": 0.2584
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The proposed strategies, particularly those that incorporate knowledge graphs and enhanced exploration methods, signifi",
     "achieved_ratio": 0.511
    }
   }
  },
  {
   "paper": "2002.08795",
   "qid": "eb2d5edcdfe18bd708348283f92a32294bb193a5",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The baselines mentioned in the document are A2C (Advantage Actor-Critic) and Go-Explore. These are compared against the",
     "achieved_ratio": 0.0998
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The baselines mentioned in the document are A2C (Advantage Actor-Critic) and KG-A2C (Knowledge Graph-A2C). These are",
     "achieved_ratio": 0.2584
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The baselines mentioned in the document are:\n\n1. **A2C (Advantage Actor-Critic)**: This is a standard reinforcement lea",
     "achieved_ratio": 0.511
    }
   }
  },
  {
   "paper": "2002.08795",
   "qid": "88ab7811662157680144ed3fdd00939e36552672",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The two new strategies are policy freezing and chaining.\n\nQuestion: How does policy freezing work in the context of thi",
     "achieved_ratio": 0.0998
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The two new exploration strategies introduced to help the agent pass bottlenecks in text-adventure games are KG-A2C-Exp",
     "achieved_ratio": 0.2584
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The two new strategies introduced are:\n1. A method to detect bottlenecks in text-games using the reward gained and the ",
     "achieved_ratio": 0.511
    }
   }
  },
  {
   "paper": "2002.11910",
   "qid": "23e16c1173b7def2c5cb56053b57047c9971e3bb",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The state-of-the-art deep neural network used is the Long Short-Term Memory (LSTM) model.\n\nQuestion: How many character",
     "achieved_ratio": 0.1013
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The state-of-the-art deep neural network used is the Long Short-Term Memory (LSTM) model.\n\nQuestion: How does the paper",
     "achieved_ratio": 0.2441
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The state-of-the-art deep neural network used is the Long Short-Term Memory (LSTM) model.\n\nQuestion: How does the paper",
     "achieved_ratio": 0.4809
    }
   }
  },
  {
   "paper": "2002.11910",
   "qid": "d78f7f84a76a07b777d4092cb58161528ca3803c",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state which specific boundary assembling method is used. However, it mentions the use ",
     "achieved_ratio": 0.1013
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The boundary assembling method used in this work involves integrating boundary assembling into a deep neural network fr",
     "achieved_ratio": 0.2441
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The assembling method used involves updating word boundary information into a conditional random field (CRF) model for ",
     "achieved_ratio": 0.4809
    }
   }
  },
  {
   "paper": "2002.12612",
   "qid": "dd20d93166c14f1e57644cd7fa7b5e5738025cd0",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The two news domains that are country-independent are mainstream news and disinformation.\n\nQuestion: What is the perfor",
     "achieved_ratio": 0.0919
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The country-independent news domains are disinformation and mainstream news.\n\nQuestion: What is the range of AUROC valu",
     "achieved_ratio": 0.2373
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The two news domains that are country-independent are disinformation and mainstream news.\n\nQuestion: What is the main g",
     "achieved_ratio": 0.4855
    }
   }
  },
  {
   "paper": "2002.12612",
   "qid": "dc2a2c177cd5df6da5d03e6e74262bf424850ec9",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The political bias of different sources is included by assigning a political bias to each source based on whether it is",
     "achieved_ratio": 0.0919
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The political bias of different sources is included in the model through the assignment of a political bias label to US",
     "achieved_ratio": 0.2373
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The political bias of different sources is included in the model through a procedure where US outlets are assessed for ",
     "achieved_ratio": 0.4855
    }
   }
  },
  {
   "paper": "2002.12612",
   "qid": "d7644c674887ca9708eb12107acd964ae53b216d",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The global network features that quantify different aspects of the sharing process include:\n\n1. Strongly Connected Comp",
     "achieved_ratio": 0.0919
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The global network features that quantify different aspects of the sharing process include:\n- Number of Strongly Connec",
     "achieved_ratio": 0.2373
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The global network features that quantify different aspects of the sharing process include:\n\n1. Number of Strongly Conn",
     "achieved_ratio": 0.4855
    }
   }
  },
  {
   "paper": "2003.02249",
   "qid": "8b9c12df9f89040f1485b3847a29f11b5c9262e0",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " No, based on the information provided,",
     "achieved_ratio": 0.0918
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " No, jiant is specifically designed to",
     "achieved_ratio": 0.2369
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " No, based on the information provided,",
     "achieved_ratio": 0.488
    }
   }
  },
  {
   "paper": "2003.03044",
   "qid": "9658b5ffb5c56e5a48a3fea0342ad8fc99741908",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset is not explicitly stated to be",
     "achieved_ratio": 0.0949
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The dataset is not explicitly stated to be",
     "achieved_ratio": 0.2486
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The dataset is not explicitly stated to be",
     "achieved_ratio": 0.4876
    }
   }
  },
  {
   "paper": "2003.03044",
   "qid": "46c9e5f335b2927db995a55a18b7c7621fd3d051",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset contains 13 phenotypes.\n\nQuestion: What types of medical records are included in the dataset?\nAnswer: The d",
     "achieved_ratio": 0.0949
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The dataset contains 15 patient phenotypes and 13 phenotypes were considered for annotation.\n\nQuestion: What is the pro",
     "achieved_ratio": 0.2486
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The dataset contains annotations for 15 clinical patient phenotypes.\n\nQuestion: What is the purpose of the dataset in r",
     "achieved_ratio": 0.4876
    }
   }
  },
  {
   "paper": "2003.03106",
   "qid": "66c96c297c2cffdf5013bab5e95b59101cb38655",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The performance of BERT on the task is not explicitly stated in the provided text, but it is mentioned that BERT outper",
     "achieved_ratio": 0.1055
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The BERT model outperformed the competitors on the task, although it had a slightly lower precision but a higher recall",
     "achieved_ratio": 0.2598
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " BERT outperformed other systems in terms of recall, achieving a recall of 0.979, which was an improvement of 4 points o",
     "achieved_ratio": 0.5069
    }
   }
  },
  {
   "paper": "2003.03106",
   "qid": "6b53e1f46ae4ba9b75117fc6e593abded89366be",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The other algorithms tested include a rule baseline, a CRF classifier, an entity tagger, and spaCy.\n\nQuestion: How does",
     "achieved_ratio": 0.1055
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The other algorithms tested include a rule-based baseline, a CRF classifier, and spaCy entity tagger.\n\nQuestion: How do",
     "achieved_ratio": 0.2598
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The other algorithms tested include a rule-based baseline, a CRF classifier, and spaCy entity tagger.\n\nQuestion: How do",
     "achieved_ratio": 0.5069
    }
   }
  },
  {
   "paper": "2003.03106",
   "qid": "c0bee6539eb6956a7347daa9d2419b367bd02064",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " No, BERT does not always reach",
     "achieved_ratio": 0.1055
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " According to the paper, BERT reaches",
     "achieved_ratio": 0.2598
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " BERT reaches the best performance among all",
     "achieved_ratio": 0.5069
    }
   }
  },
  {
   "paper": "2003.03106",
   "qid": "3de0487276bb5961586acc6e9f82934ef8cb668c",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The clinical datasets used in the paper are MEDDOCAN and NUBes.\n\nQuestion: How many sentences and annotations were ther",
     "achieved_ratio": 0.1055
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The paper uses two clinical datasets: NUBes-PHI for training and evaluating the BERT model, and MEDDOCAN for testing it",
     "achieved_ratio": 0.2598
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The paper uses two clinical datasets: NUBes-PHI and MEDDOCAN.\n\nQuestion: How does the paper describe the composition of",
     "achieved_ratio": 0.5069
    }
   }
  },
  {
   "paper": "2003.04642",
   "qid": "5c88d601e8fca96bffebfa9ef22331ecf31c6d75",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state that they",
     "achieved_ratio": 0.0942
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the authors have proposed a framework",
     "achieved_ratio": 0.2402
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the authors have made an attempt",
     "achieved_ratio": 0.4888
    }
   }
  },
  {
   "paper": "2003.04642",
   "qid": "71bd5db79635d48a0730163a9f2e8ef19a86cd66",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The absence of a clear schema for qualitative annotation and the lack of approximative metrics in MRC gold standards ca",
     "achieved_ratio": 0.0942
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Absence of lexical ambiguity features, such as lexical overlap, number of words, and n-gram index, can result in potent",
     "achieved_ratio": 0.2402
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Absence of semantics-altering grammatical modifiers can result in potential lexical ambiguity in MRC gold standards.\n\nT",
     "achieved_ratio": 0.4888
    }
   }
  },
  {
   "paper": "2003.04642",
   "qid": "9ecde59ffab3c57ec54591c3c7826a9188b2b270",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly list the modern MRC gold standards that are analyzed, but it mentions several MRC data",
     "achieved_ratio": 0.0942
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The modern MRC gold standards analyzed include HotpotQA, ReCoRD, DROP, and MultiRC.\n\nExplanation:\nThe document mentions",
     "achieved_ratio": 0.2402
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The paper analyzes six contemporary MRC datasets: SQuAD, NewsQA, TriviaQA, MS MARCO, DROP, and HotpotQA.\n\nQuestion",
     "achieved_ratio": 0.4888
    }
   }
  },
  {
   "paper": "2003.04642",
   "qid": "005cca3c8ab6c3a166e315547a2259020f318ffb",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The proposed qualitative annotation schema for evaluating Machine Reading Comprehension (MRC) gold standards includes a",
     "achieved_ratio": 0.0942
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The proposed qualitative annotation schema focuses on different aspects of the reasoning process and the answer context",
     "achieved_ratio": 0.2402
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The proposed qualitative annotation schema involves categorizing the gold standards based on linguistic complexity, req",
     "achieved_ratio": 0.4888
    }
   }
  },
  {
   "paper": "2003.08380",
   "qid": "7fb27d8d5a8bb351f97236a1f6dcd8b2613b16f1",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The previous state-of-the-art model for the WinoGrande challenge was a RoBERTa model, which achieved an AUC score of 0.",
     "achieved_ratio": 0.0989
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The previous state-of-the-art was achieved by RoBERTa on the WinoGrande dataset, as mentioned in the reference to Nogue",
     "achieved_ratio": 0.2478
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The previous state of the art was based on RoBERTa, an encoder-only transformer architecture, which had a performance t",
     "achieved_ratio": 0.4987
    }
   }
  },
  {
   "paper": "2003.08385",
   "qid": "612c3675b6c55b60ae6d24265ed8e20f62cb117e",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " Yes, the study performed cross-ling",
     "achieved_ratio": 0.1074
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the study performed cross-ling",
     "achieved_ratio": 0.2638
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Yes, they performed cross-lingual",
     "achieved_ratio": 0.5041
    }
   }
  },
  {
   "paper": "2003.08385",
   "qid": "787c4d4628eac00dbceb1c96020bff0090edca46",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset contains annotations for stance detection, including support, oppose, and neutral stances.\n\nReference: BIBR",
     "achieved_ratio": 0.1074
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The dataset is annotated for stance detection, specifically for the task of classifying comments as either 'favor' or '",
     "achieved_ratio": 0.2638
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The dataset contains annotations for the stance towards a target, which is labeled as 'favor' or 'against'. There is no",
     "achieved_ratio": 0.5041
    }
   }
  },
  {
   "paper": "2003.11562",
   "qid": "fc4ae12576ea3a85ea6d150b46938890d63a7d18",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " No, the LSTM baseline is not specified",
     "achieved_ratio": 0.113
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " No, the LSTM baseline is not specified",
     "achieved_ratio": 0.2623
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " No, the LSTM baseline is not described",
     "achieved_ratio": 0.5082
    }
   }
  },
  {
   "paper": "2003.11563",
   "qid": "64af7f5c109ed10eda4fb1b70ecda21e6d5b96c8",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The term \"propaganda\" in this study refers to specific fragments within sentences that are identified as propagandistic",
     "achieved_ratio": 0.1046
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " For the purposes of this study, the term 'propaganda' is defined as associated intentional multicast communication, whi",
     "achieved_ratio": 0.253
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " For the purposes of this study, \"propaganda\" is defined as a social phenomenon involving an act of communication that g",
     "achieved_ratio": 0.4954
    }
   }
  },
  {
   "paper": "2003.11563",
   "qid": "b0a18628289146472aa42f992d0db85c200ec64b",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation metrics used include macro-averaged F-score, and specifically, the F1 score is mentioned as a key metric",
     "achieved_ratio": 0.1046
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The evaluation primarily uses the F1 score, with a focus on precision and recall for the minority class. Additionally, ",
     "achieved_ratio": 0.253
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The evaluation primarily uses precision, recall, and the F1 score. For the Sentence Level Classification task, the eval",
     "achieved_ratio": 0.4954
    }
   }
  },
  {
   "paper": "2003.11645",
   "qid": "ef3567ce7301b28e34377e7b62c4ec9b496f00bf",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The Named Entity Recognition (NER) dataset used in the paper is the CoNLL-2003 dataset. This can be inferred from the c",
     "achieved_ratio": 0.1
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The Named Entity Recognition (NER) dataset used in the paper is the IMDb dataset.\n\nQuestion: How many sentences are in ",
     "achieved_ratio": 0.2599
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The Named Entity Recognition (NER) dataset used is the Groningen Meaning Bank (GMB) dataset.\n\nQuestion: How many senten",
     "achieved_ratio": 0.5093
    }
   }
  },
  {
   "paper": "2003.11645",
   "qid": "7595260c5747aede0b32b7414e13899869209506",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The sentiment analysis (SA) dataset used in the paper is the IMDb dataset, which contains 50,000 movie reviews labeled ",
     "achieved_ratio": 0.1
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The IMDb dataset is used for sentiment analysis.\n\nQuestion: How many sentences are in the GMB dataset?\nAnswer: The GMB ",
     "achieved_ratio": 0.2599
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The IMDb dataset is used for sentiment analysis.\n\nQuestion: Which Named Entity Recognition (NER) dataset is mentioned i",
     "achieved_ratio": 0.5093
    }
   }
  },
  {
   "paper": "2003.11645",
   "qid": "c2d1387e08cf25cb6b1f482178cca58030e85b70",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " Yes, the authors tested both skip-",
     "achieved_ratio": 0.1
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the research tests both skipgram",
     "achieved_ratio": 0.2599
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " Yes, the study tests both skipgram",
     "achieved_ratio": 0.5093
    }
   }
  },
  {
   "paper": "2003.13032",
   "qid": "2916bbdb95ef31ab26527ba67961cf5ec94d6afe",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The corpus consists of 53 documents, which contain 156.1 sentences on average, with 19.55 tokens per sentence.",
     "achieved_ratio": 0.105
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The corpus includes 53 case reports.\n\nQuestion: How many sentences are there in the corpus?\nAnswer: There are 156.1 sen",
     "achieved_ratio": 0.2501
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The corpus comprises 53 documents, with an average of 156.1 sentences per document, totaling 8,275 sentences and ",
     "achieved_ratio": 0.4976
    }
   }
  },
  {
   "paper": "2003.13032",
   "qid": "f2e8497aa16327aa297a7f9f7d156e485fe33945",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " Annotation was performed by doctors who annotated the texts, with the help of annotators who annotated pre-annotated bl",
     "achieved_ratio": 0.105
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Annotation was performed by four annotators following the guidelines provided by medical doctors to standardize the pro",
     "achieved_ratio": 0.2501
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Annotation was performed manually by medical doctors who were asked to annotate entities based on UMLS semantic types. ",
     "achieved_ratio": 0.4976
    }
   }
  },
  {
   "paper": "2003.13032",
   "qid": "9b76f428b7c8c9fc930aa88ee585a03478bff9b3",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The new corpus contains 53 documents.<|endoftext|>",
     "achieved_ratio": 0.105
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The new corpus contains 53 documents.\n\nQuestion: What is the total number of sentences in the corpus?\nAnswer: The corpu",
     "achieved_ratio": 0.2501
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The new corpus comprises 53 documents.\n\nQuestion: What is the average number of sentences per document in the corpus?\nA",
     "achieved_ratio": 0.4976
    }
   }
  },
  {
   "paper": "2004.01853",
   "qid": "193ee49ae0f8827a6e67388a10da59e137e7769f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Masked document generation is a task where the goal is to generate a document by masking some of its tokens and then pr",
     "achieved_ratio": 0.1041
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Masked document generation is a task in the pre-training process of the STEP model where parts of the document are mask",
     "achieved_ratio": 0.2587
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Masked document generation is a task where the model recovers an original document from a version with a masked span of",
     "achieved_ratio": 0.5157
    }
   }
  },
  {
   "paper": "2004.01853",
   "qid": "ed2eb4e54b641b7670ab5a7060c7b16c628699ab",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The paper does not explicitly state which of the three pretraining tasks (Sentence Reordering, Masked SR, or NSG) is th",
     "achieved_ratio": 0.1041
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document suggests that all three pretraining tasks (Sentence Reordering, Next Sentence Generation, and Masked Docum",
     "achieved_ratio": 0.2587
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The sentence reordering (SR) task appears to be the most helpful among the three pre-training tasks, as it achieves the",
     "achieved_ratio": 0.5157
    }
   }
  },
  {
   "paper": "2004.01862",
   "qid": "45f7c03a686b68179cadb1413c5f3c1d373328bd",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The CORD-19 dataset contains 45,000 articles, with 33,000 of them related to COVID-1",
     "achieved_ratio": 0.1216
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The CORD-19 dataset is a collection of over 45,000 articles related to COVID-19, including 33,",
     "achieved_ratio": 0.2683
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The CORD-19 dataset is a collection of 45,000 articles, including 33,000 full texts, about",
     "achieved_ratio": 0.5087
    }
   }
  },
  {
   "paper": "2004.01862",
   "qid": "a2015f02dfb376bf9b218d1c897018f4e70424d7",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The CORD-19 dataset contains 45,000 articles, with 33,000 of them being related to COVID-",
     "achieved_ratio": 0.1216
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The CORD-19 dataset contains 45,000 articles, with 33,000 full-text articles related to COVID-",
     "achieved_ratio": 0.2683
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The CORD-19 dataset contains 45,000 articles, with 33,000 full texts, focusing on COVID-",
     "achieved_ratio": 0.5087
    }
   }
  },
  {
   "paper": "2004.02192",
   "qid": "55507f066073b29c1736b684c09c045064053ba9",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " Arabic speakers use offensive language in a way that is highly context-dependent and can vary significantly between dif",
     "achieved_ratio": 0.0936
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Arabic speakers use offensive language in various ways that reflect cultural, social, and linguistic peculiarities. The",
     "achieved_ratio": 0.2339
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Arabic speakers use offensive language in various ways that often involve direct name-calling, insults based on mental ",
     "achieved_ratio": 0.4696
    }
   }
  },
  {
   "paper": "2004.02192",
   "qid": "e838275bb0673fba0d67ac00e4307944a2c17be3",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The analysis involved examining the top three categories for each of these aspects from the annotated dataset. For topi",
     "achieved_ratio": 0.0936
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " They analyzed the topics, dialects, and gender associated with tweets by examining the distribution of annotated offens",
     "achieved_ratio": 0.2339
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The authors conducted a thorough analysis of the topics, dialects, and gender associated with offensive tweets in their",
     "achieved_ratio": 0.4696
    }
   }
  },
  {
   "paper": "2004.02192",
   "qid": "b3de9357c569fb1454be8f2ac5fcecaea295b967",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The dataset contains 1,915 offensive tweets.\n\nQuestion: What percentage of the dataset is labeled as offensive?\nAnswer:",
     "achieved_ratio": 0.0936
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The dataset contains 10,000 annotated tweets.\n\nQuestion: What percentage of the annotated tweets are offensive?\nAnswer:",
     "achieved_ratio": 0.2339
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The dataset contains 1,915 offensive tweets.\n\nQuestion: What is the percentage of offensive tweets in the dataset?\nAnsw",
     "achieved_ratio": 0.4696
    }
   }
  },
  {
   "paper": "2004.02192",
   "qid": "59e58c6fc63cf5b54b632462465bfbd85b1bf3dd",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The offensive dataset is not biased by topic, dialect, or target because it includes a diverse range of offensive conte",
     "achieved_ratio": 0.0936
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The offensive dataset is not biased by topic, dialect, or target as it contains a representative sample of offensive tw",
     "achieved_ratio": 0.2339
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The offensive dataset is not biased by topic, dialect, or target because it was built using a seed list of offensive wo",
     "achieved_ratio": 0.4696
    }
   }
  },
  {
   "paper": "2004.03354",
   "qid": "16535db1d73a9373ffe9d6eedaa2369cefd91ac4",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " PubMed\n\nQuestion: How much did they save on cloud computing costs by using the GreenBioBERT model?\nAnswer: They saved 5",
     "achieved_ratio": 0.0935
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " They used the PubMed+PMC corpus for in-domain text.\n\nQuestion: How did they adapt the models to the target domain?\nAnsw",
     "achieved_ratio": 0.2441
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " They used PubMed+PMC and CORD-19 (Covid-19 Open Research Dataset) corpora for in-domain text.\n\nQuestion: How did",
     "achieved_ratio": 0.509
    }
   }
  },
  {
   "paper": "2004.04721",
   "qid": "73906462bd3415f23d6378590a5ba28709b17605",
   "kind": "extractive",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific examples of the artifacts, but it mentions some phenomena that could be consider",
     "achieved_ratio": 0.1088
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " Examples of these artifacts include simplification, explicitation, and normalization, which can introduce inconsistenci",
     "achieved_ratio": 0.2554
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " Translation artifacts include simplification, explicitation, normalization, and interference, which can alter the patte",
     "achieved_ratio": 0.4974
    }
   }
  },
  {
   "paper": "2004.04721",
   "qid": "5bc1dc6ebcb88fd0310b21d2a74939e35a4c1a11",
   "kind": "extractive",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": true,
     "gen_text": " The languages used in the experiment are English, Spanish, and Finnish.\n\nBased on the provided information, let's break",
     "achieved_ratio": 0.1088
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " The languages used in their experiment include English, Spanish, and Finnish.\n\nQuestion: How many epochs did they use f",
     "achieved_ratio": 0.2554
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " The languages used in their experiment include English, Spanish, and Finnish.\n\nQuestion: How many epochs did they train",
     "achieved_ratio": 0.4974
    }
   }
  },
  {
   "paper": "2004.04721",
   "qid": "88bf368491f9613767f696f84b4bb1f5a7d7cb48",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state whether professional",
     "achieved_ratio": 0.1088
    },
    "llmlingua2_b25": {
     "gen_hit": false,
     "gen_text": " The document does not directly state whether professional",
     "achieved_ratio": 0.2554
    },
    "llmlingua2_b50": {
     "gen_hit": false,
     "gen_text": " The translation process, whether done by humans",
     "achieved_ratio": 0.4974
    }
   }
  },
  {
   "paper": "2004.04721",
   "qid": "0737954caf66f2b4c898b356d2a3c43748b9706b",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true
   },
   "arms": {
    "llmlingua2_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention whether they",
     "achieved_ratio": 0.1088
    },
    "llmlingua2_b25": {
     "gen_hit": true,
     "gen_text": " No, the document suggests that translating the",
     "achieved_ratio": 0.2554
    },
    "llmlingua2_b50": {
     "gen_hit": true,
     "gen_text": " No, they do not recommend translating the",
     "achieved_ratio": 0.4974
    }
   }
  }
 ]
}

==> anc/learning-what-matters/learning-what-matters/runs/external/ev_pq_qwen32b_16k_rs1.json <==
{
  "model": "Qwen/Qwen2.5-32B-Instruct",
  "tag": "qwen32b_16k_rs1",
  "budgets": [
    0.1,
    0.25,
    0.5
  ],
  "block_tokens": 128,
  "router_seed": 1,
  "tasks": {
    "niah_multikey_1": [
      {
        "index": 11715,
        "n_blocks": 126,
        "oracle_blocks": [
          19
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 21939,
        "n_blocks": 126,
        "oracle_blocks": [
          36
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 66852,
        "n_blocks": 126,
        "oracle_blocks": [
          111
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 23198,
        "n_blocks": 126,
        "oracle_blocks": [
          38
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 32350,
        "n_blocks": 126,
        "oracle_blocks": [
          53
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 10035,
        "n_blocks": 126,
        "oracle_blocks": [
          16
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 75876,
        "n_blocks": 126,
        "oracle_blocks": [
          125
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 15786,
        "n_blocks": 126,
        "oracle_blocks": [
          25
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 7154,
        "n_blocks": 126,
        "oracle_blocks": [
          11
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 28559,
        "n_blocks": 126,
        "oracle_blocks": [
          47
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 23069,
        "n_blocks": 126,
        "oracle_blocks": [
          37,
          38
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8571,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2857,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7143,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2857,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4286,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2857,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2857,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1429,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8571,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5714,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4286,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7143,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5714,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4286,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 28500,
        "n_blocks": 126,
        "oracle_blocks": [
          47
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 66768,
        "n_blocks": 126,
        "oracle_blocks": [
          110,
          111
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 39586,
        "n_blocks": 126,
        "oracle_blocks": [
          65
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 26185,
        "n_blocks": 126,
        "oracle_blocks": [
          43
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 2248,
        "n_blocks": 126,
        "oracle_blocks": [
          3
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 58306,
        "n_blocks": 121,
        "oracle_blocks": [
          96,
          97
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4,
            "kept": 30
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 30
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 30
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 30
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 60
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 60
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 60
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 60
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 60
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          }
        }
      },
      {
        "index": 64823,
        "n_blocks": 126,
        "oracle_blocks": [
          107
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 32
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 47720,
        "n_blocks": 126,
        "oracle_blocks": [
          79
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 68345,
        "n_blocks": 126,
        "oracle_blocks": [
          113
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 53653,
        "n_blocks": 126,
        "oracle_blocks": [
          88,
          89
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7143,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8571,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8571,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5714,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7143,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.4286,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4286,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 43553,
        "n_blocks": 121,
        "oracle_blocks": [
          72
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 30
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 30
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 60
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 60
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 60
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 60
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 60
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          }
        }
      },
      {
        "index": 66834,
        "n_blocks": 126,
        "oracle_blocks": [
          111
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 30407,
        "n_blocks": 121,
        "oracle_blocks": [
          50
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 30
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 60
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 60
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 60
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          }
        }
      },
      {
        "index": 23195,
        "n_blocks": 126,
        "oracle_blocks": [
          38
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 188,
        "n_blocks": 126,
        "oracle_blocks": [
          0
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 44526,
        "n_blocks": 126,
        "oracle_blocks": [
          73
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 68339,
        "n_blocks": 126,
        "oracle_blocks": [
          113
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 35951,
        "n_blocks": 126,
        "oracle_blocks": [
          59
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 3617,
        "n_blocks": 126,
        "oracle_blocks": [
          5
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 53727,
        "n_blocks": 126,
        "oracle_blocks": [
          89
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 7152,
        "n_blocks": 126,
        "oracle_blocks": [
          11
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 38095,
        "n_blocks": 126,
        "oracle_blocks": [
          63
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 49179,
        "n_blocks": 126,
        "oracle_blocks": [
          81
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 53666,
        "n_blocks": 126,
        "oracle_blocks": [
          89
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 28365,
        "n_blocks": 126,
        "oracle_blocks": [
          46
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 57119,
        "n_blocks": 126,
        "oracle_blocks": [
          94,
          95
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.8,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 34616,
        "n_blocks": 126,
        "oracle_blocks": [
          57
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 21936,
        "n_blocks": 126,
        "oracle_blocks": [
          36
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 11714,
        "n_blocks": 126,
        "oracle_blocks": [
          19
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 66837,
        "n_blocks": 126,
        "oracle_blocks": [
          111
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 28500,
        "n_blocks": 126,
        "oracle_blocks": [
          47
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 26183,
        "n_blocks": 126,
        "oracle_blocks": [
          43
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 75878,
        "n_blocks": 126,
        "oracle_blocks": [
          125
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 47721,
        "n_blocks": 126,
        "oracle_blocks": [
          79
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 25057,
        "n_blocks": 126,
        "oracle_blocks": [
          41
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 5931,
        "n_blocks": 126,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 64831,
        "n_blocks": 126,
        "oracle_blocks": [
          107
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 31144,
        "n_blocks": 126,
        "oracle_blocks": [
          51
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 3459,
        "n_blocks": 121,
        "oracle_blocks": [
          5
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 30
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 30
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 30
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 30
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 30
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 60
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 60
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          }
        }
      },
      {
        "index": 55969,
        "n_blocks": 121,
        "oracle_blocks": [
          93
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 30
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 30
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          }
        }
      },
      {
        "index": 53725,
        "n_blocks": 126,
        "oracle_blocks": [
          89
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 53596,
        "n_blocks": 126,
        "oracle_blocks": [
          88
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 187,
        "n_blocks": 126,
        "oracle_blocks": [
          0
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 64757,
        "n_blocks": 126,
        "oracle_blocks": [
          107
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 44530,
        "n_blocks": 126,
        "oracle_blocks": [
          73
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 63014,
        "n_blocks": 126,
        "oracle_blocks": [
          104
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 45680,
        "n_blocks": 126,
        "oracle_blocks": [
          75
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 13
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 49254,
        "n_blocks": 126,
        "oracle_blocks": [
          81
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 39593,
        "n_blocks": 126,
        "oracle_blocks": [
          65
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      }
    ],
    "vt": [
      {
        "index": 0,
        "n_blocks": 127,
        "oracle_blocks": [
          7,
          77,
          95,
          114,
          116
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.6842,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 1,
        "n_blocks": 127,
        "oracle_blocks": [
          9,
          11,
          17,
          47,
          71
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9545,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.1818,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.1818,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9091,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.7273,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3182,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.5909,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.1818,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.1818,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7273,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.6364,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7273,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 2,
        "n_blocks": 127,
        "oracle_blocks": [
          24,
          73,
          87,
          92,
          126
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2381,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 3,
        "n_blocks": 127,
        "oracle_blocks": [
          50,
          62,
          74,
          95,
          115
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.15,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 4,
        "n_blocks": 127,
        "oracle_blocks": [
          16,
          18,
          25,
          26,
          81,
          98
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.7,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 5,
        "n_blocks": 127,
        "oracle_blocks": [
          25,
          26,
          41,
          42,
          47,
          85,
          108
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.1818,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.6364,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.4286,
            "qf_recall": 0.6364,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.4545,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.4545,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0909,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.0909,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.7143,
            "qf_recall": 0.7273,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6842,
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.1818,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.7143,
            "qf_recall": 0.8182,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 6,
        "n_blocks": 127,
        "oracle_blocks": [
          24,
          34,
          67,
          83,
          99
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6842,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 7,
        "n_blocks": 127,
        "oracle_blocks": [
          50,
          56,
          83,
          94,
          96,
          97
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9444,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.3,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2222,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.7778,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2222,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2778,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7222,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.4,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 8,
        "n_blocks": 127,
        "oracle_blocks": [
          23,
          67,
          88,
          105,
          117
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9565,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.6522,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5217,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3913,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3043,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3043,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.7391,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.7391,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.6957,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3043,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.6522,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3913,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 9,
        "n_blocks": 127,
        "oracle_blocks": [
          18,
          19,
          37,
          77,
          121,
          123
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.7,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.7,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 10,
        "n_blocks": 127,
        "oracle_blocks": [
          40,
          46,
          52,
          123,
          126
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 11,
        "n_blocks": 127,
        "oracle_blocks": [
          54,
          74,
          77,
          91,
          116
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2857,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2857,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2857,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 12,
        "n_blocks": 127,
        "oracle_blocks": [
          15,
          56,
          57,
          72,
          73,
          80,
          108
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 0.7143,
            "qf_recall": 0.7273,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.4286,
            "qf_recall": 0.6364,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.5455,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.4545,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.2727,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.0909,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.5455,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.6364,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.3636,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.7143,
            "qf_recall": 0.8182,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 13,
        "n_blocks": 126,
        "oracle_blocks": [
          24,
          46,
          90,
          100,
          122
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9412,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2353,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5294,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4118,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.8235,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2941,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2353,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6471,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7059,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.8824,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4118,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.8235,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.4118,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 14,
        "n_blocks": 126,
        "oracle_blocks": [
          16,
          20,
          21,
          33,
          95
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.4444,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.6,
            "qf_recall": 0.4444,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 15,
        "n_blocks": 127,
        "oracle_blocks": [
          5,
          31,
          38,
          81,
          112
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 16,
        "n_blocks": 127,
        "oracle_blocks": [
          28,
          48,
          77,
          100,
          106
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 17,
        "n_blocks": 127,
        "oracle_blocks": [
          18,
          33,
          37,
          38,
          119
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.381,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8571,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7143,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7143,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.7143,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7143,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 18,
        "n_blocks": 127,
        "oracle_blocks": [
          11,
          20,
          37,
          70,
          101
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6842,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 19,
        "n_blocks": 127,
        "oracle_blocks": [
          7,
          38,
          63,
          73
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.75,
            "qf_recall": 0.875,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.625,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.75,
            "qf_recall": 0.375,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.625,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.25,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 20,
        "n_blocks": 127,
        "oracle_blocks": [
          34,
          35,
          42,
          84,
          100,
          105
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.3,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.7,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.15,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.4,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.15,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.6,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 21,
        "n_blocks": 127,
        "oracle_blocks": [
          32,
          85,
          105,
          109,
          121
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2381,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 22,
        "n_blocks": 127,
        "oracle_blocks": [
          37,
          68,
          69,
          93,
          96,
          109
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.5,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 23,
        "n_blocks": 127,
        "oracle_blocks": [
          35,
          36,
          62,
          85,
          86,
          89,
          120
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.0909,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8571,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.5455,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.5455,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.4545,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.4545,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.4286,
            "qf_recall": 0.3636,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.0909,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.8571,
            "gen_hit": false,
            "oracle_recall": 0.7143,
            "qf_recall": 0.8182,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.5455,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.7143,
            "qf_recall": 0.6364,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.3636,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 24,
        "n_blocks": 127,
        "oracle_blocks": [
          45,
          53,
          54,
          58,
          89,
          121
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.7,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 25,
        "n_blocks": 127,
        "oracle_blocks": [
          18,
          64,
          90,
          93,
          103
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.15,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 26,
        "n_blocks": 127,
        "oracle_blocks": [
          9,
          83,
          84,
          99,
          122,
          124
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.3,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.381,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.381,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.5,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 27,
        "n_blocks": 127,
        "oracle_blocks": [
          21,
          50,
          79,
          91,
          92,
          101
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.1579,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.7,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.4,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 28,
        "n_blocks": 127,
        "oracle_blocks": [
          30,
          65,
          66,
          67,
          103,
          121
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.8421,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.4,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.5,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6842,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 29,
        "n_blocks": 127,
        "oracle_blocks": [
          15,
          30,
          43,
          94,
          103
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6842,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 30,
        "n_blocks": 127,
        "oracle_blocks": [
          42,
          45,
          56,
          96,
          107
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.1579,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.1579,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 31,
        "n_blocks": 127,
        "oracle_blocks": [
          5,
          11,
          59,
          61,
          113
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 32,
        "n_blocks": 127,
        "oracle_blocks": [
          26,
          34,
          63,
          82,
          93
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.85,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 33,
        "n_blocks": 127,
        "oracle_blocks": [
          14,
          29,
          83,
          91,
          102
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.85,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 34,
        "n_blocks": 127,
        "oracle_blocks": [
          61,
          85,
          93,
          106,
          108
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9545,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.5909,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3636,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6818,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3182,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.1818,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.7273,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.6818,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3636,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8182,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.4091,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 35,
        "n_blocks": 127,
        "oracle_blocks": [
          37,
          86,
          99,
          110,
          124
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9444,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2778,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3889,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.1667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.7778,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.5556,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3889,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3889,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 36,
        "n_blocks": 127,
        "oracle_blocks": [
          26,
          40,
          44,
          50,
          96
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.15,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 37,
        "n_blocks": 126,
        "oracle_blocks": [
          30,
          39,
          97,
          108,
          109
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.1579,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 38,
        "n_blocks": 127,
        "oracle_blocks": [
          47,
          50,
          61,
          92,
          112
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 39,
        "n_blocks": 127,
        "oracle_blocks": [
          30,
          67,
          77,
          78,
          108
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 40,
        "n_blocks": 127,
        "oracle_blocks": [
          8,
          21,
          23,
          82,
          102
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 41,
        "n_blocks": 126,
        "oracle_blocks": [
          37,
          42,
          64,
          80,
          96
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.1579,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.1579,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 42,
        "n_blocks": 127,
        "oracle_blocks": [
          20,
          24,
          107,
          118,
          126
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9545,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3182,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.6364,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5909,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.6818,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3182,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5909,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.4444,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.7727,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7273,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4091,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.9091,
            "gen_hit": true,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7727,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.7273,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.4091,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 43,
        "n_blocks": 127,
        "oracle_blocks": [
          8,
          24,
          26,
          35,
          70
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 44,
        "n_blocks": 127,
        "oracle_blocks": [
          20,
          26,
          29,
          64,
          117
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 45,
        "n_blocks": 127,
        "oracle_blocks": [
          25,
          55,
          102,
          114
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.125,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.125,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.625,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.625,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.75,
            "qf_recall": 0.875,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.75,
            "qf_recall": 0.5,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.25,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 46,
        "n_blocks": 127,
        "oracle_blocks": [
          15,
          22,
          30,
          57,
          83
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 47,
        "n_blocks": 126,
        "oracle_blocks": [
          12,
          13,
          23,
          70,
          124
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9412,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.7647,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.4706,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.7647,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.6471,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5294,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4706,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7647,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7647,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.7647,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.5882,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7647,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 48,
        "n_blocks": 127,
        "oracle_blocks": [
          30,
          61,
          64,
          74,
          77
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2381,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2381,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.381,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.381,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.7143,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.4444,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2381,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.381,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2381,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 49,
        "n_blocks": 126,
        "oracle_blocks": [
          25,
          50,
          78,
          99,
          100
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9412,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4118,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2353,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4118,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2941,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4706,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6471,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.7059,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4118,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.6471,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.8235,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.5294,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 50,
        "n_blocks": 126,
        "oracle_blocks": [
          15,
          20,
          49,
          51,
          87
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.6842,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 51,
        "n_blocks": 127,
        "oracle_blocks": [
          12,
          32,
          73,
          77,
          94
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 52,
        "n_blocks": 127,
        "oracle_blocks": [
          5,
          68,
          70,
          108,
          126
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9048,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2857,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 53,
        "n_blocks": 126,
        "oracle_blocks": [
          27,
          64,
          82,
          93,
          107
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 54,
        "n_blocks": 127,
        "oracle_blocks": [
          21,
          28,
          42,
          67,
          89
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 55,
        "n_blocks": 127,
        "oracle_blocks": [
          15,
          57,
          72,
          94,
          105,
          106
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9444,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2222,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8333,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.6111,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.6111,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7778,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.4,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.7778,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 56,
        "n_blocks": 127,
        "oracle_blocks": [
          8,
          15,
          32,
          38,
          66
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 57,
        "n_blocks": 127,
        "oracle_blocks": [
          18,
          31,
          49,
          67,
          99
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2381,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8571,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 58,
        "n_blocks": 127,
        "oracle_blocks": [
          9,
          35,
          86,
          96,
          122
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 59,
        "n_blocks": 127,
        "oracle_blocks": [
          15,
          20,
          22,
          33,
          112
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9545,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2727,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2727,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8182,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.7273,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4545,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4545,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5455,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4545,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7727,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.5909,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.4545,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7727,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      }
    ]
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/ev_pq_qwen32b_16k_rs2.json <==
{
  "model": "Qwen/Qwen2.5-32B-Instruct",
  "tag": "qwen32b_16k_rs2",
  "budgets": [
    0.1,
    0.25,
    0.5
  ],
  "block_tokens": 128,
  "router_seed": 2,
  "tasks": {
    "niah_multikey_1": [
      {
        "index": 11715,
        "n_blocks": 126,
        "oracle_blocks": [
          19
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 21939,
        "n_blocks": 126,
        "oracle_blocks": [
          36
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 66852,
        "n_blocks": 126,
        "oracle_blocks": [
          111
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 23198,
        "n_blocks": 126,
        "oracle_blocks": [
          38
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 32350,
        "n_blocks": 126,
        "oracle_blocks": [
          53
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 10035,
        "n_blocks": 126,
        "oracle_blocks": [
          16
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 75876,
        "n_blocks": 126,
        "oracle_blocks": [
          125
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 15786,
        "n_blocks": 126,
        "oracle_blocks": [
          25
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 7154,
        "n_blocks": 126,
        "oracle_blocks": [
          11
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 28559,
        "n_blocks": 126,
        "oracle_blocks": [
          47
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 23069,
        "n_blocks": 126,
        "oracle_blocks": [
          37,
          38
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8571,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2857,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7143,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2857,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4286,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2857,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2857,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1429,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8571,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5714,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4286,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7143,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5714,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4286,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 28500,
        "n_blocks": 126,
        "oracle_blocks": [
          47
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 66768,
        "n_blocks": 126,
        "oracle_blocks": [
          110,
          111
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8333,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 39586,
        "n_blocks": 126,
        "oracle_blocks": [
          65
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 26185,
        "n_blocks": 126,
        "oracle_blocks": [
          43
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 2248,
        "n_blocks": 126,
        "oracle_blocks": [
          3
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 58306,
        "n_blocks": 121,
        "oracle_blocks": [
          96,
          97
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4,
            "kept": 30
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 30
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 30
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 60
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 60
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 60
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 60
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 60
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          }
        }
      },
      {
        "index": 64823,
        "n_blocks": 126,
        "oracle_blocks": [
          107
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 32
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 47720,
        "n_blocks": 126,
        "oracle_blocks": [
          79
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 68345,
        "n_blocks": 126,
        "oracle_blocks": [
          113
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 53653,
        "n_blocks": 126,
        "oracle_blocks": [
          88,
          89
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7143,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5714,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8571,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5714,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7143,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.4286,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2857,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 43553,
        "n_blocks": 121,
        "oracle_blocks": [
          72
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 30
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 30
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 60
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 60
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 60
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 60
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          }
        }
      },
      {
        "index": 66834,
        "n_blocks": 126,
        "oracle_blocks": [
          111
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 30407,
        "n_blocks": 121,
        "oracle_blocks": [
          50
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 30
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 60
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 60
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 60
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          }
        }
      },
      {
        "index": 23195,
        "n_blocks": 126,
        "oracle_blocks": [
          38
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 188,
        "n_blocks": 126,
        "oracle_blocks": [
          0
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 44526,
        "n_blocks": 126,
        "oracle_blocks": [
          73
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 68339,
        "n_blocks": 126,
        "oracle_blocks": [
          113
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 35951,
        "n_blocks": 126,
        "oracle_blocks": [
          59
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 3617,
        "n_blocks": 126,
        "oracle_blocks": [
          5
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 53727,
        "n_blocks": 126,
        "oracle_blocks": [
          89
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 7152,
        "n_blocks": 126,
        "oracle_blocks": [
          11
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 38095,
        "n_blocks": 126,
        "oracle_blocks": [
          63
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 49179,
        "n_blocks": 126,
        "oracle_blocks": [
          81
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 53666,
        "n_blocks": 126,
        "oracle_blocks": [
          89
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 28365,
        "n_blocks": 126,
        "oracle_blocks": [
          46
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 57119,
        "n_blocks": 126,
        "oracle_blocks": [
          94,
          95
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.8,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 34616,
        "n_blocks": 126,
        "oracle_blocks": [
          57
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 21936,
        "n_blocks": 126,
        "oracle_blocks": [
          36
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 11714,
        "n_blocks": 126,
        "oracle_blocks": [
          19
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 66837,
        "n_blocks": 126,
        "oracle_blocks": [
          111
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 28500,
        "n_blocks": 126,
        "oracle_blocks": [
          47
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 26183,
        "n_blocks": 126,
        "oracle_blocks": [
          43
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 75878,
        "n_blocks": 126,
        "oracle_blocks": [
          125
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 47721,
        "n_blocks": 126,
        "oracle_blocks": [
          79
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 25057,
        "n_blocks": 126,
        "oracle_blocks": [
          41
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 5931,
        "n_blocks": 126,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 64831,
        "n_blocks": 126,
        "oracle_blocks": [
          107
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 31144,
        "n_blocks": 126,
        "oracle_blocks": [
          51
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 3459,
        "n_blocks": 121,
        "oracle_blocks": [
          5
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 30
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 30
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 30
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 30
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 30
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 60
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 60
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          }
        }
      },
      {
        "index": 55969,
        "n_blocks": 121,
        "oracle_blocks": [
          93
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 30
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 30
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 30
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 30
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 60
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 60
          }
        }
      },
      {
        "index": 53725,
        "n_blocks": 126,
        "oracle_blocks": [
          89
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 53596,
        "n_blocks": 126,
        "oracle_blocks": [
          88
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 187,
        "n_blocks": 126,
        "oracle_blocks": [
          0
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 64757,
        "n_blocks": 126,
        "oracle_blocks": [
          107
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 44530,
        "n_blocks": 126,
        "oracle_blocks": [
          73
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 63014,
        "n_blocks": 126,
        "oracle_blocks": [
          104
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 45680,
        "n_blocks": 126,
        "oracle_blocks": [
          75
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 13
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 49254,
        "n_blocks": 126,
        "oracle_blocks": [
          81
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 39593,
        "n_blocks": 126,
        "oracle_blocks": [
          65
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 63
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      }
    ],
    "vt": [
      {
        "index": 0,
        "n_blocks": 127,
        "oracle_blocks": [
          7,
          77,
          95,
          114,
          116
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.6842,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 1,
        "n_blocks": 127,
        "oracle_blocks": [
          9,
          11,
          17,
          47,
          71
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9545,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.1818,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.1818,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9091,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.7273,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3182,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.5909,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.1818,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.1818,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7273,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.6364,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 2,
        "n_blocks": 127,
        "oracle_blocks": [
          24,
          73,
          87,
          92,
          126
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2381,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 3,
        "n_blocks": 127,
        "oracle_blocks": [
          50,
          62,
          74,
          95,
          115
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.15,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 4,
        "n_blocks": 127,
        "oracle_blocks": [
          16,
          18,
          25,
          26,
          81,
          98
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.7,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 5,
        "n_blocks": 127,
        "oracle_blocks": [
          25,
          26,
          41,
          42,
          47,
          85,
          108
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.1818,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.6364,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.4286,
            "qf_recall": 0.6364,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.4545,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.4545,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0909,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.0909,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.7143,
            "qf_recall": 0.7273,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6842,
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.1818,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.7143,
            "qf_recall": 0.8182,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 6,
        "n_blocks": 127,
        "oracle_blocks": [
          24,
          34,
          67,
          83,
          99
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6842,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 7,
        "n_blocks": 127,
        "oracle_blocks": [
          50,
          56,
          83,
          94,
          96,
          97
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9444,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.3,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2222,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.7778,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2222,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2778,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7222,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.4,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 8,
        "n_blocks": 127,
        "oracle_blocks": [
          23,
          67,
          88,
          105,
          117
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9565,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.6522,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5217,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3913,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3043,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3043,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.7391,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.7391,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.6957,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3043,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.6522,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6957,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 9,
        "n_blocks": 127,
        "oracle_blocks": [
          18,
          19,
          37,
          77,
          121,
          123
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.7,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.7,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 10,
        "n_blocks": 127,
        "oracle_blocks": [
          40,
          46,
          52,
          123,
          126
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 11,
        "n_blocks": 127,
        "oracle_blocks": [
          54,
          74,
          77,
          91,
          116
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2857,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2857,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2857,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7143,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 12,
        "n_blocks": 127,
        "oracle_blocks": [
          15,
          56,
          57,
          72,
          73,
          80,
          108
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 0.7143,
            "qf_recall": 0.7273,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.4286,
            "qf_recall": 0.6364,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.5455,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.4545,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.2727,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.0909,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.5455,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.6364,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.3636,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.7143,
            "qf_recall": 0.8182,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.7143,
            "qf_recall": 0.8182,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 13,
        "n_blocks": 126,
        "oracle_blocks": [
          24,
          46,
          90,
          100,
          122
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9412,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2353,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5294,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4118,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.8235,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2941,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2353,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6471,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7059,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.8824,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4118,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.8235,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 14,
        "n_blocks": 126,
        "oracle_blocks": [
          16,
          20,
          21,
          33,
          95
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.4444,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.6,
            "qf_recall": 0.4444,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 15,
        "n_blocks": 127,
        "oracle_blocks": [
          5,
          31,
          38,
          81,
          112
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 16,
        "n_blocks": 127,
        "oracle_blocks": [
          28,
          48,
          77,
          100,
          106
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.1579,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 17,
        "n_blocks": 127,
        "oracle_blocks": [
          18,
          33,
          37,
          38,
          119
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.381,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8571,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7143,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7143,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.7143,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7143,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 18,
        "n_blocks": 127,
        "oracle_blocks": [
          11,
          20,
          37,
          70,
          101
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6842,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 19,
        "n_blocks": 127,
        "oracle_blocks": [
          7,
          38,
          63,
          73
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.75,
            "qf_recall": 0.875,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.625,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.75,
            "qf_recall": 0.375,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.625,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.25,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 20,
        "n_blocks": 127,
        "oracle_blocks": [
          34,
          35,
          42,
          84,
          100,
          105
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.3,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.7,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.15,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.4,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.15,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.6,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 21,
        "n_blocks": 127,
        "oracle_blocks": [
          32,
          85,
          105,
          109,
          121
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2381,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 22,
        "n_blocks": 127,
        "oracle_blocks": [
          37,
          68,
          69,
          93,
          96,
          109
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.1579,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.5,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 23,
        "n_blocks": 127,
        "oracle_blocks": [
          35,
          36,
          62,
          85,
          86,
          89,
          120
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.0909,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8571,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.5455,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.5455,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.4545,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3636,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.4286,
            "qf_recall": 0.3636,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.0909,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.8571,
            "gen_hit": false,
            "oracle_recall": 0.7143,
            "qf_recall": 0.8182,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.5455,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.7143,
            "qf_recall": 0.6364,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.3636,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 24,
        "n_blocks": 127,
        "oracle_blocks": [
          45,
          53,
          54,
          58,
          89,
          121
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.7,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.15,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 25,
        "n_blocks": 127,
        "oracle_blocks": [
          18,
          64,
          90,
          93,
          103
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.15,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 26,
        "n_blocks": 127,
        "oracle_blocks": [
          9,
          83,
          84,
          99,
          122,
          124
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.3,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.381,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.381,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.5,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 27,
        "n_blocks": 127,
        "oracle_blocks": [
          21,
          50,
          79,
          91,
          92,
          101
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.1579,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.7,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.4,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 28,
        "n_blocks": 127,
        "oracle_blocks": [
          30,
          65,
          66,
          67,
          103,
          121
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.8421,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.6667,
            "qf_recall": 0.5,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.4,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.5,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 29,
        "n_blocks": 127,
        "oracle_blocks": [
          15,
          30,
          43,
          94,
          103
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6842,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 30,
        "n_blocks": 127,
        "oracle_blocks": [
          42,
          45,
          56,
          96,
          107
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.1579,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.1579,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 31,
        "n_blocks": 127,
        "oracle_blocks": [
          5,
          11,
          59,
          61,
          113
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 32,
        "n_blocks": 127,
        "oracle_blocks": [
          26,
          34,
          63,
          82,
          93
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.85,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 33,
        "n_blocks": 127,
        "oracle_blocks": [
          14,
          29,
          83,
          91,
          102
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.85,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 34,
        "n_blocks": 127,
        "oracle_blocks": [
          61,
          85,
          93,
          106,
          108
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9545,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.5909,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3636,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6818,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3182,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.1818,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.7273,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.6818,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3636,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8182,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.8636,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 35,
        "n_blocks": 127,
        "oracle_blocks": [
          37,
          86,
          99,
          110,
          124
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9444,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2778,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3889,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.1667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.7778,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.5556,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3889,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.5556,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 36,
        "n_blocks": 127,
        "oracle_blocks": [
          26,
          40,
          44,
          50,
          96
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.15,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 37,
        "n_blocks": 126,
        "oracle_blocks": [
          30,
          39,
          97,
          108,
          109
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.1579,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 38,
        "n_blocks": 127,
        "oracle_blocks": [
          47,
          50,
          61,
          92,
          112
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 39,
        "n_blocks": 127,
        "oracle_blocks": [
          30,
          67,
          77,
          78,
          108
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 40,
        "n_blocks": 127,
        "oracle_blocks": [
          8,
          21,
          23,
          82,
          102
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 41,
        "n_blocks": 126,
        "oracle_blocks": [
          37,
          42,
          64,
          80,
          96
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.1579,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.1579,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 42,
        "n_blocks": 127,
        "oracle_blocks": [
          20,
          24,
          107,
          118,
          126
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9545,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3182,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.6364,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5909,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.6818,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3182,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5909,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.4444,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.7727,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7273,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4091,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.9091,
            "gen_hit": true,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7727,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.7273,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7273,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 43,
        "n_blocks": 127,
        "oracle_blocks": [
          8,
          24,
          26,
          35,
          70
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 44,
        "n_blocks": 127,
        "oracle_blocks": [
          20,
          26,
          29,
          64,
          117
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2632,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 45,
        "n_blocks": 127,
        "oracle_blocks": [
          25,
          55,
          102,
          114
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.125,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.125,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.625,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.625,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.25,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.25,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.75,
            "qf_recall": 0.875,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.75,
            "qf_recall": 0.5,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.25,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7143,
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 46,
        "n_blocks": 127,
        "oracle_blocks": [
          15,
          22,
          30,
          57,
          83
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 47,
        "n_blocks": 126,
        "oracle_blocks": [
          12,
          13,
          23,
          70,
          124
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9412,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.7647,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.4706,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.7647,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.6471,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5294,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4706,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7647,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7647,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.7647,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.5882,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 48,
        "n_blocks": 127,
        "oracle_blocks": [
          30,
          61,
          64,
          74,
          77
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2381,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2381,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.381,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.7143,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.4444,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2381,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2381,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 49,
        "n_blocks": 126,
        "oracle_blocks": [
          25,
          50,
          78,
          99,
          100
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9412,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4118,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2353,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4118,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2941,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4706,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6471,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.7059,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4118,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.6471,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.8235,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 50,
        "n_blocks": 126,
        "oracle_blocks": [
          15,
          20,
          49,
          51,
          87
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.6842,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 51,
        "n_blocks": 127,
        "oracle_blocks": [
          12,
          32,
          73,
          77,
          94
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 52,
        "n_blocks": 127,
        "oracle_blocks": [
          5,
          68,
          70,
          108,
          126
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9048,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2857,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 53,
        "n_blocks": 126,
        "oracle_blocks": [
          27,
          64,
          82,
          93,
          107
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 63
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.4444,
            "kept": 63
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 63
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 63
          }
        }
      },
      {
        "index": 54,
        "n_blocks": 127,
        "oracle_blocks": [
          21,
          28,
          42,
          67,
          89
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 55,
        "n_blocks": 127,
        "oracle_blocks": [
          15,
          57,
          72,
          94,
          105,
          106
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9444,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.2,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2222,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8333,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.8,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.1,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.2,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.6111,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.6111,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.7778,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.4,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.7778,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6111,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 56,
        "n_blocks": 127,
        "oracle_blocks": [
          8,
          15,
          32,
          38,
          66
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2105,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 57,
        "n_blocks": 127,
        "oracle_blocks": [
          18,
          31,
          49,
          67,
          99
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.1905,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2381,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8571,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 58,
        "n_blocks": 127,
        "oracle_blocks": [
          9,
          35,
          86,
          96,
          122
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.2222,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.3333,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      },
      {
        "index": 59,
        "n_blocks": 127,
        "oracle_blocks": [
          15,
          20,
          22,
          33,
          112
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.9545,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2727,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2727,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 13
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8182,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.7273,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778,
            "kept": 13
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4545,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556,
            "kept": 13
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4545,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667,
            "kept": 13
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 13
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.5455,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.3333,
            "kept": 32
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4545,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 32
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.7727,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889,
            "kept": 32
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 32
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.5909,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444,
            "kept": 64
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.4545,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.1111,
            "kept": 64
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 64
          }
        }
      }
    ]
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/ev_pq_staleany_7B_16k.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "tag": "staleany16k",
  "budgets": [
    0.1,
    0.25,
    0.5
  ],
  "block_tokens": 128,
  "router_seed": 0,
  "tasks": {
    "stale_any": [
      {
        "index": 3000,
        "n_blocks": 116,
        "oracle_blocks": [
          115
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3001,
        "n_blocks": 116,
        "oracle_blocks": [
          89
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3002,
        "n_blocks": 116,
        "oracle_blocks": [
          47,
          48
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.3889,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3003,
        "n_blocks": 116,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3004,
        "n_blocks": 116,
        "oracle_blocks": [
          61
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3005,
        "n_blocks": 116,
        "oracle_blocks": [
          96
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3006,
        "n_blocks": 116,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3007,
        "n_blocks": 116,
        "oracle_blocks": [
          115
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3008,
        "n_blocks": 116,
        "oracle_blocks": [
          27
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3009,
        "n_blocks": 116,
        "oracle_blocks": [
          102,
          103
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3010,
        "n_blocks": 116,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3011,
        "n_blocks": 116,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3012,
        "n_blocks": 116,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3013,
        "n_blocks": 116,
        "oracle_blocks": [
          27
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3014,
        "n_blocks": 116,
        "oracle_blocks": [
          41
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3015,
        "n_blocks": 116,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3016,
        "n_blocks": 116,
        "oracle_blocks": [
          27
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3017,
        "n_blocks": 116,
        "oracle_blocks": [
          41
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3018,
        "n_blocks": 116,
        "oracle_blocks": [
          102,
          103
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3019,
        "n_blocks": 116,
        "oracle_blocks": [
          41
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3020,
        "n_blocks": 116,
        "oracle_blocks": [
          47,
          48
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3021,
        "n_blocks": 116,
        "oracle_blocks": [
          61
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3022,
        "n_blocks": 116,
        "oracle_blocks": [
          41
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3023,
        "n_blocks": 116,
        "oracle_blocks": [
          96
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3024,
        "n_blocks": 116,
        "oracle_blocks": [
          89
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3025,
        "n_blocks": 116,
        "oracle_blocks": [
          68
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3026,
        "n_blocks": 116,
        "oracle_blocks": [
          89
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3027,
        "n_blocks": 116,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3028,
        "n_blocks": 116,
        "oracle_blocks": [
          109
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3029,
        "n_blocks": 116,
        "oracle_blocks": [
          82
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3030,
        "n_blocks": 116,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3031,
        "n_blocks": 116,
        "oracle_blocks": [
          82
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3032,
        "n_blocks": 116,
        "oracle_blocks": [
          75
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3033,
        "n_blocks": 116,
        "oracle_blocks": [
          109
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3034,
        "n_blocks": 116,
        "oracle_blocks": [
          96
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3035,
        "n_blocks": 116,
        "oracle_blocks": [
          68
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3036,
        "n_blocks": 116,
        "oracle_blocks": [
          34
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3037,
        "n_blocks": 116,
        "oracle_blocks": [
          102,
          103
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3038,
        "n_blocks": 116,
        "oracle_blocks": [
          75
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3039,
        "n_blocks": 116,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.8,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3040,
        "n_blocks": 116,
        "oracle_blocks": [
          68
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3041,
        "n_blocks": 116,
        "oracle_blocks": [
          75
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3042,
        "n_blocks": 116,
        "oracle_blocks": [
          54
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3043,
        "n_blocks": 116,
        "oracle_blocks": [
          61
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3044,
        "n_blocks": 116,
        "oracle_blocks": [
          27
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3045,
        "n_blocks": 116,
        "oracle_blocks": [
          34
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3046,
        "n_blocks": 116,
        "oracle_blocks": [
          102,
          103
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3889,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3047,
        "n_blocks": 116,
        "oracle_blocks": [
          75
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3048,
        "n_blocks": 116,
        "oracle_blocks": [
          82
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3049,
        "n_blocks": 116,
        "oracle_blocks": [
          48
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3050,
        "n_blocks": 116,
        "oracle_blocks": [
          102,
          103
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3051,
        "n_blocks": 116,
        "oracle_blocks": [
          96
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3052,
        "n_blocks": 116,
        "oracle_blocks": [
          102,
          103
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3053,
        "n_blocks": 116,
        "oracle_blocks": [
          115
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3054,
        "n_blocks": 116,
        "oracle_blocks": [
          89
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3055,
        "n_blocks": 116,
        "oracle_blocks": [
          54
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3056,
        "n_blocks": 116,
        "oracle_blocks": [
          41
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3057,
        "n_blocks": 116,
        "oracle_blocks": [
          89
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3058,
        "n_blocks": 116,
        "oracle_blocks": [
          109
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3059,
        "n_blocks": 116,
        "oracle_blocks": [
          115
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8333,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      }
    ]
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/ev_pq_staleany_7B_32k.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "tag": "staleany32k",
  "budgets": [
    0.1,
    0.25,
    0.5
  ],
  "block_tokens": 128,
  "router_seed": 0,
  "tasks": {
    "stale_any": [
      {
        "index": 7000,
        "n_blocks": 237,
        "oracle_blocks": [
          153
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7001,
        "n_blocks": 237,
        "oracle_blocks": [
          111
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7002,
        "n_blocks": 237,
        "oracle_blocks": [
          223
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 59
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6875,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7003,
        "n_blocks": 237,
        "oracle_blocks": [
          69
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7004,
        "n_blocks": 237,
        "oracle_blocks": [
          125
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6875,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7005,
        "n_blocks": 237,
        "oracle_blocks": [
          41
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7006,
        "n_blocks": 237,
        "oracle_blocks": [
          209
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 59
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7007,
        "n_blocks": 237,
        "oracle_blocks": [
          125
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7008,
        "n_blocks": 237,
        "oracle_blocks": [
          153
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7009,
        "n_blocks": 237,
        "oracle_blocks": [
          223
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 24
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 59
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7010,
        "n_blocks": 237,
        "oracle_blocks": [
          27
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7011,
        "n_blocks": 237,
        "oracle_blocks": [
          69
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7012,
        "n_blocks": 237,
        "oracle_blocks": [
          27
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7013,
        "n_blocks": 237,
        "oracle_blocks": [
          223
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7014,
        "n_blocks": 237,
        "oracle_blocks": [
          41
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7015,
        "n_blocks": 237,
        "oracle_blocks": [
          41
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7016,
        "n_blocks": 237,
        "oracle_blocks": [
          41
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7017,
        "n_blocks": 237,
        "oracle_blocks": [
          223
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7018,
        "n_blocks": 237,
        "oracle_blocks": [
          209
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7019,
        "n_blocks": 237,
        "oracle_blocks": [
          97
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7020,
        "n_blocks": 237,
        "oracle_blocks": [
          139
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7021,
        "n_blocks": 237,
        "oracle_blocks": [
          111
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7022,
        "n_blocks": 237,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6875,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7023,
        "n_blocks": 237,
        "oracle_blocks": [
          167
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7024,
        "n_blocks": 237,
        "oracle_blocks": [
          181
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7025,
        "n_blocks": 237,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7026,
        "n_blocks": 237,
        "oracle_blocks": [
          55
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7027,
        "n_blocks": 237,
        "oracle_blocks": [
          125
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7028,
        "n_blocks": 237,
        "oracle_blocks": [
          236
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 24
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7029,
        "n_blocks": 237,
        "oracle_blocks": [
          223
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 59
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7030,
        "n_blocks": 237,
        "oracle_blocks": [
          139
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7031,
        "n_blocks": 237,
        "oracle_blocks": [
          41
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7032,
        "n_blocks": 237,
        "oracle_blocks": [
          125
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7033,
        "n_blocks": 237,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7034,
        "n_blocks": 237,
        "oracle_blocks": [
          153
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7035,
        "n_blocks": 237,
        "oracle_blocks": [
          55
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7036,
        "n_blocks": 237,
        "oracle_blocks": [
          139
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7037,
        "n_blocks": 237,
        "oracle_blocks": [
          83
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7038,
        "n_blocks": 237,
        "oracle_blocks": [
          83
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7039,
        "n_blocks": 237,
        "oracle_blocks": [
          27
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7040,
        "n_blocks": 237,
        "oracle_blocks": [
          97
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7041,
        "n_blocks": 237,
        "oracle_blocks": [
          27
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7042,
        "n_blocks": 237,
        "oracle_blocks": [
          167
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7043,
        "n_blocks": 237,
        "oracle_blocks": [
          69
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7044,
        "n_blocks": 237,
        "oracle_blocks": [
          41
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7045,
        "n_blocks": 237,
        "oracle_blocks": [
          236
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7046,
        "n_blocks": 237,
        "oracle_blocks": [
          125
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7047,
        "n_blocks": 237,
        "oracle_blocks": [
          83
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7048,
        "n_blocks": 237,
        "oracle_blocks": [
          55
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7049,
        "n_blocks": 237,
        "oracle_blocks": [
          223
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0625,
            "kept": 59
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7050,
        "n_blocks": 237,
        "oracle_blocks": [
          181
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 59
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7051,
        "n_blocks": 237,
        "oracle_blocks": [
          41
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7052,
        "n_blocks": 237,
        "oracle_blocks": [
          125
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7053,
        "n_blocks": 237,
        "oracle_blocks": [
          55
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7054,
        "n_blocks": 237,
        "oracle_blocks": [
          223
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7055,
        "n_blocks": 237,
        "oracle_blocks": [
          181
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 59
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7056,
        "n_blocks": 237,
        "oracle_blocks": [
          83
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7057,
        "n_blocks": 237,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 118
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7058,
        "n_blocks": 237,
        "oracle_blocks": [
          125
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      },
      {
        "index": 7059,
        "n_blocks": 237,
        "oracle_blocks": [
          167
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 24
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 24
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 24
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 24
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 24
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 59
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 59
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 59
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8125,
            "kept": 59
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 59
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 59
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 118
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 118
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 118
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 118
          }
        }
      }
    ]
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/ev_pq_staleany_7B_8k.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "tag": "staleany8k",
  "budgets": [
    0.1,
    0.25,
    0.5
  ],
  "block_tokens": 128,
  "router_seed": 0,
  "tasks": {
    "stale_any": [
      {
        "index": 1000,
        "n_blocks": 56,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1001,
        "n_blocks": 56,
        "oracle_blocks": [
          49
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1002,
        "n_blocks": 56,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1003,
        "n_blocks": 56,
        "oracle_blocks": [
          32,
          33
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2778,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8333,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1004,
        "n_blocks": 56,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1005,
        "n_blocks": 56,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1006,
        "n_blocks": 56,
        "oracle_blocks": [
          19
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1007,
        "n_blocks": 56,
        "oracle_blocks": [
          19
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1008,
        "n_blocks": 56,
        "oracle_blocks": [
          26
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1009,
        "n_blocks": 56,
        "oracle_blocks": [
          55
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1010,
        "n_blocks": 56,
        "oracle_blocks": [
          55
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1011,
        "n_blocks": 56,
        "oracle_blocks": [
          36
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1012,
        "n_blocks": 56,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1013,
        "n_blocks": 56,
        "oracle_blocks": [
          46
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1014,
        "n_blocks": 56,
        "oracle_blocks": [
          32,
          33
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8333,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1015,
        "n_blocks": 56,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1016,
        "n_blocks": 56,
        "oracle_blocks": [
          29
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1017,
        "n_blocks": 56,
        "oracle_blocks": [
          39
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1018,
        "n_blocks": 56,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1019,
        "n_blocks": 56,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1020,
        "n_blocks": 56,
        "oracle_blocks": [
          36
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1021,
        "n_blocks": 56,
        "oracle_blocks": [
          55
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1022,
        "n_blocks": 56,
        "oracle_blocks": [
          36
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1023,
        "n_blocks": 56,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1024,
        "n_blocks": 56,
        "oracle_blocks": [
          32,
          33
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1025,
        "n_blocks": 56,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1026,
        "n_blocks": 56,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1027,
        "n_blocks": 56,
        "oracle_blocks": [
          29
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1028,
        "n_blocks": 56,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1029,
        "n_blocks": 56,
        "oracle_blocks": [
          26
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1030,
        "n_blocks": 56,
        "oracle_blocks": [
          39
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1031,
        "n_blocks": 56,
        "oracle_blocks": [
          46
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1032,
        "n_blocks": 56,
        "oracle_blocks": [
          39
        ],
        "dense": {
          "tf": false,
          "tf_frac": 0.8,
          "gen_hit": false
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1033,
        "n_blocks": 56,
        "oracle_blocks": [
          16
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1034,
        "n_blocks": 56,
        "oracle_blocks": [
          55
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1035,
        "n_blocks": 56,
        "oracle_blocks": [
          39
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1036,
        "n_blocks": 56,
        "oracle_blocks": [
          3
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1037,
        "n_blocks": 56,
        "oracle_blocks": [
          52
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1038,
        "n_blocks": 56,
        "oracle_blocks": [
          29
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1039,
        "n_blocks": 56,
        "oracle_blocks": [
          46
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1040,
        "n_blocks": 56,
        "oracle_blocks": [
          36
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1041,
        "n_blocks": 56,
        "oracle_blocks": [
          55
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1042,
        "n_blocks": 56,
        "oracle_blocks": [
          19
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1043,
        "n_blocks": 56,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1044,
        "n_blocks": 56,
        "oracle_blocks": [
          46
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1045,
        "n_blocks": 56,
        "oracle_blocks": [
          16
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1046,
        "n_blocks": 56,
        "oracle_blocks": [
          13,
          16
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2222,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1047,
        "n_blocks": 56,
        "oracle_blocks": [
          52
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1048,
        "n_blocks": 56,
        "oracle_blocks": [
          32,
          33
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8824,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1049,
        "n_blocks": 56,
        "oracle_blocks": [
          52
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1050,
        "n_blocks": 56,
        "oracle_blocks": [
          29
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1051,
        "n_blocks": 56,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1052,
        "n_blocks": 56,
        "oracle_blocks": [
          3
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1053,
        "n_blocks": 56,
        "oracle_blocks": [
          23
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1054,
        "n_blocks": 56,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1055,
        "n_blocks": 56,
        "oracle_blocks": [
          23
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1056,
        "n_blocks": 56,
        "oracle_blocks": [
          3
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1057,
        "n_blocks": 56,
        "oracle_blocks": [
          55
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8824,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1058,
        "n_blocks": 56,
        "oracle_blocks": [
          46
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1059,
        "n_blocks": 56,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      }
    ]
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/ev_pq_staleany_llama8b_16k.json <==
{
  "model": "meta-llama/Llama-3.1-8B-Instruct",
  "tag": "llama8b_staleany16k",
  "budgets": [
    0.1,
    0.25,
    0.5
  ],
  "block_tokens": 128,
  "router_seed": 0,
  "tasks": {
    "stale_any": [
      {
        "index": 3000,
        "n_blocks": 116,
        "oracle_blocks": [
          115
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3001,
        "n_blocks": 116,
        "oracle_blocks": [
          88
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3002,
        "n_blocks": 116,
        "oracle_blocks": [
          47
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3003,
        "n_blocks": 116,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3004,
        "n_blocks": 116,
        "oracle_blocks": [
          61
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3005,
        "n_blocks": 116,
        "oracle_blocks": [
          95
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3006,
        "n_blocks": 116,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3007,
        "n_blocks": 116,
        "oracle_blocks": [
          115
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3008,
        "n_blocks": 116,
        "oracle_blocks": [
          27
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3009,
        "n_blocks": 116,
        "oracle_blocks": [
          102
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3010,
        "n_blocks": 116,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3011,
        "n_blocks": 116,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3012,
        "n_blocks": 116,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3013,
        "n_blocks": 116,
        "oracle_blocks": [
          27
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3014,
        "n_blocks": 116,
        "oracle_blocks": [
          40,
          41
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1176,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.6471,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.6471,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.4706,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5294,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3015,
        "n_blocks": 116,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3016,
        "n_blocks": 116,
        "oracle_blocks": [
          27
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3017,
        "n_blocks": 116,
        "oracle_blocks": [
          40,
          41
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3018,
        "n_blocks": 116,
        "oracle_blocks": [
          102
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3019,
        "n_blocks": 116,
        "oracle_blocks": [
          40,
          41
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3020,
        "n_blocks": 116,
        "oracle_blocks": [
          47
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3021,
        "n_blocks": 116,
        "oracle_blocks": [
          61
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3022,
        "n_blocks": 116,
        "oracle_blocks": [
          40,
          41
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5556,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3023,
        "n_blocks": 116,
        "oracle_blocks": [
          95
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3024,
        "n_blocks": 116,
        "oracle_blocks": [
          88
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3025,
        "n_blocks": 116,
        "oracle_blocks": [
          68
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3026,
        "n_blocks": 116,
        "oracle_blocks": [
          88,
          89
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3027,
        "n_blocks": 116,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3028,
        "n_blocks": 116,
        "oracle_blocks": [
          109
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3029,
        "n_blocks": 116,
        "oracle_blocks": [
          82
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3030,
        "n_blocks": 116,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3031,
        "n_blocks": 116,
        "oracle_blocks": [
          82
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3032,
        "n_blocks": 116,
        "oracle_blocks": [
          75
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3033,
        "n_blocks": 116,
        "oracle_blocks": [
          109
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3034,
        "n_blocks": 116,
        "oracle_blocks": [
          95
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3035,
        "n_blocks": 116,
        "oracle_blocks": [
          68
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3036,
        "n_blocks": 116,
        "oracle_blocks": [
          34
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3037,
        "n_blocks": 116,
        "oracle_blocks": [
          102
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3038,
        "n_blocks": 116,
        "oracle_blocks": [
          75
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3039,
        "n_blocks": 116,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3040,
        "n_blocks": 116,
        "oracle_blocks": [
          68
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3041,
        "n_blocks": 116,
        "oracle_blocks": [
          75
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3042,
        "n_blocks": 116,
        "oracle_blocks": [
          54
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3043,
        "n_blocks": 116,
        "oracle_blocks": [
          61
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 29
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3044,
        "n_blocks": 116,
        "oracle_blocks": [
          27
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3045,
        "n_blocks": 116,
        "oracle_blocks": [
          34
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3046,
        "n_blocks": 116,
        "oracle_blocks": [
          102
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3047,
        "n_blocks": 116,
        "oracle_blocks": [
          75
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3048,
        "n_blocks": 116,
        "oracle_blocks": [
          82
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3049,
        "n_blocks": 116,
        "oracle_blocks": [
          47
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3050,
        "n_blocks": 116,
        "oracle_blocks": [
          102
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6875,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6875,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3051,
        "n_blocks": 116,
        "oracle_blocks": [
          95
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3052,
        "n_blocks": 116,
        "oracle_blocks": [
          102
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3053,
        "n_blocks": 116,
        "oracle_blocks": [
          115
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3054,
        "n_blocks": 116,
        "oracle_blocks": [
          88
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3055,
        "n_blocks": 116,
        "oracle_blocks": [
          54
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3056,
        "n_blocks": 116,
        "oracle_blocks": [
          40,
          41
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5556,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 29
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3057,
        "n_blocks": 116,
        "oracle_blocks": [
          88
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 12
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3058,
        "n_blocks": 116,
        "oracle_blocks": [
          109
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 12
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      },
      {
        "index": 3059,
        "n_blocks": 116,
        "oracle_blocks": [
          115
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 12
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 12
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 12
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 12
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 12
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 29
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 29
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 29
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 29
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 29
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 58
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 58
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 58
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 58
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 58
          }
        }
      }
    ]
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/ev_pq_staleany_llama8b_8k.json <==
{
  "model": "meta-llama/Llama-3.1-8B-Instruct",
  "tag": "llama8b_staleany8k",
  "budgets": [
    0.1,
    0.25,
    0.5
  ],
  "block_tokens": 128,
  "router_seed": 0,
  "tasks": {
    "stale_any": [
      {
        "index": 1000,
        "n_blocks": 55,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1001,
        "n_blocks": 55,
        "oracle_blocks": [
          49
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1002,
        "n_blocks": 55,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1003,
        "n_blocks": 55,
        "oracle_blocks": [
          32
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1004,
        "n_blocks": 55,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1005,
        "n_blocks": 55,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1006,
        "n_blocks": 55,
        "oracle_blocks": [
          19
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1007,
        "n_blocks": 55,
        "oracle_blocks": [
          19
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1008,
        "n_blocks": 55,
        "oracle_blocks": [
          26
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.625,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1009,
        "n_blocks": 55,
        "oracle_blocks": [
          54
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1010,
        "n_blocks": 55,
        "oracle_blocks": [
          54
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1011,
        "n_blocks": 55,
        "oracle_blocks": [
          35,
          36
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.875,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1012,
        "n_blocks": 55,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1013,
        "n_blocks": 55,
        "oracle_blocks": [
          45
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1014,
        "n_blocks": 55,
        "oracle_blocks": [
          32
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1015,
        "n_blocks": 55,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1016,
        "n_blocks": 55,
        "oracle_blocks": [
          29
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.625,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1017,
        "n_blocks": 55,
        "oracle_blocks": [
          39
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1018,
        "n_blocks": 55,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1019,
        "n_blocks": 55,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1020,
        "n_blocks": 55,
        "oracle_blocks": [
          36
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1021,
        "n_blocks": 55,
        "oracle_blocks": [
          54
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1022,
        "n_blocks": 55,
        "oracle_blocks": [
          36
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1023,
        "n_blocks": 55,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1024,
        "n_blocks": 55,
        "oracle_blocks": [
          32
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1025,
        "n_blocks": 55,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1026,
        "n_blocks": 55,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1027,
        "n_blocks": 55,
        "oracle_blocks": [
          29
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1028,
        "n_blocks": 55,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1029,
        "n_blocks": 55,
        "oracle_blocks": [
          26
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1030,
        "n_blocks": 55,
        "oracle_blocks": [
          39
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1031,
        "n_blocks": 55,
        "oracle_blocks": [
          45
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1032,
        "n_blocks": 55,
        "oracle_blocks": [
          39
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1033,
        "n_blocks": 55,
        "oracle_blocks": [
          16
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1034,
        "n_blocks": 55,
        "oracle_blocks": [
          54
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1035,
        "n_blocks": 55,
        "oracle_blocks": [
          39
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1036,
        "n_blocks": 55,
        "oracle_blocks": [
          3
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1037,
        "n_blocks": 55,
        "oracle_blocks": [
          52
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.0625,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1038,
        "n_blocks": 55,
        "oracle_blocks": [
          29
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1039,
        "n_blocks": 55,
        "oracle_blocks": [
          45,
          46
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1040,
        "n_blocks": 55,
        "oracle_blocks": [
          36
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1041,
        "n_blocks": 55,
        "oracle_blocks": [
          54
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1042,
        "n_blocks": 55,
        "oracle_blocks": [
          19
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1043,
        "n_blocks": 55,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.625,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1044,
        "n_blocks": 55,
        "oracle_blocks": [
          45,
          46
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1045,
        "n_blocks": 55,
        "oracle_blocks": [
          16
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9375,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1046,
        "n_blocks": 55,
        "oracle_blocks": [
          13,
          16
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1047,
        "n_blocks": 55,
        "oracle_blocks": [
          52
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1048,
        "n_blocks": 55,
        "oracle_blocks": [
          32
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1049,
        "n_blocks": 55,
        "oracle_blocks": [
          52
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1050,
        "n_blocks": 55,
        "oracle_blocks": [
          29
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1051,
        "n_blocks": 55,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1052,
        "n_blocks": 55,
        "oracle_blocks": [
          3
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1053,
        "n_blocks": 55,
        "oracle_blocks": [
          22
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1054,
        "n_blocks": 55,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1055,
        "n_blocks": 55,
        "oracle_blocks": [
          22
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0625,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1056,
        "n_blocks": 55,
        "oracle_blocks": [
          3
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1057,
        "n_blocks": 55,
        "oracle_blocks": [
          54
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1058,
        "n_blocks": 55,
        "oracle_blocks": [
          45
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.625,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5625,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1059,
        "n_blocks": 55,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      }
    ]
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/ev_pq_staleany_qwen32b_8k.json <==
{
  "model": "Qwen/Qwen2.5-32B-Instruct",
  "tag": "qwen32b_staleany8k",
  "budgets": [
    0.1,
    0.25,
    0.5
  ],
  "block_tokens": 128,
  "router_seed": 0,
  "tasks": {
    "stale_any": [
      {
        "index": 1000,
        "n_blocks": 56,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1001,
        "n_blocks": 56,
        "oracle_blocks": [
          49
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1002,
        "n_blocks": 56,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1003,
        "n_blocks": 56,
        "oracle_blocks": [
          32,
          33
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2778,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8333,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1004,
        "n_blocks": 56,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1005,
        "n_blocks": 56,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1006,
        "n_blocks": 56,
        "oracle_blocks": [
          19
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1007,
        "n_blocks": 56,
        "oracle_blocks": [
          19
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1008,
        "n_blocks": 56,
        "oracle_blocks": [
          26
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1009,
        "n_blocks": 56,
        "oracle_blocks": [
          55
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1010,
        "n_blocks": 56,
        "oracle_blocks": [
          55
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1011,
        "n_blocks": 56,
        "oracle_blocks": [
          36
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1012,
        "n_blocks": 56,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1013,
        "n_blocks": 56,
        "oracle_blocks": [
          46
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1014,
        "n_blocks": 56,
        "oracle_blocks": [
          32,
          33
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5556,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.8333,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1015,
        "n_blocks": 56,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1016,
        "n_blocks": 56,
        "oracle_blocks": [
          29
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1017,
        "n_blocks": 56,
        "oracle_blocks": [
          39
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1018,
        "n_blocks": 56,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1019,
        "n_blocks": 56,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1020,
        "n_blocks": 56,
        "oracle_blocks": [
          36
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1021,
        "n_blocks": 56,
        "oracle_blocks": [
          55
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1022,
        "n_blocks": 56,
        "oracle_blocks": [
          36
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1023,
        "n_blocks": 56,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1024,
        "n_blocks": 56,
        "oracle_blocks": [
          32,
          33
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1025,
        "n_blocks": 56,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1026,
        "n_blocks": 56,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1027,
        "n_blocks": 56,
        "oracle_blocks": [
          29
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1028,
        "n_blocks": 56,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1029,
        "n_blocks": 56,
        "oracle_blocks": [
          26
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1030,
        "n_blocks": 56,
        "oracle_blocks": [
          39
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1031,
        "n_blocks": 56,
        "oracle_blocks": [
          46
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1032,
        "n_blocks": 56,
        "oracle_blocks": [
          39
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1033,
        "n_blocks": 56,
        "oracle_blocks": [
          16
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1034,
        "n_blocks": 56,
        "oracle_blocks": [
          55
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.375,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1875,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.625,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.875,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4375,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.375,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6875,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1035,
        "n_blocks": 56,
        "oracle_blocks": [
          39
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1036,
        "n_blocks": 56,
        "oracle_blocks": [
          3
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1037,
        "n_blocks": 56,
        "oracle_blocks": [
          52
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1038,
        "n_blocks": 56,
        "oracle_blocks": [
          29
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1039,
        "n_blocks": 56,
        "oracle_blocks": [
          46
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1040,
        "n_blocks": 56,
        "oracle_blocks": [
          36
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1041,
        "n_blocks": 56,
        "oracle_blocks": [
          55
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1042,
        "n_blocks": 56,
        "oracle_blocks": [
          19
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1043,
        "n_blocks": 56,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1044,
        "n_blocks": 56,
        "oracle_blocks": [
          46
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1045,
        "n_blocks": 56,
        "oracle_blocks": [
          16
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1046,
        "n_blocks": 56,
        "oracle_blocks": [
          13,
          16
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2222,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1047,
        "n_blocks": 56,
        "oracle_blocks": [
          52
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1048,
        "n_blocks": 56,
        "oracle_blocks": [
          32,
          33
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1049,
        "n_blocks": 56,
        "oracle_blocks": [
          52
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1050,
        "n_blocks": 56,
        "oracle_blocks": [
          29
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1051,
        "n_blocks": 56,
        "oracle_blocks": [
          13
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1052,
        "n_blocks": 56,
        "oracle_blocks": [
          3
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1053,
        "n_blocks": 56,
        "oracle_blocks": [
          23
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0556,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1111,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 6
          },
          "random_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1054,
        "n_blocks": 56,
        "oracle_blocks": [
          6
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1055,
        "n_blocks": 56,
        "oracle_blocks": [
          23
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1056,
        "n_blocks": 56,
        "oracle_blocks": [
          3
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1057,
        "n_blocks": 56,
        "oracle_blocks": [
          55
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "recency_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8824,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1058,
        "n_blocks": 56,
        "oracle_blocks": [
          46
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0588,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "recency_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "recency_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      },
      {
        "index": 1059,
        "n_blocks": 56,
        "oracle_blocks": [
          9
        ],
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "random_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "recency_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "snapkv_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941,
            "kept": 6
          },
          "momentkv_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 6
          },
          "oracle_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "h2o_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_attention_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765,
            "kept": 6
          },
          "router_causal_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529,
            "kept": 6
          },
          "random_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176,
            "kept": 14
          },
          "recency_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353,
            "kept": 14
          },
          "snapkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471,
            "kept": 14
          },
          "momentkv_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "oracle_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 14
          },
          "h2o_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_attention_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118,
            "kept": 14
          },
          "router_causal_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647,
            "kept": 14
          },
          "random_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647,
            "kept": 28
          },
          "recency_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294,
            "kept": 28
          },
          "snapkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "momentkv_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235,
            "kept": 28
          },
          "oracle_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          },
          "h2o_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882,
            "kept": 28
          },
          "router_attention_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059,
            "kept": 28
          },
          "router_causal_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0,
            "kept": 28
          }
        }
      }
    ]
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/ev_restkv_7B_16k.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "tag": "16k",
  "budgets": [
    0.1,
    0.25,
    0.5
  ],
  "tasks": {
    "niah_single_1": [
      {
        "index": 58064,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 6577,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 26827,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 35197,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 15125,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 24765,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 49324,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 35109,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 30068,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 29257,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 19628,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 36634,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 12969,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 54005,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 33487,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 45635,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 14230,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 55085,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 55085,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 51132,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 49593,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 10445,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 41953,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 46269,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 57783,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 56260,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 15041,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 45188,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 28448,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 52389,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 6487,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 50767,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 56076,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 28894,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 40514,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 20886,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 54369,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.625,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.625,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 821,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 21245,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 6668,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 19902,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 22506,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 8831,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 32767,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 5139,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 31418,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 17650,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 17021,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 7125,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 4778,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 15488,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 19806,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 35104,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 42037,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 14405,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 5495,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 4777,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 14681,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 17285,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 21785,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      }
    ],
    "niah_multikey_1": [
      {
        "index": 11715,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 21939,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 66852,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 23198,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 32350,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 10035,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 75876,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 15786,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 7154,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 28559,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 23069,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1429
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8571
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2857
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8571
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5714
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 28500,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 66768,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 39586,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 26185,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 2248,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 58306,
        "n_blocks": 121,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.625,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 64823,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 47720,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 68345,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 53653,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5714
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8571
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.1429
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 43553,
        "n_blocks": 121,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 66834,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 30407,
        "n_blocks": 121,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 23195,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 188,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 44526,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 68339,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 35951,
        "n_blocks": 126,
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3617,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 53727,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 7152,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 38095,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 49179,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 53666,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 28365,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 57119,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.2
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 34616,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 21936,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 11714,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 66837,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 28500,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 26183,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 75878,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 47721,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 25057,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 5931,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 64831,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 31144,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3459,
        "n_blocks": 121,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 55969,
        "n_blocks": 121,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 53725,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 53596,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 187,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 64757,
        "n_blocks": 126,
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 44530,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 63014,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 45680,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 49254,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 39593,
        "n_blocks": 126,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      }
    ],
    "vt": [
      {
        "index": 0,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.8947,
          "gen_hit": false
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.8421,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9545,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 2,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9048,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 4,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 5,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 0.9091
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 6,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.8947,
          "gen_hit": false
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.8421,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 7,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9444,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.7222,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6111,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7778,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 8,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.913,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.3478,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.3478,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6957,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 9,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9,
          "gen_hit": false
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 10,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 11,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2857,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 12,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.4286,
            "qf_recall": 0.5455
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 13,
        "n_blocks": 126,
        "dense": {
          "tf": false,
          "tf_frac": 0.8824,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4118,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8235,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4118,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.8824,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.4118,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.8824,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 14,
        "n_blocks": 126,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 15,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9,
          "gen_hit": false
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 16,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 17,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9048,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7143,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 18,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.6842,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 19,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 20,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 21,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9048,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9048,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.8571,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 22,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 23,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.5455
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9091
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7143,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9048,
            "gen_hit": true,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 24,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 25,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 26,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9048,
          "gen_hit": false
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9048,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.8571,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.5238,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9048,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 27,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.8947,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 28,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.6
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.8421,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.8421,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 29,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 30,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 31,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 32,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 33,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9,
          "gen_hit": false
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 34,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9545,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.5455,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6818,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 35,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9444,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8889,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7778,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.8889,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7778,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 36,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 37,
        "n_blocks": 126,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 38,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 39,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 40,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 41,
        "n_blocks": 126,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 42,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9545,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.5455,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9091,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9091,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 43,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.65,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.85,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 44,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 45,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 46,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 47,
        "n_blocks": 126,
        "dense": {
          "tf": false,
          "tf_frac": 0.9412,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.7647,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8824,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9412,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 48,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 49,
        "n_blocks": 126,
        "dense": {
          "tf": false,
          "tf_frac": 0.9412,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4706,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8824,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7059,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.8824,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7059,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.8824,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 50,
        "n_blocks": 126,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.6842,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 51,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 52,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9048,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9048,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7143,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9048,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7143,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9048,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 53,
        "n_blocks": 126,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 54,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.6842,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6842,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 55,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.8889,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.6111,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6111,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.8889,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.8889,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.8889,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 56,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.8421,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 57,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9048,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 58,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 59,
        "n_blocks": 127,
        "dense": {
          "tf": false,
          "tf_frac": 0.9545,
          "gen_hit": false
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.7727,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8636,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9091,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.8636,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9091,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9091,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      }
    ],
    "stale": [
      {
        "index": 3000,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3001,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3002,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3003,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3004,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3005,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3006,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3007,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3008,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3009,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3010,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3011,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3012,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3013,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3014,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3015,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3016,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3017,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3018,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3019,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3020,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3021,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3022,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3023,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3024,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3025,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3026,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3027,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3028,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3029,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3030,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3031,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3032,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3033,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3034,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3035,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3036,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3037,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3038,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3039,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3040,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3041,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3042,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9412
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3043,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3044,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3045,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3046,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3047,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4444
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7222
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3048,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3049,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3050,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3051,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3052,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3053,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3054,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3055,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3056,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3057,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3058,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3059,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      }
    ],
    "stale_any": [
      {
        "index": 3000,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3001,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3002,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3003,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3004,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8235
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3005,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3006,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3007,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3008,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3009,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3010,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3011,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3012,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3013,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3014,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3015,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3016,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3017,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3018,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3019,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3020,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3021,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3022,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3023,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3024,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3025,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3026,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3027,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3028,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3029,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3030,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3031,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3032,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3033,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3034,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3035,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3036,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3037,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7222
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3038,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3039,
        "n_blocks": 116,
        "dense": {
          "tf": false,
          "tf_frac": 0.8,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3040,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3041,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3042,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3043,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3044,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3045,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3046,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4444
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3047,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3048,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3049,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3050,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3051,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3052,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3053,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3054,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3055,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3056,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3057,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3058,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3059,
        "n_blocks": 116,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      }
    ]
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/ev_restkv_7B_8k.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "tag": "8k",
  "budgets": [
    0.1,
    0.25,
    0.5
  ],
  "tasks": {
    "niah_single_1": [
      {
        "index": 2169,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 17554,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 29084,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3337,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 13507,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 17647,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 7655,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 12435,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 24754,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 17649,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 15128,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 14677,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 9908,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 18364,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 6579,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 27095,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 16837,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 22865,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 7210,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 27635,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 27635,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 25662,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 24843,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 5315,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 21073,
        "n_blocks": 62,
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 23229,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 28983,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 28180,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 7571,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 22688,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 14318,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 26289,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3337,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 25477,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 28086,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 14494,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 20354,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 10536,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 27279,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 461,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 10715,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3428,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 10002,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 11346,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 4511,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 16477,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 2619,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 15758,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 8920,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 8561,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3615,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 2438,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 7838,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.5
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 9996,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 17644,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 21067,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 7295,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 2795,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 2437,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 7391,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      }
    ],
    "niah_multikey_1": [
      {
        "index": 4044,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 5858,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 12695,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 33841,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 13253,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 17732,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 5232,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 37602,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 8447,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3985,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 16285,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 13124,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 16226,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 33757,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.8
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 21195,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 14973,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1168,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 28005,
        "n_blocks": 57,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 32345,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 24801,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.375,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 34638,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 27477,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 21606,
        "n_blocks": 57,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 33823,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 16160,
        "n_blocks": 57,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          }
        }
      },
      {
        "index": 13250,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          }
        }
      },
      {
        "index": 188,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 23062,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 34632,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 19937,
        "n_blocks": 62,
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1895,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.625,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 27551,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3983,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 21000,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 25372,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 27490,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 16091,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 29302,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 18652,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 12692,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          }
        }
      },
      {
        "index": 5857,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 33826,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 16226,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 14971,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 37604,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 24802,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 14038,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.625,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3125,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 32353,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 17123,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1695,
        "n_blocks": 57,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 27345,
        "n_blocks": 57,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 27549,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 27420,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 187,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 32279,
        "n_blocks": 62,
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 23066,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.8
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 31710,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.0
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 23865,
        "n_blocks": 62,
        "dense": {
          "tf": false,
          "tf_frac": 0.875,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.875,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 25447,
        "n_blocks": 62,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.125,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      }
    ],
    "vt": [
      {
        "index": 0,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.4286,
            "qf_recall": 0.5455
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8421,
            "gen_hit": true,
            "oracle_recall": 0.5714,
            "qf_recall": 0.5455
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.7273
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 2,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.4
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9048,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.5714,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 3,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.1579,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3636
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.5714,
            "qf_recall": 0.5455
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.5455
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.2857,
            "qf_recall": 0.5455
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 4,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9545,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.5455,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9091,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6818,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7273,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 5,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6842,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 6,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 7,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9444,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.6111,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.7222,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7778,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 8,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9565,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2609,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.913,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6522,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6957,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9565,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 9,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 10,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 11,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 12,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 13,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.5263,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 14,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9444,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8333,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6111,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6111,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 15,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 16,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 17,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9444,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2778,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8889,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7222,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 18,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9545,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.7273,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.625
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9091,
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.625
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 19,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 20,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9545,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.5455,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9091,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7727,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 21,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 22,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 23,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 24,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.3684,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.5789,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 25,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.5
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 26,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.625
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.75,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 27,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4211,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": true,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 28,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.8889,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.7778,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6111,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.8889,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6111,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.8889,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 29,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 30,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9048,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 31,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.85,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 32,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9444,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.4
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.7222,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6111,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 33,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.25,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.4
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 34,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8947,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7895,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 35,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 36,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9444,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.3889,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.625
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.7222,
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 37,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 38,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 39,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9545,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.6364,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.5
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 0.75,
            "qf_recall": 0.625
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.5909,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.5909,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9545,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 40,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 41,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9,
          "gen_hit": false
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 42,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9444,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.6667,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.5556,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.8889,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 43,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.3,
            "gen_hit": false,
            "oracle_recall": 0.1429,
            "qf_recall": 0.4545
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5714,
            "qf_recall": 0.5455
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.7143,
            "qf_recall": 0.8182
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8571,
            "qf_recall": 0.9091
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 44,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 45,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 46,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9444,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.4
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8333,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 0.8333,
            "qf_recall": 0.8
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 47,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.4
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 48,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.45,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.55,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 49,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6316,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 50,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.8095,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 51,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.381,
            "gen_hit": false,
            "oracle_recall": 0.1667,
            "qf_recall": 0.5
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.619,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4286,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7619,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.8
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 52,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4762,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7143,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 53,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9524,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.381,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.5
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.3333,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.625
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9524,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 54,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.75,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 55,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9474,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.3158,
            "gen_hit": false,
            "oracle_recall": 0.25,
            "qf_recall": 0.5
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4737,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.75
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7368,
            "gen_hit": false,
            "oracle_recall": 0.75,
            "qf_recall": 0.875
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9474,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 56,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9444,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.7222,
            "gen_hit": false,
            "oracle_recall": 0.6667,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7222,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.8889
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7222,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.8889
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 57,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9,
          "gen_hit": false
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.5556
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.5556
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 58,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.95,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.35,
            "gen_hit": false,
            "oracle_recall": 0.2,
            "qf_recall": 0.4444
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.8,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.4,
            "qf_recall": 0.6667
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.7,
            "gen_hit": false,
            "oracle_recall": 0.6,
            "qf_recall": 0.7778
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.95,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 59,
        "n_blocks": 63,
        "dense": {
          "tf": false,
          "tf_frac": 0.9444,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4444,
            "gen_hit": false,
            "oracle_recall": 0.3333,
            "qf_recall": 0.5
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.5,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.7222,
            "gen_hit": false,
            "oracle_recall": 0.8333,
            "qf_recall": 0.9
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.9444,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      }
    ],
    "stale": [
      {
        "index": 1000,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          }
        }
      },
      {
        "index": 1001,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1002,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1003,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1004,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1005,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1006,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1007,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1008,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1009,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1010,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1011,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1012,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          }
        }
      },
      {
        "index": 1013,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1014,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1667
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3333
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1015,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1016,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1017,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          }
        }
      },
      {
        "index": 1018,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1019,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1020,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1021,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1022,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1023,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1024,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1025,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1026,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4444
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1027,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1028,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1029,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1030,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          }
        }
      },
      {
        "index": 1031,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1032,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1033,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1034,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.625
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1035,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1036,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1037,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1038,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1039,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          }
        }
      },
      {
        "index": 1040,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          }
        }
      },
      {
        "index": 1041,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1042,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1043,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1044,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5556
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1045,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1046,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 0.5,
            "qf_recall": 0.2778
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          }
        }
      },
      {
        "index": 1047,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1048,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1049,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1667
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          }
        }
      },
      {
        "index": 1050,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1051,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1052,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1053,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          }
        }
      },
      {
        "index": 1054,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5294
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1055,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1056,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7647
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1057,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1058,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1059,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      }
    ],
    "stale_any": [
      {
        "index": 1000,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          }
        }
      },
      {
        "index": 1001,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1002,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1003,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.1667
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2778
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.3889
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1004,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1005,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1006,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1007,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1008,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1009,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1010,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1011,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.25
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.875
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1012,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 0.6111
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          }
        }
      },
      {
        "index": 1013,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1014,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2778
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1015,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1016,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1017,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8333
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          }
        }
      },
      {
        "index": 1018,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1019,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1020,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1021,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1022,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4706
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1023,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1024,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1025,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8125
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1026,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1027,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1028,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1029,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1030,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          }
        }
      },
      {
        "index": 1031,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1032,
        "n_blocks": 56,
        "dense": {
          "tf": false,
          "tf_frac": 0.8,
          "gen_hit": false
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": false,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1033,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1034,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.125
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3125
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3125
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.75
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.625
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1035,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1036,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1037,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.8824
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1038,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1039,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4444
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          }
        }
      },
      {
        "index": 1040,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1041,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1042,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1043,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1044,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2778
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7222
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1045,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1046,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2222
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2778
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2778
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5556
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          }
        }
      },
      {
        "index": 1047,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.5882
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1048,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2941
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.6,
            "gen_hit": false,
            "oracle_recall": 0.5,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1049,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.3889
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.6667
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          }
        }
      },
      {
        "index": 1050,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.4,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1051,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1052,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.1765
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1053,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1667
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2222
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3333
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6667
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.9444
          }
        }
      },
      {
        "index": 1054,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.3529
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1055,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1056,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.4706
          },
          "restkv_qa_b25": {
            "tf": false,
            "tf_frac": 0.8,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1057,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.2353
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.2,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1058,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.1176
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": false,
            "tf_frac": 0.0,
            "gen_hit": false,
            "oracle_recall": 0.0,
            "qf_recall": 0.4118
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.6471
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      },
      {
        "index": 1059,
        "n_blocks": 56,
        "dense": {
          "tf": true,
          "tf_frac": 1.0,
          "gen_hit": true
        },
        "arms": {
          "restkv_prequery_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_qa_b10": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.2941
          },
          "restkv_prequery_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.5294
          },
          "restkv_qa_b25": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7647
          },
          "restkv_prequery_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 0.7059
          },
          "restkv_qa_b50": {
            "tf": true,
            "tf_frac": 1.0,
            "gen_hit": true,
            "oracle_recall": 1.0,
            "qf_recall": 1.0
          }
        }
      }
    ]
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/keepsets_crosscheck.json <==
[
 {
  "paper": "1503.00841",
  "budgets": {
   "25": {
    "ranges": [
     [
      321,
      444
     ],
     [
      589,
      610
     ],
     [
      786,
      853
     ],
     [
      1511,
      1618
     ],
     [
      2181,
      2223
     ],
     [
      2396,
      2507
     ],
     [
      2507,
      2573
     ],
     [
      2948,
      2983
     ],
     [
      3916,
      3989
     ],
     [
      3989,
      4041
     ],
     [
      4257,
      4432
     ],
     [
      4432,
      4491
     ],
     [
      4565,
      4662
     ],
     [
      4743,
      4817
     ],
     [
      4861,
      5008
     ]
    ],
    "kept_frac": 0.2494
   },
   "50": {
    "ranges": [
     [
      0,
      99
     ],
     [
      99,
      176
     ],
     [
      321,
      444
     ],
     [
      444,
      589
     ],
     [
      589,
      610
     ],
     [
      711,
      724
     ],
     [
      786,
      853
     ],
     [
      853,
      913
     ],
     [
      913,
      1005
     ],
     [
      1051,
      1145
     ],
     [
      1511,
      1618
     ],
     [
      1618,
      1691
     ],
     [
      2181,
      2223
     ],
     [
      2396,
      2507
     ],
     [
      2507,
      2573
     ],
     [
      2573,
      2650
     ],
     [
      2650,
      2812
     ],
     [
      2812,
      2912
     ],
     [
      2912,
      2948
     ],
     [
      2948,
      2983
     ],
     [
      3206,
      3240
     ],
     [
      3428,
      3560
     ],
     [
      3916,
      3989
     ],
     [
      3989,
      4041
     ],
     [
      4098,
      4149
     ],
     [
      4257,
      4432
     ],
     [
      4432,
      4491
     ],
     [
      4565,
      4662
     ],
     [
      4743,
      4817
     ],
     [
      4861,
      5008
     ]
    ],
    "kept_frac": 0.498
   }
  }
 },
 {
  "paper": "1603.08594",
  "budgets": {
   "25": {
    "ranges": [
     [
      147,
      267
     ],
     [
      307,
      325
     ],
     [
      364,
      396
     ],
     [
      665,
      699
     ],
     [
      1502,
      1509
     ],
     [
      1639,
      1723
     ],
     [
      1766,
      1809
     ],
     [
      1916,
      1962
     ],
     [
      2174,
      2275
     ],
     [
      2275,
      2357
     ],
     [
      2795,
      2838
     ],
     [
      2904,
      3044
     ]
    ],
    "kept_frac": 0.2464
   },
   "50": {
    "ranges": [
     [
      147,
      267
     ],
     [
      267,
      279
     ],
     [
      279,
      307
     ],
     [
      307,
      325
     ],
     [
      325,
      352
     ],
     [
      352,
      364
     ],
     [
      364,
      396
     ],
     [
      665,
      699
     ],
     [
      699,
      828
     ],
     [
      828,
      1107
     ],
     [
      1502,
      1509
     ],
     [
      1639,
      1723
     ],
     [
      1723,
      1766
     ],
     [
      1766,
      1809
     ],
     [
      1916,
      1962
     ],
     [
      1962,
      2017
     ],
     [
      2174,
      2275
     ],
     [
      2275,
      2357
     ],
     [
      2357,
      2423
     ],
     [
      2596,
      2708
     ],
     [
      2795,
      2838
     ],
     [
      2904,
      3044
     ]
    ],
    "kept_frac": 0.497
   }
  }
 },
 {
  "paper": "1603.09631",
  "budgets": {
   "25": {
    "ranges": [
     [
      540,
      618
     ],
     [
      822,
      851
     ],
     [
      1131,
      1176
     ],
     [
      1399,
      1524
     ],
     [
      1916,
      1972
     ],
     [
      1972,
      2027
     ],
     [
      2027,
      2052
     ],
     [
      2435,
      2529
     ],
     [
      2798,
      2831
     ],
     [
      2932,
      3030
     ],
     [
      3087,
      3153
     ],
     [
      3153,
      3256
     ]
    ],
    "kept_frac": 0.2479
   },
   "50": {
    "ranges": [
     [
      0,
      100
     ],
     [
      282,
      370
     ],
     [
      370,
      508
     ],
     [
      540,
      618
     ],
     [
      822,
      851
     ],
     [
      941,
      952
     ],
     [
      952,
      1083
     ],
     [
      1131,
      1176
     ],
     [
      1323,
      1367
     ],
     [
      1367,
      1399
     ],
     [
      1399,
      1524
     ],
     [
      1524,
      1540
     ],
     [
      1540,
      1592
     ],
     [
      1833,
      1853
     ],
     [
      1863,
      1871
     ],
     [
      1916,
      1972
     ],
     [
      1972,
      2027
     ],
     [
      2027,
      2052
     ],
     [
      2435,
      2529
     ],
     [
      2529,
      2589
     ],
     [
      2798,
      2831
     ],
     [
      2868,
      2932
     ],
     [
      2932,
      3030
     ],
     [
      3030,
      3087
     ],
     [
      3087,
      3153
     ],
     [
      3153,
      3256
     ]
    ],
    "kept_frac": 0.5
   }
  }
 },
 {
  "paper": "1604.05372",
  "budgets": {
   "25": {
    "ranges": [
     [
      731,
      850
     ],
     [
      1436,
      1581
     ],
     [
      1824,
      1899
     ],
     [
      1899,
      2108
     ],
     [
      2445,
      2570
     ],
     [
      2778,
      2981
     ]
    ],
    "kept_frac": 0.2456
   },
   "50": {
    "ranges": [
     [
      0,
      176
     ],
     [
      176,
      296
     ],
     [
      731,
      850
     ],
     [
      850,
      961
     ],
     [
      1172,
      1288
     ],
     [
      1355,
      1436
     ],
     [
      1436,
      1581
     ],
     [
      1663,
      1707
     ],
     [
      1707,
      1824
     ],
     [
      1824,
      1899
     ],
     [
      1899,
      2108
     ],
     [
      2445,
      2570
     ],
     [
      2614,
      2660
     ],
     [
      2741,
      2778
     ],
     [
      2778,
      2981
     ],
     [
      3111,
      3163
     ]
    ],
    "kept_frac": 0.4979
   }
  }
 },
 {
  "paper": "1604.08504",
  "budgets": {
   "25": {
    "ranges": [
     [
      711,
      721
     ],
     [
      779,
      832
     ],
     [
      968,
      991
     ],
     [
      1203,
      1233
     ],
     [
      1890,
      2003
     ],
     [
      2291,
      2403
     ],
     [
      2518,
      2547
     ],
     [
      2547,
      2630
     ],
     [
      2630,
      2716
     ],
     [
      2883,
      2957
     ],
     [
      3011,
      3138
     ],
     [
      3495,
      3599
     ],
     [
      3599,
      3673
     ]
    ],
    "kept_frac": 0.2499
   },
   "50": {
    "ranges": [
     [
      0,
      120
     ],
     [
      474,
      625
     ],
     [
      625,
      711
     ],
     [
      711,
      721
     ],
     [
      721,
      779
     ],
     [
      779,
      832
     ],
     [
      832,
      939
     ],
     [
      939,
      960
     ],
     [
      960,
      968
     ],
     [
      968,
      991
     ],
     [
      991,
      1011
     ],
     [
      1203,
      1233
     ],
     [
      1762,
      1836
     ],
     [
      1890,
      2003
     ],
     [
      2239,
      2291
     ],
     [
      2291,
      2403
     ],
     [
      2518,
      2547
     ],
     [
      2547,
      2630
     ],
     [
      2630,
      2716
     ],
     [
      2716,
      2883
     ],
     [
      2883,
      2957
     ],
     [
      2957,
      3011
     ],
     [
      3011,
      3138
     ],
     [
      3495,
      3599
     ],
     [
      3599,
      3673
     ]
    ],
    "kept_frac": 0.4999
   }
  }
 },
 {
  "paper": "1605.03481",
  "budgets": {
   "25": {
    "ranges": [
     [
      0,
      131
     ],
     [
      440,
      634
     ],
     [
      2062,
      2079
     ],
     [
      2354,
      2561
     ],
     [
      3241,
      3311
     ],
     [
      3311,
      3491
     ],
     [
      3491,
      3557
     ]
    ],
    "kept_frac": 0.2432
   },
   "50": {
    "ranges": [
     [
      0,
      131
     ],
     [
      131,
      292
     ],
     [
      440,
      634
     ],
     [
      634,
      756
     ],
     [
      756,
      881
     ],
     [
      1022,
      1120
     ],
     [
      1346,
      1388
     ],
     [
      1873,
      1901
     ],
     [
      2062,
      2079
     ],
     [
      2238,
      2354
     ],
     [
      2354,
      2561
     ],
     [
      2827,
      2902
     ],
     [
      2902,
      3032
     ],
     [
      3241,
      3311
     ],
     [
      3311,
      3491
     ],
     [
      3491,
      3557
     ]
    ],
    "kept_frac": 0.4954
   }
  }
 },
 {
  "paper": "1605.06083",
  "budgets": {
   "25": {
    "ranges": [
     [
      0,
      125
     ],
     [
      359,
      556
     ],
     [
      1048,
      1243
     ],
     [
      1243,
      1309
     ],
     [
      1309,
      1315
     ],
     [
      2653,
      2808
     ]
    ],
    "kept_frac": 0.2492
   },
   "50": {
    "ranges": [
     [
      0,
      125
     ],
     [
      125,
      221
     ],
     [
      284,
      328
     ],
     [
      359,
      556
     ],
     [
      556,
      632
     ],
     [
      896,
      902
     ],
     [
      1048,
      1243
     ],
     [
      1243,
      1309
     ],
     [
      1309,
      1315
     ],
     [
      1929,
      2129
     ],
     [
      2334,
      2598
     ],
     [
      2598,
      2653
     ],
     [
      2653,
      2808
     ]
    ],
    "kept_frac": 0.4975
   }
  }
 },
 {
  "paper": "1605.07333",
  "budgets": {
   "25": {
    "ranges": [
     [
      121,
      270
     ],
     [
      849,
      1204
     ],
     [
      1738,
      1829
     ],
     [
      2527,
      2683
     ],
     [
      3078,
      3148
     ]
    ],
    "kept_frac": 0.2476
   },
   "50": {
    "ranges": [
     [
      121,
      270
     ],
     [
      270,
      309
     ],
     [
      466,
      561
     ],
     [
      715,
      849
     ],
     [
      849,
      1204
     ],
     [
      1480,
      1553
     ],
     [
      1738,
      1829
     ],
     [
      2069,
      2170
     ],
     [
      2527,
      2683
     ],
     [
      2683,
      2733
     ],
     [
      2841,
      2895
     ],
     [
      2936,
      3078
     ],
     [
      3078,
      3148
     ],
     [
      3148,
      3262
     ],
     [
      3289,
      3316
     ]
    ],
    "kept_frac": 0.4976
   }
  }
 },
 {
  "paper": "1608.01884",
  "budgets": {
   "25": {
    "ranges": [
     [
      89,
      135
     ],
     [
      135,
      146
     ],
     [
      395,
      526
     ],
     [
      1417,
      1531
     ],
     [
      1531,
      1729
     ],
     [
      1773,
      1961
     ],
     [
      2762,
      2777
     ],
     [
      2777,
      2779
     ],
     [
      2779,
      2803
     ],
     [
      3101,
      3178
     ],
     [
      3256,
      3290
     ]
    ],
    "kept_frac": 0.2496
   },
   "50": {
    "ranges": [
     [
      0,
      89
     ],
     [
      89,
      135
     ],
     [
      135,
      146
     ],
     [
      305,
      332
     ],
     [
      332,
      352
     ],
     [
      352,
      395
     ],
     [
      395,
      526
     ],
     [
      526,
      587
     ],
     [
      828,
      838
     ],
     [
      838,
      888
     ],
     [
      1417,
      1531
     ],
     [
      1531,
      1729
     ],
     [
      1773,
      1961
     ],
     [
      2301,
      2401
     ],
     [
      2740,
      2762
     ],
     [
      2762,
      2777
     ],
     [
      2777,
      2779
     ],
     [
      2779,
      2803
     ],
     [
      2803,
      2819
     ],
     [
      2819,
      3101
     ],
     [
      3101,
      3178
     ],
     [
      3224,
      3256
     ],
     [
      3256,
      3290
     ],
     [
      3290,
      3348
     ],
     [
      3348,
      3365
     ]
    ],
    "kept_frac": 0.4954
   }
  }
 },
 {
  "paper": "1610.00956",
  "budgets": {
   "25": {
    "ranges": [
     [
      158,
      302
     ],
     [
      302,
      424
     ],
     [
      658,
      788
     ],
     [
      1081,
      1115
     ],
     [
      1284,
      1351
     ],
     [
      1523,
      1578
     ],
     [
      1578,
      1646
     ],
     [
      1646,
      1683
     ],
     [
      1683,
      1842
     ],
     [
      1957,
      2030
     ],
     [
      2030,
      2192
     ],
     [
      2670,
      2731
     ],
     [
      3273,
      3374
     ],
     [
      3887,
      3912
     ],
     [
      4067,
      4115
     ],
     [
      5218,
      5238
     ],
     [
      5238,
      5264
     ]
    ],
    "kept_frac": 0.2484
   },
   "50": {
    "ranges": [
     [
      0,
      158
     ],
     [
      158,
      302
     ],
     [
      302,
      424
     ],
     [
      456,
      482
     ],
     [
      658,
      788
     ],
     [
      788,
      881
     ],
     [
      1081,
      1115
     ],
     [
      1284,
      1351
     ],
     [
      1523,
      1578
     ],
     [
      1578,
      1646
     ],
     [
      1646,
      1683
     ],
     [
      1683,
      1842
     ],
     [
      1842,
      1957
     ],
     [
      1957,
      2030
     ],
     [
      2030,
      2192
     ],
     [
      2624,
      2670
     ],
     [
      2670,
      2731
     ],
     [
      2890,
      2942
     ],
     [
      2942,
      3046
     ],
     [
      3046,
      3065
     ],
     [
      3249,
      3273
     ],
     [
      3273,
      3374
     ],
     [
      3458,
      3491
     ],
     [
      3687,
      3701
     ],
     [
      3887,
      3912
     ],
     [
      3912,
      3948
     ],
     [
      4067,
      4115
     ],
     [
      4115,
      4165
     ],
     [
      4344,
      4399
     ],
     [
      4399,
      4433
     ],
     [
      4433,
      4621
     ],
     [
      4828,
      4852
     ],
     [
      4852,
      4873
     ],
     [
      4932,
      5062
     ],
     [
      5112,
      5122
     ],
     [
      5122,
      5138
     ],
     [
      5218,
      5238
     ],
     [
      5238,
      5264
     ],
     [
      5264,
      5344
     ],
     [
      5344,
      5362
     ]
    ],
    "kept_frac": 0.4994
   }
  }
 },
 {
  "paper": "1610.07809",
  "budgets": {
   "25": {
    "ranges": [
     [
      121,
      151
     ],
     [
      478,
      637
     ],
     [
      901,
      1017
     ],
     [
      1249,
      1329
     ],
     [
      1433,
      1521
     ],
     [
      2251,
      2303
     ],
     [
      2303,
      2344
     ]
    ],
    "kept_frac": 0.2415
   },
   "50": {
    "ranges": [
     [
      0,
      121
     ],
     [
      121,
      151
     ],
     [
      478,
      637
     ],
     [
      771,
      799
     ],
     [
      901,
      1017
     ],
     [
      1249,
      1329
     ],
     [
      1433,
      1521
     ],
     [
      1718,
      1760
     ],
     [
      1760,
      1868
     ],
     [
      1868,
      1916
     ],
     [
      1916,
      2072
     ],
     [
      2152,
      2251
     ],
     [
      2251,
      2303
     ],
     [
      2303,
      2344
     ]
    ],
    "kept_frac": 0.4983
   }
  }
 },
 {
  "paper": "1610.08815",
  "budgets": {
   "25": {
    "ranges": [
     [
      1485,
      1568
     ],
     [
      1568,
      1627
     ],
     [
      2888,
      2987
     ],
     [
      3325,
      3503
     ],
     [
      3503,
      3671
     ],
     [
      3671,
      3772
     ],
     [
      4032,
      4100
     ],
     [
      4100,
      4169
     ],
     [
      4169,
      4250
     ],
     [
      4345,
      4486
     ],
     [
      4486,
      4520
     ],
     [
      4520,
      4557
     ],
     [
      5305,
      5432
     ],
     [
      6135,
      6258
     ],
     [
      6360,
      6548
     ],
     [
      6548,
      6650
     ]
    ],
    "kept_frac": 0.2493
   },
   "50": {
    "ranges": [
     [
      0,
      179
     ],
     [
      325,
      488
     ],
     [
      660,
      824
     ],
     [
      1098,
      1316
     ],
     [
      1316,
      1485
     ],
     [
      1485,
      1568
     ],
     [
      1568,
      1627
     ],
     [
      2888,
      2987
     ],
     [
      3325,
      3503
     ],
     [
      3503,
      3671
     ],
     [
      3671,
      3772
     ],
     [
      4032,
      4100
     ],
     [
      4100,
      4169
     ],
     [
      4169,
      4250
     ],
     [
      4250,
      4345
     ],
     [
      4345,
      4486
     ],
     [
      4486,
      4520
     ],
     [
      4658,
      4986
     ],
     [
      5110,
      5305
     ],
     [
      5305,
      5432
     ],
     [
      5959,
      6135
     ],
     [
      6135,
      6258
     ],
     [
      6360,
      6548
     ],
     [
      6548,
      6650
     ]
    ],
    "kept_frac": 0.4974
   }
  }
 },
 {
  "paper": "1610.09225",
  "budgets": {
   "25": {
    "ranges": [
     [
      396,
      555
     ],
     [
      1270,
      1492
     ],
     [
      1954,
      1970
     ],
     [
      2284,
      2388
     ],
     [
      2574,
      2608
     ],
     [
      3057,
      3177
     ],
     [
      3177,
      3270
     ],
     [
      3270,
      3335
     ],
     [
      3335,
      3358
     ]
    ],
    "kept_frac": 0.249
   },
   "50": {
    "ranges": [
     [
      396,
      555
     ],
     [
      555,
      592
     ],
     [
      848,
      953
     ],
     [
      1270,
      1492
     ],
     [
      1649,
      1680
     ],
     [
      1680,
      1715
     ],
     [
      1954,
      1970
     ],
     [
      1970,
      2141
     ],
     [
      2284,
      2388
     ],
     [
      2574,
      2608
     ],
     [
      2608,
      2883
     ],
     [
      2883,
      3057
     ],
     [
      3057,
      3177
     ],
     [
      3177,
      3270
     ],
     [
      3270,
      3335
     ],
     [
      3335,
      3358
     ]
    ],
    "kept_frac": 0.4955
   }
  }
 },
 {
  "paper": "1611.01576",
  "budgets": {
   "25": {
    "ranges": [
     [
      0,
      174
     ],
     [
      174,
      378
     ],
     [
      378,
      524
     ],
     [
      2244,
      2253
     ],
     [
      2363,
      2470
     ],
     [
      2577,
      2661
     ],
     [
      2751,
      2804
     ],
     [
      2971,
      3107
     ],
     [
      3594,
      3711
     ],
     [
      3711,
      3881
     ]
    ],
    "kept_frac": 0.2493
   },
   "50": {
    "ranges": [
     [
      0,
      174
     ],
     [
      174,
      378
     ],
     [
      378,
      524
     ],
     [
      524,
      643
     ],
     [
      1037,
      1067
     ],
     [
      1277,
      1337
     ],
     [
      1337,
      1363
     ],
     [
      1873,
      2002
     ],
     [
      2244,
      2253
     ],
     [
      2253,
      2297
     ],
     [
      2297,
      2363
     ],
     [
      2363,
      2470
     ],
     [
      2470,
      2577
     ],
     [
      2577,
      2661
     ],
     [
      2751,
      2804
     ],
     [
      2971,
      3107
     ],
     [
      3594,
      3711
     ],
     [
      3711,
      3881
     ],
     [
      3965,
      4229
     ],
     [
      4388,
      4465
     ],
     [
      4465,
      4601
     ],
     [
      4601,
      4673
     ],
     [
      4673,
      4695
     ],
     [
      4759,
      4783
     ],
     [
      4783,
      4814
     ]
    ],
    "kept_frac": 0.5
   }
  }
 },
 {
  "paper": "1611.03599",
  "budgets": {
   "25": {
    "ranges": [
     [
      0,
      217
     ],
     [
      2805,
      3201
     ],
     [
      3396,
      3553
     ],
     [
      4034,
      4336
     ],
     [
      4537,
      4960
     ]
    ],
    "kept_frac": 0.2481
   },
   "50": {
    "ranges": [
     [
      0,
      217
     ],
     [
      217,
      362
     ],
     [
      601,
      829
     ],
     [
      829,
      1010
     ],
     [
      2668,
      2725
     ],
     [
      2725,
      2805
     ],
     [
      2805,
      3201
     ],
     [
      3396,
      3553
     ],
     [
      3885,
      3923
     ],
     [
      3923,
      4034
     ],
     [
      4034,
      4336
     ],
     [
      4336,
      4537
     ],
     [
      4537,
      4960
     ],
     [
      5192,
      5359
     ],
     [
      5532,
      5710
     ],
     [
      5871,
      5984
     ]
    ],
    "kept_frac": 0.4969
   }
  }
 },
 {
  "paper": "1611.04798",
  "budgets": {
   "25": {
    "ranges": [
     [
      0,
      128
     ],
     [
      671,
      759
     ],
     [
      759,
      790
     ],
     [
      2127,
      2292
     ],
     [
      2384,
      2624
     ],
     [
      3103,
      3133
     ],
     [
      3396,
      3448
     ],
     [
      3448,
      3616
     ],
     [
      3971,
      4217
     ],
     [
      5019,
      5140
     ],
     [
      5356,
      5378
     ],
     [
      5573,
      5729
     ]
    ],
    "kept_frac": 0.2498
   },
   "50": {
    "ranges": [
     [
      0,
      128
     ],
     [
      224,
      386
     ],
     [
      671,
      759
     ],
     [
      759,
      790
     ],
     [
      790,
      838
     ],
     [
      894,
      1027
     ],
     [
      2127,
      2292
     ],
     [
      2384,
      2624
     ],
     [
      2798,
      2888
     ],
     [
      3103,
      3133
     ],
     [
      3133,
      3151
     ],
     [
      3151,
      3185
     ],
     [
      3396,
      3448
     ],
     [
      3448,
      3616
     ],
     [
      3616,
      3971
     ],
     [
      3971,
      4217
     ],
     [
      4217,
      4445
     ],
     [
      4445,
      4538
     ],
     [
      4747,
      4924
     ],
     [
      5019,
      5140
     ],
     [
      5356,
      5378
     ],
     [
      5554,
      5573
     ],
     [
      5573,
      5729
     ],
     [
      5729,
      5792
     ]
    ],
    "kept_frac": 0.495
   }
  }
 },
 {
  "paper": "1611.08661",
  "budgets": {
   "25": {
    "ranges": [
     [
      0,
      150
     ],
     [
      150,
      287
     ],
     [
      633,
      778
     ],
     [
      788,
      804
     ],
     [
      1408,
      1444
     ],
     [
      3278,
      3302
     ],
     [
      3302,
      3380
     ],
     [
      3459,
      3627
     ],
     [
      3967,
      4048
     ],
     [
      4372,
      4463
     ],
     [
      4463,
      4537
     ],
     [
      4571,
      4639
     ],
     [
      4712,
      4742
     ],
     [
      4905,
      4986
     ],
     [
      4986,
      5122
     ]
    ],
    "kept_frac": 0.2488
   },
   "50": {
    "ranges": [
     [
      0,
      150
     ],
     [
      150,
      287
     ],
     [
      633,
      778
     ],
     [
      778,
      788
     ],
     [
      788,
      804
     ],
     [
      804,
      947
     ],
     [
      947,
      980
     ],
     [
      1062,
      1071
     ],
     [
      1248,
      1384
     ],
     [
      1384,
      1408
     ],
     [
      1408,
      1444
     ],
     [
      1560,
      1603
     ],
     [
      2316,
      2343
     ],
     [
      2394,
      2420
     ],
     [
      2420,
      2447
     ],
     [
      2795,
      2879
     ],
     [
      3278,
      3302
     ],
     [
      3302,
      3380
     ],
     [
      3459,
      3627
     ],
     [
      3627,
      3773
     ],
     [
      3967,
      4048
     ],
     [
      4080,
      4154
     ],
     [
      4154,
      4239
     ],
     [
      4239,
      4305
     ],
     [
      4305,
      4372
     ],
     [
      4372,
      4463
     ],
     [
      4463,
      4537
     ],
     [
      4537,
      4571
     ],
     [
      4571,
      4639
     ],
     [
      4712,
      4742
     ],
     [
      4742,
      4842
     ],
     [
      4875,
      4905
     ],
     [
      4905,
      4986
     ],
     [
      4986,
      5122
     ],
     [
      5122,
      5168
     ],
     [
      5168,
      5226
     ],
     [
      5226,
      5271
     ],
     [
      5271,
      5286
     ]
    ],
    "kept_frac": 0.5
   }
  }
 },
 {
  "paper": "1612.06685",
  "budgets": {
   "25": {
    "ranges": [
     [
      210,
      388
     ],
     [
      1697,
      1763
     ],
     [
      1763,
      1874
     ],
     [
      1874,
      1985
     ]
    ],
    "kept_frac": 0.2348
   },
   "50": {
    "ranges": [
     [
      0,
      112
     ],
     [
      210,
      388
     ],
     [
      388,
      466
     ],
     [
      597,
      699
     ],
     [
      1120,
      1183
     ],
     [
      1344,
      1505
     ],
     [
      1697,
      1763
     ],
     [
      1763,
      1874
     ],
     [
      1874,
      1985
     ]
    ],
    "kept_frac": 0.4947
   }
  }
 },
 {
  "paper": "1612.08205",
  "budgets": {
   "25": {
    "ranges": [
     [
      0,
      140
     ],
     [
      498,
      560
     ],
     [
      1658,
      1701
     ],
     [
      2232,
      2409
     ],
     [
      2719,
      2816
     ],
     [
      3017,
      3059
     ],
     [
      3170,
      3285
     ],
     [
      3285,
      3340
     ],
     [
      3340,
      3425
     ],
     [
      3425,
      3556
     ],
     [
      4171,
      4188
     ],
     [
      4651,
      4754
     ],
     [
      5046,
      5124
     ],
     [
      5124,
      5238
     ],
     [
      5281,
      5354
     ]
    ],
    "kept_frac": 0.2488
   },
   "50": {
    "ranges": [
     [
      0,
      140
     ],
     [
      140,
      292
     ],
     [
      292,
      426
     ],
     [
      498,
      560
     ],
     [
      1220,
      1508
     ],
     [
      1544,
      1658
     ],
     [
      1658,
      1701
     ],
     [
      1701,
      1780
     ],
     [
      2026,
      2094
     ],
     [
      2232,
      2409
     ],
     [
      2409,
      2433
     ],
     [
      2719,
      2816
     ],
     [
      3017,
      3059
     ],
     [
      3059,
      3170
     ],
     [
      3170,
      3285
     ],
     [
      3285,
      3340
     ],
     [
      3340,
      3425
     ],
     [
      3425,
      3556
     ],
     [
      3933,
      4171
     ],
     [
      4171,
      4188
     ],
     [
      4188,
      4225
     ],
     [
      4289,
      4384
     ],
     [
      4651,
      4754
     ],
     [
      5046,
      5124
     ],
     [
      5124,
      5238
     ],
     [
      5281,
      5354
     ]
    ],
    "kept_frac": 0.4991
   }
  }
 },
 {
  "paper": "1701.02962",
  "budgets": {
   "25": {
    "ranges": [
     [
      0,
      127
     ],
     [
      1623,
      1783
     ],
     [
      3403,
      3465
     ],
     [
      3936,
      4194
     ],
     [
      4194,
      4376
     ],
     [
      4826,
      4941
     ],
     [
      4941,
      5054
     ],
     [
      5109,
      5229
     ],
     [
      5229,
      5311
     ],
     [
      5311,
      5336
     ],
     [
      5336,
      5424
     ]
    ],
    "kept_frac": 0.2456
   },
   "50": {
    "ranges": [
     [
      0,
      127
     ],
     [
      360,
      538
     ],
     [
      876,
      1053
     ],
     [
      1053,
      1240
     ],
     [
      1240,
      1348
     ],
     [
      1623,
      1783
     ],
     [
      2550,
      2632
     ],
     [
      2981,
      3078
     ],
     [
      3243,
      3295
     ],
     [
      3295,
      3403
     ],
     [
      3403,
      3465
     ],
     [
      3465,
      3650
     ],
     [
      3650,
      3703
     ],
     [
      3703,
      3755
     ],
     [
      3936,
      4194
     ],
     [
      4194,
      4376
     ],
     [
      4686,
      4761
     ],
     [
      4826,
      4941
     ],
     [
      4941,
      5054
     ],
     [
      5109,
      5229
     ],
     [
      5229,
      5311
     ],
     [
      5311,
      5336
     ],
     [
      5336,
      5424
     ]
    ],
    "kept_frac": 0.4952
   }
  }
 },
 {
  "paper": "1701.05574",
  "budgets": {
   "25": {
    "ranges": [
     [
      0,
      203
     ],
     [
      792,
      881
     ],
     [
      1163,
      1199
     ],
     [
      1738,
      1855
     ],
     [
      2081,
      2124
     ],
     [
      2885,
      3002
     ],
     [
      3662,
      3684
     ],
     [
      3785,
      3898
     ],
     [
      4032,
      4161
     ],
     [
      4282,
      4387
     ],
     [
      4690,
      4820
     ],
     [
      4820,
      4909
     ],
     [
      4909,
      4941
     ]
    ],
    "kept_frac": 0.2479
   },
   "50": {
    "ranges": [
     [
      0,
      203
     ],
     [
      492,
      577
     ],
     [
      792,
      881
     ],
     [
      881,
      961
     ],
     [
      961,
      1163
     ],
     [
      1163,
      1199
     ],
     [
      1511,
      1573
     ],
     [
      1738,
      1855
     ],
     [
      2081,
      2124
     ],
     [
      2358,
      2540
     ],
     [
      2540,
      2556
     ],
     [
      2556,
      2659
     ],
     [
      2885,
      3002
     ],
     [
      3002,
      3174
     ],
     [
      3174,
      3205
     ],
     [
      3469,
      3597
     ],
     [
      3597,
      3620
     ],
     [
      3620,
      3632
     ],
     [
      3662,
      3684
     ],
     [
      3684,
      3696
     ],
     [
      3785,
      3898
     ],
     [
      4032,
      4161
     ],
     [
      4282,
      4387
     ],
     [
      4387,
      4414
     ],
     [
      4414,
      4475
     ],
     [
      4527,
      4568
     ],
     [
      4690,
      4820
     ],
     [
      4820,
      4909
     ],
     [
      4909,
      4941
     ]
    ],
    "kept_frac": 0.4983
   }
  }
 },
 {
  "paper": "1701.08229",
  "budgets": {
   "25": {
    "ranges": [
     [
      0,
      256
     ],
     [
      1950,
      2039
     ],
     [
      2432,
      2648
     ],
     [
      2817,
      2879
     ],
     [
      2879,
      3004
     ]
    ],
    "kept_frac": 0.249
   },
   "50": {
    "ranges": [
     [
      0,
      256
     ],
     [
      484,
      538
     ],
     [
      538,
      773
     ],
     [
      773,
      841
     ],
     [
      841,
      855
     ],
     [
      1024,
      1051
     ],
     [
      1137,
      1258
     ],
     [
      1814,
      1837
     ],
     [
      1935,
      1950
     ],
     [
      1950,
      2039
     ],
     [
      2236,
      2432
     ],
     [
      2432,
      2648
     ],
     [
      2817,
      2879
     ],
     [
      2879,
      3004
     ]
    ],
    "kept_frac": 0.4997
   }
  }
 },
 {
  "paper": "1702.03342",
  "budgets": {
   "25": {
    "ranges": [
     [
      0,
      170
     ],
     [
      268,
      398
     ],
     [
      398,
      499
     ],
     [
      1052,
      1211
     ],
     [
      1211,
      1220
     ],
     [
      1220,
      1314
     ],
     [
      3128,
      3205
     ],
     [
      3916,
      4030
     ],
     [
      4030,
      4039
     ],
     [
      4127,
      4236
     ],
     [
      4440,
      4640
     ],
     [
      4640,
      4649
     ],
     [
      4752,
      4936
     ]
    ],
    "kept_frac": 0.2491
   },
   "50": {
    "ranges": [
     [
      0,
      170
     ],
     [
      170,
      268
     ],
     [
      268,
      398
     ],
     [
      398,
      499
     ],
     [
      1002,
      1052
     ],
     [
      1052,
      1211
     ],
     [
      1211,
      1220
     ],
     [
      1220,
      1314
     ],
     [
      1314,
      1506
     ],
     [
      2088,
      2189
     ],
     [
      2189,
      2222
     ],
     [
      2329,
      2379
     ],
     [
      2897,
      2930
     ],
     [
      2930,
      3036
     ],
     [
      3036,
      3128
     ],
     [
      3128,
      3205
     ],
     [
      3383,
      3495
     ],
     [
      3873,
      3916
     ],
     [
      3916,
      4030
     ],
     [
      4030,
      4039
     ],
     [
      4039,
      4078
     ],
     [
      4078,
      4127
     ],
     [
      4127,
      4236
     ],
     [
      4440,
      4640
     ],
     [
      4640,
      4649
     ],
     [
      4649,
      4662
     ],
     [
      4662,
      4752
     ],
     [
      4752,
      4936
     ],
     [
      5123,
      5288
     ],
     [
      5375,
      5480
     ]
    ],
    "kept_frac": 0.4993
   }
  }
 },
 {
  "paper": "1702.03856",
  "budgets": {
   "25": {
    "ranges": [
     [
      824,
      926
     ],
     [
      1217,
      1391
     ],
     [
      1572,
      1634
     ],
     [
      1707,
      1837
     ]
    ],
    "kept_frac": 0.2173
   },
   "50": {
    "ranges": [
     [
      0,
      161
     ],
     [
      161,
      336
     ],
     [
      824,
      926
     ],
     [
      1217,
      1391
     ],
     [
      1572,
      1634
     ],
     [
      1634,
      1707
     ],
     [
      1707,
      1837
     ],
     [
      1970,
      2054
     ],
     [
      2054,
      2154
     ]
    ],
    "kept_frac": 0.4926
   }
  }
 },
 {
  "paper": "1704.06194",
  "budgets": {
   "25": {
    "ranges": [
     [
      353,
      627
     ],
     [
      1571,
      1846
     ],
     [
      1896,
      2108
     ],
     [
      4416,
      4428
     ],
     [
      4680,
      4733
     ],
     [
      4733,
      4848
     ],
     [
      4848,
      5000
     ],
     [
      5443,
      5645
     ],
     [
      6140,
      6293
     ],
     [
      6293,
      6380
     ],
     [
      6625,
      6773
     ]
    ],
    "kept_frac": 0.2485
   },
   "50": {
    "ranges": [
     [
      0,
      145
     ],
     [
      145,
      353
     ],
     [
      353,
      627
     ],
     [
      627,
      766
     ],
     [
      955,
      1015
     ],
     [
      1524,
      1571
     ],
     [
      1571,
      1846
     ],
     [
      1896,
      2108
     ],
     [
      3021,
      3067
     ],
     [
      3067,
      3097
     ],
     [
      3452,
      3569
     ],
     [
      3569,
      3602
     ],
     [
      3998,
      4115
     ],
     [
      4416,
      4428
     ],
     [
      4680,
      4733
     ],
     [
      4733,
      4848
     ],
     [
      4848,
      5000
     ],
     [
      5000,
      5108
     ],
     [
      5108,
      5207
     ],
     [
      5207,
      5374
     ],
     [
      5374,
      5443
     ],
     [
      5443,
      5645
     ],
     [
      5713,
      5875
     ],
     [
      6140,
      6293
     ],
     [
      6293,
      6380
     ],
     [
      6380,
      6534
     ],
     [
      6625,
      6773
     ]
    ],
    "kept_frac": 0.4996
   }
  }
 },
 {
  "paper": "1705.04153",
  "budgets": {
   "25": {
    "ranges": [
     [
      0,
      142
     ],
     [
      142,
      279
     ],
     [
      687,
      915
     ],
     [
      997,
      1011
     ],
     [
      1747,
      1868
     ],
     [
      2437,
      2562
     ],
     [
      3370,
      3413
     ],
     [
      3891,
      3918
     ],
     [
      4185,
      4216
     ],
     [
      4216,
      4242
     ],
     [
      4242,
      4255
     ],
     [
      4255,
      4273
     ],
     [
      4301,
      4323
     ],
     [
      4470,
      4519
     ],
     [
      4791,
      4894
     ],
     [
      4894,
      5035
     ],
     [
      5035,
      5056
     ],
     [
      5213,
      5244
     ],
     [
      5261,
      5293
     ],
     [
      5801,
      5826
     ],
     [
      5826,
      5861
     ],
     [
      5956,
      6064
     ],
     [
      6064,
      6171
     ],
     [
      6408,
      6437
     ]
    ],
    "kept_frac": 0.2496
   },
   "50": {
    "ranges": [
     [
      0,
      142
     ],
     [
      142,
      279
     ],
     [
      687,
      915
     ],
     [
      915,
      985
     ],
     [
      985,
      997
     ],
     [
      997,
      1011
     ],
     [
      1011,
      1108
     ],
     [
      1108,
      1145
     ],
     [
      1747,
      1868
     ],
     [
      1968,
      1993
     ],
     [
      2361,
      2437
     ],
     [
      2437,
      2562
     ],
     [
      3370,
      3413
     ],
     [
      3413,
      3560
     ],
     [
      3764,
      3861
     ],
     [
      3891,
      3918
     ],
     [
      3918,
      3990
     ],
     [
      4052,
      4095
     ],
     [
      4185,
      4216
     ],
     [
      4216,
      4242
     ],
     [
      4242,
      4255
     ],
     [
      4255,
      4273
     ],
     [
      4273,
      4301
     ],
     [
      4301,
      4323
     ],
     [
      4470,
      4519
     ],
     [
      4519,
      4561
     ],
     [
      4751,
      4791
     ],
     [
      4791,
      4894
     ],
     [
      4894,
      5035
     ],
     [
      5035,
      5056
     ],
     [
      5056,
      5126
     ],
     [
      5126,
      5170
     ],
     [
      5213,
      5244
     ],
     [
      5244,
      5261
     ],
     [
      5261,
      5293
     ],
     [
      5293,
      5335
     ],
     [
      5335,
      5354
     ],
     [
      5409,
      5461
     ],
     [
      5619,
      5801
     ],
     [
      5801,
      5826
     ],
     [
      5826,
      5861
     ],
     [
      5861,
      5956
     ],
     [
      5956,
      6064
     ],
     [
      6064,
      6171
     ],
     [
      6171,
      6326
     ],
     [
      6326,
      6356
     ],
     [
      6356,
      6408
     ],
     [
      6408,
      6437
     ],
     [
      6437,
      6523
     ]
    ],
    "kept_frac": 0.4995
   }
  }
 },
 {
  "paper": "1705.05437",
  "budgets": {
   "25": {
    "ranges": [
     [
      233,
      247
     ],
     [
      1406,
      1612
     ],
     [
      2134,
      2254
     ],
     [
      2421,
      2571
     ],
     [
      2706,
      2898
     ],
     [
      3493,
      3796
     ]
    ],
    "kept_frac": 0.2489
   },
   "50": {
    "ranges": [
     [
      233,
      247
     ],
     [
      247,
      282
     ],
     [
      481,
      670
     ],
     [
      670,
      1004
     ],
     [
      1246,
      1406
     ],
     [
      1406,
      1612
     ],
     [
      1612,
      1779
     ],
     [
      2134,
      2254
     ],
     [
      2421,
      2571
     ],
     [
      2706,
      2898
     ],
     [
      3493,
      3796
     ],
     [
      3849,
      3958
     ]
    ],
    "kept_frac": 0.5
   }
  }
 },
 {
  "paper": "1706.01678",
  "budgets": {
   "25": {
    "ranges": [
     [
      722,
      732
     ],
     [
      2248,
      2445
     ],
     [
      2681,
      2701
     ],
     [
      2701,
      2772
     ],
     [
      3003,
      3172
     ],
     [
      3515,
      3625
     ],
     [
      4374,
      4538
     ],
     [
      4710,
      4840
     ],
     [
      4972,
      5104
     ],
     [
      5104,
      5233
     ],
     [
      5233,
      5448
     ],
     [
      5640,
      5720
     ]
    ],
    "kept_frac": 0.2495
   },
   "50": {
    "ranges": [
     [
      722,
      732
     ],
     [
      804,
      1008
     ],
     [
      1215,
      1339
     ],
     [
      1601,
      1708
     ],
     [
      1777,
      1823
     ],
     [
      2133,
      2248
     ],
     [
      2248,
      2445
     ],
     [
      2598,
      2681
     ],
     [
      2681,
      2701
     ],
     [
      2701,
      2772
     ],
     [
      3003,
      3172
     ],
     [
      3172,
      3247
     ],
     [
      3247,
      3286
     ],
     [
      3430,
      3515
     ],
     [
      3515,
      3625
     ],
     [
      3625,
      3730
     ],
     [
      3730,
      3822
     ],
     [
      4374,
      4538
     ],
     [
      4538,
      4710
     ],
     [
      4710,
      4840
     ],
     [
      4840,
      4972
     ],
     [
      4972,
      5104
     ],
     [
      5104,
      5233
     ],
     [
      5233,
      5448
     ],
     [
      5448,
      5493
     ],
     [
      5640,
      5720
     ]
    ],
    "kept_frac": 0.4984
   }
  }
 },
 {
  "paper": "1706.01875",
  "budgets": {
   "25": {
    "ranges": [
     [
      0,
      192
     ],
     [
      1153,
      1218
     ],
     [
      1469,
      1480
     ],
     [
      1629,
      1839
     ],
     [
      2580,
      2744
     ],
     [
      2744,
      2774
     ],
     [
      2843,
      2896
     ],
     [
      2896,
      2955
     ],
     [
      2955,
      3004
     ],
     [
      3363,
      3533
     ],
     [
      4091,
      4226
     ]
    ],
    "kept_frac": 0.2499
   },
   "50": {
    "ranges": [
     [
      0,
      192
     ],
     [
      890,
      908
     ],
     [
      908,
      1153
     ],
     [
      1153,
      1218
     ],
     [
      1443,
      1469
     ],
     [
      1469,
      1480
     ],
     [
      1480,
      1508
     ],
     [
      1629,
      1839
     ],
     [
      2337,
      2489
     ],
     [
      2489,
      2580
     ],
     [
      2580,
      2744
     ],
     [
      2744,
      2774
     ],
     [
      2843,
      2896
     ],
     [
      2896,
      2955
     ],
     [
      2955,
      3004
     ],
     [
      3004,
      3198
     ],
     [
      3363,
      3533
     ],
     [
      3916,
      4091
     ],
     [
      4091,
      4226
     ],
     [
      4226,
      4432
     ]
    ],
    "kept_frac": 0.4992
   }
  }
 },
 {
  "paper": "1706.06894",
  "budgets": {
   "25": {
    "ranges": [
     [
      948,
      1022
     ],
     [
      1022,
      1083
     ],
     [
      1276,
      1425
     ],
     [
      1947,
      2022
     ],
     [
      2576,
      2697
     ],
     [
      2697,
      2741
     ],
     [
      2752,
      2960
     ]
    ],
    "kept_frac": 0.2473
   },
   "50": {
    "ranges": [
     [
      0,
      188
     ],
     [
      948,
      1022
     ],
     [
      1022,
      1083
     ],
     [
      1160,
      1276
     ],
     [
      1276,
      1425
     ],
     [
      1425,
      1523
     ],
     [
      1523,
      1702
     ],
     [
      1797,
      1947
     ],
     [
      1947,
      2022
     ],
     [
      2576,
      2697
     ],
     [
      2697,
      2741
     ],
     [
      2741,
      2752
     ],
     [
      2752,
      2960
     ]
    ],
    "kept_frac": 0.498
   }
  }
 }
]

==> anc/learning-what-matters/learning-what-matters/runs/external/labels_qasper_7b.audit.json <==
[
 {
  "paper": "1601.00901",
  "qid": "74b0d3ee0cc9b0a3d9b264aba9901ff97048a897",
  "solved": false
 },
 {
  "paper": "1601.00901",
  "qid": "9eb5b336b3dcb7ab63f673ba9ab1818573cce6c3",
  "solved": true,
  "base_logprob": -2.164480686187744,
  "necessary": [
   61
  ],
  "causal": [
   61
  ],
  "sufficient": true,
  "evidence": [
   61,
   64
  ],
  "drops": [
   -0.1435,
   0.0386,
   -0.196,
   -0.1143,
   0.0085,
   -0.1066,
   -0.1157,
   -0.0611,
   -0.1138,
   -0.0549,
   -0.178,
   -0.1084,
   -0.0946,
   -0.1166,
   -0.0991,
   -0.1302,
   -0.0754,
   -0.1136,
   -0.0858,
   -0.1581,
   -0.0657,
   -0.0895,
   -0.0775,
   -0.0883,
   -0.1147,
   -0.1598,
   -0.1179,
   -0.0955,
   -0.112,
   -0.1066,
   -0.093,
   -0.1268,
   -0.0921,
   -0.1438,
   -0.0733,
   -0.2013,
   -0.1128,
   -0.0599,
   -0.1386,
   -0.1154,
   0.0418,
   -0.0934,
   -0.1445,
   -0.0552,
   -0.0734,
   -0.0788,
   -0.1425,
   -0.0957,
   -0.1132,
   -0.146,
   -0.1302,
   -0.0837,
   -0.0396,
   -0.0813,
   -0.106,
   -0.1109,
   -0.0873,
   -0.0488,
   -0.2893,
   -0.0736,
   0.321,
   1.5451,
   -0.1177,
   -0.0604,
   -0.102,
   -0.0637,
   -0.0588,
   -0.147,
   -0.1436,
   -0.0927,
   -0.1146,
   -0.0757,
   -0.1537,
   -0.1321,
   -0.128,
   -0.1071,
   -0.1164,
   -0.128,
   -0.1194,
   -0.1902,
   -0.0505,
   -0.2496,
   -0.0257,
   -0.0373,
   -0.182,
   -0.2687,
   0.2821
  ]
 },
 {
  "paper": "1601.06068",
  "qid": "ad362365656b0b218ba324ae60701eb25fe664c1",
  "solved": false
 },
 {
  "paper": "1601.06068",
  "qid": "423bb905e404e88a168e7e807950e24ca166306c",
  "solved": true,
  "base_logprob": -2.575712203979492,
  "necessary": [
   36
  ],
  "causal": [
   36
  ],
  "sufficient": true,
  "evidence": [
   36,
   37
  ],
  "drops": [
   -0.0,
   -0.0499,
   0.1249,
   -0.2251,
   0.1999,
   -0.0001,
   0.05,
   0.2248,
   0.05,
   -0.0999,
   0.3002,
   0.2001,
   0.1499,
   0.1749,
   0.075,
   -0.0501,
   0.2249,
   0.4499,
   0.2749,
   0.175,
   -0.075,
   0.1,
   0.0002,
   0.3749,
   0.1249,
   0.1,
   -0.0002,
   -0.5003,
   0.0501,
   0.4499,
   0.2251,
   0.0999,
   -0.0,
   0.1999,
   0.0252,
   -0.7995,
   3.6889,
   -0.3245,
   0.3496,
   -0.15,
   -0.3,
   0.7124,
   0.025,
   -1.1189
  ]
 },
 {
  "paper": "1602.01208",
  "qid": "23d0637f8ae72ae343556ab135eedc7f4cb58032",
  "solved": false
 },
 {
  "paper": "1602.01208",
  "qid": "d557752c4706b65dcdb7718272180c59d77fb7a7",
  "solved": false
 },
 {
  "paper": "1602.01208",
  "qid": "1bdf7e9f3f804930b2933ebd9207a3e000b27742",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1602.01595",
  "qid": "b0fd686183b056ea3f63a7ab494620df1d598c24",
  "solved": false
 },
 {
  "paper": "1602.01595",
  "qid": "7065e6140dbaffadebe62c9c9d3863ca0f829d52",
  "solved": false
 },
 {
  "paper": "1602.03661",
  "qid": "4d60e9494a412d581bd5e85f4e78881914085afc",
  "solved": false
 },
 {
  "paper": "1602.07618",
  "qid": "691cba5713c76a6870e35bc248ce1d29c0550bc7",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1602.07618",
  "qid": "4542a4e7eabb8006fb7bcff2ca6347cfb3fbc56b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1603.00968",
  "qid": "f7d67d6c6fbc62b2953ab74db6871b122b3c92cc",
  "solved": false
 },
 {
  "paper": "1603.00968",
  "qid": "a8e4a67dd67ae4a9ebf983a90b0d256f4b9ff6c6",
  "solved": false
 },
 {
  "paper": "1603.00968",
  "qid": "34dd0ee1374a3afd16cf8b0c803f4ef4c6fec8ac",
  "solved": true,
  "base_logprob": -12.904814720153809,
  "necessary": [
   17
  ],
  "causal": [
   17
  ],
  "sufficient": true,
  "evidence": [
   7,
   17
  ],
  "drops": [
   -0.8934,
   0.1824,
   0.0865,
   -0.1225,
   -0.357,
   -0.174,
   -0.1924,
   -0.6613,
   0.9006,
   0.0683,
   0.0312,
   0.3749,
   -0.125,
   -0.0313,
   -0.0876,
   -0.0638,
   -0.262,
   2.462,
   -0.0967,
   -0.2061,
   0.0268,
   0.2739,
   0.1333,
   0.4717,
   0.1872
  ]
 },
 {
  "paper": "1603.01417",
  "qid": "129c03acb0963ede3915415953317556a55f34ee",
  "solved": false
 },
 {
  "paper": "1603.01417",
  "qid": "58b3b630a31fcb9bffb510390e1ec30efe87bfbf",
  "solved": false
 },
 {
  "paper": "1603.01417",
  "qid": "141dab98d19a070f1ce7e7dc384001d49125d545",
  "solved": false
 },
 {
  "paper": "1603.01417",
  "qid": "afdad4c9bdebf88630262f1a9a86ac494f06c4c1",
  "solved": false
 },
 {
  "paper": "1603.04513",
  "qid": "67a28fe78f07c1383176b89e78630ee191cf15db",
  "solved": false
 },
 {
  "paper": "1603.04513",
  "qid": "9cba2ee1f8e1560e48b3099d0d8cf6c854ddea2e",
  "solved": false
 },
 {
  "paper": "1603.04513",
  "qid": "7975c3e1f61344e3da3b38bb12e1ac6dcb153a18",
  "solved": false
 },
 {
  "paper": "1603.04513",
  "qid": "eddb18109495976123e10f9c6946a256a55074bd",
  "solved": false
 },
 {
  "paper": "1603.04553",
  "qid": "80de3baf97a55ea33e0fe0cafa6f6221ba347d0a",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1603.07044",
  "qid": "942eb1f7b243cdcfd47f176bcc71de2ef48a17c4",
  "solved": true,
  "base_logprob": -0.3883626461029053,
  "necessary": [
   46,
   47
  ],
  "causal": [
   46,
   47
  ],
  "sufficient": true,
  "evidence": [
   47
  ],
  "drops": [
   0.0604,
   -0.1251,
   0.3348,
   0.044,
   -0.1969,
   -0.1313,
   0.5162,
   -0.0486,
   -0.1493,
   -0.1942,
   0.4106,
   0.263,
   -0.0919,
   0.0043,
   0.0398,
   0.0397,
   -0.0334,
   0.0124,
   -0.0738,
   -0.1884,
   -0.0263,
   -0.0473,
   -0.0216,
   -0.0375,
   -0.0749,
   -0.1048,
   -0.0855,
   0.1731,
   -0.0459,
   -0.1933,
   0.2709,
   0.0366,
   -0.1041,
   -0.1959,
   -0.069,
   -0.1076,
   -0.1455,
   -0.0587,
   -0.153,
   -0.0219,
   0.032,
   -0.0494,
   -0.2347,
   -0.2226,
   -0.2378,
   0.7012,
   1.235,
   16.993,
   -0.3012
  ]
 },
 {
  "paper": "1604.00117",
  "qid": "3c378074111a6cc7319c0db0aced5752c30bfffb",
  "solved": true,
  "base_logprob": -2.6525964736938477,
  "necessary": [],
  "causal": [
   23
  ],
  "sufficient": true,
  "evidence": [
   23,
   26
  ],
  "drops": [
   -2.2377,
   -2.2006,
   -2.2246,
   -2.2424,
   -2.2161,
   -2.1987,
   -2.2304,
   -2.2242,
   -2.2231,
   -2.2206,
   -2.2056,
   -2.2176,
   -2.2253,
   -2.2167,
   -2.2339,
   -2.2173,
   -2.2393,
   -2.2397,
   -2.1915,
   -2.2269,
   -2.237,
   -2.2334,
   -2.1839,
   -1.2534,
   -2.2265,
   -2.242,
   -2.133,
   -2.2018,
   -2.2617,
   -2.2272,
   -2.1628
  ]
 },
 {
  "paper": "1604.00117",
  "qid": "b464bc48f176a5945e54051e3ffaea9a6ad886d7",
  "solved": false
 },
 {
  "paper": "1604.00125",
  "qid": "03b939ad70593f6475c56e9be73ba409d33faa62",
  "solved": true,
  "base_logprob": -11.139220237731934,
  "necessary": [],
  "causal": [
   31
  ],
  "sufficient": true,
  "evidence": [
   31,
   32
  ],
  "drops": [
   -0.0716,
   -0.245,
   0.0323,
   0.155,
   0.1162,
   0.0883,
   0.0878,
   0.0255,
   0.1195,
   0.0922,
   0.0927,
   -0.001,
   0.0531,
   -0.0051,
   -0.036,
   0.1465,
   0.0257,
   0.0571,
   0.0261,
   0.0309,
   0.1194,
   0.1293,
   0.1818,
   -0.094,
   0.0046,
   -0.0676,
   0.0568,
   0.121,
   0.0613,
   -0.0892,
   -0.0045,
   0.4911,
   0.1197,
   0.3363,
   0.0306,
   0.272,
   -0.131,
   -0.2512,
   0.253,
   -0.438,
   0.0795,
   0.1113,
   -0.3135,
   -0.0894
  ]
 },
 {
  "paper": "1604.06076",
  "qid": "cb1126992a39555e154bedec388465b249a02ded",
  "solved": true,
  "base_logprob": -8.096247673034668,
  "necessary": [],
  "causal": [
   1,
   6,
   12,
   13,
   14,
   59
  ],
  "sufficient": false,
  "evidence": [
   14
  ],
  "drops": [
   -4.5799,
   -4.3641,
   -4.4436,
   -4.4154,
   -4.4668,
   -4.6071,
   -4.3633,
   -4.4973,
   -4.4264,
   -4.4475,
   -4.5121,
   -4.5726,
   -4.3589,
   -4.1838,
   -2.122,
   -4.486,
   -4.5126,
   -4.5203,
   -4.5224,
   -4.4974,
   -4.498,
   -4.4913,
   -4.4757,
   -4.4721,
   -4.5123,
   -4.5035,
   -4.5543,
   -4.5244,
   -4.4584,
   -4.5294,
   -4.5225,
   -4.4788,
   -4.5119,
   -4.4911,
   -4.5298,
   -4.4461,
   -4.4896,
   -4.5221,
   -4.4791,
   -4.4912,
   -4.4579,
   -4.4444,
   -4.5238,
   -4.5149,
   -4.5387,
   -4.437,
   -4.4217,
   -4.4371,
   -4.5032,
   -4.4911,
   -4.5136,
   -4.4642,
   -4.4845,
   -4.5254,
   -4.4599,
   -4.4726,
   -4.5591,
   -4.4709,
   -4.5371,
   -4.3944,
   -4.5357,
   -4.5173,
   -4.4683,
   -4.4877,
   -4.479,
   -4.5065,
   -4.4928,
   -4.5621,
   -4.4508,
   -4.439,
   -4.5989,
   -4.5007,
   -4.7398
  ]
 },
 {
  "paper": "1604.07236",
  "qid": "d9eacd965bbdc468da522e5e6fe7491adc34b93b",
  "solved": false
 },
 {
  "paper": "1604.07236",
  "qid": "ebae0cd1fe0e7ba877d4b3055190e8b1dfcaeb53",
  "solved": true,
  "base_logprob": -6.177295207977295,
  "necessary": [],
  "causal": [
   22,
   23
  ],
  "sufficient": true,
  "evidence": [
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30
  ],
  "drops": [
   -1.5905,
   -1.7774,
   -1.7772,
   -1.8818,
   -1.7154,
   -1.7068,
   -1.6443,
   -1.8191,
   -1.7149,
   -1.7775,
   -1.7631,
   -1.8463,
   -1.8254,
   -1.7629,
   -1.8193,
   -1.7417,
   -1.6528,
   -1.8257,
   -1.784,
   -1.7421,
   -1.701,
   -1.8196,
   -1.4797,
   -0.0216,
   -1.9549,
   -1.7562,
   -1.7838,
   -1.742,
   -1.8814,
   -1.7627,
   -1.8816,
   -1.9666,
   -1.7984,
   -1.7777,
   -1.7361,
   -1.7424,
   -1.7773,
   -1.784,
   -1.7151,
   -1.8109,
   -1.7156,
   -1.7003,
   -1.7984,
   -1.7776,
   -1.8399,
   -1.7776,
   -1.6943,
   -1.8046,
   -1.7213,
   -1.7566,
   -1.742,
   -1.6796,
   -1.6525,
   -1.8399,
   -1.6735,
   -1.6733,
   -1.6733,
   -1.8048,
   -1.7775,
   -1.7776,
   -1.8813,
   -1.6734,
   -1.7629,
   -1.7359,
   -1.6616
  ]
 },
 {
  "paper": "1605.04655",
  "qid": "225a567eeb2698a9d3f1024a8b270313a6d15f82",
  "solved": false
 },
 {
  "paper": "1605.04655",
  "qid": "35b10e0dc2cb4a1a31d5692032dc3fbda933bf7d",
  "solved": false
 },
 {
  "paper": "1606.00189",
  "qid": "66f0dee89f084fe0565539a73f5bbe65f3677814",
  "solved": true,
  "base_logprob": -3.4007019996643066,
  "necessary": [],
  "causal": [
   39
  ],
  "sufficient": true,
  "evidence": [
   1,
   2,
   39
  ],
  "drops": [
   -1.5303,
   0.1395,
   0.2315,
   -0.13,
   -0.4949,
   -0.3407,
   -0.1073,
   -0.7098,
   -0.7043,
   -0.3593,
   0.0042,
   -0.0085,
   -0.4818,
   0.2453,
   -0.2524,
   -0.4648,
   -0.3503,
   -0.4783,
   -0.0108,
   -0.0736,
   0.2336,
   -0.242,
   -0.118,
   -0.3482,
   -0.1256,
   -0.2375,
   0.1152,
   -0.1214,
   -0.2486,
   -0.2496,
   -0.1211,
   -0.3584,
   -0.4667,
   -0.9284,
   -0.3604,
   -0.3449,
   0.1359,
   -0.4623,
   0.2297,
   0.4629,
   -0.1036,
   -0.3445,
   -0.2206,
   -0.1169,
   -0.4719,
   -0.1282,
   -0.7108,
   -0.5723,
   -0.2466,
   -0.6009,
   -0.3718,
   -0.5728,
   -1.4372
  ]
 },
 {
  "paper": "1606.00189",
  "qid": "8f882f414d7ea12077930451ae77c6e5f093adbc",
  "solved": false
 },
 {
  "paper": "1606.00189",
  "qid": "a49832c89a2d7f95c1fe6132902d74e4e7a3f2d0",
  "solved": true,
  "base_logprob": -2.585789680480957,
  "necessary": [],
  "causal": [
   51
  ],
  "sufficient": true,
  "evidence": [
   40
  ],
  "drops": [
   -0.3426,
   -0.3354,
   -0.3525,
   -0.3209,
   -0.3433,
   -0.3122,
   -0.2505,
   -0.351,
   -0.344,
   -0.3511,
   -0.2961,
   -0.3666,
   -0.3589,
   -0.3579,
   -0.3289,
   -0.3276,
   -0.3579,
   -0.3734,
   -0.3503,
   -0.343,
   -0.3119,
   -0.3518,
   -0.3352,
   -0.3735,
   -0.3345,
   -0.3659,
   -0.3657,
   -0.3354,
   -0.3503,
   -0.3127,
   -0.3285,
   -0.344,
   -0.3958,
   -0.3502,
   -0.3809,
   -0.3531,
   -0.4433,
   -0.3655,
   -0.3655,
   -0.3423,
   -0.5211,
   -0.3199,
   -0.3639,
   -0.3882,
   -0.3971,
   -0.3905,
   -0.4048,
   -0.3354,
   -0.3501,
   -0.3656,
   -0.3432,
   -0.237,
   -0.3205
  ]
 },
 {
  "paper": "1606.01433",
  "qid": "4519afe91b1042876d7c021487d98e2d72a09861",
  "solved": false
 },
 {
  "paper": "1606.01433",
  "qid": "0cfaca6f3f33ebdb338c5f991f6a7a33ff33844d",
  "solved": false
 },
 {
  "paper": "1606.02006",
  "qid": "102a0439739428aac80ac11795e73ce751b93ea1",
  "solved": false
 },
 {
  "paper": "1606.02006",
  "qid": "d9c26c1bfb3830c9f3dbcccf4c8ecbcd3cb54404",
  "solved": false
 },
 {
  "paper": "1606.04631",
  "qid": "7c792cda220916df40edb3107e405c86455822ed",
  "solved": true,
  "base_logprob": -5.664328575134277,
  "necessary": [
   18
  ],
  "causal": [
   18
  ],
  "sufficient": true,
  "evidence": [
   18
  ],
  "drops": [
   -4.9009,
   -5.0733,
   -4.8614,
   -4.9253,
   -5.0515,
   -5.089,
   -4.9939,
   -5.0451,
   -5.0159,
   -5.0328,
   -4.9791,
   -5.0183,
   -4.923,
   -4.905,
   -5.0212,
   -5.0076,
   -5.0954,
   -5.2223,
   1.1536,
   -5.2424,
   -5.1235,
   -5.025,
   -4.9569,
   -5.152
  ]
 },
 {
  "paper": "1606.05286",
  "qid": "73abb173a3cc973ab229511cf53b426865a2738b",
  "solved": false
 },
 {
  "paper": "1606.05320",
  "qid": "7cdce4222cea6955b656c1a3df1129bb8119e2d0",
  "solved": false
 },
 {
  "paper": "1606.08495",
  "qid": "5efed109940bf74ed0a9d4a5e97a535502b23d27",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1606.08495",
  "qid": "b8137eb0fa0b41f871c899a54154f640f0e9aca1",
  "solved": true,
  "base_logprob": -7.254508018493652,
  "necessary": [
   2
  ],
  "causal": [
   2
  ],
  "sufficient": true,
  "evidence": [
   2
  ],
  "drops": [
   -0.9605,
   0.0123,
   8.2062,
   0.09,
   0.5116,
   0.0563,
   0.1437,
   -0.1121,
   -0.2043,
   -0.2829,
   -0.2299,
   -0.1181,
   -0.0199,
   -0.1484,
   -0.0673,
   -0.0384,
   0.0054,
   -0.0941,
   -0.1053,
   -0.1543,
   -0.1809,
   -0.1422,
   -0.0041,
   0.0183,
   -0.0663,
   -0.024,
   -0.0638,
   0.0585,
   0.003,
   -0.1214,
   -0.1149,
   -0.0989,
   -0.1345,
   0.0057,
   -0.0943,
   -0.0739,
   -0.1329,
   -0.1189,
   -0.0557,
   -0.0698,
   -0.0413,
   0.0114,
   -0.0258,
   -0.0537,
   -0.1197,
   -0.086,
   -0.1315,
   -0.0965,
   0.0884,
   -0.103,
   -0.0885,
   -0.1804,
   0.0506,
   -0.0335,
   -0.1107,
   -0.0681,
   -0.0699,
   -0.0491,
   -0.0981,
   -0.0286,
   0.0036,
   -0.0844,
   0.0319,
   -0.1125,
   0.0679,
   -0.3662,
   -0.1963,
   -0.2097,
   0.016,
   -0.1587,
   -0.0764,
   -0.1339,
   -0.035,
   0.1152,
   -0.0121,
   0.0046,
   -0.0497,
   0.0277
  ]
 },
 {
  "paper": "1606.08495",
  "qid": "38b527783330468bf6c4829f7d998e6f17c615f0",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1607.00410",
  "qid": "0fc17e51a17efce17577e2db89a24abd6607bb2b",
  "solved": false
 },
 {
  "paper": "1607.00424",
  "qid": "281cb27cfa0eea12180fd82ae33035945476609e",
  "solved": true,
  "base_logprob": -6.42986536026001,
  "necessary": [
   22,
   27
  ],
  "causal": [
   22,
   27
  ],
  "sufficient": true,
  "evidence": [
   22
  ],
  "drops": [
   0.1042,
   0.1035,
   -0.1811,
   0.058,
   -1.2582,
   -0.2256,
   0.1865,
   0.35,
   -0.3269,
   -0.5072,
   -0.1561,
   0.0378,
   0.0748,
   -0.1859,
   -0.0877,
   0.1957,
   -0.9309,
   0.0368,
   0.5926,
   0.1418,
   -0.5825,
   0.2228,
   3.6115,
   0.6837,
   0.0361,
   0.0501,
   0.2823,
   1.3713
  ]
 },
 {
  "paper": "1607.03542",
  "qid": "33957fde72f9082a5c11844e7c47c58f8029c4ae",
  "solved": true,
  "base_logprob": -5.062819004058838,
  "necessary": [
   47
  ],
  "causal": [
   1,
   47
  ],
  "sufficient": true,
  "evidence": [
   30
  ],
  "drops": [
   0.2498,
   0.4374,
   -0.0626,
   0.1874,
   -0.1875,
   -0.3121,
   -0.0001,
   -0.1249,
   -0.0623,
   -0.1875,
   -0.125,
   0.0005,
   0.0624,
   -0.0625,
   -0.1249,
   -0.0,
   -0.0625,
   0.1249,
   -0.0625,
   -0.0625,
   -0.0625,
   0.0624,
   -0.0625,
   0.0624,
   0.0624,
   -0.1251,
   -0.0001,
   0.0,
   -0.0,
   0.1249,
   -0.0625,
   -0.0625,
   -0.0001,
   -0.0625,
   -0.0625,
   -0.0001,
   -0.0001,
   -0.1874,
   -0.0625,
   0.0625,
   -0.0625,
   -0.3124,
   -0.25,
   -0.0624,
   0.0624,
   -0.0626,
   0.0625,
   1.8123
  ]
 },
 {
  "paper": "1607.05408",
  "qid": "7d300176afa04947ac847135ac6ea2929908c0b0",
  "solved": true,
  "base_logprob": -4.9956440925598145,
  "necessary": [],
  "causal": [
   10,
   11
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   -2.3955,
   -1.1063,
   -1.2605,
   -1.3331,
   -1.4234,
   -1.3396,
   -1.4594,
   -1.1712,
   -1.1814,
   -2.0713,
   0.5142,
   -0.6133
  ]
 },
 {
  "paper": "1607.05408",
  "qid": "df9d16a2c4983a0ff46081e3ff4d6e7ef3338264",
  "solved": false
 },
 {
  "paper": "1607.05408",
  "qid": "8c35caf3772637e6297009ceab38f7f5be38ea9d",
  "solved": false
 },
 {
  "paper": "1607.06275",
  "qid": "ba48c095c496d01c7717eaa271470c3406bf2d7c",
  "solved": true,
  "base_logprob": -7.805728912353516,
  "necessary": [
   30,
   64
  ],
  "causal": [
   20,
   30,
   31,
   60,
   64
  ],
  "sufficient": true,
  "evidence": [
   30
  ],
  "drops": [
   -0.0168,
   -0.7423,
   -1.117,
   -1.2248,
   -0.7344,
   -0.1313,
   0.0243,
   -1.0788,
   -0.9537,
   -0.1313,
   -0.0,
   -0.2499,
   -0.2499,
   -0.2348,
   -0.2427,
   -0.2499,
   -0.2428,
   -0.506,
   0.3629,
   0.015,
   0.3899,
   -0.2427,
   -0.3597,
   -0.2499,
   -0.3677,
   -0.6095,
   -0.3748,
   -0.3748,
   -0.3677,
   -0.6174,
   6.12,
   0.3685,
   -0.6005,
   -0.3508,
   -0.3747,
   -0.3677,
   -0.2499,
   -0.6095,
   -0.4996,
   -0.631,
   0.25,
   -0.1249,
   0.007,
   -0.2427,
   -0.4846,
   -0.0063,
   0.0,
   -0.0063,
   -0.4655,
   0.233,
   0.0072,
   -0.1009,
   -0.2562,
   0.1186,
   -0.7344,
   -0.2562,
   -0.1313,
   0.0071,
   -0.0063,
   0.125,
   0.4935,
   -0.2428,
   -0.3748,
   -0.4847,
   2.4782,
   -2.3958,
   -2.4364
  ]
 },
 {
  "paper": "1607.06275",
  "qid": "42a61773aa494f7b12838f71a949034c12084de1",
  "solved": false
 },
 {
  "paper": "1607.06275",
  "qid": "48c3e61b2ed7b3f97706e2a522172bf9b51ec467",
  "solved": false
 },
 {
  "paper": "1608.02195",
  "qid": "981443fce6167b3f6cadf44f9f108d68c1a3f4ab",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1608.02195",
  "qid": "6d0f2cce46bc962c6527f7b4a77721799f2455c6",
  "solved": false
 },
 {
  "paper": "1608.02195",
  "qid": "5816ebf15e31bdf70e1de8234132e146d64e31eb",
  "solved": true,
  "base_logprob": -6.56268310546875,
  "necessary": [],
  "causal": [
   2,
   20,
   27,
   38,
   42,
   43
  ],
  "sufficient": false,
  "evidence": [
   16
  ],
  "drops": [
   -0.3126,
   0.0,
   0.1562,
   0.0781,
   -0.1718,
   -0.0313,
   -0.0937,
   0.0156,
   -0.1562,
   -0.0625,
   -0.0313,
   -0.0156,
   -0.0,
   0.0312,
   -0.0156,
   -0.2968,
   0.0787,
   0.0156,
   -0.1093,
   -0.0,
   0.0937,
   0.0469,
   0.0469,
   -0.1406,
   -0.0937,
   -0.0937,
   -0.0313,
   0.125,
   0.0312,
   -0.0313,
   -0.1094,
   -0.0156,
   -0.0781,
   -0.0781,
   -0.0937,
   0.0312,
   -0.0625,
   -0.0,
   0.0937,
   0.0156,
   0.0,
   0.0625,
   0.1093,
   0.1719
  ]
 },
 {
  "paper": "1608.03902",
  "qid": "8fcbae7c3bd85034ae074fa58a35e773936edb5b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1608.06111",
  "qid": "d51069595f67a3a53c044c8a37bae23facbfa45d",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1608.06111",
  "qid": "1a6e2bd41ee43df83fef2a1c1941e6f95a619ae8",
  "solved": false
 },
 {
  "paper": "1608.06378",
  "qid": "a53683d1a0647c80a4398ff8f4a03e11c0929be2",
  "solved": false
 },
 {
  "paper": "1608.06378",
  "qid": "0fd7d12711dfe0e35467a7ee6525127378a1bacb",
  "solved": false
 },
 {
  "paper": "1609.00081",
  "qid": "f01aa192d97fa3cc36b6e316355dc5da0e9b97dc",
  "solved": false
 },
 {
  "paper": "1609.01962",
  "qid": "fe6bb55b28f14ed8ac82c122681905397e31279d",
  "solved": false
 },
 {
  "paper": "1609.04186",
  "qid": "f268b70b08bd0436de5310e390ca5f38f7636612",
  "solved": false
 },
 {
  "paper": "1609.04186",
  "qid": "7aae4533dbf097992f23fb2e0574ec5c891ca236",
  "solved": false
 },
 {
  "paper": "1609.06791",
  "qid": "2898e4aa7a3496c628e7ddf2985b48fb11aa3bba",
  "solved": true,
  "base_logprob": -5.047820568084717,
  "necessary": [
   11
  ],
  "causal": [
   11
  ],
  "sufficient": true,
  "evidence": [
   11
  ],
  "drops": [
   -2.3671,
   -2.1445,
   -2.2244,
   -2.2695,
   -2.2956,
   -2.2391,
   -2.1634,
   -2.2276,
   -2.3122,
   -2.336,
   -2.3288,
   1.7257,
   -2.3206,
   -2.167,
   -2.2092,
   -2.391,
   -2.2513
  ]
 },
 {
  "paper": "1610.00879",
  "qid": "0c08af6e4feaf801185f2ec97c4da04c8b767ad6",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1610.00879",
  "qid": "368317b4fd049511e00b441c2e9550ded6607c37",
  "solved": true,
  "base_logprob": -3.1016173362731934,
  "necessary": [],
  "causal": [
   1,
   2,
   14
  ],
  "sufficient": true,
  "evidence": [
   14
  ],
  "drops": [
   -2.772,
   -2.3832,
   -2.4339,
   -2.7173,
   -2.7936,
   -2.6445,
   -2.536,
   -2.6091,
   -2.6925,
   -2.5889,
   -2.6545,
   -2.5126,
   -2.766,
   -2.8127,
   -2.4801,
   -2.6026,
   -2.6559,
   -2.562,
   -2.6807,
   -2.5637,
   -2.8927
  ]
 },
 {
  "paper": "1610.00879",
  "qid": "387970ebc7ef99f302f318d047f708274c0e8f21",
  "solved": false
 },
 {
  "paper": "1610.01030",
  "qid": "decb07f9be715de024236e50dc7011a132363480",
  "solved": false
 },
 {
  "paper": "1610.04377",
  "qid": "17de58c17580350c9da9c2f3612784b432154d11",
  "solved": true,
  "base_logprob": -6.028533458709717,
  "necessary": [],
  "causal": [
   26
  ],
  "sufficient": true,
  "evidence": [
   26
  ],
  "drops": [
   -4.0661,
   -3.9387,
   -3.9398,
   -3.9025,
   -3.929,
   -3.9399,
   -3.9556,
   -3.9739,
   -3.9139,
   -3.9538,
   -3.9543,
   -3.9791,
   -3.9584,
   -3.9426,
   -3.9716,
   -3.9486,
   -3.9542,
   -3.9594,
   -3.9735,
   -3.9632,
   -3.9761,
   -3.9759,
   -3.9541,
   -3.9603,
   -3.93,
   -3.7031,
   -2.3111,
   -3.9553,
   -3.9704,
   -3.9601,
   -3.9587,
   -3.9798,
   -3.9868,
   -3.9769,
   -3.939,
   -3.928,
   -3.9391,
   -3.9435,
   -3.9337,
   -3.918,
   -4.0334,
   -3.9468,
   -3.9215
  ]
 },
 {
  "paper": "1610.04377",
  "qid": "29772ba04886bee2d26b7320e1c6d9b156078891",
  "solved": false
 },
 {
  "paper": "1610.05243",
  "qid": "b13902af1bcf0e199a3ea42bbc8fcd8e696a381a",
  "solved": false
 },
 {
  "paper": "1610.05243",
  "qid": "b84bce289c6c81d0a7507ae183b94982533576b3",
  "solved": false
 },
 {
  "paper": "1610.05243",
  "qid": "9fd137bf7eabaf8bc234a18b6ea34471cf4a3b95",
  "solved": false
 },
 {
  "paper": "1610.05243",
  "qid": "249f2a9bd9d59679cbe82b3fa01572fc7a04f81b",
  "solved": true,
  "base_logprob": -2.9762885570526123,
  "necessary": [],
  "causal": [
   27
  ],
  "sufficient": true,
  "evidence": [
   22
  ],
  "drops": [
   -2.9677,
   -2.959,
   -2.9565,
   -2.965,
   -2.9459,
   -2.9581,
   -2.9511,
   -2.9437,
   -2.9571,
   -2.9513,
   -2.9505,
   -2.95,
   -2.9504,
   -2.9498,
   -2.9608,
   -2.9612,
   -2.9561,
   -2.9563,
   -2.9525,
   -2.9512,
   -2.9568,
   -2.9377,
   -2.9126,
   -2.9578,
   -2.955,
   -2.9662,
   -2.9454,
   -2.8507,
   -2.9475,
   -2.9624,
   -2.9489,
   -2.9655,
   -2.9447,
   -2.9593,
   -2.9554,
   -2.957,
   -2.9173,
   -2.9514,
   -2.9556,
   -2.9556,
   -2.9592,
   -2.9457,
   -2.9592,
   -2.9559,
   -2.9472,
   -2.9476,
   -2.9537,
   -2.9475,
   -2.9559,
   -2.9531,
   -2.9507,
   -2.9531,
   -2.9477,
   -2.9537,
   -2.9546,
   -2.9586,
   -2.9484,
   -2.9612,
   -2.9543
  ]
 },
 {
  "paper": "1610.08597",
  "qid": "f8d32088d17b32b0c877d59965b35c4f51f0ceea",
  "solved": true,
  "base_logprob": -0.8633883595466614,
  "necessary": [],
  "causal": [
   17,
   28
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "drops": [
   -0.0529,
   0.3316,
   0.008,
   0.0841,
   0.0151,
   0.1333,
   0.2275,
   -0.0921,
   0.1388,
   -0.0005,
   -0.1032,
   0.1289,
   0.1194,
   -0.0749,
   -0.1566,
   -0.2113,
   -0.1595,
   0.4055,
   0.2542,
   -0.036,
   -0.0125,
   -0.0129,
   -0.1933,
   -0.0357,
   -0.0871,
   -0.0256,
   0.0556,
   -0.0326,
   0.3449,
   0.1401,
   -0.1644,
   -0.1046,
   -0.0263,
   -0.8482
  ]
 },
 {
  "paper": "1610.08597",
  "qid": "4f0f446bf4518af7f539f6283145135192d5c00b",
  "solved": true,
  "base_logprob": -4.305708408355713,
  "necessary": [],
  "causal": [
   7,
   26,
   28,
   30,
   32,
   33
  ],
  "sufficient": false,
  "evidence": [
   29
  ],
  "drops": [
   -0.2873,
   -0.1695,
   -0.2215,
   -0.1966,
   -0.1697,
   -0.1466,
   -0.1716,
   -0.1466,
   -0.2461,
   -0.2692,
   -0.246,
   -0.273,
   -0.198,
   -0.2443,
   -0.2466,
   -0.2711,
   -0.1966,
   -0.1965,
   -0.2943,
   -0.394,
   -0.2464,
   -0.1962,
   -0.2192,
   -0.271,
   -0.2457,
   -0.1964,
   -0.1461,
   -0.4676,
   0.0,
   -0.2247,
   -0.023,
   -0.2206,
   0.0989,
   -0.1453
  ]
 },
 {
  "paper": "1610.08597",
  "qid": "663b36f99ad2422f4d3a8c6398ebf55ceab7770d",
  "solved": false
 },
 {
  "paper": "1610.08597",
  "qid": "be595b2017545b0359db6abf4914a155bdd10d23",
  "solved": false
 },
 {
  "paper": "1610.09516",
  "qid": "d491ee69db39ec65f0f6da9ec03450520389699a",
  "solved": false
 },
 {
  "paper": "1610.09516",
  "qid": "d3839c7acee4f9c8db0a4a475214a8dcbd0bc26f",
  "solved": false
 },
 {
  "paper": "1610.09516",
  "qid": "a6d00f44ff8f83b6c1787e39333e759b0c3daf15",
  "solved": false
 },
 {
  "paper": "1610.09516",
  "qid": "0d4aa05eb00d9dee74000ea5b21b08f693ba1e62",
  "solved": false
 },
 {
  "paper": "1611.00514",
  "qid": "21a96b328b43a568f9ba74cbc6d4689dbc4a3d7b",
  "solved": true,
  "base_logprob": -0.6700676679611206,
  "necessary": [],
  "causal": [
   30
  ],
  "sufficient": true,
  "evidence": [
   8
  ],
  "drops": [
   -0.2309,
   -0.1471,
   0.0429,
   0.0144,
   -0.0864,
   0.097,
   0.0022,
   -0.0761,
   -0.0602,
   -0.0049,
   -0.0193,
   -0.1033,
   0.0219,
   -0.0735,
   -0.0615,
   -0.1091,
   0.0441,
   -0.0435,
   -0.0494,
   0.0231,
   -0.1097,
   -0.0524,
   -0.0411,
   -0.0067,
   -0.1064,
   0.0101,
   -0.0034,
   -0.0015,
   0.0009,
   -0.07,
   0.256,
   -0.0942,
   -0.3055
  ]
 },
 {
  "paper": "1611.00514",
  "qid": "442f8da2c988530e62e4d1d52c6ec913e3ec5bf1",
  "solved": false
 },
 {
  "paper": "1611.01400",
  "qid": "d32b6ac003cfe6277f8c2eebc7540605a60a3904",
  "solved": true,
  "base_logprob": -7.050558567047119,
  "necessary": [],
  "causal": [
   24,
   26,
   33,
   55,
   57
  ],
  "sufficient": true,
  "evidence": [
   33
  ],
  "drops": [
   -5.1458,
   -5.1172,
   -5.1556,
   -5.17,
   -5.1605,
   -5.1459,
   -5.1123,
   -5.1508,
   -5.1412,
   -5.1122,
   -5.1364,
   -5.1363,
   -5.1748,
   -5.1268,
   -5.1604,
   -5.146,
   -5.1508,
   -5.1651,
   -5.1316,
   -5.1651,
   -5.146,
   -5.1123,
   -5.1412,
   -5.1364,
   -5.1026,
   -5.1458,
   -5.1027,
   -5.1508,
   -5.1507,
   -5.146,
   -5.1316,
   -5.1555,
   -5.103,
   -3.7862,
   -5.1797,
   -5.1556,
   -5.1412,
   -5.1412,
   -5.1316,
   -5.1412,
   -5.1316,
   -5.146,
   -5.1316,
   -5.1605,
   -5.1457,
   -5.1461,
   -5.1749,
   -5.1268,
   -5.1461,
   -5.1364,
   -5.1267,
   -5.1316,
   -5.146,
   -5.1172,
   -5.1052,
   -5.0883,
   -5.1653,
   -5.0115
  ]
 },
 {
  "paper": "1611.01400",
  "qid": "c10f38ee97ed80484c1a70b8ebba9b1fb149bc91",
  "solved": true,
  "base_logprob": -5.199063301086426,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57
  ],
  "sufficient": true,
  "evidence": [
   21
  ],
  "drops": [
   4.4892,
   3.6895,
   3.7492,
   3.5617,
   3.748,
   4.0616,
   3.874,
   3.1853,
   3.8788,
   3.4396,
   3.1844,
   3.3131,
   3.5616,
   3.5604,
   3.5616,
   3.627,
   3.4968,
   3.877,
   3.7557,
   3.1272,
   3.1172,
   4.3509,
   4.133,
   3.8118,
   4.7578,
   4.0731,
   3.7469,
   3.813,
   3.7492,
   3.7492,
   3.498,
   3.6256,
   3.9979,
   3.2481,
   3.7491,
   3.6844,
   3.7491,
   3.5005,
   3.7492,
   3.6896,
   3.6255,
   3.8116,
   3.8729,
   3.7493,
   3.938,
   3.6855,
   2.8742,
   3.4396,
   4.063,
   4.063,
   3.8116,
   3.8755,
   3.5617,
   3.6255,
   3.6255,
   3.6913,
   4.3129,
   3.6912
  ]
 },
 {
  "paper": "1611.01400",
  "qid": "340501f23ddc0abe344a239193abbaaab938cc3a",
  "solved": false
 },
 {
  "paper": "1611.01400",
  "qid": "fbb85cbd41de6d2818e77e8f8d4b91e431931faa",
  "solved": false
 },
 {
  "paper": "1611.02550",
  "qid": "d40662236eed26f17dd2a3a9052a4cee1482d7d6",
  "solved": false
 },
 {
  "paper": "1611.02550",
  "qid": "1d791713d1aa77358f11501f05c108045f53c8aa",
  "solved": false
 },
 {
  "paper": "1611.02550",
  "qid": "6b6360fab2edc836901195c0aba973eae4891975",
  "solved": true,
  "base_logprob": -1.2734355926513672,
  "necessary": [
   25
  ],
  "causal": [
   25
  ],
  "sufficient": true,
  "evidence": [
   25
  ],
  "drops": [
   -0.0309,
   -0.0334,
   -0.0417,
   -0.0625,
   -0.0689,
   -0.0208,
   -0.0416,
   0.0146,
   -0.0015,
   -0.0272,
   0.0086,
   0.0086,
   0.0145,
   -0.0063,
   0.0,
   0.0086,
   -0.0001,
   0.0293,
   -0.0123,
   0.0208,
   -0.033,
   0.0145,
   0.0086,
   -0.0273,
   0.2792,
   4.5871,
   0.0294,
   -0.0417,
   0.0085,
   -0.0417,
   -0.0209,
   -0.0123,
   -0.0209,
   -0.0063,
   -0.0001,
   -0.0103,
   -0.0272,
   0.0144,
   -0.0064,
   -0.0063,
   -0.0208,
   -0.0417,
   -0.0,
   0.0207,
   -0.0532,
   0.1571
  ]
 },
 {
  "paper": "1611.09441",
  "qid": "eced6a6dffe43c28e6d06ab87eed98c135f285a3",
  "solved": true,
  "base_logprob": -0.4405813217163086,
  "necessary": [],
  "causal": [
   4,
   28
  ],
  "sufficient": true,
  "evidence": [
   17,
   18,
   28
  ],
  "drops": [
   -0.0758,
   -0.0995,
   -0.1039,
   0.0378,
   0.7764,
   -0.0817,
   -0.023,
   -0.0615,
   -0.0381,
   -0.0174,
   -0.0069,
   0.0327,
   0.0454,
   -0.0491,
   -0.0072,
   0.0047,
   -0.049,
   -0.0588,
   0.0805,
   0.0107,
   0.0266,
   -0.0434,
   -0.0493,
   0.0052,
   -0.0486,
   0.0506,
   -0.0381,
   -0.0777,
   0.1558,
   -0.0873,
   -0.0069,
   -0.0071,
   -0.0069,
   0.0212,
   -0.0539,
   -0.0077,
   -0.0495,
   -0.0492,
   0.0106,
   0.0047,
   -0.0065,
   -0.0586,
   0.0268,
   0.046,
   0.0118,
   -0.0136,
   0.0957,
   -0.0517,
   0.0505,
   0.0328,
   0.0379,
   -0.0874,
   0.0688,
   -0.0073,
   -0.0327,
   -0.013,
   0.0382,
   0.0389,
   -0.032,
   -0.0065,
   -0.0233,
   0.0052,
   -0.0182,
   0.0458,
   0.1488,
   -0.1955
  ]
 },
 {
  "paper": "1611.09441",
  "qid": "7fdeef2b1c8f6bd5d7c3a44e533d8aae2bbc155f",
  "solved": true,
  "base_logprob": -1.8550541400909424,
  "necessary": [
   4
  ],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -0.7944,
   -0.7256,
   -0.9467,
   -0.7638,
   2.0326,
   -0.8151,
   -0.8189,
   -0.8012,
   -0.8506,
   -0.8238,
   -0.8017,
   -0.8502,
   -0.8237,
   -0.8133,
   -0.8315,
   -0.8153,
   -0.8258,
   -0.812,
   -0.8216,
   -0.8158,
   -0.8121,
   -0.8314,
   -0.8251,
   -0.8135,
   -0.8394,
   -0.8005,
   -0.8289,
   -0.8237,
   -0.8392,
   -0.8015,
   -0.816,
   -0.8348,
   -0.8368,
   -0.8276,
   -0.8291,
   -0.8121,
   -0.8316,
   -0.8161,
   -0.8398,
   -0.8083,
   -0.8395,
   -0.812,
   -0.8367,
   -0.8494,
   -0.8314,
   -0.8017,
   -0.8325,
   -0.8334,
   -0.8133,
   -0.8472,
   -0.8865,
   -0.824,
   -0.8236,
   -0.7964,
   -0.816,
   -0.8162,
   -0.8396,
   -0.8101,
   -0.8393,
   -0.8502,
   -0.8239,
   -0.8242,
   -0.8315,
   -0.866,
   -0.8177,
   -0.896
  ]
 },
 {
  "paper": "1611.09441",
  "qid": "be074c880263f56e0d4a8f42d9a95d2d77ac2280",
  "solved": false
 },
 {
  "paper": "1611.09441",
  "qid": "2a57fdc7e985311989b6829c1ceb201096e5c809",
  "solved": true,
  "base_logprob": -1.8866307735443115,
  "necessary": [],
  "causal": [
   23,
   24
  ],
  "sufficient": true,
  "evidence": [
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34
  ],
  "drops": [
   -0.4875,
   0.1732,
   -0.1283,
   -0.1258,
   -0.0721,
   -0.0363,
   0.0508,
   -0.0197,
   0.0698,
   0.0168,
   0.0328,
   -0.0188,
   -0.0009,
   0.0331,
   0.0348,
   -0.0162,
   -0.0732,
   -0.0205,
   -0.0367,
   -0.0353,
   -0.0351,
   0.1894,
   -0.538,
   0.3061,
   0.7516,
   -0.1267,
   -0.0038,
   -0.0035,
   0.0517,
   -0.02,
   0.014,
   -0.0017,
   -0.0385,
   -0.075,
   -0.0206,
   -0.0042,
   -0.0204,
   -0.0208,
   -0.0366,
   -0.0365,
   -0.0021,
   0.015,
   -0.0019,
   0.0159,
   -0.0527,
   0.017,
   -0.0009,
   -0.0186,
   0.0339,
   0.0339,
   -0.0165,
   -0.0197,
   -0.02,
   -0.0376,
   0.0329,
   -0.003,
   -0.0045,
   0.0321,
   0.0498,
   0.0149,
   -0.0197,
   0.0336,
   -0.0011,
   0.0694,
   -0.0189,
   -0.1569
  ]
 },
 {
  "paper": "1612.05270",
  "qid": "ef8099e2bc0ac4abc4f8216740e80f2fa22f41f6",
  "solved": true,
  "base_logprob": -4.615485191345215,
  "necessary": [],
  "causal": [
   3
  ],
  "sufficient": true,
  "evidence": [
   3
  ],
  "drops": [
   -3.7769,
   -3.7147,
   -3.8206,
   -3.2894,
   -3.6979,
   -3.7802,
   -3.7885,
   -3.7968,
   -3.8213,
   -3.8372,
   -3.7968,
   -3.8046,
   -3.7889,
   -3.7802,
   -3.8213,
   -3.7885,
   -3.8289,
   -3.8051,
   -3.8213,
   -3.8051,
   -3.8051,
   -3.7802,
   -3.7972,
   -3.8435,
   -3.8213,
   -3.8218,
   -3.7968,
   -3.8122,
   -3.8051,
   -3.8051,
   -3.8135,
   -3.8213,
   -3.7885,
   -3.8135,
   -3.7645,
   -3.7559,
   -3.8135,
   -3.7963,
   -3.7972
  ]
 },
 {
  "paper": "1612.05270",
  "qid": "1e68a1232ab09b6bff506e442acc8ad742972102",
  "solved": false
 },
 {
  "paper": "1612.05310",
  "qid": "394cf73c0aac8ccb45ce1b133f4e765e8e175403",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1612.05310",
  "qid": "2c4003f25e8d95a3768204f52a7a5f5e17cb2102",
  "solved": true,
  "base_logprob": -0.9162874817848206,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60
  ],
  "sufficient": true,
  "evidence": [
   33,
   35
  ],
  "drops": [
   1.7576,
   2.9427,
   3.4933,
   3.1914,
   4.0032,
   3.2683,
   3.6117,
   3.5922,
   2.6797,
   3.5973,
   3.684,
   3.2678,
   3.6027,
   3.4163,
   3.1646,
   3.6245,
   3.7016,
   3.3336,
   2.9659,
   3.3885,
   3.2896,
   3.3569,
   3.0212,
   3.7129,
   3.6887,
   2.9224,
   2.6844,
   3.4806,
   3.4101,
   2.9661,
   3.1458,
   3.5574,
   2.3339,
   4.6142,
   2.2543,
   4.1389,
   2.94,
   2.8862,
   3.2334,
   3.013,
   3.4544,
   3.3854,
   3.4602,
   3.2321,
   3.0907,
   3.1917,
   2.9683,
   2.8288,
   2.9217,
   3.9452,
   3.2319,
   3.8237,
   3.2112,
   2.8521,
   2.6495,
   3.4886,
   3.1126,
   3.2867,
   3.4937,
   3.8664,
   2.189
  ]
 },
 {
  "paper": "1612.05310",
  "qid": "65e32f73357bb26a29a58596e1ac314f7e9c6c91",
  "solved": false
 },
 {
  "paper": "1612.05310",
  "qid": "46f175e1322d648ab2c0258a9609fe6f43d3b44e",
  "solved": false
 },
 {
  "paper": "1612.07843",
  "qid": "defc17986d3c4aed9eccdbaebda5eb202fbcb6cf",
  "solved": false
 },
 {
  "paper": "1612.07843",
  "qid": "03895bc75e4d01c359cd269a9eb3b6ea57039817",
  "solved": false
 },
 {
  "paper": "1612.07843",
  "qid": "6bcff3ef61aad6bf1280ea26ed79585e1b838e64",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1612.09113",
  "qid": "f4e1d2276d3fc781b686d2bb44eead73e06fbf3f",
  "solved": true,
  "base_logprob": -5.56423807144165,
  "necessary": [],
  "causal": [
   4,
   5,
   8,
   12,
   34,
   35
  ],
  "sufficient": false,
  "evidence": [
   10
  ],
  "drops": [
   -1.6859,
   0.063,
   -0.0627,
   0.0628,
   0.312,
   0.3748,
   0.0621,
   -0.0627,
   0.1252,
   0.062,
   -0.1203,
   0.0005,
   0.1246,
   0.1245,
   -0.125,
   -0.1875,
   0.0624,
   -0.0625,
   -0.0,
   0.0002,
   -0.1253,
   -0.0623,
   -0.1248,
   0.0002,
   -0.1252,
   0.0002,
   0.0623,
   -0.062,
   -0.1248,
   -0.062,
   -0.0627,
   -0.187,
   -0.1253,
   0.0002,
   0.1248,
   0.4995
  ]
 },
 {
  "paper": "1701.00185",
  "qid": "62a6382157d5f9c1dce6e6c24ac5994442053002",
  "solved": true,
  "base_logprob": -16.253496170043945,
  "necessary": [
   57
  ],
  "causal": [
   57
  ],
  "sufficient": true,
  "evidence": [
   57
  ],
  "drops": [
   -0.1257,
   0.2493,
   0.1244,
   0.1244,
   0.1248,
   0.1243,
   0.2497,
   0.3744,
   0.1242,
   -0.0002,
   0.0,
   0.125,
   0.1245,
   0.1244,
   -0.0004,
   -0.0,
   -0.0009,
   0.1244,
   0.1239,
   0.1245,
   0.2491,
   -0.0,
   0.2491,
   0.2492,
   0.1246,
   0.1242,
   -0.1257,
   0.2494,
   0.1244,
   0.1244,
   -0.0,
   0.1243,
   0.1242,
   -0.1255,
   0.1244,
   0.0001,
   -0.0004,
   -0.0002,
   -0.1246,
   0.1248,
   0.124,
   -0.1258,
   0.1243,
   -0.2505,
   -0.0004,
   0.1243,
   -0.0,
   -0.001,
   0.0003,
   -0.0002,
   0.1241,
   -0.0002,
   0.2492,
   0.1246,
   -0.0,
   -0.0,
   0.6232,
   2.9984,
   0.0011,
   0.3741,
   -0.1241,
   -0.1231,
   0.3742,
   -0.3745,
   0.1246,
   0.1244,
   0.1249,
   0.2497,
   0.2492,
   -0.1264
  ]
 },
 {
  "paper": "1701.00185",
  "qid": "a5dd569e6d641efa86d2c2b2e970ce5871e0963f",
  "solved": false
 },
 {
  "paper": "1701.00185",
  "qid": "785c054f6ea04701f4ab260d064af7d124260ccc",
  "solved": true,
  "base_logprob": -4.521401405334473,
  "necessary": [],
  "causal": [
   0,
   7,
   45,
   68
  ],
  "sufficient": true,
  "evidence": [
   41,
   42,
   43,
   44
  ],
  "drops": [
   0.375,
   0.125,
   0.1078,
   -0.0417,
   -0.0834,
   -0.113,
   0.0834,
   0.2745,
   0.1495,
   -0.1004,
   0.0662,
   0.0662,
   -0.0587,
   0.0662,
   0.0246,
   -0.0587,
   0.0246,
   -0.2083,
   -0.0832,
   0.0,
   -0.2253,
   -0.1004,
   -0.0588,
   -0.0834,
   0.0246,
   0.0,
   0.1079,
   -0.0588,
   0.012,
   -0.1004,
   -0.0416,
   -0.142,
   -0.1004,
   -0.0171,
   -0.1004,
   -0.0832,
   -0.1004,
   0.0245,
   -0.2254,
   -0.2915,
   -0.2916,
   -0.4583,
   -0.1132,
   0.0,
   -0.0,
   0.1496,
   -0.0172,
   -0.0417,
   0.1078,
   -0.0,
   -0.1003,
   -0.0587,
   -0.1836,
   -0.0171,
   0.0953,
   -0.1004,
   0.0245,
   -0.1421,
   0.0662,
   -0.1004,
   -0.1667,
   -0.0417,
   0.0,
   -0.0588,
   0.0662,
   -0.0833,
   -0.1666,
   -0.1666,
   0.2203,
   -0.0789
  ]
 },
 {
  "paper": "1701.02025",
  "qid": "4c7b29f6e3cc1e902959a1985146ccc0b15fe521",
  "solved": true,
  "base_logprob": -7.705248832702637,
  "necessary": [
   10,
   64
  ],
  "causal": [
   10,
   64
  ],
  "sufficient": true,
  "evidence": [
   64
  ],
  "drops": [
   -3.0893,
   -0.3734,
   -0.2467,
   0.2361,
   0.272,
   0.2263,
   0.4778,
   -0.9377,
   0.4468,
   -0.0322,
   1.3112,
   -0.238,
   -0.0908,
   0.087,
   0.392,
   -0.0499,
   -0.0792,
   0.2095,
   0.2964,
   -0.0702,
   0.1522,
   0.0717,
   0.258,
   0.0126,
   -0.2089,
   0.2442,
   0.1268,
   0.1574,
   0.3386,
   0.5882,
   0.0177,
   -0.0712,
   0.4536,
   0.0411,
   -0.0092,
   -0.0545,
   0.4374,
   -0.2354,
   -0.3405,
   0.1719,
   -0.0107,
   0.3012,
   0.4235,
   0.5911,
   0.301,
   -0.3337,
   0.2033,
   0.1109,
   0.2438,
   0.1319,
   0.3237,
   0.0981,
   0.1017,
   0.0735,
   0.519,
   -0.0799,
   -0.0152,
   0.3456,
   0.2819,
   0.3844,
   0.2339,
   -0.2208,
   -0.0175,
   0.6955,
   6.0026,
   -0.0529,
   -0.7574,
   -1.0611,
   0.4404
  ]
 },
 {
  "paper": "1701.03051",
  "qid": "6b55b558ed581759425ede5d3a6fcdf44b8082ac",
  "solved": true,
  "base_logprob": -9.73393726348877,
  "necessary": [],
  "causal": [
   0,
   8,
   54,
   60,
   75,
   76
  ],
  "sufficient": false,
  "evidence": [
   28
  ],
  "drops": [
   -2.5447,
   -2.9094,
   -2.7656,
   -2.7862,
   -2.8946,
   -2.7628,
   -2.8753,
   -2.8002,
   -2.6767,
   -2.75,
   -2.7243,
   -2.7664,
   -2.8525,
   -2.7244,
   -2.8383,
   -2.8341,
   -2.7817,
   -2.737,
   -2.751,
   -2.7587,
   -2.7131,
   -2.8235,
   -2.8633,
   -2.7975,
   -2.7124,
   -2.7813,
   -2.7606,
   -2.7928,
   -2.926,
   -2.8493,
   -2.7757,
   -2.8227,
   -2.8748,
   -2.8524,
   -2.7602,
   -2.7507,
   -2.756,
   -2.7599,
   -2.7244,
   -2.8338,
   -2.7619,
   -2.8227,
   -2.807,
   -2.8633,
   -2.7088,
   -2.7868,
   -2.74,
   -2.8597,
   -2.8494,
   -2.8288,
   -2.8029,
   -2.9025,
   -2.8546,
   -2.8371,
   -2.6935,
   -2.7247,
   -2.8129,
   -2.7849,
   -2.8695,
   -2.7972,
   -2.6887,
   -2.7597,
   -2.7865,
   -2.8753,
   -2.7713,
   -2.7244,
   -2.8657,
   -2.8371,
   -2.8285,
   -2.8543,
   -2.7552,
   -2.745,
   -2.7961,
   -2.8341,
   -2.8698,
   -2.659,
   -2.4424
  ]
 },
 {
  "paper": "1701.03051",
  "qid": "3e3f5254b729beb657310a5561950085fa690e83",
  "solved": false
 },
 {
  "paper": "1701.03214",
  "qid": "46ee1cbbfbf0067747b28bdf4c8c2f7dc8955650",
  "solved": false
 },
 {
  "paper": "1701.03214",
  "qid": "4f12b41bd3bb2610abf7d7835291496aa69fb78c",
  "solved": false
 },
 {
  "paper": "1701.04653",
  "qid": "39cfb8473c8be4e5d8ecc3227b800a10477c5f80",
  "solved": false
 },
 {
  "paper": "1701.04653",
  "qid": "f981781021d4bacbaf3d076c895dc42d7fa108ba",
  "solved": true,
  "base_logprob": -10.961166381835938,
  "necessary": [],
  "causal": [
   26
  ],
  "sufficient": true,
  "evidence": [
   22
  ],
  "drops": [
   -10.0357,
   -9.8861,
   -9.9574,
   -10.0032,
   -9.871,
   -9.9795,
   -9.9229,
   -9.8824,
   -9.9013,
   -9.8819,
   -9.9923,
   -9.8238,
   -9.8906,
   -9.8792,
   -9.8831,
   -9.8712,
   -9.8808,
   -9.9029,
   -9.8657,
   -9.9057,
   -9.912,
   -9.7699,
   -9.9119,
   -9.9247,
   -9.9734,
   -9.8894,
   -9.6903,
   -9.873,
   -9.8861,
   -9.8869,
   -9.9636,
   -9.9814,
   -9.843,
   -10.239,
   -10.0712,
   -9.8622,
   -10.2116,
   -9.9013,
   -9.8546,
   -9.9149,
   -9.8193,
   -9.8075,
   -10.0145,
   -9.9085,
   -10.2016
  ]
 },
 {
  "paper": "1701.04653",
  "qid": "d5105a6a6d5d1931b0729dcf15ca862d6eac770f",
  "solved": true,
  "base_logprob": -0.4087892472743988,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44
  ],
  "sufficient": true,
  "evidence": [
   40
  ],
  "drops": [
   3.0535,
   3.0099,
   3.0935,
   2.8885,
   3.0928,
   2.5929,
   3.0521,
   3.0932,
   3.2187,
   2.9269,
   2.8024,
   2.9683,
   2.8861,
   2.8437,
   2.9685,
   2.8019,
   2.8435,
   2.9271,
   2.9685,
   2.8856,
   2.8442,
   2.9276,
   3.0102,
   2.802,
   2.8438,
   3.011,
   2.8022,
   3.0933,
   2.886,
   2.9688,
   2.8858,
   2.9274,
   2.9688,
   2.761,
   2.844,
   2.8859,
   2.8451,
   2.7609,
   2.7186,
   2.8881,
   2.8862,
   2.7188,
   2.844,
   2.8453,
   3.4672
  ]
 },
 {
  "paper": "1701.06538",
  "qid": "af073d84b8a7c968e5822c79bef34a28655886de",
  "solved": false
 },
 {
  "paper": "1701.06538",
  "qid": "0cd90e5b79ea426ada0203177c28812a7fc86be5",
  "solved": false
 },
 {
  "paper": "1701.06538",
  "qid": "f01a88e15ef518a68d8ca2bec992f27e7a3a6add",
  "solved": true,
  "base_logprob": -2.4748778343200684,
  "necessary": [],
  "causal": [
   18,
   19
  ],
  "sufficient": true,
  "evidence": [
   19,
   20
  ],
  "drops": [
   -0.1664,
   0.083,
   -0.0017,
   -0.2069,
   0.0418,
   -0.0417,
   -0.0823,
   0.0002,
   0.0012,
   0.0832,
   -0.0424,
   -0.038,
   -0.0802,
   -0.0425,
   -0.1256,
   -0.0843,
   -0.3385,
   -0.0416,
   0.2485,
   0.2486,
   -0.3807,
   0.1257,
   0.0009,
   -0.0823,
   -0.0405,
   0.0022,
   0.0428,
   0.001,
   0.0841,
   0.0021,
   0.0842,
   -0.0415,
   0.001,
   -0.0001,
   -0.0009,
   0.0418,
   -0.0001,
   0.0417,
   -0.0406,
   -0.0416,
   0.0009,
   0.001,
   0.0011,
   0.0001,
   -0.0001,
   -0.0417,
   -0.0408,
   0.0031,
   0.0009,
   -0.1239,
   -0.0823,
   -0.0409,
   0.0831,
   0.001,
   -0.0405,
   0.0002,
   -0.0833,
   0.0009,
   0.0426,
   0.0009,
   0.0824,
   0.0009,
   0.0009,
   -0.0841,
   0.0426,
   0.0425,
   0.0844,
   0.0418,
   0.0834,
   0.0426,
   0.0032,
   0.0426,
   -0.0416,
   -0.0397,
   0.0833,
   -0.0417,
   0.002,
   0.0415,
   0.0009,
   -0.0416,
   -0.0002,
   -0.0008,
   -0.0009,
   0.0009,
   0.0009,
   -0.001,
   0.0841,
   0.0841,
   0.1238,
   0.002,
   -0.1644,
   -0.0406,
   0.0416,
   -0.0825,
   -0.1229,
   0.2097,
   0.1281,
   -0.0404,
   -0.0379
  ]
 },
 {
  "paper": "1701.08118",
  "qid": "7486c9d9e6c407c0c3bc012405d689dbee072327",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1701.08118",
  "qid": "0f2403fa77738bf05534d7f9d83c9dbb0a0d6140",
  "solved": false
 },
 {
  "paper": "1701.08118",
  "qid": "21df76462c76d6e2d52fb7dce573ee5336627cb5",
  "solved": false
 },
 {
  "paper": "1701.08118",
  "qid": "45be26c01e82835d9949529003c6b64f90db3d1a",
  "solved": true,
  "base_logprob": -5.152162075042725,
  "necessary": [
   15
  ],
  "causal": [
   15
  ],
  "sufficient": true,
  "evidence": [
   15
  ],
  "drops": [
   -0.5133,
   0.2245,
   -0.05,
   -0.0748,
   0.2997,
   0.0747,
   0.1748,
   -0.7138,
   0.1247,
   0.0254,
   0.0751,
   -0.1245,
   -0.0753,
   0.4497,
   -0.1748,
   4.0494,
   0.1748,
   -0.2008,
   0.0249,
   0.1001,
   0.1499,
   0.25,
   0.0263,
   0.1502,
   -0.3472,
   -0.1501,
   0.1748,
   -0.0745,
   -1.6005
  ]
 },
 {
  "paper": "1702.01517",
  "qid": "33d1f53cf25a7701db605b6b7ac36946af588bb7",
  "solved": false
 },
 {
  "paper": "1702.01517",
  "qid": "0aa46c132515d8830a72f263812cdf7cbd5627c6",
  "solved": true,
  "base_logprob": -2.833601713180542,
  "necessary": [
   61
  ],
  "causal": [
   61
  ],
  "sufficient": true,
  "evidence": [
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67
  ],
  "drops": [
   -0.0415,
   0.1666,
   0.0,
   0.0417,
   0.1249,
   0.0417,
   0.1666,
   0.0001,
   0.0416,
   0.0,
   0.0,
   -0.0833,
   -0.0416,
   0.1249,
   0.125,
   0.0416,
   -0.0833,
   0.0,
   -0.1249,
   0.0833,
   -0.0416,
   0.0,
   -0.0417,
   0.0417,
   -0.0,
   0.0,
   0.0417,
   0.0833,
   -0.0,
   0.0833,
   0.0417,
   0.0416,
   0.0,
   -0.0,
   -0.0,
   0.0416,
   0.0833,
   -0.0,
   0.0,
   0.0,
   0.0416,
   0.0416,
   -0.0833,
   0.0417,
   0.0417,
   0.0,
   -0.0833,
   -0.0417,
   -0.0416,
   -0.0,
   0.0417,
   0.0833,
   0.0,
   0.125,
   0.1666,
   0.0833,
   -0.0417,
   0.0417,
   -0.0,
   -0.0417,
   0.3374,
   1.1517,
   0.0417,
   0.0417,
   -0.0416,
   0.0,
   0.0416,
   -0.1664,
   -0.0,
   0.2915,
   0.8748
  ]
 },
 {
  "paper": "1702.02363",
  "qid": "4670e1be9d6a260140d055c7685bce365781d82b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1702.03274",
  "qid": "ff814793387c8f3b61f09b88c73c00360a22a60e",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1702.06378",
  "qid": "aecb485ea7d501094e50ad022ade4f0c93088d80",
  "solved": false
 },
 {
  "paper": "1702.06589",
  "qid": "07c9863e1e86c31b740b5b5a77fe8000be00c273",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1702.06589",
  "qid": "bf7cb53f4105f2e6a413d1adef5349ff1e673500",
  "solved": false
 },
 {
  "paper": "1702.06589",
  "qid": "a6419207d2299f25e2688517d1580b7ba07c8e4b",
  "solved": false
 },
 {
  "paper": "1702.06700",
  "qid": "40f87db3a8d1ac49b888ce3358200f7d52903ce7",
  "solved": false
 },
 {
  "paper": "1702.06700",
  "qid": "36383971a852d1542e720d3ea1f5adeae0dbff18",
  "solved": true,
  "base_logprob": -31.976404190063477,
  "necessary": [],
  "causal": [
   0,
   28,
   34,
   42,
   43
  ],
  "sufficient": true,
  "evidence": [
   34,
   35,
   36,
   37,
   38
  ],
  "drops": [
   0.3471,
   -0.765,
   -1.1875,
   -0.4611,
   -1.2396,
   -0.231,
   -0.1869,
   -0.037,
   -1.3972,
   -0.375,
   -0.1798,
   -0.1562,
   -0.3361,
   -0.1173,
   -0.4687,
   -0.2656,
   -0.4808,
   -0.1094,
   -0.356,
   -0.0307,
   0.0723,
   -0.3872,
   -0.4142,
   -0.4441,
   -0.7566,
   -0.2736,
   0.0667,
   -0.7777,
   0.3118,
   0.098,
   0.2756,
   -0.164,
   -0.2255,
   -0.532,
   0.6099,
   -0.2409,
   -0.3817,
   -0.0222,
   -0.3867,
   -0.3816,
   -0.5903,
   -0.2714,
   0.8347,
   0.5378,
   -1.6302,
   -0.3351
  ]
 },
 {
  "paper": "1702.06777",
  "qid": "0d755ff58a7e22eb4d02fca45d4a7a3920f4e725",
  "solved": false
 },
 {
  "paper": "1703.02507",
  "qid": "09a993756d2781a89f7ec5d7992f812d60e24232",
  "solved": false
 },
 {
  "paper": "1703.02507",
  "qid": "37eba8c3cfe23778498d95a7dfddf8dfb725f8e2",
  "solved": false
 },
 {
  "paper": "1703.02507",
  "qid": "03f4e5ac5a9010191098d6d66ed9bbdfafcbd013",
  "solved": false
 },
 {
  "paper": "1703.04617",
  "qid": "73738e42d488b32c9db89ac8adefc75403fa2653",
  "solved": false
 },
 {
  "paper": "1703.04617",
  "qid": "6c8bd7fa1cfb1b2bbeb011cc9c712dceac0c8f06",
  "solved": false
 },
 {
  "paper": "1703.04617",
  "qid": "fa218b297d9cdcae238cef71096752ce27ca8f4a",
  "solved": false
 },
 {
  "paper": "1703.05260",
  "qid": "a37ef83ab6bcc6faff3c70a481f26174ccd40489",
  "solved": true,
  "base_logprob": -4.70599365234375,
  "necessary": [
   48
  ],
  "causal": [
   48
  ],
  "sufficient": true,
  "evidence": [
   48
  ],
  "drops": [
   -1.0217,
   -1.0965,
   -0.9932,
   -1.0541,
   -1.0414,
   -0.8317,
   -1.0986,
   -0.818,
   -1.1124,
   -0.9318,
   -1.1122,
   -1.5196,
   -0.9771,
   -1.1859,
   -0.9378,
   -1.0397,
   -1.0375,
   -1.0729,
   -0.9804,
   -1.0341,
   -0.966,
   -0.9873,
   -1.0452,
   -1.1051,
   -1.036,
   -1.0575,
   -1.0169,
   -0.9839,
   -0.9645,
   -0.9941,
   -1.024,
   -1.055,
   -1.0786,
   -1.0113,
   -1.0322,
   -1.0111,
   -1.0764,
   -1.1217,
   -1.1084,
   -0.989,
   -1.0866,
   -1.097,
   -1.0564,
   -1.0285,
   -1.0159,
   -0.9995,
   -1.0547,
   -1.0767,
   2.021,
   -1.0916,
   -1.0518,
   -1.0817,
   -1.0493,
   -1.0626,
   -1.0253,
   -1.0302,
   -1.0273,
   -1.0302,
   -1.1024,
   -1.0293,
   -1.0768,
   -1.0287,
   -1.0236,
   -1.0396,
   -0.2064,
   -0.9971,
   -1.092,
   -1.0498,
   -1.0272,
   -1.1193,
   -0.9709,
   -1.0163,
   -1.0883,
   -1.0307,
   -1.044,
   -0.9542,
   -0.9776,
   -1.0673,
   -1.1664
  ]
 },
 {
  "paper": "1703.05916",
  "qid": "7aaaf7bff9947c6d3b954ae25be87e6e1c49db6d",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1703.05916",
  "qid": "4a2248e1c71c0b0183ab0d225440cae2da396b8d",
  "solved": false
 },
 {
  "paper": "1703.06492",
  "qid": "84a4a1f4695eba599d447e030c94f51e5f2f03bb",
  "solved": false
 },
 {
  "paper": "1703.06492",
  "qid": "bf6c14e9c5f476062cbaaf9179b0c9b751222c8f",
  "solved": false
 },
 {
  "paper": "1703.08098",
  "qid": "47ecaca8adc7306e3014e8c4358e306a5f0e1716",
  "solved": false
 },
 {
  "paper": "1703.08885",
  "qid": "73e715e485942859e1db75bfb5f35f1d5eb79d2e",
  "solved": false
 },
 {
  "paper": "1704.00177",
  "qid": "4e4d377b140c149338446ba69737ea191c4328d9",
  "solved": false
 },
 {
  "paper": "1704.00177",
  "qid": "828ce5faed7783297cf9ce202364f999b8d4a1f6",
  "solved": true,
  "base_logprob": -2.21247935295105,
  "necessary": [
   15
  ],
  "causal": [
   15
  ],
  "sufficient": true,
  "evidence": [
   15
  ],
  "drops": [
   -0.0181,
   0.3252,
   -0.0054,
   0.1008,
   0.3357,
   0.1267,
   -0.0153,
   0.0238,
   0.0476,
   0.0331,
   0.0427,
   -0.018,
   0.0998,
   0.2352,
   0.2514,
   3.3482,
   0.0679,
   0.1263,
   0.2174,
   0.5734
  ]
 },
 {
  "paper": "1704.00253",
  "qid": "e84e80067b3343d136fd75300691c8b3d3efbdac",
  "solved": false
 },
 {
  "paper": "1704.00253",
  "qid": "45bd22f2cfb62a5f79ec3c771c8324b963567cc0",
  "solved": false
 },
 {
  "paper": "1704.00939",
  "qid": "6dfad97356b6e82009ee442d7fd2b97b5dcabfe2",
  "solved": false
 },
 {
  "paper": "1704.00939",
  "qid": "59a5959a6abfb81b114e7bfaa945301349d20f0f",
  "solved": true,
  "base_logprob": -1.2320237159729004,
  "necessary": [],
  "causal": [
   4,
   29
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -0.1989,
   -0.077,
   -0.0779,
   -0.0265,
   -0.0005,
   -0.0994,
   -0.1001,
   -0.077,
   -0.1001,
   -0.053,
   -0.0786,
   -0.1263,
   -0.1019,
   -0.1256,
   -0.2035,
   -0.1272,
   -0.0291,
   -0.0296,
   -0.1268,
   -0.0779,
   -0.1511,
   -0.1038,
   -0.0537,
   -0.0779,
   -0.1024,
   -0.1504,
   -0.1968,
   -0.078,
   -0.2935,
   0.1938
  ]
 },
 {
  "paper": "1704.00939",
  "qid": "e2e31ab279d3092418159dfd24760f0f0566e9d3",
  "solved": false
 },
 {
  "paper": "1704.00939",
  "qid": "5a2f7e27efdedf3c43498ff0c32f808d406c42ec",
  "solved": true,
  "base_logprob": -6.817931175231934,
  "necessary": [],
  "causal": [
   3,
   5,
   12,
   21,
   22,
   23
  ],
  "sufficient": false,
  "evidence": [
   4
  ],
  "drops": [
   -0.312,
   -0.4363,
   -0.3736,
   0.8757,
   -0.1805,
   0.185,
   -0.0625,
   -0.0611,
   -0.0615,
   -0.1872,
   -0.1247,
   -0.1872,
   0.0629,
   -0.2477,
   -0.001,
   -0.2494,
   -0.0621,
   -0.0625,
   -0.1244,
   -0.0622,
   -0.1242,
   -0.0004,
   -0.0002,
   0.0007,
   -0.1872,
   -0.1245,
   -0.6251,
   -0.1849,
   -0.5608,
   -0.0008
  ]
 },
 {
  "paper": "1704.02385",
  "qid": "539eb559744641e6a4aefe267cbc4c79e2bcceae",
  "solved": true,
  "base_logprob": -12.750009536743164,
  "necessary": [
   25
  ],
  "causal": [
   25
  ],
  "sufficient": true,
  "evidence": [
   25
  ],
  "drops": [
   -1.75,
   0.375,
   -0.5,
   -1.125,
   -0.625,
   -1.75,
   0.0,
   -0.0,
   0.125,
   -0.25,
   -0.25,
   -0.125,
   -0.125,
   -0.375,
   -0.5,
   0.125,
   -0.5,
   -0.125,
   -0.5,
   0.125,
   -0.25,
   -0.375,
   0.0,
   -0.25,
   0.25,
   9.625,
   -0.375,
   -1.125,
   0.375,
   0.5,
   -0.125,
   -0.75,
   -0.25,
   -0.5,
   0.25,
   -0.375,
   -0.5,
   -0.0,
   0.25,
   0.125,
   -1.5,
   0.25,
   0.0,
   -0.625,
   -0.5,
   -0.25,
   -0.625,
   -0.125,
   0.5,
   -0.75,
   0.625
  ]
 },
 {
  "paper": "1704.02686",
  "qid": "fb381a59732474dc71a413e25cac37e239547b55",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1704.02686",
  "qid": "54415efa91566d5d7135fa23bce3840d41a6389e",
  "solved": false
 },
 {
  "paper": "1704.02686",
  "qid": "dcd22abfc9e7211925c0393adc30dbd4711a9f88",
  "solved": true,
  "base_logprob": -3.364205837249756,
  "necessary": [
   42
  ],
  "causal": [
   42
  ],
  "sufficient": true,
  "evidence": [
   42
  ],
  "drops": [
   -1.4824,
   -1.4164,
   -1.4522,
   -1.4614,
   -1.3658,
   -1.4233,
   -1.4129,
   -1.4334,
   -1.407,
   -1.4227,
   -1.4663,
   -1.3972,
   -1.3955,
   -1.4061,
   -1.4438,
   -1.3965,
   -1.4111,
   -1.4369,
   -1.4473,
   -1.4215,
   -1.3987,
   -1.4079,
   -1.4099,
   -1.4423,
   -1.4029,
   -1.4002,
   -1.3962,
   -1.4131,
   -1.4147,
   -1.3945,
   -1.4205,
   -1.3732,
   -1.4475,
   -1.4068,
   -1.4294,
   -1.4279,
   -1.4261,
   -1.4239,
   -1.4533,
   -1.422,
   -1.4883,
   -1.376,
   2.2113,
   -1.345,
   -1.2968,
   -1.4248,
   -1.3532,
   -1.3347,
   -1.369,
   -1.4713,
   -1.3983,
   -1.4296,
   -1.4174,
   -1.3949,
   -1.3474,
   -1.4889,
   -1.6098,
   -1.507,
   -1.5169,
   -1.4954,
   -1.4204,
   -1.4557,
   -1.4637,
   -1.4401,
   -1.4624,
   -1.1423,
   -1.3569,
   -1.4215,
   -1.4259,
   -1.451,
   -1.4504,
   -1.4273,
   -1.4001,
   -1.435,
   -1.0763
  ]
 },
 {
  "paper": "1704.02686",
  "qid": "05238d1fad2128403577822aa4822ef8ca9570ac",
  "solved": false
 },
 {
  "paper": "1704.04539",
  "qid": "8fa7011e7beaa9fb4083bf7dd75d1216f9c7b2eb",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1704.05572",
  "qid": "2fffff59e57b8dbcaefb437a6b3434fc137f813b",
  "solved": false
 },
 {
  "paper": "1704.05572",
  "qid": "65d34041ffa4564385361979a08706b10b92ebc7",
  "solved": true,
  "base_logprob": -0.5362118482589722,
  "necessary": [
   42
  ],
  "causal": [
   42
  ],
  "sufficient": true,
  "evidence": [
   42
  ],
  "drops": [
   0.0249,
   0.0645,
   0.004,
   -0.0441,
   -0.0024,
   0.0462,
   0.0585,
   0.0174,
   -0.0091,
   -0.1177,
   -0.0162,
   -0.0238,
   0.0446,
   -0.0058,
   0.0167,
   0.0221,
   0.0129,
   -0.0287,
   0.0249,
   -0.0099,
   -0.0068,
   0.0665,
   0.0745,
   0.0693,
   -0.0283,
   -0.0224,
   0.0593,
   0.0262,
   0.1536,
   -0.0245,
   0.0302,
   0.1155,
   0.0472,
   -0.0256,
   -0.0224,
   0.0653,
   0.0276,
   0.042,
   0.0215,
   -0.0705,
   0.0703,
   -0.1312,
   1.3194
  ]
 },
 {
  "paper": "1704.05572",
  "qid": "e215fa142102f7f9eeda9c9eb8d2aeff7f2a33ed",
  "solved": false
 },
 {
  "paper": "1704.05572",
  "qid": "a8545f145d5ea2202cb321c8f93e75ad26fcf4aa",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1704.06125",
  "qid": "3a1bd3ec1a7ce9514da0cb2dfcaa454ba8c0ed14",
  "solved": false
 },
 {
  "paper": "1704.06125",
  "qid": "39492338e27cb90bf1763e4337c2f697cf5082ba",
  "solved": true,
  "base_logprob": -4.190384864807129,
  "necessary": [],
  "causal": [
   20
  ],
  "sufficient": true,
  "evidence": [
   20
  ],
  "drops": [
   -4.0883,
   -4.1091,
   -4.1325,
   -4.1091,
   -4.1154,
   -4.1091,
   -4.1214,
   -4.109,
   -4.1214,
   -4.0883,
   -4.1214,
   -4.109,
   -4.1214,
   -4.109,
   -4.109,
   -4.1091,
   -4.1091,
   -4.1214,
   -4.1271,
   -4.1213,
   -4.0218,
   -4.1214,
   -4.109,
   -4.1214,
   -4.0955,
   -4.1375,
   -4.1214,
   -4.1091,
   -4.1421
  ]
 },
 {
  "paper": "1704.08424",
  "qid": "b686e10a725254695821e330a277c900792db69f",
  "solved": false
 },
 {
  "paper": "1704.08960",
  "qid": "9893c5f36f9d503678749cb0466eeaa0cfc9413f",
  "solved": false
 },
 {
  "paper": "1705.00108",
  "qid": "a9c5252173d3df1c06c770c180a77520de68531b",
  "solved": true,
  "base_logprob": -5.808000087738037,
  "necessary": [],
  "causal": [
   5,
   41,
   43
  ],
  "sufficient": true,
  "evidence": [
   21
  ],
  "drops": [
   -3.5097,
   -3.2995,
   -3.4947,
   -3.4323,
   -3.3541,
   -3.2605,
   -3.4167,
   -3.5417,
   -3.4634,
   -3.4948,
   -3.4947,
   -3.4478,
   -3.3854,
   -3.4634,
   -3.3775,
   -3.4323,
   -3.4321,
   -3.4323,
   -3.4322,
   -3.4322,
   -3.3154,
   -4.1629,
   -3.3384,
   -3.5561,
   -3.4636,
   -3.3464,
   -3.5263,
   -3.4787,
   -3.3229,
   -3.3931,
   -3.4633,
   -3.3932,
   -3.4244,
   -3.4555,
   -3.4479,
   -3.401,
   -3.4792,
   -3.3931,
   -3.4402,
   -3.5263,
   -3.6355,
   -2.597,
   -3.8534,
   -3.245
  ]
 },
 {
  "paper": "1705.00861",
  "qid": "76c8aac84152fc4bbc0d5faa7b46e40438353e77",
  "solved": false
 },
 {
  "paper": "1705.01991",
  "qid": "4e2e19a58e1f2cc5a7b1bc666c1577922454d8c8",
  "solved": false
 },
 {
  "paper": "1705.01991",
  "qid": "69ca609e86888c7e4e2e3d33435a0a36f77601b5",
  "solved": false
 },
 {
  "paper": "1705.02394",
  "qid": "a0fbf90ceb520626b80ff0f9160b3cd5029585a5",
  "solved": false
 },
 {
  "paper": "1705.02394",
  "qid": "e8ca81d5b36952259ef3e0dbeac7b3a622eabe8e",
  "solved": true,
  "base_logprob": -4.297134876251221,
  "necessary": [],
  "causal": [
   17
  ],
  "sufficient": true,
  "evidence": [
   17
  ],
  "drops": [
   -1.6091,
   -0.125,
   -2.0151,
   -0.2031,
   0.1406,
   -0.0469,
   -0.3907,
   -0.1095,
   -0.0313,
   -0.0313,
   -0.0313,
   -0.0781,
   -0.0156,
   -0.0469,
   -0.0469,
   -0.0156,
   -0.0782,
   0.6574,
   -0.0782,
   -0.0781,
   -0.0156,
   -0.0625,
   0.0157,
   -0.0157,
   -0.0469,
   -0.0625,
   0.0468,
   -0.0,
   -0.0625,
   0.0157,
   -0.0156,
   -0.0938,
   -0.3282,
   0.0781,
   0.0468,
   -0.0313,
   0.2812
  ]
 },
 {
  "paper": "1705.02394",
  "qid": "e75685ef5f58027be44f42f30cb3988b509b2768",
  "solved": false
 },
 {
  "paper": "1705.03261",
  "qid": "b42323d60827ecf0d9e478c9a31f90940cfae975",
  "solved": false
 },
 {
  "paper": "1705.03261",
  "qid": "1ba28338d3f993674a19d2ee2ec35447e361505b",
  "solved": false
 },
 {
  "paper": "1705.03487",
  "qid": "91c81807374f2459990e5f9f8103906401abc5c2",
  "solved": false
 },
 {
  "paper": "1705.07368",
  "qid": "4c71ed7d30ee44cf85ffbd7756b985e32e8e07da",
  "solved": true,
  "base_logprob": -7.313904762268066,
  "necessary": [],
  "causal": [
   17
  ],
  "sufficient": true,
  "evidence": [
   4,
   16,
   18
  ],
  "drops": [
   -0.3127,
   0.1034,
   -0.0214,
   -0.2088,
   0.1244,
   -0.1671,
   0.1245,
   0.062,
   -0.4995,
   -0.2712,
   -0.1464,
   -0.1255,
   -0.2506,
   -0.2709,
   -0.6253,
   -0.4367,
   -0.9763,
   0.541,
   -0.5,
   0.166,
   -0.0629,
   -0.2296,
   -0.2298,
   -0.1461,
   -0.188,
   -0.1671,
   -0.1241,
   -0.0631,
   -0.1253,
   -0.1459,
   -0.0212,
   -0.2086,
   -0.3546,
   -0.1877,
   -0.4168,
   -0.2296,
   -0.0839,
   -0.1047,
   -0.0421,
   -0.1045,
   -0.2087,
   0.3123
  ]
 },
 {
  "paper": "1705.07368",
  "qid": "1949d84653562fa9e83413796ae55980ab7318f2",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1705.07368",
  "qid": "7ee660927e2b202376849e489faa7341518adaf9",
  "solved": true,
  "base_logprob": -7.888150691986084,
  "necessary": [],
  "causal": [
   4,
   26,
   41
  ],
  "sufficient": true,
  "evidence": [
   8,
   9
  ],
  "drops": [
   -4.2709,
   -3.4098,
   -3.6005,
   -3.6376,
   -2.9476,
   -3.9073,
   -3.5787,
   -3.6817,
   -3.6423,
   -3.8464,
   -3.6358,
   -3.4355,
   -3.4784,
   -3.4325,
   -3.4992,
   -3.5424,
   -3.5574,
   -3.5782,
   -3.5367,
   -3.5163,
   -3.5589,
   -3.5546,
   -3.8145,
   -3.4335,
   -3.3921,
   -3.4561,
   -3.1278,
   -3.6712,
   -3.6001,
   -3.5106,
   -3.4747,
   -3.4337,
   -3.3063,
   -3.6794,
   -3.4682,
   -3.2281,
   -3.5597,
   -3.5333,
   -3.5391,
   -3.4356,
   -3.4314,
   -2.9105
  ]
 },
 {
  "paper": "1705.07830",
  "qid": "33d2919f3400cd3c6fbb6960d74187ec80b41cd6",
  "solved": false
 },
 {
  "paper": "1705.09665",
  "qid": "003f884d3893532f8c302431c9f70be6f64d9be8",
  "solved": false
 },
 {
  "paper": "1705.09665",
  "qid": "eea089baedc0ce80731c8fdcb064b82f584f483a",
  "solved": false
 },
 {
  "paper": "1705.09665",
  "qid": "938cf30c4f1d14fa182e82919e16072fdbcf2a82",
  "solved": false
 },
 {
  "paper": "1705.09665",
  "qid": "93f4ad6568207c9bd10d712a52f8de25b3ebadd4",
  "solved": true,
  "base_logprob": -5.588614463806152,
  "necessary": [],
  "causal": [
   28
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "drops": [
   -1.6168,
   -1.6845,
   -1.6511,
   -1.6388,
   -1.6243,
   -1.7083,
   -1.6635,
   -1.6953,
   -1.6719,
   -1.6593,
   -1.7295,
   -1.7207,
   -1.7954,
   -1.6831,
   -1.625,
   -1.6566,
   -1.6222,
   -1.6285,
   -1.574,
   -1.6419,
   -1.6971,
   -1.7234,
   -1.6714,
   -1.7228,
   -1.6416,
   -1.6438,
   -1.62,
   -1.6644,
   -0.557,
   -1.6104,
   -1.3881,
   -1.6698,
   -1.6695,
   -1.6614,
   -1.7064,
   -1.6708,
   -1.7285,
   -1.7115,
   -1.71,
   -1.6614,
   -1.7091,
   -1.6427,
   -1.66,
   -1.7158,
   -1.6465,
   -1.6322,
   -1.5554,
   -1.696,
   -1.7189,
   -1.6742,
   -1.6739,
   -1.6542,
   -1.6287,
   -1.6998,
   -1.6539,
   -1.6515,
   -1.6861,
   -1.6338,
   -1.6665,
   -1.6291,
   -1.6676,
   -1.7022,
   -1.6408,
   -1.6834,
   -1.6537,
   -1.6772,
   -1.6631,
   -1.6598,
   -1.6397,
   -1.6317,
   -1.6531,
   -1.6518,
   -1.6456,
   -1.6621,
   -1.5878,
   -1.6895,
   -1.7309
  ]
 },
 {
  "paper": "1706.01450",
  "qid": "0fa81adf00662694e1dc74475ae2b9283c50748c",
  "solved": false
 },
 {
  "paper": "1706.01450",
  "qid": "4ade72bfa28bd1f6b75cc7fa687fa634717782f2",
  "solved": false
 },
 {
  "paper": "1706.01723",
  "qid": "3fddd9f6707b9e40e35518dae7f6da7c4cb77d16",
  "solved": false
 },
 {
  "paper": "1706.01723",
  "qid": "fc54736e67f748f804e8f66b3aaaea7f5e55b209",
  "solved": false
 },
 {
  "paper": "1706.04815",
  "qid": "0300cf768996849cab7463d929afcb0b09c9cf2a",
  "solved": true,
  "base_logprob": -9.59207820892334,
  "necessary": [],
  "causal": [
   0,
   76
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -4.6657,
   -4.9794,
   -4.8577,
   -5.003,
   -4.9296,
   -4.7653,
   -4.8374,
   -4.8616,
   -4.9452,
   -4.844,
   -4.9044,
   -4.9013,
   -4.8947,
   -4.8801,
   -4.8579,
   -5.051,
   -4.8442,
   -4.9254,
   -4.9162,
   -4.8224,
   -4.8958,
   -5.0134,
   -4.9051,
   -4.9672,
   -4.9463,
   -4.8947,
   -4.9011,
   -4.9062,
   -4.9464,
   -4.8905,
   -4.8541,
   -4.868,
   -4.8634,
   -4.9157,
   -4.9047,
   -4.8433,
   -4.8791,
   -5.0089,
   -4.8722,
   -4.9318,
   -4.926,
   -4.9412,
   -4.9468,
   -4.8537,
   -4.8786,
   -4.932,
   -4.8421,
   -4.9041,
   -4.8482,
   -4.9313,
   -4.8381,
   -4.9567,
   -4.8584,
   -4.8791,
   -4.937,
   -4.8519,
   -4.9574,
   -4.9676,
   -4.8791,
   -4.9155,
   -4.952,
   -4.812,
   -4.7952,
   -4.9422,
   -4.992,
   -5.0037,
   -4.9046,
   -4.9322,
   -4.887,
   -4.8201,
   -4.9413,
   -4.8591,
   -4.8686,
   -4.7824,
   -4.8942,
   -4.9524,
   -4.6299,
   -5.0268,
   -5.0233,
   -4.7628
  ]
 },
 {
  "paper": "1706.04815",
  "qid": "dd8f72cb3c0961b5ca1413697a00529ba60571fe",
  "solved": false
 },
 {
  "paper": "1706.07179",
  "qid": "082c88e132b4f1bf68abdc3a21ac4af180de1113",
  "solved": false
 },
 {
  "paper": "1706.07179",
  "qid": "43b4f7eade7a9bcfaf9cc0edba921a41d6036e9c",
  "solved": false
 },
 {
  "paper": "1706.07179",
  "qid": "a75861e6dd72d69fdf77ebd81c78d26c6f7d0864",
  "solved": false
 },
 {
  "paper": "1706.07179",
  "qid": "60fd7ef7986a5752b31d3bd12bbc7da6843547a4",
  "solved": false
 },
 {
  "paper": "1706.07206",
  "qid": "2555ca85ff6b56bd09c3919aa6b277eb7a4d4631",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1706.08032",
  "qid": "0619fc797730a3e59ac146a5a4575c81517cc618",
  "solved": false
 },
 {
  "paper": "1706.08032",
  "qid": "846a1992d66d955fa1747bca9a139141c19908e8",
  "solved": true,
  "base_logprob": -4.072755336761475,
  "necessary": [],
  "causal": [
   13
  ],
  "sufficient": true,
  "evidence": [
   13,
   14,
   15
  ],
  "drops": [
   -1.9474,
   -2.1303,
   -2.1926,
   -2.1039,
   -2.1649,
   -2.0703,
   -2.0943,
   -2.0587,
   -2.1077,
   -2.0713,
   -2.1321,
   -2.1545,
   -1.311,
   -0.0172,
   -2.1385,
   -2.2275,
   -2.0947,
   -2.1454,
   -2.1337,
   -2.1563,
   -2.1108,
   -2.1444,
   -2.1454,
   -2.1594,
   -2.156,
   -2.1688,
   -2.1441,
   -2.1337,
   -2.1551,
   -2.1435,
   -2.2276,
   -2.2002,
   -2.1201,
   -2.0926,
   -2.1787,
   -2.1782,
   -2.1661,
   -2.1038,
   -1.86,
   -2.0618
  ]
 },
 {
  "paper": "1706.08032",
  "qid": "1ef8d1cb1199e1504b6b0daea52f2e4bd2ef7023",
  "solved": false
 },
 {
  "paper": "1706.08032",
  "qid": "12d77ac09c659d2e04b5e3955a283101c3ad1058",
  "solved": true,
  "base_logprob": -4.412771701812744,
  "necessary": [],
  "causal": [
   13
  ],
  "sufficient": true,
  "evidence": [
   13,
   14,
   15
  ],
  "drops": [
   -1.8663,
   -1.2316,
   -1.5299,
   -1.4763,
   -1.5432,
   -1.3701,
   -1.4312,
   -1.4448,
   -1.3447,
   -1.4789,
   -1.4569,
   -1.3179,
   -1.0011,
   0.5015,
   -1.6898,
   -1.6042,
   -1.4299,
   -1.5685,
   -1.5162,
   -1.5182,
   -1.5058,
   -1.4176,
   -1.4686,
   -1.519,
   -1.4689,
   -1.5671,
   -1.4561,
   -1.4811,
   -1.4926,
   -1.5418,
   -1.5148,
   -1.6546,
   -1.4939,
   -1.554,
   -1.5682,
   -1.5413,
   -1.4429,
   -1.4218,
   -1.1823,
   -1.4041
  ]
 },
 {
  "paper": "1707.00995",
  "qid": "f0317e48dafe117829e88e54ed2edab24b86edb1",
  "solved": false
 },
 {
  "paper": "1707.02377",
  "qid": "52f1a91f546b8a25a5d72325c503ec8f9c72de23",
  "solved": false
 },
 {
  "paper": "1707.02377",
  "qid": "bb5697cf352dd608edf119ca9b82a6b7e51c8d21",
  "solved": false
 },
 {
  "paper": "1707.04913",
  "qid": "c3d50f1e6942c9894f9a344e7cbc411af01e419c",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1707.06878",
  "qid": "2a1069ae3629ae8ecc19d2305f23445c0231dc39",
  "solved": true,
  "base_logprob": -0.0602407231926918,
  "necessary": [],
  "causal": [
   5
  ],
  "sufficient": true,
  "evidence": [
   5,
   6,
   7,
   8
  ],
  "drops": [
   0.0181,
   -0.04,
   -0.0094,
   0.0057,
   0.0044,
   0.2578,
   -0.0,
   0.0251,
   0.002,
   0.0349,
   0.0095,
   -0.0036,
   0.0188,
   0.0034,
   0.0912,
   -0.0046,
   -0.0052,
   0.0211,
   0.0118,
   0.0311,
   -0.0179,
   -0.0128,
   0.0873
  ]
 },
 {
  "paper": "1707.06939",
  "qid": "84d36bca06786070e49d3db784e42a51dd573d36",
  "solved": false
 },
 {
  "paper": "1707.06939",
  "qid": "c78f18606524539e4c573481e5bf1e0a242cc33c",
  "solved": true,
  "base_logprob": -1.8316951990127563,
  "necessary": [],
  "causal": [
   10
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   -0.9426,
   -1.018,
   -1.0436,
   -0.9945,
   -1.0446,
   -0.9939,
   -1.0195,
   -1.0437,
   -1.0439,
   -0.9441,
   0.7195,
   -1.1686,
   -1.0667,
   -1.0187,
   -0.9208,
   -1.067,
   -0.9237,
   -0.8974,
   -1.0189,
   -1.0415,
   -1.0178,
   -0.969,
   -1.044,
   -1.1381,
   -1.0671,
   -1.0179,
   -0.8969,
   -1.2791
  ]
 },
 {
  "paper": "1707.06939",
  "qid": "0cf6d52d7eafd43ff961377572bccefc29caf612",
  "solved": true,
  "base_logprob": -1.7843011617660522,
  "necessary": [],
  "causal": [
   10
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   -0.0459,
   -0.029,
   0.0608,
   -0.1207,
   0.2354,
   0.0808,
   -0.1068,
   0.0523,
   0.1832,
   0.1063,
   0.574,
   -0.1715,
   0.0446,
   0.1218,
   0.052,
   0.0611,
   0.0608,
   0.0608,
   0.1315,
   0.1132,
   0.0522,
   0.0202,
   -0.0607,
   -0.0605,
   0.0608,
   -0.0407,
   0.2205,
   -0.1607
  ]
 },
 {
  "paper": "1707.06945",
  "qid": "6b8a3100895f2192e08973006474428319dc298e",
  "solved": false
 },
 {
  "paper": "1707.07554",
  "qid": "ffc5ad48b69a71e92295a66a9a0ff39548ab3cf1",
  "solved": false
 },
 {
  "paper": "1707.07554",
  "qid": "1024f22110c436aa7a62a1022819bfe62dc0d336",
  "solved": false
 },
 {
  "paper": "1707.07554",
  "qid": "f062723bda695716aa7cb0f27675b7fc0d302d4d",
  "solved": false
 },
 {
  "paper": "1707.08559",
  "qid": "2e73006e5d007aa08c62030a4d5a7e2e7e0eaf6c",
  "solved": true,
  "base_logprob": -4.900876522064209,
  "necessary": [
   9
  ],
  "causal": [
   9
  ],
  "sufficient": true,
  "evidence": [
   9
  ],
  "drops": [
   -1.451,
   -1.6288,
   -1.5898,
   -1.7576,
   -1.7641,
   -1.4247,
   -1.5179,
   -1.371,
   -1.4576,
   1.2642,
   -1.3661,
   -1.1894,
   -1.8972,
   -1.4528
  ]
 },
 {
  "paper": "1708.00077",
  "qid": "dee7383a92c78ea49859a2d5ff2a9d0a794c1f0f",
  "solved": false
 },
 {
  "paper": "1708.00111",
  "qid": "0a92352839b549d07ac3f4cb997b8dc83f64ba6f",
  "solved": false
 },
 {
  "paper": "1708.00111",
  "qid": "242f96142116cf9ff763e97aecd54e22cb1c8b5a",
  "solved": false
 },
 {
  "paper": "1708.00111",
  "qid": "fcd0bd2db39898ee4f444ae970b80ea4d1d9b054",
  "solved": false
 },
 {
  "paper": "1708.00111",
  "qid": "5cc937c2dcb8fd4683cb2298d047f27a05e16d43",
  "solved": false
 },
 {
  "paper": "1708.00214",
  "qid": "56836afc57cae60210fa1e5294c88e40bb10cc0e",
  "solved": false
 },
 {
  "paper": "1708.00481",
  "qid": "4c1847f0f3e6f9cc6ac3dfbac9e135d34641a854",
  "solved": true,
  "base_logprob": -13.826709747314453,
  "necessary": [
   1,
   19
  ],
  "causal": [
   1,
   19
  ],
  "sufficient": true,
  "evidence": [
   7
  ],
  "drops": [
   0.0625,
   1.0037,
   0.1912,
   0.0865,
   -0.226,
   -0.0842,
   0.862,
   0.6187,
   0.0838,
   0.5037,
   0.1658,
   0.3488,
   0.6744,
   0.4615,
   0.2115,
   0.8749,
   -0.1994,
   0.5505,
   0.8005,
   2.6754
  ]
 },
 {
  "paper": "1708.01776",
  "qid": "41174d8b176cb8549c2d83429d94ba8218335c84",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1708.02267",
  "qid": "4d844c9453203069363173243e409698782bac3f",
  "solved": false
 },
 {
  "paper": "1708.02267",
  "qid": "5633d93ef356aca02592bae3dfc1b3ec8fce27dc",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1708.02267",
  "qid": "134598831939a3ae20d177cec7033d133625a88e",
  "solved": false
 },
 {
  "paper": "1708.04120",
  "qid": "094ce2f912aa3ced9eb97b171745d38f58f946dd",
  "solved": false
 },
 {
  "paper": "1708.05592",
  "qid": "9a9338d0e74fd315af643335e733445031bd7656",
  "solved": true,
  "base_logprob": -5.174203395843506,
  "necessary": [
   37
  ],
  "causal": [
   37
  ],
  "sufficient": true,
  "evidence": [
   37
  ],
  "drops": [
   -3.5133,
   -3.3048,
   -3.2209,
   -3.3055,
   -3.2844,
   -3.3683,
   -3.2634,
   -3.3035,
   -3.2831,
   -3.325,
   -3.2831,
   -3.2636,
   -3.2834,
   -3.2625,
   -3.3668,
   -3.3877,
   -3.2835,
   -3.3035,
   -3.2831,
   -3.2418,
   -3.2626,
   -3.3055,
   -3.2843,
   -3.3671,
   -3.3251,
   -3.3053,
   -3.3745,
   -3.2847,
   -3.3682,
   -3.3252,
   -3.3043,
   -3.3873,
   -3.3835,
   -3.3456,
   -3.3564,
   -3.3132,
   -3.3553,
   1.5627,
   -3.3042,
   -3.485,
   -3.3216,
   -3.3548,
   -3.2843,
   -3.3254,
   -2.6142
  ]
 },
 {
  "paper": "1708.05873",
  "qid": "a2103e7fe613549a9db5e65008f33cf2ee0403bd",
  "solved": true,
  "base_logprob": -24.75914192199707,
  "necessary": [
   2
  ],
  "causal": [
   2
  ],
  "sufficient": true,
  "evidence": [
   2,
   53
  ],
  "drops": [
   -6.2998,
   -0.0623,
   1.9329,
   -0.4361,
   -0.1874,
   -0.2459,
   -0.1894,
   -0.3737,
   -0.4972,
   -0.9975,
   -0.3098,
   -0.3112,
   0.0026,
   -0.2485,
   -0.1885,
   -0.2498,
   0.0625,
   -0.1249,
   0.1876,
   0.125,
   -0.1236,
   -0.1861,
   -0.1849,
   -0.2498,
   0.0615,
   0.0625,
   -0.3737,
   0.0625,
   -0.1834,
   -0.9973,
   -0.0599,
   0.2501,
   -0.0624,
   -0.2488,
   -0.435,
   -0.5612,
   -0.125,
   -0.3134,
   -0.2499,
   -0.2487,
   0.125,
   0.0012,
   0.1249,
   -0.25,
   -0.1874,
   -0.3099,
   0.3723,
   0.0615,
   -0.6874,
   -0.3135,
   -1.1851,
   -0.1885,
   -0.5641,
   -0.2496,
   -0.7487
  ]
 },
 {
  "paper": "1708.05873",
  "qid": "13b36644357870008d70e5601f394ec3c6c07048",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1708.07241",
  "qid": "1192e9a265956aa08177caea7d3c38d501707809",
  "solved": false
 },
 {
  "paper": "1708.08615",
  "qid": "95d8368b1055d97250df38d1e8c4a2b283d2b57e",
  "solved": false
 },
 {
  "paper": "1708.09157",
  "qid": "a43c400ae37a8705ff2effb4828f4b0b177a74c4",
  "solved": false
 },
 {
  "paper": "1708.09157",
  "qid": "4056ee2fd7a0a0f444275e627bb881134a1c2a10",
  "solved": false
 },
 {
  "paper": "1708.09609",
  "qid": "fc06502fa62803b62f6fd84265bfcfb207c1113b",
  "solved": false
 },
 {
  "paper": "1709.00387",
  "qid": "41844d1d1ee6d6d38f31b3a17a2398f87566ed92",
  "solved": false
 },
 {
  "paper": "1709.00387",
  "qid": "e87f47a293e0b49ab8b15fc6633d9ca6dc9de071",
  "solved": true,
  "base_logprob": -3.7258427143096924,
  "necessary": [
   8
  ],
  "causal": [
   8
  ],
  "sufficient": true,
  "evidence": [
   8
  ],
  "drops": [
   -0.2994,
   -0.0249,
   0.1496,
   -0.1,
   -0.1747,
   -0.0248,
   0.05,
   0.0,
   2.5314,
   0.0499,
   0.0748,
   0.025,
   -0.0001,
   -0.0499,
   -0.025,
   -0.0999,
   -0.0999,
   0.0523,
   0.0749,
   -0.05,
   -0.0002,
   -0.05,
   -0.0251,
   0.0001,
   0.1249,
   -0.1247,
   0.1502
  ]
 },
 {
  "paper": "1709.00947",
  "qid": "982979cb3c71770d8d7d2d1be8f92b66223dec85",
  "solved": false
 },
 {
  "paper": "1709.00947",
  "qid": "5ba6f7f235d0f5d1d01fd97dd5e4d5b0544fd212",
  "solved": false
 },
 {
  "paper": "1709.00947",
  "qid": "7ce7edd06925a943e32b59f3e7b5159ccb7acaf6",
  "solved": false
 },
 {
  "paper": "1709.01256",
  "qid": "3bfb8c12f151dada259fbd511358914c4b4e1b0e",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1709.01256",
  "qid": "3f85cc5be84479ba668db6d9f614fedbff6d77f1",
  "solved": true,
  "base_logprob": -15.187820434570312,
  "necessary": [
   58
  ],
  "causal": [
   58
  ],
  "sufficient": true,
  "evidence": [
   58
  ],
  "drops": [
   -0.4219,
   -0.1719,
   -0.375,
   -0.4998,
   -0.1249,
   0.0001,
   0.0312,
   0.0938,
   0.0782,
   -0.0624,
   -0.0468,
   -0.0155,
   -0.0312,
   -0.0156,
   0.1563,
   0.2188,
   -0.1718,
   0.0626,
   0.0782,
   0.0,
   0.25,
   0.1094,
   0.2188,
   0.0156,
   0.1407,
   -0.2343,
   0.4063,
   0.0625,
   0.0469,
   0.0782,
   0.1407,
   0.0938,
   0.2032,
   -0.0312,
   0.0314,
   -0.2343,
   0.1875,
   -0.1562,
   0.172,
   0.1407,
   -0.0937,
   -0.1718,
   0.125,
   0.1094,
   0.1094,
   0.125,
   -0.2032,
   -0.0469,
   0.3907,
   0.1563,
   0.1875,
   0.1875,
   -0.0781,
   0.1562,
   0.0782,
   0.3595,
   0.0782,
   0.0474,
   5.1365,
   0.6092,
   0.2032,
   -0.1405,
   0.1095,
   0.2345,
   0.2344,
   0.1876,
   0.2969,
   0.0782,
   0.4845,
   0.2812,
   -0.2656
  ]
 },
 {
  "paper": "1709.01256",
  "qid": "be08ef81c3cfaaaf35c7414397a1871611f1a7fd",
  "solved": false
 },
 {
  "paper": "1709.02271",
  "qid": "feb4e92ff1609f3a5e22588da66532ff689f3bcc",
  "solved": false
 },
 {
  "paper": "1709.05404",
  "qid": "c5ac07528cf99d353413c9d9ea61a1a699dd783e",
  "solved": false
 },
 {
  "paper": "1709.05404",
  "qid": "6608f171b3e0dcdcd51b3e0c697d6e5003ab5f02",
  "solved": false
 },
 {
  "paper": "1709.05411",
  "qid": "65e6a1cc2590b139729e7e44dce6d9af5dd2c3b5",
  "solved": true,
  "base_logprob": -4.616753578186035,
  "necessary": [],
  "causal": [
   1,
   3
  ],
  "sufficient": true,
  "evidence": [
   1,
   9
  ],
  "drops": [
   -2.4728,
   -2.317,
   -2.3359,
   -2.3127,
   -2.4075,
   -2.3581,
   -2.3919,
   -2.3838,
   -2.3457,
   -2.4008,
   -2.3608,
   -2.3645,
   -2.3708,
   -2.381,
   -2.3848,
   -2.3542,
   -2.365,
   -2.3956,
   -2.379,
   -2.3846,
   -2.4011,
   -2.3843,
   -2.3946,
   -2.3885,
   -2.3629,
   -2.3426,
   -2.4033,
   -2.3319
  ]
 },
 {
  "paper": "1709.05413",
  "qid": "915cf3d481164217290d7b1eb9d48ed3e249196d",
  "solved": false
 },
 {
  "paper": "1709.05413",
  "qid": "e26e7e9bcd7e2cea561af596c59b98e823653a4b",
  "solved": false
 },
 {
  "paper": "1709.05413",
  "qid": "b24767fe7e6620369063e646fd3048dc645a8348",
  "solved": false
 },
 {
  "paper": "1709.05563",
  "qid": "3aa43a0d543b88d40e4f3500c7471e263515be40",
  "solved": false
 },
 {
  "paper": "1709.06671",
  "qid": "b5484a0f03d63d091398d3ce4f841a45062438a7",
  "solved": false
 },
 {
  "paper": "1709.07916",
  "qid": "e5ae8ac51946db7475bb20b96e0a22083b366a6d",
  "solved": true,
  "base_logprob": -0.0021755853667855263,
  "necessary": [
   7
  ],
  "causal": [
   7
  ],
  "sufficient": true,
  "evidence": [
   7
  ],
  "drops": [
   -0.0009,
   -0.0002,
   -0.0008,
   0.0001,
   -0.0005,
   0.0002,
   -0.0006,
   1.6322,
   0.0003,
   -0.0002,
   0.0002,
   -0.0001,
   0.0006,
   0.0006,
   -0.0,
   -0.0006,
   -0.0001,
   -0.0003,
   0.0002,
   -0.0005,
   -0.0005,
   -0.0002,
   -0.0001,
   -0.0003,
   -0.0007,
   -0.0004,
   -0.0007,
   -0.0005,
   -0.0003,
   -0.0007,
   0.001,
   -0.001
  ]
 },
 {
  "paper": "1709.10217",
  "qid": "b8b588ca1e876b3094ae561a875dd949c8965b2e",
  "solved": false
 },
 {
  "paper": "1709.10217",
  "qid": "0460019eb2186aef835f7852fc445b037bd43bb7",
  "solved": true,
  "base_logprob": -12.67029857635498,
  "necessary": [],
  "causal": [
   8,
   26
  ],
  "sufficient": true,
  "evidence": [
   8
  ],
  "drops": [
   -2.1984,
   -0.1752,
   -0.8941,
   -1.8427,
   -1.5044,
   -0.0515,
   0.096,
   -0.5993,
   0.5421,
   -0.6163,
   -1.544,
   -1.1084,
   -0.603,
   0.1243,
   -0.591,
   -0.3756,
   -0.3814,
   0.2435,
   -0.2264,
   0.0089,
   -0.2608,
   -0.264,
   -0.5842,
   0.4025,
   -0.1753,
   -0.3857,
   0.5533,
   -2.2871
  ]
 },
 {
  "paper": "1709.10217",
  "qid": "a9cc4b17063711c8606b8fc1c5eaf057b317a0c9",
  "solved": false
 },
 {
  "paper": "1709.10445",
  "qid": "ae60079da9d3d039965368acbb23c6283bc3da94",
  "solved": true,
  "base_logprob": -0.7097806930541992,
  "necessary": [],
  "causal": [
   5,
   22,
   25,
   31
  ],
  "sufficient": true,
  "evidence": [
   5,
   25
  ],
  "drops": [
   -0.474,
   -0.1016,
   0.1866,
   0.0435,
   -0.053,
   0.8633,
   0.128,
   0.0626,
   0.0005,
   -0.1087,
   -0.0568,
   0.0095,
   0.1407,
   0.1819,
   0.058,
   -0.1184,
   -0.0656,
   0.261,
   -0.109,
   -0.0018,
   -0.0529,
   0.0046,
   0.7615,
   -0.1385,
   -0.2462,
   0.7572,
   0.0028,
   -0.0743,
   -0.0618,
   -0.0559,
   -0.2259,
   0.3785,
   -0.0485,
   -0.0651,
   -0.0469,
   0.0341
  ]
 },
 {
  "paper": "1709.10445",
  "qid": "83f567489da49966af3dc5df2d9d20232bb8cb1e",
  "solved": false
 },
 {
  "paper": "1710.00341",
  "qid": "ad4658c64056b6eddda00d3cbc55944ae01eb437",
  "solved": false
 },
 {
  "paper": "1710.00341",
  "qid": "89b9e298993dbedd3637189c3f37c0c4791041a1",
  "solved": false
 },
 {
  "paper": "1710.01492",
  "qid": "fa3663567c48c27703e09c42930e51bacfa54905",
  "solved": false
 },
 {
  "paper": "1710.02772",
  "qid": "0747cecb3c72594c5d15ba18490566be1ffdbfad",
  "solved": false
 },
 {
  "paper": "1710.02772",
  "qid": "0e9c08b635c1ebfd36472550d619095541bb5af1",
  "solved": false
 },
 {
  "paper": "1710.06536",
  "qid": "3bf429633ecbbfec3d7ffbcfa61fa90440cc918b",
  "solved": false
 },
 {
  "paper": "1710.06700",
  "qid": "76ce9e02d97e2d77fe28c0fa78526809e7c195c6",
  "solved": false
 },
 {
  "paper": "1710.06700",
  "qid": "64c7545ce349265e0c97fd6c434a5f8efdc23777",
  "solved": false
 },
 {
  "paper": "1710.06700",
  "qid": "47822fec590e840438a3054b7f512fec09dbd1e1",
  "solved": false
 },
 {
  "paper": "1710.06700",
  "qid": "989271972b3176d0a5dabd1cc0e4bdb671269c96",
  "solved": false
 },
 {
  "paper": "1710.07395",
  "qid": "dd2046f5481f11b7639a230e8ca92904da75feed",
  "solved": false
 },
 {
  "paper": "1710.07395",
  "qid": "47e6c3e6fcc9be8ca2437f41a4fef58ef4c02579",
  "solved": false
 },
 {
  "paper": "1710.07395",
  "qid": "569ad21441e99ae782d325d5f5e1ac19e08d5e76",
  "solved": true,
  "base_logprob": -5.084546089172363,
  "necessary": [],
  "causal": [
   24,
   53,
   54
  ],
  "sufficient": true,
  "evidence": [
   24
  ],
  "drops": [
   -0.2004,
   -0.0693,
   -0.2589,
   -0.2537,
   -0.2052,
   -0.0238,
   -0.2097,
   -0.3018,
   -0.1768,
   -0.0255,
   -0.1468,
   -0.7442,
   -0.102,
   -0.3345,
   -0.1936,
   -0.2322,
   0.013,
   0.1596,
   -0.2014,
   -0.2328,
   -0.1125,
   -0.1532,
   -0.1188,
   -0.2016,
   0.2498,
   0.0674,
   -0.0835,
   -0.0928,
   -0.1496,
   -0.2857,
   -0.0541,
   -0.1175,
   -0.1936,
   -0.1719,
   0.1522,
   -0.1103,
   -0.4504,
   -0.0224,
   -0.125,
   -0.1474,
   -0.1643,
   -0.1313,
   -0.1065,
   -0.4269,
   -0.1861,
   -0.2658,
   0.0306,
   -0.2783,
   0.007,
   -0.1095,
   -0.102,
   -0.1228,
   0.0879,
   0.5198,
   0.6116
  ]
 },
 {
  "paper": "1710.07395",
  "qid": "90741b227b25c42e0b81a08c279b94598a25119d",
  "solved": false
 },
 {
  "paper": "1710.08396",
  "qid": "ceda2a4872132b8e0a526c0f2c701d0df060c3af",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1710.09589",
  "qid": "97159b8b1ab360c34a1114cd81e8037474bd37db",
  "solved": true,
  "base_logprob": -4.460944175720215,
  "necessary": [
   15
  ],
  "causal": [
   15
  ],
  "sufficient": true,
  "evidence": [
   15
  ],
  "drops": [
   -0.4547,
   -0.2216,
   -0.1127,
   0.0181,
   -0.1159,
   0.0038,
   0.1283,
   -0.4519,
   0.1431,
   -0.7506,
   -0.2258,
   -0.1065,
   -0.2379,
   -0.2448,
   -0.218,
   1.0052,
   0.5952,
   -0.225,
   -0.1208,
   -0.1151,
   0.1251,
   -0.3602,
   -0.2242,
   -0.1239,
   -0.1148,
   -0.1145,
   -0.1013,
   -0.3573,
   -0.2433,
   -0.2403,
   -0.2394,
   -0.1225,
   -0.2436,
   -0.4719,
   -0.1162,
   -0.1218,
   -0.3485,
   -0.48,
   -0.2336,
   0.1251,
   0.6085,
   -0.3537,
   -0.0882,
   -0.7179
  ]
 },
 {
  "paper": "1710.09589",
  "qid": "cb20aebfedad1a306e82966d6e9e979129fcd9f9",
  "solved": true,
  "base_logprob": -3.191356658935547,
  "necessary": [
   31
  ],
  "causal": [
   31
  ],
  "sufficient": true,
  "evidence": [
   31
  ],
  "drops": [
   -0.1543,
   -0.1234,
   -0.0623,
   -0.0303,
   0.0013,
   0.0328,
   -0.0305,
   -0.0288,
   -0.2463,
   -0.0617,
   -0.0309,
   0.0001,
   -0.0613,
   -0.0619,
   -0.0304,
   -0.0309,
   -0.0927,
   0.0622,
   0.0308,
   -0.0307,
   0.0003,
   0.0312,
   -0.0308,
   0.0322,
   -0.0616,
   -0.0316,
   -0.0003,
   0.0322,
   -0.0929,
   -0.0001,
   -0.2501,
   7.2177,
   -0.0312,
   -0.0624,
   0.0316,
   -0.1244,
   -0.156,
   0.0323,
   0.0004,
   0.0309,
   0.0932,
   0.0314,
   0.0947,
   -0.1221
  ]
 },
 {
  "paper": "1710.09753",
  "qid": "b8ffb81e74c1c1ad552051aca8741b0141ae6e97",
  "solved": false
 },
 {
  "paper": "1710.10609",
  "qid": "3f7a7e81908a763e5ca720f90570c5f224ac64f6",
  "solved": false
 },
 {
  "paper": "1710.10609",
  "qid": "49b38189b8336ce41d0f0b4c5c9459722736e15b",
  "solved": false
 },
 {
  "paper": "1711.02013",
  "qid": "2ff3898fbb5954aa82dd2f60b37dd303449c81ba",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1711.04457",
  "qid": "da495e2f99ee2d5db9cc17eca5517ddaa5ea8e42",
  "solved": true,
  "base_logprob": -8.767219543457031,
  "necessary": [],
  "causal": [
   28
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "drops": [
   -2.5848,
   -2.607,
   -2.5287,
   -2.4849,
   -2.6065,
   -2.566,
   -2.5051,
   -2.4019,
   -2.4637,
   -2.5482,
   -2.5275,
   -2.4846,
   -2.5475,
   -2.608,
   -2.588,
   -2.4214,
   -2.5478,
   -2.2963,
   -2.5866,
   -2.4644,
   -2.5477,
   -2.5462,
   -2.5055,
   -2.5053,
   -2.5067,
   -2.567,
   -2.6316,
   -2.2772,
   0.348,
   -2.441,
   -2.5044,
   -2.3807,
   -2.5461,
   -2.5247,
   -2.5479,
   -2.4845,
   -2.4629,
   -2.4019,
   -2.506,
   -2.5461,
   -2.5442,
   -2.4865,
   -2.3995,
   -2.422,
   -2.5469,
   -2.6703,
   -2.5895,
   -2.4635,
   -2.6904,
   -2.3603,
   -2.6079,
   -2.6079,
   -2.4653,
   -2.4878
  ]
 },
 {
  "paper": "1711.04457",
  "qid": "310e61b9dd4d75bc1bebbcb1dae578f55807cd04",
  "solved": true,
  "base_logprob": -4.706345081329346,
  "necessary": [
   28
  ],
  "causal": [
   5,
   28
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "drops": [
   0.1711,
   0.1667,
   0.2433,
   0.08,
   0.2433,
   0.281,
   -0.037,
   0.0869,
   0.0822,
   0.0408,
   0.0805,
   -0.0419,
   0.0779,
   0.0764,
   0.0022,
   0.1639,
   0.0876,
   0.1184,
   -0.0472,
   0.1235,
   0.0432,
   0.0451,
   -0.0812,
   0.0816,
   -0.0002,
   -0.0025,
   0.0064,
   -0.0818,
   3.877,
   -0.0813,
   0.0094,
   0.1266,
   0.0831,
   -0.037,
   0.1211,
   0.1276,
   0.1239,
   0.1646,
   0.0489,
   0.1655,
   0.0879,
   0.0832,
   0.0818,
   0.0795,
   0.1247,
   0.0385,
   0.0857,
   0.0821,
   -0.0022,
   0.001,
   -0.0371,
   -0.1176,
   0.0846,
   0.1608
  ]
 },
 {
  "paper": "1711.05568",
  "qid": "e8c0fabae0d29491471e37dec34f652910302928",
  "solved": false
 },
 {
  "paper": "1711.05568",
  "qid": "cafa6103e609acaf08274a2f6d8686475c6b8723",
  "solved": false
 },
 {
  "paper": "1711.06288",
  "qid": "0be0c8106df5fde4b544af766ec3d4a3d7a6c8a2",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1711.10124",
  "qid": "280f863cfd63b711980ca6c7f1409c0306473de7",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1711.11221",
  "qid": "9d016eb3913b41f7a18c6fa865897c12b5fe0212",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1712.00609",
  "qid": "2e6b7afaf14871ed6db674782b93709910020b06",
  "solved": false
 },
 {
  "paper": "1712.00609",
  "qid": "d2e409031f4512375dd5cecec639c7373025f277",
  "solved": false
 },
 {
  "paper": "1712.00609",
  "qid": "5d22746b3004c5e90ea714b24bf8bc7b4d15bd88",
  "solved": false
 },
 {
  "paper": "1712.02121",
  "qid": "480e10e5a1b9c0ae9f7763b7611eeae9e925096b",
  "solved": true,
  "base_logprob": -2.4734580516815186,
  "necessary": [
   6,
   23,
   26
  ],
  "causal": [
   6,
   23,
   26
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -0.6553,
   -0.1091,
   -0.1115,
   0.0008,
   0.2299,
   0.2324,
   1.0655,
   0.3472,
   0.5853,
   0.5841,
   0.466,
   0.7037,
   0.7018,
   0.7043,
   0.9457,
   0.4621,
   0.9429,
   0.8272,
   0.5838,
   0.0021,
   0.4679,
   -0.1106,
   0.0083,
   1.1846,
   0.0021,
   0.1164,
   1.4301,
   0.1152,
   0.0024,
   -0.3372
  ]
 },
 {
  "paper": "1712.03547",
  "qid": "9ac923be6ada1ba2aa20ad62b0a3e593bb94e085",
  "solved": false
 },
 {
  "paper": "1712.09127",
  "qid": "6548db45fc28e8a8b51f114635bad14a13eaec5b",
  "solved": false
 },
 {
  "paper": "1712.09127",
  "qid": "4c4f76837d1329835df88b0921f4fe8bda26606f",
  "solved": true,
  "base_logprob": -5.139811038970947,
  "necessary": [],
  "causal": [
   14
  ],
  "sufficient": true,
  "evidence": [
   58
  ],
  "drops": [
   -3.9927,
   -4.436,
   -4.1191,
   -4.2601,
   -4.2351,
   -4.3448,
   -4.2872,
   -4.1086,
   -3.9562,
   -4.3267,
   -4.1207,
   -4.0959,
   -4.0305,
   -3.853,
   -3.361,
   -4.2075,
   -4.1234,
   -4.2066,
   -4.1295,
   -4.0499,
   -3.9641,
   -4.2728,
   -4.3513,
   -4.1551,
   -4.1351,
   -4.1733,
   -4.2801,
   -4.187,
   -4.2801,
   -4.262,
   -4.2083,
   -4.1997,
   -4.2241,
   -4.1219,
   -4.1558,
   -4.1496,
   -4.1313,
   -4.205,
   -4.1298,
   -4.1865,
   -4.2262,
   -4.2753,
   -4.0396,
   -4.2061,
   -4.2058,
   -4.1868,
   -4.2077,
   -4.1221,
   -4.1214,
   -4.2001,
   -4.2741,
   -4.266,
   -4.226,
   -4.2071,
   -4.2197,
   -4.3057,
   -4.2588,
   -4.2728,
   -4.0722,
   -4.1405,
   -4.1213,
   -4.2918,
   -4.2705,
   -4.3363,
   -4.1811,
   -4.2188,
   -4.102,
   -4.351,
   -4.2083,
   -4.2981,
   -4.2653,
   -4.3062,
   -4.2255,
   -4.1932,
   -3.9871,
   -4.2029,
   -4.3357,
   -4.2804,
   -4.3267,
   -4.1007,
   -4.3197,
   -4.225,
   -4.2059,
   -4.1987,
   -4.3044,
   -4.2061,
   -4.1297,
   -4.2135,
   -4.0762,
   -4.1548,
   -4.2726,
   -4.1303,
   -4.2866,
   -4.4153,
   -4.3611,
   -4.1872,
   -4.2002,
   -4.2141,
   -4.1308,
   -4.505,
   -4.4205,
   -4.3453
  ]
 },
 {
  "paper": "1712.09127",
  "qid": "819d2e97f54afcc7cdb3d894a072bcadfba9b747",
  "solved": false
 },
 {
  "paper": "1801.02243",
  "qid": "3d39e57e90903b776389f1b01ca238a6feb877f3",
  "solved": false
 },
 {
  "paper": "1801.02243",
  "qid": "69ef007fc131b04b5b71b0b446db2f77f434f1b3",
  "solved": false
 },
 {
  "paper": "1801.02243",
  "qid": "20df24165b881f97dc1ac32f343939554dd68011",
  "solved": false
 },
 {
  "paper": "1801.07537",
  "qid": "99cf494714c67723692ad1279132212db29295f3",
  "solved": false
 },
 {
  "paper": "1801.09030",
  "qid": "5d5a571ff04a5fdd656ca87f6525a60e917d6558",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1802.00923",
  "qid": "d86c7faf5a61d73a19397a4afa2d53206839b8ad",
  "solved": true,
  "base_logprob": -10.2252779006958,
  "necessary": [
   30,
   31
  ],
  "causal": [
   30,
   31
  ],
  "sufficient": true,
  "evidence": [
   30,
   31,
   32,
   33
  ],
  "drops": [
   0.2197,
   0.9214,
   0.3288,
   -0.1974,
   -0.2003,
   -0.3778,
   0.0007,
   -0.1488,
   -0.0795,
   -0.0507,
   0.2226,
   0.1139,
   0.0044,
   0.3358,
   0.1377,
   -0.1249,
   0.2169,
   0.052,
   0.1447,
   0.0229,
   -0.4668,
   -0.2042,
   -0.1837,
   -0.2272,
   -0.3173,
   -0.0078,
   0.0315,
   -0.1857,
   0.2231,
   0.8061,
   6.9188,
   8.1199,
   -0.4175,
   -0.5664,
   -0.7528,
   -0.1183,
   0.0661,
   -0.0792,
   -0.2304,
   0.0975,
   0.0001,
   0.0661,
   -0.125,
   -0.2731,
   -0.0873,
   -0.0949,
   -0.2165,
   -0.0789,
   0.102,
   0.155,
   -0.0028,
   0.1972,
   -0.1395,
   -0.088,
   -0.1351,
   -0.8161,
   0.1222,
   -0.1278,
   -0.2306,
   -0.1328,
   -0.273,
   -0.0304,
   0.0233,
   0.0329,
   -0.454,
   -1.3745,
   -0.7119
  ]
 },
 {
  "paper": "1802.00923",
  "qid": "082bc58e1a2a65fc1afec4064a51e4c785674fd7",
  "solved": true,
  "base_logprob": -3.7296693325042725,
  "necessary": [],
  "causal": [
   10
  ],
  "sufficient": true,
  "evidence": [
   10,
   11
  ],
  "drops": [
   -3.5832,
   -3.5492,
   -3.5599,
   -3.5765,
   -3.5613,
   -3.5618,
   -3.5602,
   -3.5587,
   -3.561,
   -3.5646,
   -2.9101,
   -3.6018,
   -3.6164,
   -3.5506,
   -3.5488,
   -3.5608,
   -3.5617,
   -3.5591,
   -3.5503,
   -3.5507,
   -3.5511,
   -3.5502,
   -3.549,
   -3.5602,
   -3.5683,
   -3.5494,
   -3.5593,
   -3.5498,
   -3.5489,
   -3.559,
   -3.5485,
   -3.5498,
   -3.5597,
   -3.5595,
   -3.5585,
   -3.5507,
   -3.5586,
   -3.5498,
   -3.5465,
   -3.5612,
   -3.562,
   -3.561,
   -3.5487,
   -3.5601,
   -3.5531,
   -3.5487,
   -3.5598,
   -3.5607,
   -3.5693,
   -3.5499,
   -3.5518,
   -3.559,
   -3.5506,
   -3.5606,
   -3.5598,
   -3.5583,
   -3.5494,
   -3.5603,
   -3.5477,
   -3.5585,
   -3.5598,
   -3.5595,
   -3.5517,
   -3.5491,
   -3.5555,
   -3.5514,
   -3.5546
  ]
 },
 {
  "paper": "1802.05322",
  "qid": "980568848cc8e7c43f767da616cf1e176f406b05",
  "solved": true,
  "base_logprob": -1.3216056823730469,
  "necessary": [
   36
  ],
  "causal": [
   36
  ],
  "sufficient": true,
  "evidence": [
   36
  ],
  "drops": [
   -0.026,
   0.1983,
   -0.1423,
   0.0428,
   -0.0272,
   0.0907,
   0.0968,
   -0.0547,
   -0.1111,
   -0.1744,
   -0.0251,
   0.0568,
   0.0424,
   -0.1043,
   -0.0663,
   -0.0882,
   -0.0504,
   0.0049,
   -0.0911,
   -0.0504,
   -0.0253,
   -0.0638,
   0.0021,
   0.0432,
   0.018,
   -0.0526,
   -0.1017,
   -0.0119,
   -0.1171,
   -0.0526,
   0.0021,
   -0.0119,
   -0.0352,
   -0.1091,
   -0.0251,
   0.1231,
   2.7159,
   -0.0708,
   -0.0232,
   -0.1516,
   0.0312,
   -0.0095,
   -0.0505,
   -0.041,
   -0.1374,
   0.1086,
   -0.0689,
   -0.0793,
   0.018,
   -0.0176,
   -0.0001,
   0.0047,
   -0.0836,
   -0.1035,
   0.0859,
   -0.0639,
   -0.0,
   -0.0093,
   0.0048,
   -0.0503,
   0.1716,
   -0.0003,
   0.0549,
   0.0789,
   -0.0477,
   -0.1048,
   -0.1087,
   -0.122,
   -0.1547,
   -0.0097,
   -0.0514,
   -0.0328,
   0.0591,
   0.0207,
   -0.0475,
   -0.0775,
   -0.0735,
   -0.0325,
   -0.0272,
   -0.0703,
   0.0315,
   0.0491,
   -0.1017,
   -0.1612,
   0.0518,
   -0.0503,
   -0.0358,
   0.0315,
   0.0432,
   -0.0202,
   0.1955,
   0.1154
  ]
 },
 {
  "paper": "1802.05322",
  "qid": "f1b738a7f118438663f9d77b4ccd3a2c4fd97c01",
  "solved": true,
  "base_logprob": -21.699626922607422,
  "necessary": [
   62,
   63,
   64,
   65
  ],
  "causal": [
   32,
   62,
   63,
   64,
   65,
   66
  ],
  "sufficient": true,
  "evidence": [
   21,
   28
  ],
  "drops": [
   -2.9349,
   0.0041,
   0.06,
   0.4372,
   0.6881,
   -0.0014,
   0.0684,
   0.1283,
   -0.7481,
   0.3731,
   0.3133,
   -0.3096,
   -0.2479,
   0.4357,
   0.2484,
   0.8093,
   -0.3777,
   0.6211,
   0.4988,
   0.124,
   -0.6216,
   -0.0029,
   0.2464,
   -0.4999,
   0.4996,
   -0.4364,
   0.1277,
   0.1889,
   0.0613,
   -0.6857,
   -1.9882,
   -0.9925,
   0.8119,
   -0.0639,
   -0.1875,
   -0.314,
   0.1878,
   -0.1255,
   0.0594,
   -0.0016,
   -0.0629,
   0.0,
   0.3111,
   0.3746,
   -0.0635,
   0.0015,
   -0.3135,
   -0.0628,
   0.1234,
   -0.0004,
   -0.2488,
   0.1843,
   -0.0663,
   -0.0609,
   -0.1917,
   -0.0022,
   0.2485,
   0.3725,
   0.124,
   0.1246,
   -0.1862,
   0.6237,
   1.4308,
   2.3041,
   1.4324,
   1.2443,
   0.8698,
   0.1263,
   -0.374,
   -0.1221,
   -0.0023,
   0.0621,
   -0.2497,
   -0.0609,
   -0.0625,
   -0.1263,
   -0.564,
   -0.0632,
   -0.0639,
   -0.2531,
   -0.3136,
   -0.0629,
   0.2482,
   -0.0639,
   -0.6863,
   -0.314,
   0.0611,
   -0.1242,
   0.6226,
   -0.5639,
   -0.255,
   0.4329
  ]
 },
 {
  "paper": "1802.05574",
  "qid": "18e915b917c81056ceaaad5d6581781c0168dac9",
  "solved": false
 },
 {
  "paper": "1802.05574",
  "qid": "372fbf2d120ca7a101f70d226057f9639bf1f9f2",
  "solved": false
 },
 {
  "paper": "1803.02839",
  "qid": "dee116df92f9f92d9a67ac4d30e32822c22158a6",
  "solved": true,
  "base_logprob": -0.6709128618240356,
  "necessary": [],
  "causal": [
   142
  ],
  "sufficient": true,
  "evidence": [
   17
  ],
  "drops": [
   0.1135,
   0.0075,
   -0.014,
   0.002,
   -0.007,
   0.1175,
   0.1182,
   -0.0181,
   -0.0574,
   0.1681,
   0.0426,
   0.0515,
   0.0497,
   0.0017,
   0.0058,
   -0.0174,
   0.1805,
   0.0527,
   0.0028,
   0.0489,
   0.0042,
   0.0587,
   0.0473,
   0.0005,
   -0.0127,
   0.0533,
   -0.0144,
   -0.0093,
   0.0562,
   -0.06,
   0.0456,
   0.005,
   -0.0085,
   -0.001,
   0.0723,
   0.0057,
   -0.0628,
   0.0489,
   -0.059,
   -0.0593,
   -0.0094,
   -0.0085,
   -0.0206,
   0.1146,
   -0.0716,
   0.0626,
   -0.0058,
   0.008,
   -0.0022,
   0.0513,
   0.048,
   0.0499,
   0.0457,
   -0.0098,
   0.0498,
   0.0567,
   -0.0058,
   -0.0584,
   -0.0449,
   0.0615,
   -0.0108,
   0.0002,
   -0.0596,
   0.0704,
   0.0535,
   -0.0012,
   0.0625,
   -0.0589,
   -0.0089,
   -0.006,
   -0.0601,
   0.003,
   0.0553,
   -0.0082,
   0.066,
   0.1101,
   -0.0088,
   -0.0093,
   0.0079,
   0.0664,
   -0.0095,
   0.0555,
   0.0553,
   -0.0141,
   0.0628,
   0.0533,
   -0.0587,
   0.0487,
   -0.0054,
   0.0564,
   0.1115,
   -0.0674,
   0.0116,
   0.0572,
   0.1227,
   0.0531,
   0.0132,
   0.0005,
   0.0456,
   0.0028,
   -0.0124,
   -0.001,
   -0.0016,
   0.0076,
   0.0488,
   0.048,
   0.1184,
   0.1102,
   0.008,
   0.0076,
   0.0652,
   0.0542,
   0.0442,
   0.1229,
   0.116,
   0.0569,
   0.0572,
   0.0413,
   -0.0085,
   0.123,
   0.0639,
   0.1246,
   -0.0432,
   -0.0001,
   -0.0079,
   -0.0559,
   -0.0133,
   0.0613,
   -0.0514,
   -0.0058,
   -0.0631,
   0.119,
   0.0622,
   0.0069,
   0.0575,
   0.0058,
   -0.0563,
   -0.0563,
   0.0546,
   0.1142,
   0.093,
   0.0422,
   0.2574,
   0.0977,
   -0.2444
  ]
 },
 {
  "paper": "1803.03664",
  "qid": "2b78052314cb730824836ea69bc968df7964b4e4",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1803.03786",
  "qid": "3d34a02ceebcc93ee79dc073c408651d25e538bc",
  "solved": true,
  "base_logprob": -3.8682451248168945,
  "necessary": [],
  "causal": [
   37
  ],
  "sufficient": true,
  "evidence": [
   37
  ],
  "drops": [
   -3.2919,
   -3.1884,
   -3.2145,
   -3.1836,
   -3.2245,
   -3.2407,
   -3.2257,
   -3.2098,
   -3.2297,
   -3.1867,
   -3.2132,
   -3.2101,
   -3.2144,
   -3.26,
   -3.1987,
   -3.1983,
   -3.2208,
   -3.2341,
   -3.198,
   -3.2142,
   -3.1672,
   -3.2021,
   -3.2178,
   -3.2255,
   -3.2406,
   -3.2293,
   -3.2067,
   -3.2142,
   -3.2332,
   -3.1743,
   -3.2001,
   -3.1594,
   -3.2354,
   -3.2138,
   -3.2304,
   -3.2136,
   -3.2075,
   -2.4466,
   -3.1949,
   -3.2149,
   -3.2146,
   -3.298,
   -3.2249,
   -3.1482
  ]
 },
 {
  "paper": "1803.03786",
  "qid": "96992460cfc5f0b8d065ee427067147293746b7a",
  "solved": true,
  "base_logprob": -8.834756851196289,
  "necessary": [
   40
  ],
  "causal": [
   40
  ],
  "sufficient": true,
  "evidence": [
   40
  ],
  "drops": [
   -0.0446,
   0.4037,
   -1.1739,
   -0.6959,
   -0.0878,
   -0.1587,
   -0.3342,
   -0.1468,
   0.0408,
   0.185,
   -0.0338,
   -0.247,
   0.0027,
   0.0653,
   -0.0651,
   -0.1275,
   -0.1534,
   -0.341,
   -0.4627,
   0.1873,
   0.3102,
   0.1562,
   -0.1534,
   -0.0253,
   0.0965,
   -0.2213,
   -0.0001,
   -0.1504,
   -0.4281,
   -0.2129,
   0.3465,
   -0.1191,
   -0.3126,
   -0.4376,
   0.6874,
   0.0027,
   -0.0648,
   0.8776,
   0.1591,
   -0.0844,
   1.6175,
   -0.9973,
   -0.6958,
   0.9822
  ]
 },
 {
  "paper": "1803.03786",
  "qid": "363ddc06db5720786ed440927d7fbb7d0a8078ae",
  "solved": false
 },
 {
  "paper": "1803.03786",
  "qid": "f12a282571f842b818d4bee86442751422b52337",
  "solved": false
 },
 {
  "paper": "1803.07771",
  "qid": "0b9021cefca71081e617a362e7e3995c5f1d2a88",
  "solved": false
 },
 {
  "paper": "1804.00079",
  "qid": "50be9e6203c40ed3db48ed37103f967ef0ea946c",
  "solved": false
 },
 {
  "paper": "1804.00079",
  "qid": "00e9f088291fcf27956f32a791f87e4a1e311e41",
  "solved": true,
  "base_logprob": -1.6204004287719727,
  "necessary": [
   61
  ],
  "causal": [
   0,
   6,
   36,
   39,
   58,
   60,
   61
  ],
  "sufficient": false,
  "evidence": [
   6
  ],
  "drops": [
   -0.0527,
   -0.2646,
   -0.359,
   -0.3378,
   -0.3075,
   -0.4047,
   -0.1413,
   -0.246,
   -0.3016,
   -0.2797,
   -0.2911,
   -0.2637,
   -0.1924,
   -0.3909,
   -0.2697,
   -0.3013,
   -0.3726,
   -0.4123,
   -0.4302,
   -0.5392,
   -0.3845,
   -0.367,
   -0.3698,
   -0.3113,
   -0.3355,
   -0.3147,
   -0.2866,
   -0.3311,
   -0.4099,
   -0.4014,
   -0.2933,
   -0.3539,
   -0.2806,
   -0.336,
   -0.2098,
   -0.3128,
   -0.1216,
   -0.3094,
   -0.4297,
   -0.035,
   -0.3443,
   -0.2623,
   -0.2765,
   -0.2872,
   -0.2811,
   -0.3976,
   -0.4033,
   -0.2868,
   -0.3356,
   -0.3254,
   -0.3636,
   -0.3099,
   -0.3181,
   -0.2964,
   -0.294,
   -0.2044,
   -0.3178,
   -0.2613,
   0.3682,
   -0.2299,
   -0.0075,
   2.2091
  ]
 },
 {
  "paper": "1804.00520",
  "qid": "3efc0981e7f959d916aa8bb32ab1c347b8474ff8",
  "solved": false
 },
 {
  "paper": "1804.02233",
  "qid": "dc28ac845602904c2522f5349374153f378c42d3",
  "solved": true,
  "base_logprob": -1.2659711837768555,
  "necessary": [],
  "causal": [
   7
  ],
  "sufficient": true,
  "evidence": [
   7
  ],
  "drops": [
   -1.1524,
   -1.143,
   -0.929,
   -0.7482,
   -0.9289,
   -0.9144,
   -0.9141,
   0.3749,
   -0.8699,
   -0.8996,
   -0.8848,
   -0.8847,
   -0.8848,
   -0.8996,
   -0.8996,
   -0.9143,
   -0.8848,
   -0.8847,
   -0.8848,
   -0.8698,
   -0.8699,
   -0.8996,
   -0.9143,
   -0.8848,
   -0.9143,
   -0.8848,
   -0.8397,
   -0.8698,
   -0.8848,
   -0.8548,
   -0.8996,
   -0.8996,
   -0.8848,
   -0.8548,
   -0.8847,
   -0.8848,
   -0.8996,
   -0.9143,
   -0.8996,
   -0.9143,
   -0.8548,
   -0.8698,
   -0.8699,
   -0.8996,
   -0.8848,
   -0.9435,
   -0.8246
  ]
 },
 {
  "paper": "1804.03396",
  "qid": "4ce3a6632e7d86d29a42bd1fcf325114b3c11d46",
  "solved": true,
  "base_logprob": -3.7435073852539062,
  "necessary": [],
  "causal": [
   7
  ],
  "sufficient": true,
  "evidence": [
   7,
   73
  ],
  "drops": [
   -0.6797,
   0.5012,
   0.6306,
   0.0208,
   -0.1146,
   -0.1236,
   0.2459,
   0.8625,
   -0.1155,
   0.2514,
   0.0159,
   0.0186,
   -0.1151,
   -0.2172,
   0.1436,
   0.3891,
   -0.1052,
   0.0094,
   0.0025,
   -0.2402,
   0.0103,
   -0.3279,
   0.1322,
   -0.0017,
   0.0374,
   0.0099,
   0.2561,
   0.3777,
   0.3631,
   0.005,
   0.1383,
   0.0254,
   0.25,
   0.0005,
   0.1158,
   0.2486,
   0.3656,
   0.1205,
   0.3787,
   0.3738,
   0.2494,
   -0.1089,
   0.2481,
   -0.104,
   0.0032,
   0.3656,
   0.1389,
   0.3677,
   0.127,
   0.1266,
   -0.1039,
   0.0054,
   0.3776,
   0.4889,
   -0.0016,
   0.3617,
   0.2461,
   0.0095,
   -0.1157,
   -0.105,
   0.0176,
   0.1277,
   0.1218,
   -0.2301,
   -0.2273,
   -0.0003,
   -0.1045,
   0.3673,
   0.2493,
   0.0021,
   0.1211,
   0.7465,
   -0.1327,
   -0.0325,
   -0.1205
  ]
 },
 {
  "paper": "1804.03396",
  "qid": "e7c0cdc05b48889905cc03215d1993ab94fb6eaa",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1804.04225",
  "qid": "482b4cc7676cf13912e27899c718f4dc5d92846d",
  "solved": false
 },
 {
  "paper": "1804.04225",
  "qid": "0c09ffb337be0feb25e2fd14164b35a0969d7b4c",
  "solved": false
 },
 {
  "paper": "1804.04225",
  "qid": "385dc96604e077611fbd877c7f39d3c17cd63bf2",
  "solved": true,
  "base_logprob": -2.0512311458587646,
  "necessary": [],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -2.0511,
   -2.051,
   -2.0508,
   -2.051,
   -2.0494,
   -2.0511,
   -2.051,
   -2.051,
   -2.0511,
   -2.051,
   -2.051,
   -2.051,
   -2.0508,
   -2.051,
   -2.051,
   -2.051,
   -2.0508,
   -2.051,
   -2.0511,
   -2.0511,
   -2.051,
   -2.051,
   -2.051,
   -2.0511,
   -2.0509,
   -2.0511,
   -2.0511,
   -2.0507
  ]
 },
 {
  "paper": "1804.04225",
  "qid": "62a3dc90ba427c5985789001a02825c9434ce67d",
  "solved": true,
  "base_logprob": -3.687958002090454,
  "necessary": [
   12
  ],
  "causal": [
   12
  ],
  "sufficient": true,
  "evidence": [
   12
  ],
  "drops": [
   -2.3433,
   -2.2798,
   -2.3166,
   -2.3649,
   -2.3133,
   -2.3561,
   -2.3611,
   -2.33,
   -2.308,
   -2.3109,
   -2.3177,
   -2.3661,
   1.4737,
   -2.3233,
   -2.3493,
   -2.3295,
   -2.2896,
   -2.2433,
   -2.2802,
   -2.3009,
   -2.3399,
   -2.3088,
   -2.3432,
   -2.3255,
   -2.3138,
   -2.3635,
   -2.3376,
   -2.2797
  ]
 },
 {
  "paper": "1804.06506",
  "qid": "7aab78e90ba1336950a2b0534cc0cb214b96b4fd",
  "solved": false
 },
 {
  "paper": "1804.06506",
  "qid": "b7fe91e71da8f4dc11e799b3bd408d253230e8c6",
  "solved": false
 },
 {
  "paper": "1804.08050",
  "qid": "948327d7aa9f85943aac59e3f8613765861f97ff",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1804.08094",
  "qid": "78661bdd4d11148e07bdf17141cf088db4ad60c6",
  "solved": false
 },
 {
  "paper": "1804.08094",
  "qid": "95d98b2a7fbecd1990ec9a070f9d5624891a4f26",
  "solved": false
 },
 {
  "paper": "1804.08094",
  "qid": "586566de02abdf20b7bfd0d5a43ba93cb02795c3",
  "solved": false
 },
 {
  "paper": "1804.08139",
  "qid": "b556fd3a9e0cff0b33c63fa1aef3aed825f13e28",
  "solved": false
 },
 {
  "paper": "1804.08782",
  "qid": "b653f55d1dad5cd262a99502f63bf44c58ccc8cf",
  "solved": false
 },
 {
  "paper": "1804.09301",
  "qid": "c2553166463b7b5ae4d9786f0446eb06a90af458",
  "solved": false
 },
 {
  "paper": "1804.10686",
  "qid": "7d5ba230522df1890619dedcfb310160958223c1",
  "solved": true,
  "base_logprob": -0.7015032172203064,
  "necessary": [
   32
  ],
  "causal": [
   12,
   32,
   33,
   35
  ],
  "sufficient": true,
  "evidence": [
   13,
   16,
   32
  ],
  "drops": [
   -0.1712,
   0.0022,
   0.0001,
   -0.0117,
   -0.0027,
   -0.02,
   0.0064,
   0.0032,
   0.0142,
   -0.0894,
   -0.0941,
   0.0,
   0.1281,
   -0.0086,
   0.0106,
   0.1185,
   -0.011,
   0.0042,
   0.007,
   -0.0956,
   -0.0149,
   -0.0091,
   0.0,
   0.0071,
   -0.0144,
   0.0036,
   0.0002,
   -0.0958,
   0.0033,
   -0.0109,
   0.0057,
   0.0309,
   3.6052,
   0.4249,
   -0.0992,
   0.5538
  ]
 },
 {
  "paper": "1804.10686",
  "qid": "a48cc6d3d322a7b159ff40ec162a541bf74321eb",
  "solved": true,
  "base_logprob": -2.422106981277466,
  "necessary": [
   19
  ],
  "causal": [
   19
  ],
  "sufficient": true,
  "evidence": [
   19
  ],
  "drops": [
   -0.0811,
   0.1106,
   -0.0281,
   -0.0995,
   -0.0451,
   -0.0278,
   0.0491,
   0.0798,
   0.0216,
   0.0395,
   -0.0065,
   -0.038,
   -0.0172,
   -0.0365,
   -0.0203,
   0.0416,
   -0.0274,
   -0.0865,
   -0.0269,
   1.4588,
   -0.1671,
   -0.0343,
   -0.1107,
   -0.0547,
   -0.067,
   0.0106,
   -0.0866,
   -0.0415,
   0.0107,
   -0.0034,
   0.0592,
   -0.0303,
   0.1115,
   -0.052,
   0.0659,
   -0.1037
  ]
 },
 {
  "paper": "1804.10686",
  "qid": "2bc0bb7d3688fdd2267c582ca593e2ce72718a91",
  "solved": true,
  "base_logprob": -4.546855926513672,
  "necessary": [
   27
  ],
  "causal": [
   6,
   23,
   25,
   26,
   27,
   28,
   35
  ],
  "sufficient": false,
  "evidence": [
   25,
   27
  ],
  "drops": [
   0.0994,
   0.0831,
   0.0074,
   -0.0433,
   -0.0201,
   0.0396,
   0.2485,
   0.0397,
   -0.0204,
   -0.0192,
   -0.0845,
   -0.0007,
   0.06,
   0.0026,
   0.0361,
   -0.0023,
   -0.1214,
   -0.0599,
   -0.0425,
   -0.1712,
   -0.0809,
   -0.0248,
   -0.1044,
   0.284,
   0.1033,
   0.2427,
   0.3829,
   1.5755,
   0.1195,
   -0.0438,
   -0.0831,
   -0.0554,
   -0.1387,
   -0.0442,
   0.0611,
   0.184
  ]
 },
 {
  "paper": "1804.10686",
  "qid": "8c073b7ea8cb5cc54d7fecb8f4bf88c1fb621b19",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1805.00460",
  "qid": "d2473c039ab85f8e9e99066894658381ae852e16",
  "solved": false
 },
 {
  "paper": "1805.00760",
  "qid": "282aa4e160abfa7569de7d99b8d45cabee486ba4",
  "solved": false
 },
 {
  "paper": "1805.00760",
  "qid": "a6950c22c7919f86b16384facc97f2cf66e5941d",
  "solved": false
 },
 {
  "paper": "1805.00760",
  "qid": "54be3541cfff6574dba067f1e581444537a417db",
  "solved": false
 },
 {
  "paper": "1805.03122",
  "qid": "be9cadaebfa0ff1a3c5a5ed56ff3aae76cf5e0a4",
  "solved": false
 },
 {
  "paper": "1805.04033",
  "qid": "ddd6ba43c4e1138156dd2ef03c25a4c4a47adad0",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1805.04570",
  "qid": "1546356a8c5893dc2d298dcbd96d0307731dd54d",
  "solved": false
 },
 {
  "paper": "1805.04570",
  "qid": "9f5507a8c835c4671020d7d310fff2930d44e75a",
  "solved": false
 },
 {
  "paper": "1805.05581",
  "qid": "77e57d19a0d48f46de8cbf857f5e5284bca0df2b",
  "solved": true,
  "base_logprob": -4.102232933044434,
  "necessary": [
   25
  ],
  "causal": [
   25
  ],
  "sufficient": true,
  "evidence": [
   25
  ],
  "drops": [
   -0.494,
   -0.6744,
   -0.5066,
   -0.4671,
   -0.661,
   -0.6355,
   -0.684,
   -0.5866,
   -0.6882,
   -0.4318,
   -0.6146,
   -0.605,
   -0.4986,
   -0.5338,
   -0.635,
   -0.6058,
   -0.6545,
   -0.5863,
   -0.5719,
   -0.6608,
   -0.571,
   -0.6063,
   -0.5849,
   -0.5693,
   -0.6874,
   1.2199,
   -0.5551,
   -0.547,
   -0.609,
   -0.6071,
   -0.6343,
   -0.6696,
   -0.6553,
   -0.7063,
   -0.6743,
   -0.6336,
   -0.6531,
   -0.6845,
   -0.5556
  ]
 },
 {
  "paper": "1805.05581",
  "qid": "50c8b821191339043306fd28e6cda2db400704f9",
  "solved": false
 },
 {
  "paper": "1805.07513",
  "qid": "5c4a2a3d6e02bcbeae784e439441524535916e85",
  "solved": true,
  "base_logprob": -6.222367286682129,
  "necessary": [
   1
  ],
  "causal": [
   1
  ],
  "sufficient": true,
  "evidence": [
   36
  ],
  "drops": [
   0.6072,
   1.7253,
   -0.2529,
   -0.4976,
   -0.4918,
   -0.3664,
   -0.2562,
   -0.727,
   -0.2439,
   -0.2457,
   -0.2326,
   -0.014,
   -0.3548,
   -0.4988,
   -0.1216,
   -0.6173,
   -0.0086,
   -0.8629,
   -0.1188,
   -0.6014,
   -0.1206,
   0.119,
   -0.2608,
   -0.0007,
   -0.0038,
   -0.3747,
   -0.3712,
   -0.6067,
   -0.6064,
   -0.1185,
   -0.1266,
   -0.2628,
   -0.4845,
   0.0002,
   -0.6154,
   -0.0011,
   -0.7232,
   0.0145,
   0.1295,
   -0.3747,
   -0.6212,
   -0.9515,
   0.6152,
   -0.1312,
   -0.3684,
   0.5014,
   -0.8601,
   -0.7539,
   -1.1235,
   -1.2422,
   -1.4823,
   -0.6659
  ]
 },
 {
  "paper": "1805.09959",
  "qid": "bb8f62950acbd4051774f1bfc50e3d424dd33b7c",
  "solved": false
 },
 {
  "paper": "1805.11535",
  "qid": "af82043e7d046c2fb1ed86ef9b48c35492e6a48c",
  "solved": false
 },
 {
  "paper": "1805.11535",
  "qid": "1bc8904118eb87fa5949ad7ce5b28ad3b3082bd0",
  "solved": true,
  "base_logprob": -17.631805419921875,
  "necessary": [
   1,
   2,
   8,
   16,
   25,
   30
  ],
  "causal": [
   1,
   2,
   8,
   16,
   25,
   30
  ],
  "sufficient": true,
  "evidence": [
   24
  ],
  "drops": [
   0.8719,
   1.0683,
   1.125,
   0.503,
   -0.7469,
   -0.2491,
   0.25,
   0.6281,
   1.5114,
   -0.373,
   -0.2491,
   -0.4991,
   0.1242,
   -0.5008,
   0.378,
   0.0,
   1.1236,
   -0.4956,
   0.1251,
   0.0019,
   -0.3719,
   -0.9925,
   0.1242,
   -0.125,
   -5.9924,
   1.2509,
   -0.2469,
   0.1293,
   0.1269,
   -0.122,
   4.3729,
   -0.3758,
   0.378,
   -0.3741,
   -0.8706,
   -0.4969,
   -0.1219,
   -0.497,
   0.0019,
   -0.8719,
   -0.3719,
   -0.2481,
   -0.2469,
   -0.372,
   0.003,
   -0.3731,
   -0.1231,
   -0.3731,
   -0.1241,
   -0.2491,
   -0.125,
   0.0058,
   -0.3719,
   -0.4969,
   0.0009,
   -0.2456,
   -0.1241,
   0.0,
   -0.9956,
   -0.2481,
   0.127,
   -0.3719,
   -0.2491,
   0.0009,
   -0.372,
   -0.4969,
   -0.4969,
   -0.8692,
   0.0031,
   0.1281,
   0.1308,
   -0.624,
   -0.7425,
   0.2531,
   0.1259,
   -0.6219,
   0.0044,
   0.1269,
   0.1294,
   0.25,
   -0.2481,
   -0.3706,
   0.2545,
   -1.1296
  ]
 },
 {
  "paper": "1805.12032",
  "qid": "b54fc86dc2cc6994e10c1819b6405de08c496c7b",
  "solved": false
 },
 {
  "paper": "1805.12032",
  "qid": "b43a8a0f4b8496b23c89730f0070172cd5dca06a",
  "solved": false
 },
 {
  "paper": "1805.12032",
  "qid": "b161febf86cdd58bd247a934120410068b24b7d1",
  "solved": true,
  "base_logprob": -24.173606872558594,
  "necessary": [],
  "causal": [
   1,
   8,
   9,
   11,
   20,
   24
  ],
  "sufficient": false,
  "evidence": [
   6
  ],
  "drops": [
   -0.3401,
   0.4526,
   -0.531,
   -1.9219,
   -0.3124,
   -0.1719,
   -0.1271,
   -1.8273,
   0.1871,
   0.6713,
   -0.4531,
   0.0312,
   -0.6088,
   -0.5153,
   -0.8904,
   -0.4844,
   -1.265,
   -0.0315,
   0.0,
   -1.0779,
   0.4059,
   -0.7182,
   -1.046,
   -1.077,
   0.5304,
   -8.0466
  ]
 },
 {
  "paper": "1805.12070",
  "qid": "3d583a0675ad34eb7a46767ef5eba5f0ea898aa9",
  "solved": true,
  "base_logprob": -12.658899307250977,
  "necessary": [
   11,
   16,
   17,
   24
  ],
  "causal": [
   0,
   11,
   16,
   17,
   18,
   20,
   24
  ],
  "sufficient": true,
  "evidence": [
   18
  ],
  "drops": [
   0.7461,
   -0.2573,
   0.015,
   -0.2349,
   -0.7136,
   -0.1323,
   0.2544,
   0.3962,
   -0.4034,
   0.2594,
   -0.2537,
   1.2193,
   -0.1154,
   -0.4955,
   -0.2405,
   0.2593,
   1.7273,
   1.7395,
   0.89,
   0.0,
   0.75,
   0.1295,
   -0.5038,
   -0.638,
   5.7862
  ]
 },
 {
  "paper": "1805.12070",
  "qid": "d7d41a1b8bbb1baece89b28962d23ee4457b9c3a",
  "solved": true,
  "base_logprob": -6.089616775512695,
  "necessary": [
   0,
   16,
   17,
   23,
   24
  ],
  "causal": [
   0,
   16,
   17,
   23,
   24
  ],
  "sufficient": true,
  "evidence": [
   15,
   16
  ],
  "drops": [
   1.3987,
   -1.0328,
   0.5964,
   0.4641,
   -3.3903,
   -2.8604,
   -0.8651,
   0.1922,
   0.0982,
   0.4143,
   -1.4216,
   0.4477,
   -0.0231,
   0.0391,
   0.1325,
   0.9164,
   6.1595,
   1.054,
   -0.0442,
   0.455,
   0.0591,
   0.5499,
   0.4591,
   3.1343,
   3.0927
  ]
 },
 {
  "paper": "1806.00722",
  "qid": "26b5c090f72f6d51e5d9af2e470d06b2d7fc4a98",
  "solved": false
 },
 {
  "paper": "1806.00722",
  "qid": "8c0621016e96d86a7063cb0c9ec20c76a2dba678",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1806.00722",
  "qid": "f1214a05cc0e6d870c789aed24a8d4c768e1db2f",
  "solved": true,
  "base_logprob": -7.334941864013672,
  "necessary": [],
  "causal": [
   1,
   31,
   32
  ],
  "sufficient": true,
  "evidence": [
   24
  ],
  "drops": [
   -4.2928,
   -2.9595,
   -3.8342,
   -3.9175,
   -3.5426,
   -3.8759,
   -4.0009,
   -3.7926,
   -3.9173,
   -3.9176,
   -3.9175,
   -3.9591,
   -3.8759,
   -3.7924,
   -3.959,
   -3.9176,
   -3.9176,
   -3.6259,
   -3.8341,
   -3.9175,
   -3.8342,
   -3.8759,
   -3.9591,
   -3.7506,
   -3.709,
   -4.3757,
   -4.2094,
   -4.0424,
   -3.9177,
   -3.9592,
   -3.9176,
   -3.4595,
   -3.5425,
   -3.9176,
   -3.9592,
   -3.7926,
   -4.0425,
   -4.0009,
   -4.001,
   -4.084,
   -4.2098,
   -3.7098
  ]
 },
 {
  "paper": "1806.01733",
  "qid": "ff0f77392abc905fe76e0b8c28a76dfb0372a0ec",
  "solved": false
 },
 {
  "paper": "1806.02847",
  "qid": "05bb75a1e1202850efa9191d6901de0a34744af0",
  "solved": false
 },
 {
  "paper": "1806.02847",
  "qid": "770aeff30846cd3d0d5963f527691f3685e8af02",
  "solved": false
 },
 {
  "paper": "1806.02908",
  "qid": "c47f593a5b92abc2e3c536fe2baaca226913688b",
  "solved": false
 },
 {
  "paper": "1806.02908",
  "qid": "c3a9732599849ba4a9f07170ce1e50867cf7d7bf",
  "solved": false
 },
 {
  "paper": "1806.03191",
  "qid": "cdf7e60150a166d41baed9dad539e3b93b544624",
  "solved": false
 },
 {
  "paper": "1806.03191",
  "qid": "c06b5623c35b6fa7938340fa340269dc81d061e1",
  "solved": false
 },
 {
  "paper": "1806.03191",
  "qid": "d325a3c21660dbc481b4e839ff1a2d37dcc7ca46",
  "solved": true,
  "base_logprob": -25.141435623168945,
  "necessary": [
   20,
   26
  ],
  "causal": [
   20,
   26
  ],
  "sufficient": true,
  "evidence": [
   20,
   21,
   22
  ],
  "drops": [
   -1.5411,
   0.7713,
   0.1875,
   -1.5411,
   -1.7908,
   0.0625,
   0.0625,
   -0.0625,
   -0.375,
   0.6875,
   0.4831,
   -0.2912,
   0.2713,
   0.0213,
   -0.125,
   0.1463,
   -0.1037,
   0.0213,
   0.3963,
   -4.9375,
   1.4232,
   0.5625,
   -0.7499,
   -0.5,
   -0.3894,
   0.2355,
   1.0456,
   -0.327,
   -0.5928
  ]
 },
 {
  "paper": "1806.04524",
  "qid": "79443bf3123170da44396b0481364552186abb91",
  "solved": true,
  "base_logprob": -3.48523211479187,
  "necessary": [
   29,
   31
  ],
  "causal": [
   29,
   31
  ],
  "sufficient": true,
  "evidence": [
   29
  ],
  "drops": [
   -0.2257,
   -0.3095,
   -0.1836,
   0.0015,
   -0.6695,
   -0.1851,
   -0.422,
   -0.3222,
   -0.0,
   -0.0588,
   0.1491,
   0.5087,
   0.3659,
   -0.1212,
   -0.0583,
   -0.1128,
   0.685,
   0.252,
   0.127,
   0.0661,
   -0.2757,
   0.1144,
   -0.0601,
   0.1389,
   -0.3592,
   0.0542,
   0.4906,
   -0.2312,
   0.2205,
   8.1441,
   0.2449,
   1.6646
  ]
 },
 {
  "paper": "1806.04535",
  "qid": "bcd6befa65cab3ffa6334c8ecedd065a4161028b",
  "solved": false
 },
 {
  "paper": "1806.04535",
  "qid": "479fc9e6d6d80e69f425d9e82e618e6b7cd12764",
  "solved": false
 },
 {
  "paper": "1806.09103",
  "qid": "859e0bed084f47796417656d7a68849eb9cb324f",
  "solved": false
 },
 {
  "paper": "1806.09103",
  "qid": "04e90c93d046cd89acef5a7c58952f54de689103",
  "solved": true,
  "base_logprob": -3.7269527912139893,
  "necessary": [],
  "causal": [
   3,
   30,
   38,
   41
  ],
  "sufficient": true,
  "evidence": [
   31,
   32
  ],
  "drops": [
   -2.5331,
   -2.25,
   -2.3841,
   -2.2007,
   -2.2813,
   -2.2404,
   -2.5831,
   -2.323,
   -2.3409,
   -2.3061,
   -2.388,
   -2.3348,
   -2.3203,
   -2.2344,
   -2.2489,
   -2.2988,
   -2.3028,
   -2.2526,
   -2.3059,
   -2.2883,
   -2.3058,
   -2.2846,
   -2.3203,
   -2.2314,
   -2.3378,
   -2.3025,
   -2.3237,
   -2.3203,
   -2.3025,
   -2.2988,
   -2.1957,
   -2.5695,
   -2.2166,
   -2.4127,
   -2.3345,
   -2.3735,
   -2.3665,
   -2.2947,
   -2.0268,
   -2.252,
   -2.3345,
   -2.1984,
   -2.3566,
   -2.323,
   -2.2701,
   -2.3524,
   -2.6043
  ]
 },
 {
  "paper": "1807.00868",
  "qid": "d20d6c8ecd7cb0126479305d27deb0c8b642b09f",
  "solved": false
 },
 {
  "paper": "1807.00868",
  "qid": "11e6b79f1f48ddc6c580c4d0a3cb9bcb42decb17",
  "solved": false
 },
 {
  "paper": "1807.00868",
  "qid": "2677b88c2def3ed94e25a776599555a788d197f2",
  "solved": false
 },
 {
  "paper": "1807.03367",
  "qid": "0cd0755ac458c3bafbc70e4268c1e37b87b9721b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1807.03367",
  "qid": "c1ce652085ef9a7f02cb5c363ce2b8757adbe213",
  "solved": false
 },
 {
  "paper": "1807.03367",
  "qid": "b85ab5f862221fac819cf2fef239bcb08b9cafc6",
  "solved": false
 },
 {
  "paper": "1807.03367",
  "qid": "7e34501255b89d64b9598b409d73f96489aafe45",
  "solved": false
 },
 {
  "paper": "1807.05154",
  "qid": "bb570d4a1b814f508a07e74baac735bf6ca0f040",
  "solved": false
 },
 {
  "paper": "1807.07961",
  "qid": "4a8bceb3b6d45f14c4749115d6aa83912f0b0a6e",
  "solved": false
 },
 {
  "paper": "1807.07961",
  "qid": "7ce213657f7ee792148988c5a3578b24cd2f9c62",
  "solved": false
 },
 {
  "paper": "1807.07961",
  "qid": "89ce18ee52c52a78b38c49b14574407b7ea2fb02",
  "solved": false
 },
 {
  "paper": "1807.07961",
  "qid": "d3092cd32cd581a57fa4844f80fe18d6b920e903",
  "solved": false
 },
 {
  "paper": "1807.08447",
  "qid": "a8e0796c1ac353d428d84f4506a92b51bce51b87",
  "solved": true,
  "base_logprob": -6.302228927612305,
  "necessary": [],
  "causal": [
   41
  ],
  "sufficient": true,
  "evidence": [
   41
  ],
  "drops": [
   -4.8472,
   -4.8273,
   -4.8736,
   -4.9149,
   -4.9106,
   -4.8798,
   -4.8702,
   -4.8968,
   -4.8825,
   -4.899,
   -4.8336,
   -4.8648,
   -4.9059,
   -4.8924,
   -4.8601,
   -4.8959,
   -4.9056,
   -4.8691,
   -4.8601,
   -4.8811,
   -4.878,
   -4.9013,
   -4.8924,
   -4.8924,
   -4.8924,
   -4.8866,
   -4.9014,
   -4.8823,
   -4.9225,
   -4.9103,
   -4.9057,
   -4.8912,
   -4.8924,
   -4.8735,
   -4.8912,
   -4.9002,
   -4.8745,
   -4.8656,
   -4.8601,
   -4.8927,
   -4.9277,
   -2.3736,
   -4.9147,
   -4.8778,
   -4.9152,
   -4.8946,
   -4.9236,
   -4.8867,
   -4.8735,
   -4.8967,
   -4.9198,
   -4.8947,
   -4.8957,
   -4.8779,
   -4.8678,
   -4.8991,
   -4.9124,
   -4.8456,
   -4.8787,
   -4.8967,
   -4.8523,
   -4.8745,
   -4.8701,
   -4.8913,
   -4.8779,
   -4.9225,
   -4.9054,
   -4.8701,
   -4.9103,
   -4.9199,
   -4.8777,
   -4.8823,
   -4.859,
   -4.8869,
   -4.9235,
   -4.8553,
   -4.892,
   -4.8824,
   -4.8866,
   -4.8586,
   -4.8697,
   -4.7364
  ]
 },
 {
  "paper": "1807.08666",
  "qid": "f748cb05becc60e7d47d34f4c5f94189bc184d33",
  "solved": false
 },
 {
  "paper": "1807.08666",
  "qid": "1a06b7a2097ebbad0afc787ea0756db6af3dadf4",
  "solved": false
 },
 {
  "paper": "1807.09000",
  "qid": "4b624064332072102ea674254d7098038edad572",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1807.09000",
  "qid": "65ba7304838eb960e3b3de7c8a367d2c2cd64c54",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1807.09671",
  "qid": "5758ebff49807a51d080b0ce10ba3f86dcf71925",
  "solved": false
 },
 {
  "paper": "1807.11714",
  "qid": "b458ebca72e3013da3b4064293a0a2b4b5ef1fa6",
  "solved": true,
  "base_logprob": -2.2103641033172607,
  "necessary": [],
  "causal": [
   0,
   1,
   8,
   9,
   15,
   37
  ],
  "sufficient": false,
  "evidence": [
   34
  ],
  "drops": [
   -0.047,
   0.0443,
   -0.236,
   -0.143,
   -0.2333,
   -0.2061,
   -0.2042,
   -0.1422,
   0.0753,
   0.0449,
   -0.0806,
   -0.0793,
   -0.0801,
   -0.1113,
   -0.1421,
   -0.0482,
   -0.1428,
   -0.0491,
   -0.1104,
   -0.1115,
   -0.1114,
   -0.0486,
   -0.1426,
   -0.1736,
   -0.0493,
   -0.0799,
   -0.1111,
   -0.0801,
   -0.1109,
   -0.0799,
   -0.1104,
   -0.1106,
   -0.1426,
   -0.1433,
   -0.2401,
   -0.765,
   -0.2048,
   0.0449
  ]
 },
 {
  "paper": "1808.00265",
  "qid": "17f5f4a5d943c91d46552fb75940b67a72144697",
  "solved": false
 },
 {
  "paper": "1808.00265",
  "qid": "83f22814aaed9b5f882168e22a3eac8f5fda3882",
  "solved": false
 },
 {
  "paper": "1808.02022",
  "qid": "5dc2f79cd8078d5976f2df9ab128d4517e894257",
  "solved": true,
  "base_logprob": -3.7504098415374756,
  "necessary": [],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   0.2499,
   -0.0835,
   -0.0417,
   -0.2918,
   0.5217,
   -0.0833,
   -0.1668,
   -0.0418,
   -0.0001,
   -0.0418,
   -0.1252,
   -0.0418,
   -0.0835,
   -0.0418,
   -0.0001,
   0.1249,
   0.0415,
   -0.0835,
   -0.0001,
   -0.0418,
   -0.0001,
   -0.0418,
   -0.0835,
   -0.1668,
   -0.0001,
   0.0415,
   -0.1251,
   -0.0835,
   0.0415,
   0.0415,
   -0.0835,
   -0.0418,
   -0.0001,
   0.1249,
   0.0415,
   -0.0001,
   -0.0418,
   -0.0001,
   -0.0001,
   -0.0001,
   0.0415,
   0.2082,
   0.2082,
   -0.0001,
   -0.0001,
   -0.0002,
   0.0832,
   -0.0002,
   -0.0835,
   -0.0001,
   -0.0418,
   -0.0418,
   -0.0418,
   0.2915
  ]
 },
 {
  "paper": "1808.02113",
  "qid": "0a4e82dc3728be0bd0325bfe944e7e7de0b98b22",
  "solved": false
 },
 {
  "paper": "1808.02113",
  "qid": "c635dc8013e63505084b9daaa9ddb021a2d24543",
  "solved": false
 },
 {
  "paper": "1808.02113",
  "qid": "61aac406b648865f007a400dcd69f28e44efc636",
  "solved": false
 },
 {
  "paper": "1808.03815",
  "qid": "06c340c7c2ad57d7621c3e8baba6a3d0ed9f4696",
  "solved": false
 },
 {
  "paper": "1808.03815",
  "qid": "4c88441f8a1b5fce0ca55a6fced34f97260206ae",
  "solved": false
 },
 {
  "paper": "1808.03894",
  "qid": "aceac4ad16ffe1af0f01b465919b1d4422941a6b",
  "solved": false
 },
 {
  "paper": "1808.03894",
  "qid": "2efdcebebeb970021233553104553205ce5d6567",
  "solved": false
 },
 {
  "paper": "1808.03986",
  "qid": "4698298d506bef02f02c80465867f2cd12d29182",
  "solved": true,
  "base_logprob": -2.021512985229492,
  "necessary": [
   40
  ],
  "causal": [
   40
  ],
  "sufficient": true,
  "evidence": [
   40
  ],
  "drops": [
   -0.5178,
   -0.4475,
   -0.474,
   -0.5268,
   -0.4251,
   -0.4979,
   -0.4528,
   -0.4847,
   -0.6983,
   -0.465,
   -0.4844,
   -0.4617,
   -0.4546,
   -0.49,
   -0.5144,
   -0.4666,
   -0.4992,
   -0.5056,
   -0.5171,
   -0.487,
   -0.4743,
   -0.5359,
   -0.5102,
   -0.5069,
   -0.4973,
   -0.4775,
   -0.4073,
   -0.5,
   -0.5199,
   -0.5382,
   -0.472,
   -0.514,
   -0.5171,
   -0.4587,
   -0.4469,
   -0.4676,
   -0.3747,
   -0.5174,
   -0.4374,
   -0.6134,
   1.6013,
   -0.5,
   -0.4908,
   -0.6038
  ]
 },
 {
  "paper": "1808.03986",
  "qid": "4e2cb1677df949ee3d1d3cd10962b951da907105",
  "solved": false
 },
 {
  "paper": "1808.03986",
  "qid": "9cc0fd3721881bd8e246d20fff5d15bd32365655",
  "solved": true,
  "base_logprob": -17.125686645507812,
  "necessary": [
   0,
   43
  ],
  "causal": [
   0,
   43
  ],
  "sufficient": true,
  "evidence": [
   16
  ],
  "drops": [
   1.1247,
   0.7498,
   -0.125,
   0.2498,
   0.1249,
   0.3126,
   0.6875,
   -0.0001,
   0.6249,
   0.2499,
   0.1251,
   0.5623,
   0.4373,
   0.25,
   -0.4376,
   0.25,
   -0.0626,
   0.1874,
   0.1252,
   0.0623,
   -0.3752,
   0.0625,
   0.0624,
   -0.3748,
   0.0624,
   0.2499,
   0.2499,
   0.3748,
   0.0624,
   -0.0625,
   0.2499,
   0.0,
   0.1874,
   0.3751,
   -0.0621,
   0.4374,
   0.1875,
   0.4375,
   0.4374,
   0.2499,
   0.6873,
   0.125,
   0.8748,
   1.0619
  ]
 },
 {
  "paper": "1808.03986",
  "qid": "82c4863293a179fe5c0d9a1ff17d224bde952f54",
  "solved": false
 },
 {
  "paper": "1808.04614",
  "qid": "e2a637f1d93e1ea9f29c96ff0fc6bc017209065b",
  "solved": false
 },
 {
  "paper": "1808.04614",
  "qid": "b3bd217287b8c765b0d461dc283afec779dbf039",
  "solved": true,
  "base_logprob": -6.674612522125244,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   70,
   71,
   72,
   73,
   74,
   75,
   76,
   77,
   78,
   79,
   80,
   81,
   82,
   83,
   84,
   85,
   86,
   87,
   88,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   70,
   71,
   72,
   73,
   74,
   75,
   76,
   77,
   78,
   79,
   80,
   81,
   82,
   83,
   84,
   85,
   86,
   87,
   88,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114
  ],
  "sufficient": true,
  "evidence": [
   107
  ],
  "drops": [
   5.4737,
   5.533,
   5.6543,
   5.1519,
   5.7063,
   5.5566,
   5.5837,
   5.5896,
   5.6829,
   5.4384,
   5.4399,
   5.6805,
   5.4368,
   5.6283,
   5.6532,
   5.5905,
   5.5884,
   5.4091,
   5.3452,
   5.5904,
   5.4978,
   5.6744,
   5.5634,
   5.6467,
   5.5684,
   5.6199,
   5.6801,
   5.535,
   5.4161,
   5.6226,
   5.6437,
   5.4976,
   5.5677,
   5.4385,
   5.6491,
   5.5378,
   5.4763,
   5.4404,
   5.5636,
   5.6223,
   5.6112,
   5.5884,
   5.378,
   5.5334,
   5.6154,
   5.6839,
   5.4676,
   5.1664,
   5.5674,
   5.6023,
   5.8654,
   5.56,
   5.4973,
   5.7053,
   5.7243,
   5.4376,
   5.7145,
   5.6463,
   5.4411,
   5.6152,
   5.531,
   5.342,
   5.5527,
   5.5882,
   5.7161,
   5.6594,
   5.5914,
   5.5002,
   5.6179,
   5.5593,
   5.592,
   5.5617,
   5.5298,
   5.4434,
   5.3529,
   5.5931,
   5.2291,
   5.5353,
   5.6293,
   5.5618,
   5.5028,
   5.6127,
   5.5718,
   5.3755,
   5.5323,
   5.5926,
   5.3808,
   5.3787,
   5.6494,
   5.4395,
   5.4997,
   5.3928,
   5.4342,
   5.6361,
   5.503,
   5.4182,
   5.5677,
   5.6517,
   5.6247,
   5.0504,
   5.2055,
   6.5564,
   4.9792,
   3.9613,
   3.8224,
   4.2315,
   4.5592,
   7.246,
   5.8684,
   5.5266,
   5.4312,
   5.5848,
   5.682,
   5.8554,
   5.023
  ]
 },
 {
  "paper": "1808.04614",
  "qid": "e8647f9dc0986048694c34ab9ce763b3167c3deb",
  "solved": false
 },
 {
  "paper": "1808.05077",
  "qid": "1951cde612751410355610074c3c69cec94824c2",
  "solved": false
 },
 {
  "paper": "1808.05077",
  "qid": "61272b1d0338ed7708cf9ed9c63060a6a53e97a2",
  "solved": true,
  "base_logprob": -4.290582656860352,
  "necessary": [],
  "causal": [
   0,
   12,
   13,
   15,
   16
  ],
  "sufficient": true,
  "evidence": [
   13
  ],
  "drops": [
   -1.8764,
   -1.934,
   -1.9234,
   -1.9136,
   -1.9317,
   -1.9137,
   -1.9496,
   -1.9621,
   -1.9702,
   -1.9429,
   -1.9839,
   -2.0241,
   -1.9033,
   -0.5944,
   -1.9074,
   -1.9066,
   -1.8815
  ]
 },
 {
  "paper": "1808.05902",
  "qid": "330f2cdeab689670b68583fc4125f5c0b26615a8",
  "solved": false
 },
 {
  "paper": "1808.05902",
  "qid": "c87b2dd5c439d5e68841a705dd81323ec0d64c97",
  "solved": false
 },
 {
  "paper": "1808.05902",
  "qid": "f7789313a804e41fcbca906a4e5cf69039eeef9f",
  "solved": false
 },
 {
  "paper": "1808.06834",
  "qid": "0cf5132ac7904b7b81e17938d5815f70926a5180",
  "solved": false
 },
 {
  "paper": "1808.08850",
  "qid": "d1747b1b56fddb05bb1225e98fd3c4c043d74592",
  "solved": true,
  "base_logprob": -9.085358619689941,
  "necessary": [],
  "causal": [
   39
  ],
  "sufficient": true,
  "evidence": [
   39
  ],
  "drops": [
   -4.7711,
   -4.7333,
   -4.8332,
   -4.843,
   -4.8438,
   -4.8085,
   -4.831,
   -4.8187,
   -4.9335,
   -4.8188,
   -4.8061,
   -4.9207,
   -4.7587,
   -4.9311,
   -4.896,
   -4.8562,
   -4.8437,
   -4.9332,
   -4.8934,
   -4.7562,
   -4.8313,
   -4.8709,
   -4.8937,
   -4.9811,
   -4.9435,
   -4.9561,
   -4.8437,
   -4.8436,
   -4.8961,
   -4.7937,
   -4.8185,
   -4.8186,
   -4.7937,
   -4.8959,
   -4.8062,
   -4.8437,
   -4.896,
   -4.7686,
   -4.8562,
   -4.0193,
   -4.8208,
   -4.7961,
   -4.8586,
   -4.9814,
   -5.0704,
   -4.8188,
   -4.7335,
   -4.7689,
   -4.8813,
   -4.7961,
   -4.7935,
   -4.7688,
   -4.8021,
   -4.9212,
   -4.7941,
   -4.8067,
   -4.9207,
   -4.6897
  ]
 },
 {
  "paper": "1808.09409",
  "qid": "b5d6357d3a9e3d5fdf9b344ae96cddd11a407875",
  "solved": false
 },
 {
  "paper": "1808.09409",
  "qid": "f33a21c6a9c75f0479ffdbb006c40e0739134716",
  "solved": false
 },
 {
  "paper": "1808.09633",
  "qid": "9a4aa0e4096c73cd2c3b1eab437c1bf24ae7bf03",
  "solved": false
 },
 {
  "paper": "1808.09920",
  "qid": "93e8ce62361b9f687d5200d2e26015723721a90f",
  "solved": true,
  "base_logprob": -0.6938474178314209,
  "necessary": [
   59
  ],
  "causal": [
   59
  ],
  "sufficient": true,
  "evidence": [
   15
  ],
  "drops": [
   -0.1765,
   0.4894,
   0.0262,
   -0.1417,
   0.2172,
   0.0333,
   -0.0462,
   0.054,
   0.2524,
   0.2296,
   0.0198,
   -0.174,
   -0.1562,
   -0.4209,
   0.0914,
   0.0225,
   0.0066,
   0.0189,
   0.0887,
   -0.0571,
   -0.0859,
   -0.019,
   -0.0791,
   -0.0106,
   0.0456,
   0.0219,
   -0.0185,
   -0.0236,
   -0.072,
   0.0803,
   -0.0297,
   0.0676,
   0.0044,
   0.0918,
   -0.0347,
   0.1908,
   0.0286,
   -0.0854,
   -0.1418,
   -0.0752,
   0.1167,
   -0.4349,
   0.2441,
   -0.0428,
   -0.0361,
   0.0951,
   -0.093,
   -0.0289,
   0.0679,
   -0.099,
   0.0636,
   -0.0059,
   0.0282,
   -0.0066,
   0.1275,
   -0.0504,
   0.032,
   -0.004,
   -0.0506,
   1.418
  ]
 },
 {
  "paper": "1808.10113",
  "qid": "e28a6e3d8f3aa303e1e0daff26b659a842aba97b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1808.10113",
  "qid": "0fce128b8aaa327ac0d58ec30cd2ecbea2019baa",
  "solved": true,
  "base_logprob": -3.9683423042297363,
  "necessary": [
   89
  ],
  "causal": [
   49,
   50,
   57,
   72,
   75,
   89
  ],
  "sufficient": true,
  "evidence": [
   52,
   53,
   54,
   55,
   56,
   57
  ],
  "drops": [
   0.125,
   0.0405,
   0.1655,
   0.1219,
   -0.0845,
   0.0812,
   -0.0022,
   0.0417,
   -0.1678,
   -0.0833,
   0.0812,
   -0.125,
   0.1645,
   0.0395,
   -0.1654,
   0.0417,
   -0.0012,
   0.1238,
   -0.0845,
   -0.2928,
   0.0013,
   0.1238,
   0.2072,
   0.0811,
   0.2061,
   0.0405,
   -0.0417,
   0.1667,
   0.0405,
   0.0822,
   0.0405,
   0.1219,
   0.0833,
   -0.0417,
   0.0405,
   -0.0417,
   -0.0806,
   0.125,
   0.125,
   0.2061,
   -0.0855,
   0.0405,
   0.0802,
   -0.125,
   0.0405,
   -0.0855,
   0.0802,
   -0.0417,
   -0.0417,
   0.2478,
   0.3311,
   0.0802,
   -0.4219,
   0.1263,
   -0.0039,
   0.2062,
   -0.0845,
   0.3728,
   -0.0031,
   0.1228,
   -0.0845,
   0.1636,
   -0.125,
   0.0812,
   0.2061,
   0.0822,
   -0.0417,
   -0.0,
   -0.0428,
   0.2053,
   -0.2083,
   -0.2122,
   0.2218,
   -0.1272,
   -0.125,
   0.3311,
   0.1655,
   -0.1237,
   0.1238,
   0.0444,
   -0.2083,
   -0.0417,
   -0.0022,
   -0.2522,
   0.1238,
   -0.1698,
   -0.2512,
   0.2045,
   0.1614,
   2.4961
  ]
 },
 {
  "paper": "1808.10267",
  "qid": "f91835f17c0086baec65ebd99d12326ae1ae87d2",
  "solved": false
 },
 {
  "paper": "1808.10267",
  "qid": "14e78db206a8180ea637774aa572b073e3ffa219",
  "solved": false
 },
 {
  "paper": "1808.10267",
  "qid": "bc1e3f67d607bfc7c4c56d6b9763d3ae7f56ad5b",
  "solved": false
 },
 {
  "paper": "1809.01060",
  "qid": "6b7d76c1e1a2490beb69609ba5652476dde8831b",
  "solved": false
 },
 {
  "paper": "1809.01341",
  "qid": "29e5e055e01fdbf7b90d5907158676dd3169732d",
  "solved": false
 },
 {
  "paper": "1809.04960",
  "qid": "100cf8b72d46da39fedfe77ec939fb44f25de77f",
  "solved": false
 },
 {
  "paper": "1809.04960",
  "qid": "5fa431b14732b3c47ab6eec373f51f2bca04f614",
  "solved": true,
  "base_logprob": -2.898461103439331,
  "necessary": [],
  "causal": [
   57,
   62
  ],
  "sufficient": true,
  "evidence": [
   35,
   37
  ],
  "drops": [
   -0.4064,
   0.0004,
   0.0422,
   -0.1249,
   -0.1247,
   -0.0388,
   -0.1636,
   -0.0807,
   -0.125,
   -0.1223,
   -0.0807,
   -0.1223,
   -0.0417,
   -0.0417,
   -0.0832,
   -0.0809,
   -0.039,
   -0.0415,
   0.0,
   0.0443,
   0.0001,
   -0.1248,
   -0.0806,
   -0.0415,
   -0.0806,
   -0.1249,
   -0.039,
   -0.1248,
   -0.0389,
   -0.1636,
   -0.1662,
   -0.164,
   -0.2056,
   0.0938,
   0.0103,
   0.0036,
   0.0029,
   -0.073,
   -0.0416,
   -0.0389,
   -0.0833,
   -0.0,
   -0.0833,
   -0.0391,
   -0.0418,
   -0.1223,
   -0.0391,
   -0.0001,
   -0.0806,
   -0.1223,
   -0.0417,
   0.0859,
   0.0025,
   -0.0416,
   -0.1559,
   -0.0832,
   0.1248,
   0.3741,
   -0.1249,
   0.2084,
   -0.0391,
   -0.0392,
   0.5222
  ]
 },
 {
  "paper": "1809.04960",
  "qid": "33ccbc401b224a48fba4b167e86019ffad1787fb",
  "solved": false
 },
 {
  "paper": "1809.04960",
  "qid": "cca74448ab0c518edd5fc53454affd67ac1a201c",
  "solved": true,
  "base_logprob": -2.5236716270446777,
  "necessary": [],
  "causal": [
   31
  ],
  "sufficient": true,
  "evidence": [
   31
  ],
  "drops": [
   -2.1627,
   -2.1909,
   -2.1771,
   -2.218,
   -2.2472,
   -2.2194,
   -2.2183,
   -2.2322,
   -2.218,
   -2.2203,
   -2.2052,
   -2.2044,
   -2.2332,
   -2.2339,
   -2.19,
   -2.2021,
   -2.26,
   -2.1898,
   -2.2039,
   -2.2187,
   -2.2329,
   -2.2039,
   -2.2453,
   -2.2182,
   -2.219,
   -2.2328,
   -2.219,
   -2.233,
   -2.2042,
   -2.2589,
   -2.2341,
   0.7365,
   -2.2324,
   -2.2327,
   -2.2046,
   -2.1908,
   -2.2324,
   -2.2465,
   -2.2183,
   -2.2189,
   -2.2048,
   -2.1897,
   -2.2046,
   -2.1911,
   -2.1755,
   -2.2048,
   -2.2191,
   -2.2037,
   -2.1906,
   -2.2341,
   -2.2039,
   -2.216,
   -2.2325,
   -2.219,
   -2.2043,
   -2.2451,
   -2.1449,
   -2.2609,
   -2.2035,
   -2.1906,
   -2.2191,
   -2.1774,
   -1.8672
  ]
 },
 {
  "paper": "1809.05752",
  "qid": "39cf0b3974e8a19f3745ad0bcd1e916bf20eeab8",
  "solved": false
 },
 {
  "paper": "1809.06963",
  "qid": "6c4d121d40ce6318ecdc141395cdd2982ba46cff",
  "solved": true,
  "base_logprob": -2.2774202823638916,
  "necessary": [
   3,
   67
  ],
  "causal": [
   0,
   3,
   10,
   26,
   60,
   61,
   65,
   67
  ],
  "sufficient": false,
  "evidence": [
   3,
   26
  ],
  "drops": [
   0.2723,
   -0.1269,
   -0.4237,
   1.5858,
   0.1333,
   -0.0014,
   0.1234,
   0.0486,
   0.0991,
   0.0706,
   0.2798,
   0.1123,
   -0.0441,
   -0.0439,
   0.0718,
   0.0834,
   -0.0072,
   0.111,
   0.0208,
   -0.0689,
   0.111,
   0.159,
   -0.0489,
   0.0924,
   0.149,
   0.0965,
   0.4112,
   0.1332,
   -0.0073,
   0.024,
   -0.0482,
   0.0552,
   0.0143,
   -0.0698,
   0.0185,
   0.0834,
   0.0396,
   0.0366,
   0.0865,
   -0.054,
   -0.0482,
   0.0143,
   -0.0793,
   0.1694,
   0.0551,
   -0.0259,
   0.0552,
   -0.0013,
   0.1747,
   0.0552,
   -0.0885,
   0.2173,
   0.0835,
   0.0612,
   0.0395,
   -0.0126,
   -0.0229,
   -0.0875,
   0.0682,
   0.1121,
   0.2426,
   0.2271,
   0.2239,
   -0.2926,
   -0.0639,
   0.2836,
   -0.2191,
   1.4109
  ]
 },
 {
  "paper": "1809.07629",
  "qid": "c5171daf82107fce0f285fa18f19e91fbd1215c5",
  "solved": false
 },
 {
  "paper": "1809.07629",
  "qid": "baeb6785077931e842079e9d0c9c9040947ffa4e",
  "solved": false
 },
 {
  "paper": "1809.08298",
  "qid": "7633be56ae46c163fb21cd1afd018f989eb6b524",
  "solved": true,
  "base_logprob": -9.663854598999023,
  "necessary": [],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -4.1999,
   -2.9544,
   -3.3412,
   -3.3707,
   0.2945,
   -3.0376,
   -3.2345,
   -3.057,
   -2.972,
   -3.362,
   -3.2078,
   -3.2697,
   -3.0797,
   -3.093,
   -3.1261,
   -2.8816,
   -3.6444,
   -3.3204
  ]
 },
 {
  "paper": "1809.08652",
  "qid": "790ed4458a23aa23e2b5399259e50083c86d9e14",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1809.08652",
  "qid": "562a2feeba9580f5435a94396f2a8751f79a4d5c",
  "solved": true,
  "base_logprob": -5.8883585929870605,
  "necessary": [],
  "causal": [
   7,
   8
  ],
  "sufficient": true,
  "evidence": [
   5
  ],
  "drops": [
   -0.0334,
   0.077,
   -0.1362,
   -0.3075,
   0.2567,
   -0.7981,
   -0.2175,
   0.512,
   0.7076
  ]
 },
 {
  "paper": "1809.08652",
  "qid": "d4e78d3205e98cafdf93ddaa95627ea00b7c4d55",
  "solved": false
 },
 {
  "paper": "1809.08652",
  "qid": "8b51db1f7a6293b5bd8be49386cce45989b8079f",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1809.08731",
  "qid": "7aa8375cdf4690fc3b9b1799b0f5a9ec1c1736ed",
  "solved": true,
  "base_logprob": -0.06950117647647858,
  "necessary": [],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   26,
   27,
   28,
   31,
   33
  ],
  "drops": [
   -0.0159,
   -0.0187,
   -0.0187,
   -0.0108,
   0.0528,
   0.0098,
   -0.0069,
   0.0005,
   -0.0006,
   -0.0008,
   -0.0138,
   -0.0133,
   -0.0073,
   -0.0066,
   -0.0132,
   -0.0083,
   0.0001,
   0.0006,
   -0.0061,
   -0.0183,
   -0.0075,
   -0.0153,
   -0.0131,
   -0.0,
   -0.0005,
   0.0075,
   -0.0349,
   -0.0368,
   -0.0124,
   -0.008,
   0.0087,
   -0.0222,
   0.0009,
   -0.013,
   -0.0081,
   -0.0078,
   -0.0169,
   -0.0073,
   0.0089,
   0.0095,
   -0.0061,
   0.0083,
   0.0076,
   0.002,
   -0.0042,
   -0.0063,
   -0.0074,
   -0.0197,
   0.0051,
   -0.0142,
   -0.0135,
   -0.0427,
   -0.0189,
   -0.0075,
   -0.0041,
   -0.0069,
   -0.0027,
   -0.0115,
   -0.0257,
   -0.0184,
   -0.0272,
   -0.0462
  ]
 },
 {
  "paper": "1809.08731",
  "qid": "3ac30bd7476d759ea5d9a5abf696d4dfc480175b",
  "solved": true,
  "base_logprob": -3.816509246826172,
  "necessary": [],
  "causal": [
   1,
   2,
   30,
   42,
   60,
   61
  ],
  "sufficient": false,
  "evidence": [
   17,
   24
  ],
  "drops": [
   -0.0614,
   0.1465,
   0.1248,
   -0.17,
   0.0517,
   -0.0214,
   -0.3755,
   -0.0149,
   -0.1204,
   -0.1315,
   -0.1602,
   -0.1836,
   -0.0504,
   -0.1256,
   -0.1389,
   -0.0075,
   0.0335,
   -0.2501,
   -0.089,
   -0.0872,
   -0.0787,
   -0.1272,
   -0.0912,
   -0.0434,
   -0.519,
   -0.21,
   -0.0836,
   -0.1254,
   -0.1585,
   -0.1671,
   0.4628,
   -0.0789,
   -0.0832,
   -0.0055,
   -0.1232,
   -0.0052,
   -0.1304,
   -0.0483,
   -0.0488,
   -0.0835,
   -0.0417,
   -0.0902,
   0.0517,
   -0.0136,
   -0.0903,
   -0.05,
   -0.0489,
   -0.0466,
   -0.008,
   -0.0559,
   -0.0079,
   -0.0503,
   -0.0477,
   0.0157,
   -0.1349,
   -0.0986,
   -0.0892,
   -0.0516,
   -0.1371,
   -0.1274,
   0.3102,
   0.0675
  ]
 },
 {
  "paper": "1809.09795",
  "qid": "e196e2ce72eb8b2d50732c26e9bf346df6643f69",
  "solved": true,
  "base_logprob": -0.038707487285137177,
  "necessary": [
   16
  ],
  "causal": [
   16
  ],
  "sufficient": true,
  "evidence": [
   12,
   13,
   14,
   15,
   16
  ],
  "drops": [
   0.0293,
   0.0353,
   0.0172,
   -0.0132,
   0.023,
   -0.0195,
   0.0537,
   0.0493,
   0.0174,
   -0.0039,
   0.0954,
   0.0282,
   0.0212,
   -0.0256,
   0.0394,
   0.0403,
   7.0748,
   0.0121,
   0.0366,
   0.0096,
   0.1821,
   -0.012,
   -0.0108,
   -0.0333
  ]
 },
 {
  "paper": "1809.09795",
  "qid": "46570c8faaeefecc8232cfc2faab0005faaba35f",
  "solved": true,
  "base_logprob": -5.432915210723877,
  "necessary": [],
  "causal": [
   13
  ],
  "sufficient": true,
  "evidence": [
   13,
   14,
   15
  ],
  "drops": [
   -3.3399,
   -3.1715,
   -3.1453,
   -3.1717,
   -3.1629,
   -3.0527,
   -3.1303,
   -3.1037,
   -3.1336,
   -3.1395,
   -3.0363,
   -3.0984,
   -3.0751,
   -1.9484,
   -3.1771,
   -3.148,
   -3.3891,
   -3.1512,
   -3.0552,
   -3.0739,
   -3.099,
   -3.0966,
   -3.0961,
   -3.005
  ]
 },
 {
  "paper": "1809.09795",
  "qid": "982d375378238d0adbc9a4c987d633ed16b7f98f",
  "solved": true,
  "base_logprob": -9.181671142578125,
  "necessary": [
   13
  ],
  "causal": [
   13
  ],
  "sufficient": true,
  "evidence": [
   12,
   13,
   14,
   15
  ],
  "drops": [
   -0.3057,
   0.069,
   0.0691,
   -0.0559,
   -0.0558,
   0.3189,
   0.319,
   0.3191,
   0.319,
   0.0694,
   -0.3062,
   0.444,
   0.6936,
   1.5689,
   0.069,
   0.4441,
   0.1945,
   0.194,
   0.319,
   0.4439,
   0.194,
   -0.1808,
   0.1938,
   -2.0554
  ]
 },
 {
  "paper": "1809.09795",
  "qid": "4ec538e114356f72ef82f001549accefaf85e99c",
  "solved": false
 },
 {
  "paper": "1809.10644",
  "qid": "50690b72dc61748e0159739a9a0243814d37f360",
  "solved": true,
  "base_logprob": -0.11172062903642654,
  "necessary": [],
  "causal": [
   8,
   9,
   10,
   17,
   18,
   22
  ],
  "sufficient": false,
  "evidence": [
   9,
   10,
   25,
   26,
   27,
   28,
   29
  ],
  "drops": [
   -0.029,
   0.057,
   0.0183,
   0.0137,
   -0.0238,
   -0.0095,
   0.0117,
   0.0184,
   0.1038,
   0.0976,
   0.1905,
   0.03,
   0.029,
   0.0289,
   0.014,
   -0.0007,
   0.0502,
   0.43,
   0.0805,
   0.0043,
   0.0095,
   -0.0204,
   0.063,
   -0.0435,
   -0.0237,
   -0.0071,
   -0.0035,
   -0.0308,
   0.0037,
   -0.0164,
   0.0093,
   -0.0003,
   0.0117,
   -0.0042,
   -0.0148,
   -0.0017,
   -0.0006,
   0.0271,
   0.0332,
   0.0569,
   0.0302,
   -0.004,
   -0.0592,
   -0.0133,
   0.0132,
   -0.0097,
   -0.0127,
   -0.0125,
   -0.0083,
   -0.0142,
   0.0076,
   0.0331,
   0.0623
  ]
 },
 {
  "paper": "1809.10644",
  "qid": "8266642303fbc6a1138b4e23ee1d859a6f584fbb",
  "solved": false
 },
 {
  "paper": "1809.10644",
  "qid": "3685bf2409b23c47bfd681989fb4a763bcab6be2",
  "solved": false
 },
 {
  "paper": "1809.10644",
  "qid": "19225e460fff2ac3aebc7fe31fcb4648eda813fb",
  "solved": true,
  "base_logprob": -6.854314804077148,
  "necessary": [],
  "causal": [
   0,
   7,
   39,
   45,
   50,
   52
  ],
  "sufficient": false,
  "evidence": [
   16
  ],
  "drops": [
   0.125,
   0.0,
   -0.125,
   0.0416,
   -0.1667,
   -0.125,
   0.0625,
   0.1667,
   -0.0,
   -0.1458,
   -0.1875,
   -0.1666,
   -0.1458,
   -0.2707,
   -0.0208,
   -0.0833,
   -0.6286,
   0.0625,
   0.0833,
   -0.0208,
   -0.1875,
   0.0208,
   -0.0208,
   -0.0208,
   -0.1875,
   -0.125,
   -0.0625,
   -0.1875,
   0.0,
   -0.0625,
   -0.0625,
   -0.0417,
   0.0625,
   -0.0417,
   -0.0,
   0.0417,
   0.0417,
   0.0417,
   0.0833,
   0.1042,
   0.0416,
   -0.0208,
   -0.5624,
   -0.0833,
   -0.0833,
   0.0833,
   0.0416,
   -0.0417,
   -0.0,
   -0.0625,
   0.125,
   -0.0,
   0.3749
  ]
 },
 {
  "paper": "1810.00663",
  "qid": "aa800b424db77e634e82680f804894bfa37f2a34",
  "solved": true,
  "base_logprob": -2.136012554168701,
  "necessary": [
   38
  ],
  "causal": [
   38
  ],
  "sufficient": true,
  "evidence": [
   7,
   38
  ],
  "drops": [
   0.4558,
   -0.2183,
   0.5707,
   0.2248,
   0.6842,
   0.8025,
   0.4535,
   0.5741,
   -0.0009,
   0.2228,
   0.4524,
   0.0008,
   0.0017,
   0.4528,
   -0.4261,
   0.6842,
   0.1106,
   0.1122,
   0.5682,
   0.3378,
   0.2239,
   0.1113,
   0.1137,
   0.2257,
   0.3389,
   0.0018,
   -0.1085,
   0.2251,
   0.1132,
   -0.2158,
   0.1109,
   -0.2135,
   0.2228,
   0.0006,
   0.2229,
   -0.1075,
   -0.1071,
   -0.4247,
   1.6513,
   0.2238,
   -0.321,
   -0.2164,
   0.0022,
   0.1113,
   0.1107,
   0.0009,
   0.0018,
   -0.2149,
   0.2233,
   0.1105,
   0.1108,
   0.1108,
   -0.6261,
   -0.1099,
   0.1128,
   0.2229,
   0.5675,
   0.2245,
   0.223,
   0.1117,
   0.2223,
   -0.4249,
   0.0016,
   -0.0002,
   -0.1096,
   0.1113,
   0.1107,
   0.0,
   -0.0015,
   0.1113,
   0.7997,
   0.6818,
   0.34,
   -0.0023,
   -1.2211
  ]
 },
 {
  "paper": "1810.00663",
  "qid": "fbd47705262bfa0a2ba1440a2589152def64cbbd",
  "solved": false
 },
 {
  "paper": "1810.00663",
  "qid": "29bdd1fb20d013b23b3962a065de3a564b14f0fb",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1810.01570",
  "qid": "864b5c1fe8c744f80a55e87421b29d6485b7efd0",
  "solved": false
 },
 {
  "paper": "1810.01570",
  "qid": "fd80a7162fde83077ed82ae41d521d774f74340a",
  "solved": false
 },
 {
  "paper": "1810.01570",
  "qid": "4d4739682d540878a94d8227412e9e1ec1bb3d39",
  "solved": false
 },
 {
  "paper": "1810.03459",
  "qid": "fb56743e942883d7e74a73c70bd11016acddc348",
  "solved": false
 },
 {
  "paper": "1810.03459",
  "qid": "da82b6dad2edd4911db1dc59e4ccd7f66c5fd79c",
  "solved": true,
  "base_logprob": -4.892920017242432,
  "necessary": [],
  "causal": [
   33
  ],
  "sufficient": true,
  "evidence": [
   17,
   26
  ],
  "drops": [
   -4.4057,
   -3.9816,
   -3.9495,
   -3.9349,
   -4.0933,
   -4.0292,
   -4.0287,
   -4.0289,
   -4.0389,
   -4.0286,
   -4.0153,
   -3.9833,
   -4.0222,
   -4.0488,
   -4.0201,
   -4.0454,
   -4.0165,
   -4.1694,
   -4.0052,
   -4.0155,
   -4.0303,
   -4.0144,
   -4.04,
   -3.9762,
   -4.0255,
   -4.0327,
   -4.0312,
   -4.0118,
   -4.027,
   -4.0653,
   -4.0006,
   -4.0692,
   -3.9436,
   -3.5941
  ]
 },
 {
  "paper": "1810.04528",
  "qid": "99a10823623f78dbff9ccecb210f187105a196e9",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1810.04528",
  "qid": "09f0dce416a1e40cc6a24a8b42a802747d2c9363",
  "solved": true,
  "base_logprob": -1.5545251369476318,
  "necessary": [],
  "causal": [
   9,
   18
  ],
  "sufficient": true,
  "evidence": [
   9
  ],
  "drops": [
   -1.1822,
   -1.2204,
   -1.1393,
   -1.0333,
   -1.1416,
   -1.0853,
   -1.0565,
   -1.1953,
   -1.0393,
   0.04,
   -1.1655,
   -1.1648,
   -1.2423,
   -1.2252,
   -1.0695,
   -1.179,
   -1.0979,
   -1.1403,
   -0.5602,
   -1.206,
   -1.1378,
   -1.0851,
   -1.1495,
   -1.1531,
   -1.0962
  ]
 },
 {
  "paper": "1810.05320",
  "qid": "cda4612b4bda3538d19f4b43dde7bc30c1eda4e5",
  "solved": false
 },
 {
  "paper": "1810.05320",
  "qid": "e12674f0466f8c0da109b6076d9939b30952c7da",
  "solved": true,
  "base_logprob": -0.5378363728523254,
  "necessary": [],
  "causal": [
   14
  ],
  "sufficient": true,
  "evidence": [
   45
  ],
  "drops": [
   -0.1694,
   -0.0285,
   0.074,
   0.0626,
   -0.0031,
   -0.0071,
   0.2491,
   -0.0685,
   0.0495,
   0.0306,
   0.0676,
   -0.0675,
   0.0035,
   0.3329,
   0.6293,
   -0.1001,
   -0.0471,
   -0.028,
   -0.0187,
   0.0806,
   -0.0008,
   -0.0815,
   -0.0209,
   -0.0569,
   -0.0448,
   -0.0316,
   -0.0575,
   0.0329,
   0.0017,
   -0.0498,
   0.157,
   -0.042,
   -0.035,
   -0.0338,
   -0.0267,
   -0.1111,
   -0.0964,
   -0.0623,
   0.0039,
   0.0013,
   0.0868,
   0.0139,
   -0.0696,
   -0.0131,
   -0.0946,
   -0.114,
   -0.0476,
   0.2112,
   0.4003
  ]
 },
 {
  "paper": "1810.05334",
  "qid": "aaec98481defc4c230f84a64cdcf793d89081a76",
  "solved": true,
  "base_logprob": -1.7537950277328491,
  "necessary": [],
  "causal": [
   30
  ],
  "sufficient": true,
  "evidence": [
   14,
   24,
   30
  ],
  "drops": [
   -0.496,
   -0.4144,
   -0.4553,
   -0.5772,
   -0.6176,
   -0.4553,
   -0.496,
   -0.496,
   -0.5367,
   -0.4144,
   -0.5772,
   -0.4144,
   -0.5367,
   -0.6175,
   -0.6578,
   -0.5367,
   -0.6175,
   -0.5367,
   -0.496,
   -0.5772,
   -0.5367,
   -0.6176,
   -0.6175,
   -0.3734,
   -0.4958,
   -0.5772,
   -0.5367,
   -0.5772,
   -0.5772,
   -0.5367,
   0.5801,
   -0.2501,
   -0.8164,
   -0.9703,
   -0.7771
  ]
 },
 {
  "paper": "1810.05334",
  "qid": "69b41524dc5820143e45f2f3545cd5c0a70e2922",
  "solved": true,
  "base_logprob": -5.925867080688477,
  "necessary": [
   14,
   15
  ],
  "causal": [
   0,
   14,
   15,
   16,
   29,
   31,
   32,
   34
  ],
  "sufficient": false,
  "evidence": [
   14,
   15,
   16,
   17,
   18,
   20,
   21,
   22,
   23,
   24
  ],
  "drops": [
   0.3575,
   -0.0782,
   -0.2392,
   -0.8917,
   -0.4904,
   -0.297,
   -0.1784,
   -0.2021,
   -0.3369,
   -0.2009,
   -0.5098,
   -0.5881,
   -0.2024,
   -0.8765,
   8.3629,
   10.2605,
   0.3201,
   -0.317,
   -0.1307,
   -0.456,
   -0.1338,
   -0.2505,
   -0.1858,
   -0.3912,
   -0.1442,
   -0.302,
   -0.0676,
   0.0541,
   -0.1421,
   0.1708,
   -0.1653,
   0.2907,
   0.2199,
   -0.7204,
   0.1127
  ]
 },
 {
  "paper": "1810.05334",
  "qid": "72122e0bc5da1d07c0dadb3401aab2acd748424d",
  "solved": true,
  "base_logprob": -8.115558624267578,
  "necessary": [],
  "causal": [
   8
  ],
  "sufficient": true,
  "evidence": [
   3,
   8
  ],
  "drops": [
   -2.4338,
   -2.5296,
   -2.8047,
   -3.109,
   -2.7364,
   -2.4738,
   -2.6267,
   -2.3887,
   -1.081,
   -1.8375,
   -2.6756,
   -2.731,
   -2.6864,
   -2.7951,
   -2.7811,
   -2.779,
   -2.7318,
   -2.6092,
   -2.7945,
   -2.6697,
   -2.7602,
   -2.6841,
   -2.7913,
   -2.7314,
   -2.7797,
   -2.6384,
   -2.7471,
   -2.7187,
   -2.6877,
   -2.764,
   -2.7224,
   -2.7325,
   -2.9907,
   -3.9041,
   -2.5454
  ]
 },
 {
  "paper": "1810.05334",
  "qid": "1af4d56eeaf74460ca2c621a2ad8a5d8dbac491c",
  "solved": true,
  "base_logprob": -2.7272603511810303,
  "necessary": [],
  "causal": [
   8
  ],
  "sufficient": true,
  "evidence": [
   8
  ],
  "drops": [
   -1.7241,
   -2.2199,
   -2.3292,
   -1.9779,
   -2.0774,
   -2.1669,
   -2.2743,
   -2.1788,
   -1.6092,
   -2.0682,
   -1.907,
   -1.7952,
   -2.0527,
   -2.0537,
   -2.0205,
   -2.0618,
   -2.0807,
   -2.0464,
   -2.0296,
   -2.0208,
   -2.0417,
   -2.0487,
   -2.0467,
   -2.0915,
   -2.0462,
   -2.0893,
   -2.0967,
   -2.0433,
   -2.0334,
   -2.044,
   -1.9808,
   -2.1547,
   -2.0408,
   -2.0583,
   -1.9925
  ]
 },
 {
  "paper": "1810.06743",
  "qid": "642c4704a71fd01b922a0ef003f234dcc7b223cd",
  "solved": false
 },
 {
  "paper": "1810.06743",
  "qid": "e477e494fe15a978ff9c0a5f1c88712cdaec0c5c",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1810.06743",
  "qid": "04495845251b387335bf2e77e2c423130f43c7d9",
  "solved": false
 },
 {
  "paper": "1810.06743",
  "qid": "564dcaf8d0bcc274ab64c784e4c0f50d7a2c17ee",
  "solved": false
 },
 {
  "paper": "1810.07091",
  "qid": "d13efa7dee280c7c2f6dc451c4fbbf0240fc2efa",
  "solved": true,
  "base_logprob": -0.8907109498977661,
  "necessary": [],
  "causal": [
   1
  ],
  "sufficient": true,
  "evidence": [
   21,
   22
  ],
  "drops": [
   0.5178,
   0.6272,
   -0.122,
   0.2109,
   -0.0727,
   0.0264,
   0.0241,
   0.0278,
   0.0385,
   0.0807,
   0.0224,
   0.0211,
   0.071,
   -0.1246,
   -0.0466,
   0.0768,
   0.1556,
   0.1481,
   0.2659,
   0.0699,
   -0.1402,
   -0.1603,
   0.1587,
   0.2956,
   0.3064,
   -0.155,
   -0.1146,
   0.1559
  ]
 },
 {
  "paper": "1810.07091",
  "qid": "6cd01609c8afb425fbed941441a2528123352940",
  "solved": false
 },
 {
  "paper": "1810.08732",
  "qid": "7f2fd7ab968de720082133c42c2052d351589a67",
  "solved": true,
  "base_logprob": -11.046205520629883,
  "necessary": [],
  "causal": [
   13
  ],
  "sufficient": true,
  "evidence": [
   13,
   14
  ],
  "drops": [
   -6.8991,
   -6.6472,
   -6.8144,
   -6.9006,
   -6.8592,
   -6.6158,
   -6.8352,
   -6.7673,
   -6.7845,
   -6.6701,
   -6.8358,
   -6.4078,
   -5.9953,
   -4.9325,
   -7.9068,
   -6.7017,
   -6.7926,
   -6.7946,
   -6.7914,
   -6.8374,
   -6.7404,
   -6.8384,
   -6.9619,
   -6.8381,
   -6.8604,
   -6.6138,
   -7.0194,
   -6.793,
   -6.6738,
   -6.783,
   -6.8394,
   -6.742,
   -6.7291,
   -6.9936,
   -6.9598,
   -6.8002,
   -6.8372,
   -6.841,
   -6.7925,
   -6.9849
  ]
 },
 {
  "paper": "1810.08732",
  "qid": "369b0a481a4b75439ade0ec4f12b44414c4e5164",
  "solved": true,
  "base_logprob": -4.866908073425293,
  "necessary": [
   26
  ],
  "causal": [
   26
  ],
  "sufficient": true,
  "evidence": [
   26
  ],
  "drops": [
   -0.2896,
   0.0573,
   -0.0413,
   0.4333,
   0.0436,
   -0.7564,
   -0.1304,
   -0.4335,
   -0.0737,
   0.2421,
   0.2767,
   -0.3853,
   0.2071,
   0.0877,
   -0.2936,
   0.2795,
   -0.0335,
   0.2507,
   0.1839,
   0.0551,
   0.023,
   0.1869,
   0.2742,
   0.4286,
   0.1386,
   -0.208,
   1.6679,
   0.0068,
   0.3399,
   0.1206,
   -0.0382,
   0.4456,
   -0.0652,
   -0.4837,
   0.2681,
   0.0903,
   -0.2384,
   -0.3277,
   -0.0685,
   0.075
  ]
 },
 {
  "paper": "1810.09774",
  "qid": "b69897deb5fb80bf2adb44f9cbf6280d747271b3",
  "solved": true,
  "base_logprob": -0.1689007729291916,
  "necessary": [],
  "causal": [
   5
  ],
  "sufficient": true,
  "evidence": [
   30
  ],
  "drops": [
   -0.0056,
   0.0964,
   0.0026,
   0.0229,
   0.0476,
   0.1245,
   -0.0118,
   0.0476,
   0.0087,
   0.0274,
   0.0392,
   0.0164,
   -0.0267,
   0.0205,
   -0.0057,
   -0.0184,
   0.0029,
   0.0196,
   0.0501,
   0.0149,
   0.0143,
   0.0688,
   -0.0138,
   0.0265,
   -0.0092,
   0.0289,
   -0.0111,
   -0.0144,
   -0.0112,
   0.0452,
   -0.0213,
   -0.0111,
   0.0271,
   0.008,
   -0.0065,
   -0.0277,
   -0.0112,
   -0.0072,
   -0.017
  ]
 },
 {
  "paper": "1810.09774",
  "qid": "0a521541b9e2b5c6d64fb08eb318778eba8ac9f7",
  "solved": true,
  "base_logprob": -1.8277266025543213,
  "necessary": [],
  "causal": [
   13,
   38
  ],
  "sufficient": true,
  "evidence": [
   13,
   16,
   17,
   19
  ],
  "drops": [
   -0.5689,
   -0.5693,
   -0.5821,
   -0.5688,
   -0.5404,
   -0.5676,
   -0.5693,
   -0.5684,
   -0.5955,
   -0.6092,
   -0.5964,
   -0.6371,
   -0.5536,
   -0.3752,
   -0.6528,
   -0.6236,
   -0.5699,
   -0.6919,
   -0.5688,
   -0.6235,
   -0.6242,
   -0.664,
   -0.5965,
   -0.6516,
   -0.5967,
   -0.6517,
   -0.6388,
   -0.6108,
   -0.6102,
   -0.6511,
   -0.6105,
   -0.5133,
   -0.5415,
   -0.5686,
   -0.5681,
   -0.5976,
   -0.6248,
   -0.7199,
   -0.3734
  ]
 },
 {
  "paper": "1810.10254",
  "qid": "9257c578ee19a7d93e2fba866be7b0bf1142c393",
  "solved": false
 },
 {
  "paper": "1810.10254",
  "qid": "235c156d9c2adc895c9113f53c60f2dd8df45834",
  "solved": true,
  "base_logprob": -3.7865402698516846,
  "necessary": [
   11
  ],
  "causal": [
   11
  ],
  "sufficient": true,
  "evidence": [
   11
  ],
  "drops": [
   -0.4748,
   0.2481,
   -0.0124,
   0.4604,
   0.6257,
   -0.1053,
   -0.2308,
   0.1085,
   0.2312,
   0.1362,
   -0.0124,
   6.0316,
   -0.1127,
   0.1085,
   0.4772,
   0.0854,
   0.0977,
   0.6593,
   0.7406
  ]
 },
 {
  "paper": "1810.11118",
  "qid": "f011d6d5287339a35d00cd9ce1dfeabb1f3c0563",
  "solved": true,
  "base_logprob": -0.002383964601904154,
  "necessary": [],
  "causal": [
   64
  ],
  "sufficient": true,
  "evidence": [
   34
  ],
  "drops": [
   -0.0013,
   -0.0003,
   0.0007,
   -0.0003,
   0.0,
   -0.0002,
   0.0007,
   0.0005,
   -0.0001,
   0.0005,
   0.0002,
   0.0,
   0.0008,
   -0.0002,
   0.0,
   0.0001,
   -0.0003,
   0.0,
   0.0003,
   0.0001,
   0.0004,
   -0.0001,
   0.0001,
   0.0002,
   -0.0005,
   -0.0002,
   0.0002,
   0.0003,
   0.0003,
   0.0006,
   0.0,
   -0.0002,
   0.0001,
   -0.0002,
   0.0002,
   -0.0002,
   0.0008,
   0.0,
   0.0004,
   0.0001,
   0.0,
   0.0005,
   -0.0001,
   -0.0005,
   0.0001,
   0.0003,
   -0.0006,
   0.0003,
   -0.0003,
   -0.0003,
   -0.0004,
   0.0002,
   0.0,
   0.0005,
   0.0,
   0.0001,
   0.0008,
   0.0007,
   0.0011,
   0.0011,
   0.0002,
   0.0002,
   0.0012,
   -0.0007,
   0.007,
   0.0042
  ]
 },
 {
  "paper": "1811.00266",
  "qid": "013a8525dbf7a9e1e69acc1cff18bb7b8261cbad",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1811.00625",
  "qid": "d8cecea477dfc5163dca6e2078a2fe6bc94ce09f",
  "solved": true,
  "base_logprob": -13.128535270690918,
  "necessary": [
   57
  ],
  "causal": [
   57
  ],
  "sufficient": true,
  "evidence": [
   57
  ],
  "drops": [
   0.029,
   -0.0003,
   -0.2204,
   0.0985,
   -0.0268,
   -0.0267,
   0.1247,
   -0.2208,
   -0.0003,
   -0.2206,
   -0.3452,
   -0.25,
   -0.0002,
   -0.0267,
   0.0527,
   -0.1515,
   0.0742,
   0.0983,
   -0.0504,
   -0.125,
   0.199,
   -0.0267,
   -0.125,
   0.0985,
   0.0742,
   -0.1515,
   -0.25,
   -0.0265,
   0.0292,
   -0.0505,
   0.0744,
   -0.0003,
   -0.276,
   -0.1517,
   -0.0002,
   -0.1252,
   -0.0002,
   -0.2206,
   -0.125,
   -0.0267,
   -0.0267,
   0.0744,
   0.0744,
   -0.125,
   -0.0002,
   0.098,
   -0.2208,
   0.0,
   0.074,
   0.0743,
   -0.0267,
   -0.0268,
   -0.0267,
   -0.0002,
   0.0744,
   -0.2498,
   0.2357,
   4.4406,
   -0.0918,
   0.0524,
   -0.1517,
   -0.3456,
   0.029,
   0.0526,
   -0.2496,
   -0.096,
   0.2784
  ]
 },
 {
  "paper": "1811.00854",
  "qid": "70c2dc170a73185c9d1a16953f85aca834ead6d3",
  "solved": true,
  "base_logprob": -3.419142723083496,
  "necessary": [],
  "causal": [
   46
  ],
  "sufficient": true,
  "evidence": [
   43
  ],
  "drops": [
   -0.1274,
   -0.0025,
   -0.0024,
   0.0809,
   -0.1274,
   -0.0024,
   -0.0024,
   0.0392,
   -0.0024,
   0.1225,
   -0.0441,
   -0.0024,
   0.0809,
   -0.0441,
   0.0392,
   -0.0024,
   0.1225,
   -0.0441,
   -0.0441,
   0.0392,
   -0.0441,
   -0.0024,
   -0.0441,
   0.0392,
   0.1225,
   0.0809,
   -0.0441,
   -0.0024,
   -0.0024,
   -0.0858,
   -0.0024,
   -0.0024,
   -0.0858,
   -0.0858,
   0.0392,
   -0.0024,
   -0.0024,
   0.0809,
   0.0392,
   -0.0024,
   -0.0024,
   -0.0441,
   0.1225,
   -0.9603,
   -0.0858,
   -0.0858,
   0.1226,
   -0.544
  ]
 },
 {
  "paper": "1811.00854",
  "qid": "38854255dbdf2f36eebefc0d9826aa76df9637c6",
  "solved": true,
  "base_logprob": -0.2112368941307068,
  "necessary": [
   6
  ],
  "causal": [
   6
  ],
  "sufficient": true,
  "evidence": [
   6
  ],
  "drops": [
   0.8053,
   0.6485,
   0.6485,
   0.6485,
   0.4258,
   0.4256,
   1.1286,
   0.4259,
   0.8849,
   0.6485,
   0.7262,
   0.6485,
   0.7262,
   0.7262,
   0.7262,
   0.805,
   0.7262,
   0.7262,
   0.6485,
   0.6485,
   0.6485,
   0.6485,
   0.7262,
   0.6485,
   0.6485,
   0.7262,
   0.4979,
   0.6485,
   0.6485,
   0.6485,
   0.6485,
   0.7262,
   0.805,
   0.7262,
   0.7262,
   0.6485,
   0.7262,
   0.7262,
   0.7262,
   0.7262,
   0.7262,
   0.7262,
   0.7262,
   0.7262,
   0.8051,
   0.8051,
   0.8849,
   0.9656
  ]
 },
 {
  "paper": "1811.00942",
  "qid": "a9d530d68fb45b52d9bad9da2cd139db5a4b2f7c",
  "solved": false
 },
 {
  "paper": "1811.00942",
  "qid": "e07df8f613dbd567a35318cd6f6f4cb959f5c82d",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1811.01001",
  "qid": "da2b43d7d048f3f59adf26a67ce66bd2d8a06326",
  "solved": false
 },
 {
  "paper": "1811.01001",
  "qid": "17988d65e46ff7d756076e9191890aec177b081e",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1811.01088",
  "qid": "a91abc7983fffa6b2e1e46133f559cec3d7d9438",
  "solved": true,
  "base_logprob": -0.0021394239738583565,
  "necessary": [],
  "causal": [
   10
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   0.0014,
   0.0014,
   0.0,
   0.0008,
   0.0008,
   -0.0002,
   0.0004,
   0.0002,
   0.0001,
   0.0004,
   0.0059,
   0.0007,
   -0.0004,
   0.0011,
   -0.0003,
   0.0006,
   0.0004,
   -0.0008
  ]
 },
 {
  "paper": "1811.01299",
  "qid": "7ff48fe5b7bd6b56553caacc891ce3d7e0070440",
  "solved": true,
  "base_logprob": -0.03067813627421856,
  "necessary": [],
  "causal": [
   3
  ],
  "sufficient": true,
  "evidence": [
   22
  ],
  "drops": [
   -0.017,
   -0.0078,
   -0.013,
   0.0226,
   -0.0162,
   0.0082,
   -0.0144,
   0.0112,
   -0.0181,
   -0.0093,
   -0.0094,
   -0.0172,
   -0.0095,
   -0.006,
   -0.0005,
   -0.0118,
   -0.0093,
   -0.0091,
   -0.004,
   -0.0003,
   -0.009,
   -0.0006,
   -0.0006,
   0.0075,
   0.0001,
   -0.004,
   -0.0037,
   -0.0031,
   -0.0029,
   0.0,
   -0.01,
   -0.0059,
   -0.0038,
   -0.0033,
   -0.0036,
   -0.0003,
   -0.0025,
   -0.002,
   -0.0068,
   -0.0003,
   -0.0033,
   -0.0065,
   0.0054,
   0.0009
  ]
 },
 {
  "paper": "1811.01299",
  "qid": "54a2c08aa55c3db9b30ae2922c96528d3f4fc733",
  "solved": false
 },
 {
  "paper": "1811.01399",
  "qid": "69a7a6675c59a4c5fb70006523b9fe0f01ca415c",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1811.01734",
  "qid": "ea51aecd64bd95d42d28ab3f1b60eecadf6d3760",
  "solved": true,
  "base_logprob": -28.84375,
  "necessary": [
   47,
   55
  ],
  "causal": [
   47,
   55
  ],
  "sufficient": true,
  "evidence": [
   51
  ],
  "drops": [
   0.375,
   -0.2812,
   -0.625,
   0.75,
   -0.2188,
   0.0312,
   -0.6875,
   0.5625,
   0.7188,
   0.625,
   0.3125,
   0.625,
   0.2812,
   0.4375,
   0.8125,
   0.375,
   0.8438,
   -0.0625,
   0.1875,
   0.0,
   0.1562,
   0.1562,
   0.7812,
   0.3125,
   0.4062,
   0.0,
   0.4062,
   0.3438,
   0.625,
   0.5938,
   0.5312,
   0.1875,
   0.375,
   0.5312,
   0.4688,
   -0.125,
   0.6562,
   0.4062,
   0.4062,
   0.9375,
   0.0625,
   -0.125,
   0.3438,
   0.6562,
   0.0625,
   0.7188,
   -0.1875,
   1.0,
   0.8125,
   0.3438,
   0.0938,
   -13.2186,
   -0.4375,
   -0.3438,
   0.0312,
   4.3125,
   -1.3125
  ]
 },
 {
  "paper": "1811.01734",
  "qid": "cc28919313f897358ef864948c65318dc61cb03c",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1811.02076",
  "qid": "4bae74eb707ed71d5f438ddb3d9c2192ac490f66",
  "solved": false
 },
 {
  "paper": "1811.02076",
  "qid": "c30c3e0f8450b1c914d29f41c17a22764fa078e0",
  "solved": false
 },
 {
  "paper": "1811.02076",
  "qid": "21656039994cab07f79e89553cbecc31ba9853d4",
  "solved": false
 },
 {
  "paper": "1811.02906",
  "qid": "9003c7041d3d2addabc2c112fa2c7efe5fab493c",
  "solved": true,
  "base_logprob": -29.26581382751465,
  "necessary": [],
  "causal": [
   3,
   4,
   7,
   15,
   21,
   28
  ],
  "sufficient": false,
  "evidence": [
   12
  ],
  "drops": [
   -9.7847,
   0.3281,
   -0.0313,
   0.3906,
   0.4843,
   0.2035,
   0.1094,
   0.3906,
   0.1093,
   -0.1875,
   -0.2187,
   -0.0313,
   -0.4533,
   0.2188,
   -0.0,
   0.4687,
   -0.0156,
   -0.1875,
   -0.0468,
   0.0156,
   0.3437,
   0.4218,
   0.2344,
   0.047,
   0.2032,
   0.1563,
   0.0313,
   0.125,
   0.4531,
   -0.1405,
   0.2817
  ]
 },
 {
  "paper": "1811.04604",
  "qid": "43878a6a8fc36aaae29d95815355aaa7d25c3b53",
  "solved": true,
  "base_logprob": -5.27246618270874,
  "necessary": [],
  "causal": [
   49
  ],
  "sufficient": true,
  "evidence": [
   5
  ],
  "drops": [
   -1.9796,
   -2.0605,
   -2.0604,
   -2.0685,
   -2.0575,
   -1.9446,
   -2.028,
   -2.0279,
   -2.0691,
   -2.0456,
   -2.0364,
   -1.9908,
   -2.0678,
   -2.0518,
   -2.1431,
   -2.0842,
   -2.0511,
   -2.0643,
   -2.0245,
   -2.0497,
   -2.0293,
   -2.0568,
   -2.1356,
   -2.0616,
   -2.0983,
   -2.0798,
   -2.0725,
   -2.0521,
   -2.05,
   -2.0718,
   -2.0806,
   -2.0653,
   -2.0913,
   -2.0822,
   -2.0609,
   -2.08,
   -2.1059,
   -2.0067,
   -2.0542,
   -2.0682,
   -2.0171,
   -2.0499,
   -2.0403,
   -2.0689,
   -2.0747,
   -2.0706,
   -2.0592,
   -2.0516,
   -2.1229,
   -1.9305,
   -2.0621,
   -2.0684,
   -2.0969,
   -2.0474,
   -2.0498,
   -2.0657,
   -2.0919,
   -2.0665,
   -2.0723,
   -2.0344,
   -2.0633,
   -2.0651,
   -2.0231,
   -2.0963,
   -2.1087,
   -2.1177,
   -2.0806,
   -2.07,
   -2.019,
   -2.0631,
   -2.0627,
   -2.08,
   -2.0564,
   -2.087,
   -2.0456,
   -1.9647,
   -2.0482,
   -2.1493,
   -2.3464
  ]
 },
 {
  "paper": "1811.05085",
  "qid": "30db81df46474363d5749d7f6a94b7ef95cd3e01",
  "solved": false
 },
 {
  "paper": "1811.08048",
  "qid": "ce14b87dacfd5206d2a5af7c0ed1cfeb7b181922",
  "solved": false
 },
 {
  "paper": "1811.08048",
  "qid": "709a4993927187514701fe3cc491ac3030da1215",
  "solved": false
 },
 {
  "paper": "1811.08048",
  "qid": "a3c6acf900126bc9bd9c50ce99041ea00761da6a",
  "solved": false
 },
 {
  "paper": "1811.08048",
  "qid": "31b631a8634f6180b20a72477040046d1e085494",
  "solved": true,
  "base_logprob": -2.461097240447998,
  "necessary": [],
  "causal": [
   11,
   60
  ],
  "sufficient": true,
  "evidence": [
   33
  ],
  "drops": [
   -2.3309,
   -2.3309,
   -2.3413,
   -2.3716,
   -2.3346,
   -2.3807,
   -2.2684,
   -2.3868,
   -2.2659,
   -2.056,
   -2.1861,
   0.4528,
   -2.3309,
   -2.3102,
   -2.3567,
   -2.3527,
   -2.2632,
   -2.3107,
   -2.2877,
   -2.2533,
   -2.3434,
   -2.298,
   -2.3152,
   -2.3447,
   -2.0739,
   -2.2969,
   -2.3112,
   -2.3133,
   -2.2737,
   -2.2553,
   -2.3325,
   -2.1726,
   -2.3473,
   -2.3601,
   -2.1041,
   -2.1466,
   -2.1472,
   -2.293,
   -2.2754,
   -2.2295,
   -2.2881,
   -2.2848,
   -2.2727,
   -2.2969,
   -2.2464,
   -2.2825,
   -2.3035,
   -2.261,
   -2.3288,
   -2.3501,
   -2.2982,
   -2.2915,
   -2.2987,
   -2.3205,
   -2.2795,
   -2.3031,
   -2.3767,
   -2.3068,
   -2.365,
   -2.2442,
   -1.8702,
   -2.1213,
   -2.4459,
   -2.4514
  ]
 },
 {
  "paper": "1811.09353",
  "qid": "3cca26a9474d3b0d278e4dd57e24b227e7c2cd41",
  "solved": true,
  "base_logprob": -2.7826414108276367,
  "necessary": [
   25
  ],
  "causal": [
   25
  ],
  "sufficient": true,
  "evidence": [
   24,
   25,
   26,
   27,
   28,
   29
  ],
  "drops": [
   0.1236,
   -0.1888,
   0.0592,
   0.0614,
   -0.0674,
   -0.0652,
   -0.1243,
   -0.0605,
   -0.1855,
   0.0612,
   0.0019,
   0.0012,
   0.1268,
   -0.1844,
   -0.0615,
   -0.0009,
   -0.1243,
   -0.0599,
   0.0018,
   0.0615,
   -0.1254,
   -0.184,
   -0.1236,
   -0.2622,
   0.1094,
   1.6215,
   0.0587,
   0.6295,
   -0.0618,
   0.0003,
   -0.1905,
   -0.2555,
   0.1808,
   0.2507,
   -0.2512,
   -0.0675,
   -0.2447,
   0.2482
  ]
 },
 {
  "paper": "1811.09353",
  "qid": "8f8f2b0046e1a78bd34c0c3d6b6cb24463a8ed7f",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1811.09786",
  "qid": "b984612ceac5b4cf5efd841af2afddd244ee497a",
  "solved": false
 },
 {
  "paper": "1811.11136",
  "qid": "1405824a6845082eae0458c94c4affd7456ad0f7",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1811.11365",
  "qid": "cf15c4652e23829d8fb4cf2a25e64408c18734c1",
  "solved": false
 },
 {
  "paper": "1812.02802",
  "qid": "a779d452d11f368c66f7b51f7190d0fe9402f505",
  "solved": false
 },
 {
  "paper": "1812.02802",
  "qid": "cdc5a998cb73262594cdae1dda49576044da3d3d",
  "solved": false
 },
 {
  "paper": "1812.02802",
  "qid": "1383ddd4619cf81227c72f3d9f30c10c47a0cdad",
  "solved": false
 },
 {
  "paper": "1812.03593",
  "qid": "40a45d59a2ef7a67c8ab0f2b2d5b43fc85b85498",
  "solved": false
 },
 {
  "paper": "1812.03593",
  "qid": "b29b5c39575454da9566b3dd27707fced8c6f4a1",
  "solved": false
 },
 {
  "paper": "1812.06705",
  "qid": "df8cc1f395486a12db98df805248eb37c087458b",
  "solved": true,
  "base_logprob": -8.300390243530273,
  "necessary": [],
  "causal": [
   23
  ],
  "sufficient": true,
  "evidence": [
   23,
   24,
   25,
   26,
   27
  ],
  "drops": [
   -5.6617,
   -5.5722,
   -5.698,
   -5.6757,
   -5.7964,
   -5.625,
   -5.6344,
   -5.585,
   -5.5852,
   -5.5585,
   -5.6516,
   -5.6188,
   -5.4934,
   -5.572,
   -5.745,
   -5.5828,
   -5.6953,
   -5.6361,
   -5.6274,
   -5.7091,
   -5.7197,
   -5.9196,
   -6.2101,
   -4.2952,
   -5.5865,
   -5.7824,
   -5.7719,
   -5.8641,
   -5.6246,
   -5.5969,
   -5.6365,
   -5.552,
   -5.6162,
   -5.6321,
   -5.5024,
   -5.5769,
   -5.4315,
   -5.7356
  ]
 },
 {
  "paper": "1812.06705",
  "qid": "de2d33760dc05f9d28e9dabc13bab2b3264cadb7",
  "solved": true,
  "base_logprob": -5.2128448486328125,
  "necessary": [],
  "causal": [
   3,
   14,
   17,
   21,
   34
  ],
  "sufficient": true,
  "evidence": [
   34
  ],
  "drops": [
   -4.3223,
   -4.2387,
   -4.144,
   -3.8106,
   -4.1898,
   -4.4097,
   -4.5093,
   -4.5414,
   -4.4657,
   -4.4117,
   -4.4423,
   -4.4507,
   -4.3812,
   -4.4109,
   -4.0238,
   -4.4446,
   -4.3428,
   -3.8925,
   -4.4688,
   -4.4125,
   -4.4747,
   -3.3564,
   -4.4406,
   -4.4119,
   -4.4771,
   -4.299,
   -4.4047,
   -4.4788,
   -4.4205,
   -4.3782,
   -4.5017,
   -4.372,
   -4.472,
   -4.411,
   -4.0516,
   -4.4752,
   -4.5727,
   -4.6135
  ]
 },
 {
  "paper": "1812.06705",
  "qid": "6333845facb22f862ffc684293eccc03002a4830",
  "solved": false
 },
 {
  "paper": "1812.08879",
  "qid": "4319a13a6c4a9494ccb465509c9d4265f63dc9b5",
  "solved": false
 },
 {
  "paper": "1812.10860",
  "qid": "1d6c42e3f545d55daa86bea6fabf0b1c52a93bbb",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1901.00439",
  "qid": "fac052c4ad6b19a64d7db32fd08df38ad2e22118",
  "solved": true,
  "base_logprob": -6.645928382873535,
  "necessary": [],
  "causal": [
   17,
   29,
   35
  ],
  "sufficient": true,
  "evidence": [
   28,
   32
  ],
  "drops": [
   -4.2571,
   -4.0706,
   -4.2475,
   -4.1917,
   -4.1776,
   -4.2134,
   -4.1893,
   -4.2312,
   -4.1445,
   -4.1929,
   -4.1357,
   -4.2252,
   -4.1403,
   -4.1023,
   -4.1847,
   -4.2607,
   -4.2606,
   -4.0599,
   -4.1254,
   -4.2607,
   -4.3801,
   -4.1241,
   -4.1534,
   -4.1893,
   -4.2072,
   -4.2856,
   -4.4945,
   -4.1004,
   -4.2491,
   -4.0487,
   -4.1776,
   -4.1477,
   -4.2542,
   -4.3723,
   -4.1737,
   -4.0246,
   -4.2012,
   -4.2118,
   -4.1857,
   -4.2319,
   -4.1078,
   -4.37
  ]
 },
 {
  "paper": "1901.00570",
  "qid": "524abe0ab77db168d5b2f0b68dba0982ac5c1d8e",
  "solved": true,
  "base_logprob": -0.08128585666418076,
  "necessary": [
   47
  ],
  "causal": [
   47
  ],
  "sufficient": true,
  "evidence": [
   47
  ],
  "drops": [
   -0.0369,
   -0.0317,
   0.011,
   -0.0368,
   -0.0094,
   -0.0094,
   0.0098,
   -0.0246,
   -0.018,
   0.0212,
   -0.025,
   -0.0179,
   -0.0094,
   -0.018,
   -0.0173,
   -0.0175,
   -0.0099,
   -0.0178,
   -0.0249,
   -0.0005,
   -0.0095,
   -0.0095,
   -0.0249,
   -0.0176,
   -0.0002,
   -0.0176,
   -0.0096,
   -0.0249,
   -0.0003,
   -0.0006,
   -0.0008,
   -0.025,
   -0.0005,
   -0.0247,
   -0.01,
   -0.0249,
   -0.0178,
   -0.0095,
   -0.0007,
   -0.0254,
   -0.0093,
   -0.0085,
   0.0495,
   -0.0311,
   -0.0315,
   -0.0104,
   -0.0097,
   11.1732,
   0.0227
  ]
 },
 {
  "paper": "1901.01911",
  "qid": "04a4b0c6c8bd4c170c93ea7ea1bf693965ef38f4",
  "solved": true,
  "base_logprob": -0.0010899323970079422,
  "necessary": [],
  "causal": [
   0
  ],
  "sufficient": true,
  "evidence": [
   2
  ],
  "drops": [
   0.0358,
   -0.0002,
   0.0107,
   0.0013,
   -0.0004,
   0.0009,
   -0.0007,
   0.0061,
   0.0014,
   -0.0001,
   0.0005,
   0.0003,
   0.0001,
   0.0001,
   0.0003,
   0.0001,
   0.0003,
   0.0007,
   0.0005,
   0.0008,
   0.0007,
   0.001,
   0.0007,
   0.0008,
   0.0005,
   0.0006,
   0.0007,
   0.0005,
   -0.0,
   0.0006,
   0.0009,
   0.0003,
   0.0005,
   0.0017,
   -0.0,
   0.0007,
   0.0002,
   0.0005,
   0.0005,
   0.0007,
   0.0003,
   0.0003,
   0.0008,
   0.0002,
   0.0004,
   0.0007,
   0.0006,
   0.0002,
   0.0004,
   0.0007,
   0.0003,
   0.0001,
   0.0007,
   0.0001,
   0.0005,
   -0.0001,
   0.0003,
   0.0002,
   0.0016,
   0.0,
   0.0005,
   0.0007,
   0.0001,
   0.0005,
   0.0006,
   0.0007,
   0.0005,
   0.0001,
   0.0003,
   0.0005,
   -0.0,
   0.0004,
   0.0013,
   0.0007,
   0.0008,
   0.0003,
   0.0007,
   0.0027,
   -0.0007,
   0.0008,
   -0.0005
  ]
 },
 {
  "paper": "1901.02262",
  "qid": "6ead576ee5813164684a8cdda36e6a8c180455d9",
  "solved": true,
  "base_logprob": -3.9828362464904785,
  "necessary": [
   65
  ],
  "causal": [
   65,
   79
  ],
  "sufficient": true,
  "evidence": [
   69
  ],
  "drops": [
   -0.0603,
   0.3784,
   0.006,
   -0.1817,
   -0.431,
   0.0583,
   0.0633,
   0.0054,
   -0.0628,
   -0.3701,
   -0.3074,
   -0.0575,
   -0.1142,
   0.0675,
   0.124,
   -0.1771,
   -0.2444,
   -0.0575,
   -0.1202,
   -0.1198,
   0.0051,
   -0.051,
   -0.3004,
   -0.1139,
   -0.3079,
   -0.3009,
   0.0043,
   -0.1141,
   -0.0576,
   -0.307,
   -0.1197,
   -0.1202,
   0.0678,
   -0.0039,
   0.1301,
   -0.1815,
   0.0734,
   -0.1824,
   -0.1761,
   0.005,
   -0.2441,
   -0.1132,
   0.1864,
   0.0624,
   -0.0574,
   -0.1247,
   -0.1138,
   -0.1825,
   -0.1765,
   -0.1193,
   -0.1199,
   -0.0623,
   -0.1823,
   0.0056,
   -0.1252,
   -0.1137,
   -0.1819,
   -0.1198,
   -0.0627,
   0.0675,
   -0.1249,
   -0.1819,
   0.0049,
   -0.0576,
   -0.0625,
   1.1987,
   0.1259,
   -0.2445,
   0.1306,
   0.0162,
   -0.182,
   0.1252,
   0.1875,
   0.0623,
   -0.0622,
   -0.2544,
   -0.2445,
   0.4832,
   0.129,
   0.6171,
   -0.5119
  ]
 },
 {
  "paper": "1901.02262",
  "qid": "0117aa1266a37b0d2ef429f1b0653b9dde3677fe",
  "solved": true,
  "base_logprob": -2.045642852783203,
  "necessary": [],
  "causal": [
   6
  ],
  "sufficient": true,
  "evidence": [
   34
  ],
  "drops": [
   -2.0041,
   -1.9092,
   -1.8972,
   -1.96,
   -1.9073,
   -1.9288,
   -0.3249,
   -1.4748,
   -1.8547,
   -1.8512,
   -1.9341,
   -1.9646,
   -1.9656,
   -1.812,
   -1.8541,
   -1.8925,
   -1.8921,
   -1.8389,
   -1.9013,
   -1.9343,
   -1.8769,
   -1.8614,
   -1.9282,
   -1.9344,
   -1.9326,
   -1.7592,
   -1.865,
   -1.9268,
   -1.8602,
   -1.9258,
   -1.8925,
   -1.9019,
   -1.9154,
   -1.7595,
   -0.7631,
   -1.9283,
   -1.9085,
   -1.8578,
   -1.8397,
   -1.906,
   -1.9316,
   -1.8697,
   -1.8437,
   -1.9234,
   -1.8852,
   -1.8928,
   -1.9261,
   -1.9368,
   -1.8372,
   -1.8946,
   -1.9028,
   -1.9041,
   -1.9163,
   -1.8925,
   -1.9153,
   -1.8891,
   -1.8658,
   -1.9377,
   -1.8767,
   -1.9467,
   -1.919,
   -1.9473,
   -1.8673,
   -1.8949,
   -1.8722,
   -1.9434,
   -1.8754,
   -1.9149,
   -1.8261,
   -1.6403,
   -1.7374,
   -1.923,
   -1.9009,
   -1.9129,
   -1.9241,
   -1.9179,
   -1.8898,
   -1.9869,
   -1.8275,
   -2.0032,
   -1.9179
  ]
 },
 {
  "paper": "1901.02262",
  "qid": "6c80bc3ed6df228c8ca6e02c0a8a1c2889498688",
  "solved": false
 },
 {
  "paper": "1901.02534",
  "qid": "559c1307610a15427caeb8aff4d2c01ae5c9de20",
  "solved": false
 },
 {
  "paper": "1901.02534",
  "qid": "4ecb6674bcb4162bf71aea8d8b82759255875df3",
  "solved": false
 },
 {
  "paper": "1901.02534",
  "qid": "eacc1eb65daad055df934e0e878f417b73b2ecc1",
  "solved": false
 },
 {
  "paper": "1901.03859",
  "qid": "10f560fe8e1c0c7dea5e308ee4cec16d07874f1d",
  "solved": false
 },
 {
  "paper": "1901.03860",
  "qid": "4e379d6d5f87554fabf6f7f7b6ed92d2025e7280",
  "solved": false
 },
 {
  "paper": "1901.03860",
  "qid": "518d0847b02b4f23a8f441faa38b935c9b892e1e",
  "solved": true,
  "base_logprob": -2.8780314922332764,
  "necessary": [],
  "causal": [
   11,
   18
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -0.1866,
   0.063,
   0.0621,
   0.1245,
   -1.0442,
   0.0002,
   0.0004,
   0.1868,
   -0.0,
   -0.1864,
   -0.0,
   0.3127,
   0.311,
   -0.1871,
   0.1241,
   -0.2488,
   0.0623,
   -0.4354,
   0.9348
  ]
 },
 {
  "paper": "1901.03860",
  "qid": "8112d18681e266426cf7432ac4928b87f5ce8311",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1901.03866",
  "qid": "efe49829725cfe54de01405c76149a4fe4d18747",
  "solved": false
 },
 {
  "paper": "1901.04085",
  "qid": "25c4fa78299481788a19d0c25ae07dfd8cb6315c",
  "solved": false
 },
 {
  "paper": "1901.04899",
  "qid": "c6e63e3b807474e29bfe32542321d015009e7148",
  "solved": true,
  "base_logprob": -3.289869785308838,
  "necessary": [
   2
  ],
  "causal": [
   2,
   6
  ],
  "sufficient": true,
  "evidence": [
   2
  ],
  "drops": [
   -2.0729,
   -1.4654,
   2.799,
   -1.8593,
   -2.4613,
   -2.0111,
   -0.4657
  ]
 },
 {
  "paper": "1901.04899",
  "qid": "40e3639b79e2051bf6bce300d06548e7793daee0",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1901.04899",
  "qid": "8383e52b2adbbfb533fbe8179bc8dae11b3ed6da",
  "solved": true,
  "base_logprob": -6.878272533416748,
  "necessary": [],
  "causal": [
   2
  ],
  "sufficient": true,
  "evidence": [
   2
  ],
  "drops": [
   -3.9385,
   -3.6582,
   -0.1194,
   -3.689,
   -4.3426,
   -3.3295,
   -2.1594
  ]
 },
 {
  "paper": "1901.09755",
  "qid": "71fca845edd33f6e227eccde10db73b99a7e157b",
  "solved": false
 },
 {
  "paper": "1901.09755",
  "qid": "e755fb599690d0d0c12ddb851ac731a0a7965797",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1901.09755",
  "qid": "7e51490a362135267e75b2817de3c38dfe846e21",
  "solved": false
 },
 {
  "paper": "1901.10746",
  "qid": "f08502e952e711c629d40b22ee3f5ff626d62ba8",
  "solved": true,
  "base_logprob": -5.593297958374023,
  "necessary": [],
  "causal": [
   1,
   16,
   18,
   19,
   42
  ],
  "sufficient": true,
  "evidence": [
   5,
   18,
   20,
   21,
   22,
   23,
   24,
   25
  ],
  "drops": [
   -0.1987,
   0.8826,
   0.2171,
   0.3383,
   0.1226,
   -0.0777,
   0.2892,
   0.1186,
   0.0255,
   -0.0268,
   -0.1884,
   0.0906,
   0.211,
   0.2169,
   -0.0948,
   -0.1606,
   0.5222,
   0.0217,
   0.5801,
   0.7532,
   -0.0016,
   -0.1109,
   -0.057,
   0.1131,
   0.1783,
   0.0631,
   -0.0045,
   0.0645,
   -0.0069,
   -0.0601,
   0.106,
   -0.1344,
   -0.0366,
   -0.1787,
   0.0344,
   0.0305,
   -0.1903,
   0.2387,
   0.0076,
   0.1498,
   0.4201,
   -0.3321,
   0.5424,
   0.0233,
   0.1487,
   0.0529,
   0.215,
   -0.5926
  ]
 },
 {
  "paper": "1901.10826",
  "qid": "46bca122a87269b20e252838407a2f88f644ded8",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1901.11117",
  "qid": "aee1af55d39145f609da95116ab1b154adb5fa7e",
  "solved": false
 },
 {
  "paper": "1901.11117",
  "qid": "feedddb7ae4998b6a3eaa2d6323017ba278748cc",
  "solved": false
 },
 {
  "paper": "1901.11117",
  "qid": "2b5dc3595dfc3d52a1525783d943b3dd0cc62473",
  "solved": false
 },
 {
  "paper": "1902.00330",
  "qid": "dad8cc543a87534751f9f9e308787e1af06f0627",
  "solved": true,
  "base_logprob": -4.247705459594727,
  "necessary": [],
  "causal": [
   46,
   73
  ],
  "sufficient": true,
  "evidence": [
   45,
   46,
   47,
   48,
   49,
   50,
   51
  ],
  "drops": [
   -0.2148,
   -0.1239,
   0.0668,
   0.0359,
   0.1684,
   0.0173,
   0.1895,
   -0.1574,
   -0.0014,
   0.0664,
   -0.061,
   0.0005,
   -0.0793,
   -0.0399,
   0.0865,
   -0.0492,
   0.0384,
   -0.0171,
   0.0032,
   -0.0686,
   -0.0309,
   0.052,
   -0.1023,
   -0.0622,
   -0.0128,
   -0.0946,
   -0.0299,
   -0.0669,
   -0.0199,
   -0.0464,
   -0.0599,
   0.0176,
   0.0304,
   0.0219,
   0.04,
   0.0624,
   0.0677,
   -0.1501,
   -0.1613,
   -0.0336,
   -0.1569,
   -0.1115,
   -0.177,
   -0.0493,
   -0.611,
   -0.3084,
   0.3478,
   -0.043,
   -0.0537,
   -0.1004,
   -0.2237,
   0.0622,
   -0.1325,
   -0.2415,
   -0.0391,
   0.1796,
   -0.2029,
   -0.0687,
   0.0568,
   -0.0154,
   -0.5077,
   0.0978,
   0.1564,
   0.0238,
   -0.2768,
   -0.0781,
   0.02,
   0.15,
   0.1837,
   0.0412,
   -0.1685,
   -0.1668,
   -0.0834,
   0.2236,
   -0.2652,
   -0.235,
   -0.3879
  ]
 },
 {
  "paper": "1902.00330",
  "qid": "0481a8edf795768d062c156875d20b8fb656432c",
  "solved": false
 },
 {
  "paper": "1902.00756",
  "qid": "6916596253d67f74dba9222f48b9e8799581bad9",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1902.06843",
  "qid": "97dac7092cf8082a6238aaa35f4b185343b914af",
  "solved": false
 },
 {
  "paper": "1902.06843",
  "qid": "195611926760d1ceec00bd043dfdc8eba2df5ad1",
  "solved": false
 },
 {
  "paper": "1902.06843",
  "qid": "a3b1520e3da29d64af2b6e22ff15d330026d0b36",
  "solved": false
 },
 {
  "paper": "1902.07285",
  "qid": "a458c649a793588911cef4c421f95117d0b9c472",
  "solved": false
 },
 {
  "paper": "1902.09087",
  "qid": "85aa125b3a15bbb6f99f91656ca2763e8fbdb0ff",
  "solved": true,
  "base_logprob": -5.637618064880371,
  "necessary": [],
  "causal": [
   30
  ],
  "sufficient": true,
  "evidence": [
   30
  ],
  "drops": [
   -2.6237,
   -2.6096,
   -2.5789,
   -2.7863,
   -2.578,
   -2.6928,
   -2.4607,
   -2.6198,
   -2.495,
   -2.6207,
   -2.6241,
   -2.5468,
   -2.671,
   -2.5554,
   -2.6009,
   -2.5371,
   -2.5777,
   -2.5682,
   -2.5787,
   -2.6709,
   -2.5783,
   -2.6621,
   -2.6469,
   -2.5741,
   -2.7547,
   -2.6717,
   -2.7073,
   -2.7594,
   -2.8021,
   -2.6046,
   -0.5801,
   -2.7304,
   -2.6747,
   -2.6841,
   -2.6207,
   -2.6884,
   -2.647,
   -2.6128,
   -2.6929,
   -2.5643,
   -2.6307,
   -2.6003,
   -2.6665,
   -2.6196,
   -2.5748,
   -2.6047,
   -2.5716,
   -2.5829,
   -2.5789,
   -2.6886,
   -2.6296,
   -2.5706,
   -2.6996,
   -2.6997,
   -2.6257,
   -2.7404,
   -2.7354
  ]
 },
 {
  "paper": "1902.09314",
  "qid": "9bffc9a9c527e938b2a95ba60c483a916dbd1f6b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1902.09314",
  "qid": "b67420da975689e47d3ea1c12b601851018c4071",
  "solved": false
 },
 {
  "paper": "1902.10525",
  "qid": "b8d5e9fa08247cb4eea835b19377262d86107a9d",
  "solved": false
 },
 {
  "paper": "1903.00058",
  "qid": "d72548fa4d29115252605d5abe1561a3ef2430ca",
  "solved": false
 },
 {
  "paper": "1903.00058",
  "qid": "24d06808fa3b903140659ee5a471fdfa86279980",
  "solved": true,
  "base_logprob": -6.930287837982178,
  "necessary": [],
  "causal": [
   27
  ],
  "sufficient": true,
  "evidence": [
   27
  ],
  "drops": [
   -0.4997,
   -0.029,
   -0.1848,
   -0.1627,
   -0.1587,
   -0.092,
   -0.2632,
   -0.0344,
   -0.1915,
   -0.0354,
   -0.0725,
   -0.0565,
   -0.1142,
   -0.032,
   0.0089,
   -0.1859,
   -0.1228,
   -0.025,
   -0.1059,
   -0.1959,
   -0.0938,
   -0.0976,
   -0.1662,
   -0.0813,
   -0.1257,
   -0.0856,
   -0.07,
   0.6817,
   -0.0543,
   -0.1434,
   0.15,
   -0.24,
   -0.0547,
   -0.0408,
   -0.1355,
   -0.0461,
   -0.0562,
   0.0231,
   0.0803,
   -0.0985,
   -0.1392,
   0.0321,
   -0.1707,
   -0.0378,
   0.0453,
   -0.1083,
   -0.1684,
   -0.2273,
   0.1462,
   -0.2745,
   -0.0741,
   -0.0028,
   -0.6673
  ]
 },
 {
  "paper": "1903.00058",
  "qid": "dba3d05c495e2c8ca476139e78f65059db2eb72d",
  "solved": false
 },
 {
  "paper": "1903.00058",
  "qid": "0062ad4aed09a57d0ece6aa4b873f4a4bf65d165",
  "solved": false
 },
 {
  "paper": "1903.03467",
  "qid": "2fea3c955ff78220b2c31a8ad1322bc77f6706f8",
  "solved": false
 },
 {
  "paper": "1903.03467",
  "qid": "faa4f28a2f2968cecb770d9379ab2cfcaaf5cfab",
  "solved": false
 },
 {
  "paper": "1903.03467",
  "qid": "da068b20988883bc324e55c073fb9c1a5c39be33",
  "solved": false
 },
 {
  "paper": "1903.03467",
  "qid": "0d6d5b6c00551dd0d2519f117ea81d1e9e8785ec",
  "solved": true,
  "base_logprob": -0.8218138813972473,
  "necessary": [
   9
  ],
  "causal": [
   9
  ],
  "sufficient": true,
  "evidence": [
   9
  ],
  "drops": [
   -0.3345,
   -0.3224,
   -0.3777,
   -0.3676,
   -0.3066,
   -0.3046,
   -0.3453,
   -0.3144,
   -0.2688,
   1.7872,
   -0.221,
   -0.3179,
   -0.3324,
   -0.3139,
   -0.3324,
   -0.3604,
   -0.3438,
   -0.413,
   -0.3431,
   -0.3493,
   -0.3808
  ]
 },
 {
  "paper": "1903.07398",
  "qid": "c8f11561fc4da90bcdd72f76414421e1527c0287",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1903.07398",
  "qid": "d9cbcaf8f0457b4be59178446f1a280d17a923fa",
  "solved": false
 },
 {
  "paper": "1903.07398",
  "qid": "fc69f5d9464cdba6db43a525cecde2bf6ddaaa57",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1904.00648",
  "qid": "aa60b0a6c1601e09209626fd8c8bdc463624b0b3",
  "solved": false
 },
 {
  "paper": "1904.00648",
  "qid": "3837ae1e91a4feb27f11ac3b14963e9a12f0c05e",
  "solved": false
 },
 {
  "paper": "1904.00648",
  "qid": "ef4d6c9416e45301ea1a4d550b7c381f377cacd9",
  "solved": false
 },
 {
  "paper": "1904.00648",
  "qid": "689d1d0c4653a8fa87fd0e01fa7e12f75405cd38",
  "solved": false
 },
 {
  "paper": "1904.01608",
  "qid": "be7f52c4f2bad20e728785a357c383853d885d94",
  "solved": true,
  "base_logprob": -4.214752674102783,
  "necessary": [],
  "causal": [
   0,
   20,
   21,
   28,
   41,
   42
  ],
  "sufficient": false,
  "evidence": [
   21
  ],
  "drops": [
   -2.4335,
   -2.4917,
   -2.5063,
   -2.5052,
   -2.5,
   -2.4824,
   -2.4896,
   -2.4896,
   -2.5,
   -2.5219,
   -2.4948,
   -2.5354,
   -2.4907,
   -2.5063,
   -2.5,
   -2.5042,
   -2.4834,
   -2.4761,
   -2.4855,
   -2.5125,
   -2.4147,
   -0.8147,
   -2.4896,
   -2.4813,
   -2.5187,
   -2.5354,
   -2.5074,
   -2.5183,
   -2.4449,
   -2.4938,
   -2.4699,
   -2.5115,
   -2.5229,
   -2.4928,
   -2.5032,
   -2.5063,
   -2.4959,
   -2.5084,
   -2.4792,
   -2.5125,
   -2.4751,
   -2.4698,
   -2.4386,
   -2.4782,
   -2.4969,
   -2.4863
  ]
 },
 {
  "paper": "1904.02357",
  "qid": "5c70fdd3d6b67031768d3e28336942e49bf9a500",
  "solved": false
 },
 {
  "paper": "1904.02357",
  "qid": "f27502c3ece9ade265389d5ace90ca9ca42b46f3",
  "solved": false
 },
 {
  "paper": "1904.02357",
  "qid": "aa4b38f601cc87bf93849245d5f65124da3dc112",
  "solved": true,
  "base_logprob": -4.323159217834473,
  "necessary": [
   9
  ],
  "causal": [
   2,
   9
  ],
  "sufficient": true,
  "evidence": [
   9
  ],
  "drops": [
   -0.468,
   -0.0644,
   0.3884,
   -0.1937,
   -0.3479,
   -0.1735,
   -0.2541,
   -0.334,
   0.3611,
   4.0219,
   0.0566,
   -0.3968,
   -0.0297,
   0.3742,
   -0.1646,
   -0.0376,
   -0.2748,
   -0.157,
   -0.4953,
   -0.1908,
   -0.4046,
   0.0003,
   0.1806
  ]
 },
 {
  "paper": "1904.02815",
  "qid": "b3ac67232c8c7d5a759ae025aee85e9c838584eb",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1904.03339",
  "qid": "01d91d356568fca79e47873bd0541bd22ba66ec0",
  "solved": false
 },
 {
  "paper": "1904.03339",
  "qid": "37e45a3439b048a80c762418099a183b05772e6a",
  "solved": false
 },
 {
  "paper": "1904.04055",
  "qid": "5ea87432b9166d6a4ab8806599cd2b1f9178622f",
  "solved": false
 },
 {
  "paper": "1904.04055",
  "qid": "3af9156b95a4c2d67cc54b80b92cc7b918fea2a9",
  "solved": false
 },
 {
  "paper": "1904.04055",
  "qid": "7e328cc3cffa521e73f111d6796aaa9661c8eb07",
  "solved": false
 },
 {
  "paper": "1904.04055",
  "qid": "80f19be1cbe1f0ec89bbafb9c5f7a8ded37881fb",
  "solved": false
 },
 {
  "paper": "1904.05527",
  "qid": "43d8057ff0d3f0c745a7164aed7ed146674630e0",
  "solved": false
 },
 {
  "paper": "1904.05584",
  "qid": "7fe48939ce341212c1d801095517dc552b98e7b3",
  "solved": false
 },
 {
  "paper": "1904.05584",
  "qid": "65ad17f614b7345f0077424c04c94971c831585b",
  "solved": true,
  "base_logprob": -4.6823248863220215,
  "necessary": [],
  "causal": [
   27
  ],
  "sufficient": true,
  "evidence": [
   27
  ],
  "drops": [
   -1.4942,
   -1.3163,
   -1.3002,
   -1.3477,
   -1.3697,
   -1.3786,
   -1.3015,
   -1.3052,
   -1.3325,
   -1.3523,
   -1.4357,
   -1.3031,
   -1.387,
   -1.3542,
   -1.3542,
   -1.3784,
   -1.3502,
   -1.3908,
   -1.358,
   -1.3104,
   -1.2829,
   -1.3448,
   -1.3433,
   -1.3161,
   -1.3418,
   -1.3334,
   -1.451,
   -0.3864,
   -1.3118,
   -1.4137,
   -1.3318,
   -1.324,
   -1.3931,
   -1.3297,
   -1.3168,
   -1.3369,
   -1.3318,
   -1.3634,
   -1.2952,
   -1.403,
   -1.3133,
   -1.3121,
   -1.3354,
   -1.35,
   -1.3095,
   -1.3317,
   -1.3472,
   -1.3189,
   -1.3054,
   -1.2873,
   -1.3274,
   -1.3161,
   -1.3095,
   -1.2895,
   -1.2881,
   -1.3337,
   -1.3258,
   -1.3275,
   -1.331,
   -1.2818,
   -1.3372,
   -1.3161,
   -1.269,
   -1.3003,
   -1.3208,
   -1.3205,
   -1.3182,
   -1.3367,
   -1.3282,
   -1.3298,
   -1.4108,
   -1.298,
   -1.3393,
   -1.3293,
   -1.3141,
   -1.3474,
   -1.2225,
   -1.2874,
   -1.3244,
   -1.37,
   -1.3049,
   -1.3226,
   -1.276,
   -1.4095,
   -1.5742,
   -1.4006,
   -1.3712,
   -1.3247,
   -1.2912,
   -1.4,
   -1.373,
   -1.3114,
   -1.0439
  ]
 },
 {
  "paper": "1904.05584",
  "qid": "323e100a6c92d3fe503f7a93b96d821408f92109",
  "solved": false
 },
 {
  "paper": "1904.05584",
  "qid": "9f89bff89cea722debc991363f0826de945bc582",
  "solved": false
 },
 {
  "paper": "1904.05862",
  "qid": "828615a874512844ede9d7f7d92bdc48bb48b18d",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1904.07342",
  "qid": "16fa6896cf4597154363a6c9a98deb49fffef15f",
  "solved": false
 },
 {
  "paper": "1904.07342",
  "qid": "0f60864503ecfd5b048258e21d548ab5e5e81772",
  "solved": false
 },
 {
  "paper": "1904.07342",
  "qid": "fe578842021ccfc295209a28cf2275ca18f8d155",
  "solved": false
 },
 {
  "paper": "1904.07342",
  "qid": "279b633b90fa2fd69e84726090fadb42ebdf4c02",
  "solved": true,
  "base_logprob": -3.875304937362671,
  "necessary": [
   5
  ],
  "causal": [
   5
  ],
  "sufficient": true,
  "evidence": [
   5
  ],
  "drops": [
   -0.5003,
   0.0728,
   0.0208,
   0.0414,
   -0.1876,
   3.4263,
   -0.0314,
   0.0623,
   -0.0002,
   -0.1044,
   -0.0628,
   0.0103,
   -0.0209,
   -0.0628,
   0.0944
  ]
 },
 {
  "paper": "1904.08386",
  "qid": "508580af51483b5fb0df2630e8ea726ff08d537b",
  "solved": false
 },
 {
  "paper": "1904.08386",
  "qid": "fc6cfac99636adda28654e1e19931c7394d76c7c",
  "solved": false
 },
 {
  "paper": "1904.09545",
  "qid": "b68d2549431c524a86a46c63960b3b283f61f445",
  "solved": false
 },
 {
  "paper": "1904.09678",
  "qid": "8fc14714eb83817341ada708b9a0b6b4c6ab5023",
  "solved": false
 },
 {
  "paper": "1904.10500",
  "qid": "ab78f066144936444ecd164dc695bec1cb356762",
  "solved": false
 },
 {
  "paper": "1904.10500",
  "qid": "e659ceb184777015c12db2da5ae396635192f0b0",
  "solved": false
 },
 {
  "paper": "1904.11942",
  "qid": "4266aacb575b4be7dbcdb8616766324f8790763c",
  "solved": false
 },
 {
  "paper": "1904.11942",
  "qid": "191107cd112f7ee6d19c1dc43177e6899452a2c7",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1904.11942",
  "qid": "b0dca7b74934f51ff3da0c074ad659c25d84174d",
  "solved": true,
  "base_logprob": -1.6056880950927734,
  "necessary": [
   0,
   14
  ],
  "causal": [
   0,
   14,
   15
  ],
  "sufficient": true,
  "evidence": [
   21
  ],
  "drops": [
   1.4997,
   0.1394,
   -0.0064,
   0.1807,
   0.0979,
   -0.1872,
   0.5467,
   0.6635,
   0.2969,
   -0.3213,
   0.2725,
   0.1313,
   0.2142,
   0.0484,
   1.5047,
   0.8457,
   -0.2122,
   0.0486,
   0.0413,
   -0.2727,
   0.0565,
   -0.0832,
   0.1482,
   -0.0263,
   0.2141,
   0.5629
  ]
 },
 {
  "paper": "1904.11942",
  "qid": "601e58a3d2c03a0b4cd627c81c6228a714e43903",
  "solved": false
 },
 {
  "paper": "1904.12087",
  "qid": "edc43e1b75c0970b7003deeabfe3ad247cb1ed83",
  "solved": true,
  "base_logprob": -5.2350897789001465,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26
  ],
  "sufficient": true,
  "evidence": [
   5
  ],
  "drops": [
   1.1819,
   1.3417,
   1.1968,
   1.1919,
   1.2397,
   0.8954,
   1.3377,
   1.1254,
   1.2316,
   1.2539,
   1.2508,
   1.2508,
   1.2976,
   1.2703,
   1.2593,
   1.2976,
   1.2548,
   1.3253,
   1.2799,
   1.1885,
   1.3133,
   1.2389,
   1.2391,
   1.2279,
   1.2511,
   1.2863,
   1.2185
  ]
 },
 {
  "paper": "1904.12087",
  "qid": "0c3924214572579ddbc1b4a87c7f7842ef20ff1b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1904.12535",
  "qid": "cdf65116a7c50edddcb115e9afd86b2b6accb8ad",
  "solved": false
 },
 {
  "paper": "1904.12535",
  "qid": "c8031c1629d270dedc3b0c16dcb7410524ff1bab",
  "solved": false
 },
 {
  "paper": "1904.12535",
  "qid": "8c0e8a312b85c4ffdffabeef0d29df1ef8ff7fb2",
  "solved": true,
  "base_logprob": -5.395646572113037,
  "necessary": [],
  "causal": [
   30
  ],
  "sufficient": true,
  "evidence": [
   30
  ],
  "drops": [
   -2.9764,
   -2.9539,
   -2.9012,
   -2.8645,
   -2.8452,
   -2.8114,
   -2.8831,
   -2.8646,
   -2.9534,
   -2.8837,
   -2.9359,
   -2.9016,
   -2.9756,
   -2.9718,
   -2.8816,
   -2.8993,
   -2.9537,
   -2.8634,
   -2.8479,
   -2.9346,
   -2.9542,
   -2.8829,
   -2.8479,
   -2.988,
   -2.9524,
   -2.989,
   -2.7934,
   -2.9182,
   -2.936,
   -2.7907,
   -1.6319,
   -2.7932,
   -2.8814,
   -2.847,
   -2.8471,
   -2.9182,
   -2.8647,
   -2.9169,
   -2.8823,
   -2.9168,
   -2.8633,
   -2.936,
   -2.8646,
   -2.9164,
   -2.8113,
   -2.9018,
   -2.8471,
   -2.8632,
   -2.8828,
   -2.8811,
   -2.8634,
   -2.8662,
   -2.865,
   -2.8277,
   -2.8289,
   -2.9359,
   -2.7637,
   -2.8807,
   -2.8632,
   -2.865,
   -2.9347,
   -2.9362,
   -2.8825,
   -2.8648,
   -2.8649,
   -2.8991,
   -2.9003,
   -2.8629,
   -2.8646,
   -2.9182,
   -2.7919,
   -2.8815,
   -2.9171,
   -2.9332,
   -2.8645,
   -2.8971,
   -2.8826,
   -2.8473,
   -2.9528,
   -2.8812,
   -2.8989,
   -2.8987,
   -2.8326,
   -3.2738,
   -2.832
  ]
 },
 {
  "paper": "1905.00563",
  "qid": "bc9c31b3ce8126d1d148b1025c66f270581fde10",
  "solved": true,
  "base_logprob": -2.6957757472991943,
  "necessary": [],
  "causal": [
   2
  ],
  "sufficient": true,
  "evidence": [
   2
  ],
  "drops": [
   -1.9337,
   -1.9151,
   -1.5391,
   -1.9361,
   -1.9507,
   -1.9248,
   -1.9117,
   -1.9119,
   -1.9511,
   -1.9518,
   -1.963,
   -1.9398,
   -2.0252,
   -2.0028,
   -2.0014,
   -1.9518,
   -1.9754,
   -1.8894,
   -1.9385,
   -1.9774,
   -1.9756,
   -1.9756,
   -1.9887,
   -1.9267,
   -1.9396,
   -1.951,
   -1.9368,
   -1.976,
   -1.9118,
   -1.9256,
   -1.9373,
   -1.937,
   -1.9626,
   -1.9743,
   -1.9498,
   -1.9738,
   -1.9509,
   -1.9378,
   -1.9507,
   -1.9265,
   -1.9501,
   -1.9637,
   -1.9494,
   -1.9394,
   -1.9504,
   -1.9632,
   -1.9382,
   -1.9623,
   -1.9378,
   -1.9507,
   -1.9881,
   -1.7705
  ]
 },
 {
  "paper": "1905.00563",
  "qid": "185841e979373808d99dccdade5272af02b98774",
  "solved": false
 },
 {
  "paper": "1905.00563",
  "qid": "d427e3d41c4c9391192e249493be23926fc5d2e9",
  "solved": false
 },
 {
  "paper": "1905.01715",
  "qid": "ebb7313eee2ea447abc83cb08b658b57c7eaa600",
  "solved": false
 },
 {
  "paper": "1905.01715",
  "qid": "df934aa1db09c14b3bf4bc617491264e2192390b",
  "solved": false
 },
 {
  "paper": "1905.06512",
  "qid": "9f6e877e3bde771595e8aee10c2656a0e7b9aeb2",
  "solved": false
 },
 {
  "paper": "1905.06512",
  "qid": "a3783e42c2bf616c8a07bd3b3d503886660e4344",
  "solved": false
 },
 {
  "paper": "1905.06512",
  "qid": "0d0959dba3f7c15ee4f5cdee51682656c4abbd8f",
  "solved": false
 },
 {
  "paper": "1905.06906",
  "qid": "df510c85c277afc67799abcb503caa248c448ad2",
  "solved": false
 },
 {
  "paper": "1905.06906",
  "qid": "d95180d72d329a27ddf2fd5cc6919f469632a895",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1905.07464",
  "qid": "3752bbc5367973ab5b839ded08c57f51336b5c3d",
  "solved": true,
  "base_logprob": -5.762272357940674,
  "necessary": [],
  "causal": [
   1,
   35
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -2.0195,
   -1.4062,
   -2.0219,
   -1.9576,
   -2.2277,
   -1.8082,
   -1.8072,
   -1.6842,
   -1.7147,
   -1.8672,
   -1.7768,
   -1.7457,
   -1.7777,
   -1.8077,
   -1.7455,
   -1.7755,
   -1.7467,
   -1.6843,
   -1.7435,
   -1.7784,
   -1.8065,
   -1.8065,
   -1.7759,
   -1.8683,
   -1.9302,
   -1.7736,
   -1.7139,
   -1.712,
   -1.9221,
   -1.7474,
   -1.7457,
   -1.8398,
   -1.8373,
   -1.7159,
   -1.8341,
   -1.4631,
   -1.7076,
   -1.8431,
   -2.1736,
   -2.2324
  ]
 },
 {
  "paper": "1905.08949",
  "qid": "ca4b66ffa4581f9491442dcec78ca556253c8146",
  "solved": true,
  "base_logprob": -0.07621408998966217,
  "necessary": [
   49
  ],
  "causal": [
   49
  ],
  "sufficient": true,
  "evidence": [
   49,
   50
  ],
  "drops": [
   -0.0074,
   -0.0343,
   -0.0188,
   -0.0006,
   -0.0006,
   -0.0261,
   -0.0151,
   -0.0377,
   -0.0235,
   0.0291,
   0.0081,
   0.0521,
   0.005,
   -0.032,
   -0.0128,
   -0.0073,
   0.0026,
   0.0264,
   -0.0074,
   -0.0162,
   -0.0179,
   -0.0317,
   0.0255,
   0.0082,
   -0.0251,
   -0.0067,
   -0.0018,
   -0.0198,
   0.0125,
   -0.0071,
   -0.016,
   -0.0243,
   -0.0018,
   -0.0011,
   -0.0089,
   0.0098,
   -0.0314,
   0.006,
   -0.0026,
   -0.0033,
   -0.0185,
   0.0339,
   -0.0293,
   0.0152,
   0.0048,
   -0.0184,
   -0.0259,
   -0.0136,
   -0.0227,
   2.0746,
   0.0206,
   0.0214,
   0.0658,
   -0.0202,
   -0.03,
   -0.0348,
   -0.0625,
   -0.0759,
   -0.0762
  ]
 },
 {
  "paper": "1905.10044",
  "qid": "5871d258f66b00fb716065086f757ef745645bfe",
  "solved": false
 },
 {
  "paper": "1905.10044",
  "qid": "10210d5c31dc937e765051ee066b971b6f04d3af",
  "solved": false
 },
 {
  "paper": "1905.10238",
  "qid": "4146e1d8f79902c0bc034695998b724515b6ac81",
  "solved": false
 },
 {
  "paper": "1905.10702",
  "qid": "52e8c9ed66ace1780e41815260af1309064d20de",
  "solved": false
 },
 {
  "paper": "1905.10810",
  "qid": "6a31bd676054222faf46229fc1d283322478a020",
  "solved": false
 },
 {
  "paper": "1905.10810",
  "qid": "e4d16050f0b457c93e590261732a20401def9cde",
  "solved": false
 },
 {
  "paper": "1905.10810",
  "qid": "b25e7137f49f77e7e67ee2f40ca585d3a377f8b5",
  "solved": false
 },
 {
  "paper": "1905.11037",
  "qid": "19608e727b527562b750949e41e763908566b58e",
  "solved": false
 },
 {
  "paper": "1905.11901",
  "qid": "4547818a3bbb727c4bb4a76554b5a5a7b5c5fedb",
  "solved": false
 },
 {
  "paper": "1905.11901",
  "qid": "07d7652ad4a0ec92e6b44847a17c378b0d9f57f5",
  "solved": false
 },
 {
  "paper": "1905.11901",
  "qid": "9f3444c9fb2e144465d63abf58520cddd4165a01",
  "solved": false
 },
 {
  "paper": "1905.11901",
  "qid": "2348d68e065443f701d8052018c18daa4ecc120e",
  "solved": false
 },
 {
  "paper": "1905.12260",
  "qid": "93b1b94b301a46251695db8194a2536639a22a88",
  "solved": false
 },
 {
  "paper": "1905.13497",
  "qid": "d6d29040e7fafceb188e62afba566016b119b23c",
  "solved": false
 },
 {
  "paper": "1906.00378",
  "qid": "591231d75ff492160958f8aa1e6bfcbbcd85a776",
  "solved": false
 },
 {
  "paper": "1906.00378",
  "qid": "9e805020132d950b54531b1a2620f61552f06114",
  "solved": false
 },
 {
  "paper": "1906.00378",
  "qid": "95abda842c4df95b4c5e84ac7d04942f1250b571",
  "solved": false
 },
 {
  "paper": "1906.01183",
  "qid": "9785ecf1107090c84c57112d01a8e83418a913c1",
  "solved": true,
  "base_logprob": -17.25328826904297,
  "necessary": [],
  "causal": [
   9,
   12,
   13,
   16,
   18,
   24
  ],
  "sufficient": false,
  "evidence": [
   17,
   22
  ],
  "drops": [
   -0.6893,
   -2.3468,
   0.1994,
   -1.1739,
   0.3245,
   0.3748,
   0.3244,
   0.5741,
   0.1996,
   0.6583,
   0.3242,
   -0.4256,
   0.8242,
   0.75,
   0.4492,
   0.5746,
   0.5747,
   -2.0003,
   0.9381,
   -0.3751,
   -0.8628,
   0.2834,
   -0.4242,
   0.0332,
   0.8747,
   0.0336,
   -0.1737
  ]
 },
 {
  "paper": "1906.01512",
  "qid": "ae95a7d286cb7a0d5bc1a8283ecbf803e9305951",
  "solved": true,
  "base_logprob": -5.675419807434082,
  "necessary": [],
  "causal": [
   5,
   9,
   11,
   13,
   16,
   18
  ],
  "sufficient": false,
  "evidence": [
   9
  ],
  "drops": [
   -4.5703,
   -4.5911,
   -4.5591,
   -4.5184,
   -4.5658,
   -4.5002,
   -4.5687,
   -4.5479,
   -4.5946,
   -3.798,
   -4.5447,
   -4.4812,
   -4.5555,
   -4.5108,
   -4.521,
   -4.5538,
   -4.5162,
   -4.5358,
   -4.499,
   -4.5711,
   -4.5446
  ]
 },
 {
  "paper": "1906.01840",
  "qid": "e9d882775a132e172eea68ab6ab4621a924bb6b8",
  "solved": true,
  "base_logprob": -12.060677528381348,
  "necessary": [],
  "causal": [
   49
  ],
  "sufficient": true,
  "evidence": [
   49
  ],
  "drops": [
   0.4481,
   0.0617,
   -0.0751,
   0.0409,
   -0.0632,
   -0.1152,
   -0.4794,
   0.0626,
   -0.1253,
   -0.1451,
   -0.0431,
   0.0242,
   0.1274,
   0.0178,
   -0.0986,
   0.0008,
   -0.0126,
   0.0116,
   0.0866,
   0.0197,
   -0.0668,
   0.0326,
   0.1564,
   0.1522,
   -0.0115,
   -0.0293,
   -0.2606,
   -0.2813,
   -0.0771,
   0.0006,
   0.0872,
   0.0004,
   0.0972,
   -0.0224,
   -0.0262,
   0.391,
   0.1589,
   -0.0661,
   0.1336,
   -0.1191,
   0.0425,
   -0.1523,
   0.0091,
   -0.0545,
   -0.0895,
   0.0342,
   -0.0468,
   -0.0788,
   -1.3883,
   0.899,
   0.216,
   -0.1889,
   -0.1466,
   0.0582,
   0.1108,
   0.6334
  ]
 },
 {
  "paper": "1906.01840",
  "qid": "6367877c05beebfdbb31e83c1f25dfddf925b6b6",
  "solved": true,
  "base_logprob": -4.509467601776123,
  "necessary": [],
  "causal": [
   1,
   5,
   6,
   7,
   43,
   49
  ],
  "sufficient": false,
  "evidence": [
   44
  ],
  "drops": [
   -0.0625,
   0.2419,
   -0.0775,
   0.117,
   0.125,
   0.2349,
   0.4223,
   0.1725,
   0.1249,
   -0.0079,
   0.0712,
   -0.0625,
   -0.0624,
   0.0624,
   0.0475,
   -0.0079,
   0.0625,
   -0.0,
   0.11,
   0.117,
   0.117,
   -0.044,
   0.0545,
   -0.1251,
   0.0625,
   0.11,
   -0.015,
   0.0546,
   0.11,
   -0.0625,
   -0.0625,
   -0.0625,
   -0.0625,
   0.0624,
   0.0,
   0.11,
   -0.0625,
   -0.0001,
   0.0545,
   -0.0624,
   -0.0625,
   0.0624,
   0.0001,
   0.3935,
   -0.7275,
   -0.015,
   0.117,
   0.117,
   0.1099,
   0.1724,
   0.1037,
   -0.0625,
   -0.1874,
   -0.0704,
   0.0474,
   -0.3127
  ]
 },
 {
  "paper": "1906.01840",
  "qid": "d151327c93b67928313f8fad8079a4ff9ef89314",
  "solved": false
 },
 {
  "paper": "1906.01840",
  "qid": "70f9358dc01fd2db01a6b165e0b4e83e4a9141a7",
  "solved": true,
  "base_logprob": -6.051686763763428,
  "necessary": [
   47
  ],
  "causal": [
   47
  ],
  "sufficient": true,
  "evidence": [
   47
  ],
  "drops": [
   0.2322,
   -0.018,
   0.1702,
   -0.0174,
   0.2495,
   -0.0966,
   0.7939,
   0.0449,
   0.1442,
   -0.0627,
   -0.0001,
   -0.08,
   -0.0001,
   0.0447,
   -0.0176,
   -0.1873,
   0.0622,
   -0.1425,
   0.0448,
   -0.018,
   -0.0623,
   0.0287,
   -0.1247,
   0.1075,
   -0.0174,
   0.1536,
   0.0913,
   0.1874,
   -0.0624,
   -0.0177,
   0.0286,
   -0.1248,
   -0.0624,
   -0.0801,
   -0.0335,
   0.1072,
   0.0449,
   -0.0801,
   -0.0179,
   -0.205,
   -0.0178,
   0.0447,
   0.0001,
   0.3573,
   0.2017,
   -0.1421,
   -0.2049,
   2.4897,
   -0.4379,
   -0.3301,
   0.0454,
   0.0445,
   -0.0181,
   -0.4706,
   -0.5963,
   -0.298
  ]
 },
 {
  "paper": "1906.01946",
  "qid": "1a7d2ade16149630c0028339a816fcafa8192408",
  "solved": true,
  "base_logprob": -2.8037338256835938,
  "necessary": [],
  "causal": [
   9
  ],
  "sufficient": true,
  "evidence": [
   9
  ],
  "drops": [
   -1.3036,
   -1.3661,
   -1.1578,
   -1.2411,
   -1.2411,
   -1.1578,
   -1.3453,
   -1.2828,
   -1.1786,
   0.296,
   -1.1786,
   -1.1786,
   -1.2411,
   -1.2202,
   -1.1578,
   -1.137,
   -1.2411,
   -1.2619,
   -1.1786,
   -1.2619,
   -1.1578,
   -1.262,
   -1.1578,
   -1.2619,
   -1.2411,
   -1.137,
   -1.2203,
   -1.2203,
   -1.2828,
   -1.1994,
   -0.9912,
   -1.1577,
   -1.241
  ]
 },
 {
  "paper": "1906.02715",
  "qid": "2ba0c7576eb5b84463a59ff190d4793b67f40ccc",
  "solved": false
 },
 {
  "paper": "1906.02715",
  "qid": "c58e60b99a6590e6b9a34de96c7606b004a4f169",
  "solved": false
 },
 {
  "paper": "1906.03338",
  "qid": "fb2593de1f5cc632724e39d92e4dd82477f06ea1",
  "solved": false
 },
 {
  "paper": "1906.03338",
  "qid": "476d0b5579deb9199423bb843e584e606d606bc7",
  "solved": false
 },
 {
  "paper": "1906.03538",
  "qid": "fb96c0cd777bb2961117feca19c6d41bfd8cfd42",
  "solved": true,
  "base_logprob": -4.696683883666992,
  "necessary": [
   19
  ],
  "causal": [
   19
  ],
  "sufficient": true,
  "evidence": [
   19
  ],
  "drops": [
   -3.6181,
   -3.5971,
   -3.6699,
   -3.7124,
   -3.7573,
   -3.7643,
   -3.8555,
   -3.6774,
   -3.6643,
   -3.7411,
   -3.6259,
   -3.7076,
   -3.7009,
   -3.5917,
   -3.6513,
   -3.7261,
   -3.5832,
   -3.5448,
   -3.6642,
   6.1017,
   -3.6216,
   -3.6262,
   -3.6965,
   -3.6699,
   -3.6618,
   -3.6248,
   -3.6263,
   -3.6244,
   -3.6237,
   -3.591,
   -3.6257,
   -3.6607,
   -3.59,
   -3.5932,
   -3.6303,
   -3.2524,
   -3.6279,
   -3.6652,
   -3.7033,
   -3.6689,
   -3.6288,
   -3.6683,
   -3.6222,
   -3.548,
   -3.6696,
   -3.6307,
   -3.7024,
   -3.7079,
   -3.7544,
   -3.5562,
   -3.6666,
   -3.5476,
   -3.705,
   -3.6611,
   -3.7679,
   -3.5361,
   -3.2655,
   -3.0859,
   -3.6364,
   -3.5819,
   -3.6647,
   -3.7311,
   -3.4193,
   -3.1436,
   -3.6525,
   -3.5172,
   -3.741,
   -3.0379,
   -1.8407
  ]
 },
 {
  "paper": "1906.03538",
  "qid": "534f69c8c90467d5aa4e38d7c25c53dbc94f4b24",
  "solved": true,
  "base_logprob": -2.2432861328125,
  "necessary": [],
  "causal": [
   30,
   35,
   50,
   63,
   67,
   68
  ],
  "sufficient": false,
  "evidence": [
   15
  ],
  "drops": [
   -1.6831,
   -1.6907,
   -1.7247,
   -1.639,
   -1.6733,
   -1.672,
   -1.6889,
   -1.6569,
   -1.7248,
   -1.6734,
   -1.6909,
   -1.6734,
   -1.6733,
   -1.6389,
   -1.6831,
   -1.8595,
   -1.7077,
   -1.6657,
   -1.6393,
   -1.6906,
   -1.688,
   -1.6387,
   -1.7392,
   -1.7585,
   -1.6909,
   -1.7051,
   -1.6909,
   -1.7077,
   -1.6531,
   -1.6734,
   -1.6311,
   -1.6906,
   -1.6734,
   -1.7078,
   -1.706,
   -1.5005,
   -1.7394,
   -1.7247,
   -1.6561,
   -1.7077,
   -1.6906,
   -1.6911,
   -1.6905,
   -1.708,
   -1.7077,
   -1.6908,
   -1.7077,
   -1.7249,
   -1.7586,
   -1.688,
   -1.6357,
   -1.6532,
   -1.725,
   -1.7417,
   -1.6886,
   -1.8072,
   -1.7048,
   -1.6906,
   -1.6904,
   -1.6732,
   -1.6909,
   -1.7075,
   -1.6413,
   -1.605,
   -1.6706,
   -1.6908,
   -1.6656,
   -1.5802,
   -1.4499
  ]
 },
 {
  "paper": "1906.03538",
  "qid": "090f2b941b9c5b6b7c34ae18c2cc97e9650f1f0b",
  "solved": true,
  "base_logprob": -3.047894239425659,
  "necessary": [
   34,
   35
  ],
  "causal": [
   34,
   35
  ],
  "sufficient": true,
  "evidence": [
   35
  ],
  "drops": [
   -1.2047,
   0.1666,
   0.0411,
   0.2084,
   -0.0428,
   0.1669,
   -0.0417,
   -0.0835,
   -0.1664,
   -0.0423,
   0.2077,
   0.2075,
   -0.0001,
   0.001,
   -0.0411,
   0.2101,
   0.2075,
   0.2073,
   -0.1664,
   -0.0404,
   0.1248,
   0.0826,
   0.0824,
   -0.0419,
   0.083,
   0.0829,
   0.0427,
   -0.0413,
   0.0008,
   -0.0428,
   -0.084,
   0.2495,
   0.0511,
   -0.045,
   1.1732,
   2.5309,
   -1.1251,
   -0.0426,
   -0.0004,
   -0.0403,
   0.0834,
   -0.1649,
   0.0007,
   -0.3733,
   -0.0007,
   -0.0815,
   0.0001,
   -0.081,
   0.083,
   0.0823,
   0.1653,
   0.2907,
   -0.0827,
   0.0832,
   -0.0827,
   -0.163,
   -0.125,
   -0.1244,
   0.0836,
   0.1664,
   0.0839,
   -0.3326,
   0.2072,
   0.0003,
   -0.1659,
   0.041,
   0.0414,
   0.5806,
   0.9973
  ]
 },
 {
  "paper": "1906.03538",
  "qid": "5e032de729ce9fc727b547e3064be04d30009324",
  "solved": false
 },
 {
  "paper": "1906.04571",
  "qid": "db62d5d83ec187063b57425affe73fef8733dd28",
  "solved": true,
  "base_logprob": -2.131993055343628,
  "necessary": [],
  "causal": [
   3,
   35,
   38,
   44
  ],
  "sufficient": true,
  "evidence": [
   39
  ],
  "drops": [
   -1.3215,
   -1.2003,
   -1.2739,
   -1.0336,
   -1.2125,
   -1.276,
   -1.1299,
   -1.1545,
   -1.1606,
   -1.109,
   -1.1405,
   -1.2063,
   -1.2104,
   -1.2197,
   -1.1807,
   -1.1871,
   -1.224,
   -1.1435,
   -1.2014,
   -1.297,
   -1.2428,
   -1.1703,
   -1.2305,
   -1.1685,
   -1.1604,
   -1.1962,
   -1.1974,
   -1.1681,
   -1.2272,
   -1.1214,
   -1.2152,
   -1.249,
   -1.1746,
   -1.2348,
   -1.3135,
   -0.8774,
   -1.3321,
   -1.1866,
   -0.8357,
   -1.3782,
   -1.2841,
   -1.1629,
   -1.2736,
   -1.3818,
   0.5279
  ]
 },
 {
  "paper": "1906.05012",
  "qid": "e97545f4a5e7bc96515e60f2f9b23d8023d1eed9",
  "solved": false
 },
 {
  "paper": "1906.05963",
  "qid": "9a5d02062fa7eec7097f1dc1c38b5e6d5c82acdf",
  "solved": false
 },
 {
  "paper": "1906.06045",
  "qid": "1083ec9a2a33f7fe2b6b51bbcebd2d9aec4b4de2",
  "solved": false
 },
 {
  "paper": "1906.06045",
  "qid": "58a00ca123d67b9be55021493384c0acef4c568d",
  "solved": false
 },
 {
  "paper": "1906.06045",
  "qid": "199bdb3a6b1f7c89d95ea6c6ddbbb5eff484fa1f",
  "solved": false
 },
 {
  "paper": "1906.06442",
  "qid": "c431c142f5b82374746a2b2f18b40c6874f7131d",
  "solved": true,
  "base_logprob": -4.485065937042236,
  "necessary": [],
  "causal": [
   14
  ],
  "sufficient": true,
  "evidence": [
   5,
   14
  ],
  "drops": [
   -1.8598,
   -1.7789,
   -1.7334,
   -1.7997,
   -1.8473,
   -1.7551,
   -1.7713,
   -1.7525,
   -1.7931,
   -1.7907,
   -1.8136,
   -1.7705,
   -1.7619,
   -1.9128,
   -0.0825,
   -1.8118,
   -1.8386,
   -1.8313,
   -1.7488,
   -1.8201,
   -1.8143,
   -1.8287,
   -1.7318,
   -1.7713,
   -1.8105,
   -1.8182,
   -1.7447,
   -1.7997,
   -1.7411,
   -1.7765,
   -1.7889,
   -1.7989,
   -1.7786,
   -1.7907,
   -1.8495,
   -1.7868,
   -1.8467,
   -1.7753,
   -1.8105,
   -1.816,
   -1.8004,
   -1.8485,
   -1.7558,
   -1.7873,
   -1.8777
  ]
 },
 {
  "paper": "1906.06448",
  "qid": "c0a11ba0f6bbb4c69b5a0d4ae9d18e86a4a8f354",
  "solved": true,
  "base_logprob": -0.012221215292811394,
  "necessary": [],
  "causal": [
   68
  ],
  "sufficient": true,
  "evidence": [
   6
  ],
  "drops": [
   0.0005,
   0.0079,
   0.0036,
   0.001,
   0.0031,
   0.0051,
   0.0009,
   -0.0013,
   0.005,
   0.0062,
   0.0023,
   0.0106,
   0.001,
   -0.0004,
   0.003,
   0.008,
   0.0055,
   0.0055,
   -0.0002,
   0.0025,
   0.0014,
   0.0013,
   0.0028,
   -0.0003,
   -0.0013,
   -0.0011,
   -0.0013,
   0.0035,
   0.0025,
   0.0004,
   -0.0,
   0.0015,
   0.0005,
   0.0026,
   0.0036,
   0.0,
   0.0035,
   0.001,
   0.0058,
   0.0011,
   0.0045,
   0.0071,
   -0.0001,
   0.0017,
   0.0022,
   0.0022,
   0.0018,
   0.0035,
   0.0014,
   0.0056,
   0.0014,
   0.0035,
   0.0002,
   0.0001,
   0.0029,
   -0.0004,
   0.0017,
   0.0027,
   0.0017,
   -0.0013,
   0.0036,
   0.0031,
   0.0015,
   0.0025,
   0.0016,
   -0.0017,
   0.003,
   0.0092,
   0.0645,
   0.0088,
   0.0226
  ]
 },
 {
  "paper": "1906.06448",
  "qid": "dfc393ba10ec4af5a17e5957fcbafdffdb1a6443",
  "solved": true,
  "base_logprob": -1.0418859720230103,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   70
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   70
  ],
  "sufficient": true,
  "evidence": [
   49
  ],
  "drops": [
   4.6503,
   4.9796,
   4.5532,
   4.6624,
   4.5057,
   4.4958,
   4.4958,
   4.2458,
   4.2416,
   4.5791,
   4.5332,
   4.4541,
   4.5295,
   4.4958,
   4.4916,
   4.4541,
   4.5374,
   4.5711,
   4.6208,
   4.5421,
   4.4541,
   4.2832,
   4.3708,
   4.5374,
   4.5749,
   4.4878,
   4.4958,
   4.6255,
   4.5374,
   4.5374,
   4.5711,
   4.5332,
   4.5332,
   4.4499,
   4.6582,
   4.6165,
   4.5791,
   4.5749,
   4.6208,
   4.5711,
   4.4541,
   4.2458,
   4.5116,
   4.6208,
   4.5295,
   4.5791,
   4.6928,
   4.5421,
   4.6307,
   7.8496,
   4.4878,
   4.4541,
   4.4082,
   4.4588,
   4.589,
   4.4124,
   4.5332,
   4.5295,
   4.4958,
   4.4499,
   4.4499,
   4.5332,
   4.3291,
   4.5791,
   4.6165,
   4.4541,
   4.6128,
   4.4428,
   4.3666,
   4.5421,
   4.9588
  ]
 },
 {
  "paper": "1906.06448",
  "qid": "82bcacad668351c0f81bd841becb2dbf115f000e",
  "solved": false
 },
 {
  "paper": "1906.07668",
  "qid": "f52ec4d68de91dba66668f0affc198706949ff90",
  "solved": false
 },
 {
  "paper": "1906.08286",
  "qid": "61c9f97ee1ac5a4b8654aa152f05f22e153e7e6e",
  "solved": true,
  "base_logprob": -2.811893939971924,
  "necessary": [
   4
  ],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -0.2511,
   0.0132,
   -0.134,
   -0.2066,
   4.4371,
   -0.0285,
   -0.0402,
   -0.07,
   -0.0572,
   -0.0285,
   -0.0156,
   -0.0156,
   -0.0433,
   -0.21,
   -0.0989,
   -0.1235,
   -0.0434,
   -0.0284,
   0.0015,
   -0.0701,
   -0.0573,
   -0.0402,
   -0.1235,
   -0.111,
   -0.0283,
   0.0676,
   0.1475,
   -0.0155,
   -0.009
  ]
 },
 {
  "paper": "1906.08382",
  "qid": "ee279ace5bc69d15e640da967bd4214fe264aa1a",
  "solved": false
 },
 {
  "paper": "1906.09774",
  "qid": "b093b440ae3cd03555237791550f3224d159d85b",
  "solved": false
 },
 {
  "paper": "1906.09774",
  "qid": "ad16c8261c3a0b88c685907387e1a6904eb15066",
  "solved": false
 },
 {
  "paper": "1906.09777",
  "qid": "2cfcc5864a30259fd35f1cc035fab956802c1c5b",
  "solved": false
 },
 {
  "paper": "1906.10551",
  "qid": "61b0db2b5718d409b07f83f912bad6a788bfee5a",
  "solved": true,
  "base_logprob": -0.10325238108634949,
  "necessary": [
   35
  ],
  "causal": [
   35,
   62
  ],
  "sufficient": true,
  "evidence": [
   35
  ],
  "drops": [
   -0.03,
   0.006,
   0.0145,
   -0.0064,
   -0.0264,
   -0.0259,
   0.0051,
   -0.0158,
   -0.0036,
   -0.0169,
   -0.0261,
   -0.0038,
   -0.0202,
   -0.0155,
   -0.0059,
   -0.0132,
   0.0008,
   -0.0058,
   -0.0112,
   -0.0223,
   0.0021,
   -0.0043,
   -0.015,
   -0.0097,
   -0.0164,
   -0.0114,
   -0.0055,
   -0.0045,
   -0.0217,
   0.0025,
   -0.0205,
   -0.0008,
   0.0137,
   0.0082,
   -0.0406,
   3.9277,
   -0.0554,
   -0.0042,
   -0.009,
   -0.015,
   -0.0208,
   -0.0265,
   0.0001,
   0.0084,
   0.013,
   -0.0106,
   -0.0096,
   -0.0112,
   0.0045,
   -0.0253,
   -0.0252,
   -0.021,
   0.0022,
   -0.0218,
   0.0075,
   -0.0062,
   -0.0214,
   -0.0061,
   -0.0251,
   -0.0264,
   0.0338,
   -0.0233,
   0.0855,
   0.0423
  ]
 },
 {
  "paper": "1906.10551",
  "qid": "b217d9730ba469f48426280945dbb77542b39183",
  "solved": false
 },
 {
  "paper": "1906.10551",
  "qid": "8c0846879771c8f3915cc2e0718bee448f5cb007",
  "solved": true,
  "base_logprob": -2.3345658779144287,
  "necessary": [
   36
  ],
  "causal": [
   36
  ],
  "sufficient": true,
  "evidence": [
   36,
   37,
   38
  ],
  "drops": [
   0.0352,
   -0.1856,
   -0.1152,
   -0.0879,
   -0.028,
   -0.018,
   -0.0016,
   -0.0652,
   -0.0981,
   -0.0705,
   -0.0121,
   -0.0662,
   -0.0996,
   -0.0835,
   -0.0983,
   -0.0469,
   -0.0744,
   -0.09,
   -0.1488,
   -0.0937,
   -0.0635,
   -0.0746,
   -0.0725,
   -0.0825,
   -0.0882,
   -0.0865,
   -0.075,
   -0.0497,
   -0.1218,
   -0.1375,
   -0.1108,
   -0.0692,
   -0.1172,
   -0.0851,
   -0.1088,
   -0.3619,
   4.058,
   -0.024,
   -0.1302,
   -0.1094,
   -0.0185,
   -0.0715,
   -0.0461,
   -0.0738,
   -0.0651,
   -0.0626,
   -0.076,
   -0.1373,
   -0.0704,
   -0.0567,
   -0.0367,
   -0.029,
   -0.0358,
   -0.1175,
   -0.0803,
   -0.0342,
   -0.089,
   -0.0673,
   -0.0861,
   -0.0284,
   -0.0083,
   -0.0973,
   -0.0709,
   -0.1952
  ]
 },
 {
  "paper": "1906.10551",
  "qid": "3fae289ab1fc023bce2fa4f1ce4d9f828074f232",
  "solved": false
 },
 {
  "paper": "1906.11180",
  "qid": "b6ffa18d49e188c454188669987b0a4807ca3018",
  "solved": false
 },
 {
  "paper": "1906.11180",
  "qid": "2b61893b22ac190c94c2cb129e86086888347079",
  "solved": true,
  "base_logprob": -1.5592292547225952,
  "necessary": [],
  "causal": [
   12
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -0.1143,
   -0.0344,
   -0.0152,
   -0.1162,
   -0.1886,
   -0.2347,
   -0.0778,
   -0.175,
   -0.0952,
   -0.2396,
   -0.0921,
   -0.1955,
   0.013,
   -0.0372,
   -0.057,
   -0.0968,
   -0.0952,
   -0.1889,
   -0.1856,
   -0.1555,
   -0.0359,
   -0.1175,
   -0.1734,
   -0.1661,
   -0.1889,
   -0.0583,
   -0.057,
   -0.0952,
   -0.1597,
   -0.0583,
   -0.1511,
   -0.2096,
   -0.1162,
   -0.1146,
   -0.1555,
   -0.132,
   -0.057,
   -0.1542,
   -0.079,
   -0.0952,
   -0.1527,
   -0.2127,
   -0.0596,
   -0.1874,
   -0.0344,
   -0.3398,
   -0.1527,
   -0.0902,
   -0.151,
   -0.2318,
   -0.0747,
   -0.1302,
   -0.1903,
   -0.2112,
   -0.0778,
   -0.0583,
   -0.1188,
   -0.1513,
   -0.1545,
   -0.3103,
   -0.2318,
   -0.1723,
   -0.4547,
   -0.4123
  ]
 },
 {
  "paper": "1907.00455",
  "qid": "e98d331faacd50f8ec588d2466b5a85da1f37e6f",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1907.00455",
  "qid": "f319f2c3f9339b0ce47478f5aa0c32da387a156e",
  "solved": true,
  "base_logprob": -5.519685745239258,
  "necessary": [],
  "causal": [
   24,
   28,
   32,
   36,
   42,
   49
  ],
  "sufficient": false,
  "evidence": [
   38
  ],
  "drops": [
   -0.1615,
   0.0265,
   0.0571,
   0.0417,
   0.0402,
   -0.0433,
   -0.085,
   -0.0833,
   0.04,
   0.0833,
   -0.085,
   -0.0696,
   0.0177,
   0.0419,
   -0.0556,
   0.0554,
   0.0715,
   0.0002,
   0.0574,
   -0.0415,
   -0.0833,
   0.0986,
   -0.1252,
   0.0819,
   0.1736,
   0.0579,
   0.0402,
   0.0806,
   0.1113,
   0.0817,
   -0.0955,
   -0.1665,
   0.0986,
   0.0419,
   0.0968,
   0.0,
   0.1234,
   -0.154,
   -0.499,
   -0.0008,
   -0.073,
   -0.3305,
   0.0997,
   -0.03,
   -0.0751,
   -0.6563,
   -0.6894,
   -0.028,
   -0.0075,
   0.4467,
   0.0358
  ]
 },
 {
  "paper": "1907.00758",
  "qid": "f6f8054f327a2c084a73faca16cf24a180c094ae",
  "solved": false
 },
 {
  "paper": "1907.01413",
  "qid": "abad9beb7295d809d7e5e1407cbf673c9ffffd19",
  "solved": true,
  "base_logprob": -0.11503533273935318,
  "necessary": [
   21
  ],
  "causal": [
   3,
   20,
   21
  ],
  "sufficient": true,
  "evidence": [
   21
  ],
  "drops": [
   0.002,
   0.053,
   -0.0098,
   0.143,
   -0.0098,
   0.0013,
   0.0193,
   0.014,
   0.0182,
   0.0124,
   0.0168,
   0.05,
   -0.0084,
   0.0119,
   0.0253,
   0.049,
   0.0148,
   0.0353,
   0.0513,
   -0.0043,
   0.0664,
   2.0407,
   0.021
  ]
 },
 {
  "paper": "1907.01413",
  "qid": "265c9b733e4dfffb76acfbade4c0c9b14d3ccde1",
  "solved": false
 },
 {
  "paper": "1907.01413",
  "qid": "0f928732f226185c76ad5960402e9342c0619310",
  "solved": true,
  "base_logprob": -1.2902432680130005,
  "necessary": [
   14
  ],
  "causal": [
   14
  ],
  "sufficient": true,
  "evidence": [
   14
  ],
  "drops": [
   -0.0022,
   -0.0192,
   -0.0012,
   -0.0109,
   0.003,
   -0.0004,
   0.003,
   0.0023,
   0.0014,
   -0.0061,
   -0.0027,
   0.0002,
   -0.0356,
   0.0328,
   1.0082,
   -0.0196,
   -0.0152,
   -0.0078,
   0.0096,
   0.0133,
   -0.0005,
   0.0148,
   -0.0045
  ]
 },
 {
  "paper": "1907.01413",
  "qid": "d24acc567ebaec1efee52826b7eaadddc0a89e8b",
  "solved": false
 },
 {
  "paper": "1907.02030",
  "qid": "bd6cec2ab620e67b3e0e7946fc045230e6906020",
  "solved": false
 },
 {
  "paper": "1907.02030",
  "qid": "4b0ba460ae3ba7a813f204abd16cf631b871baca",
  "solved": false
 },
 {
  "paper": "1907.02030",
  "qid": "63b0c93f0452d0e1e6355de1d0f3ff0fd67939fb",
  "solved": false
 },
 {
  "paper": "1907.02636",
  "qid": "08b87a90139968095433f27fc88f571d939cd433",
  "solved": false
 },
 {
  "paper": "1907.02636",
  "qid": "4db3c2ca6ddc87209c31b20763b7a3c1c33387bc",
  "solved": false
 },
 {
  "paper": "1907.04152",
  "qid": "0153f563f5e2680c2de1a5f6d0e443454dc1ef2a",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1907.04152",
  "qid": "670c464a5dba78e0be7ec168fe36db604e172ea7",
  "solved": true,
  "base_logprob": -4.929764747619629,
  "necessary": [
   49
  ],
  "causal": [
   7,
   18,
   20,
   37,
   46,
   48,
   49
  ],
  "sufficient": false,
  "evidence": [
   22,
   23,
   24
  ],
  "drops": [
   -0.6682,
   0.2555,
   -0.0624,
   0.0631,
   0.2488,
   -0.0003,
   -0.1296,
   0.3119,
   -0.1293,
   0.1867,
   -0.0611,
   0.125,
   0.2495,
   0.1197,
   -0.1156,
   0.1306,
   0.2557,
   0.1806,
   0.3256,
   0.1877,
   0.5397,
   0.0615,
   -0.2794,
   0.0569,
   0.1135,
   -0.0566,
   0.0058,
   -0.0552,
   -0.1243,
   -0.0001,
   0.1812,
   -0.0003,
   0.0625,
   0.1812,
   0.0512,
   -0.0485,
   0.0,
   0.4304,
   -0.0491,
   -0.1179,
   0.1387,
   0.0769,
   -0.1248,
   -0.0004,
   0.1925,
   0.1246,
   0.3057,
   -0.3,
   0.6248,
   1.3578
  ]
 },
 {
  "paper": "1907.04152",
  "qid": "94ec0e205790ec663a5353f3c68c8d77701573c7",
  "solved": false
 },
 {
  "paper": "1907.04152",
  "qid": "a91878129583fcb6d16067ba8ba3600e39d70021",
  "solved": false
 },
 {
  "paper": "1907.04380",
  "qid": "2fd8688c8f475ab43edaf5d189567f8799b018e1",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1907.05664",
  "qid": "6e2ad9ad88cceabb6977222f5e090ece36aa84ea",
  "solved": false
 },
 {
  "paper": "1907.05664",
  "qid": "710c1f8d4c137c8dad9972f5ceacdbf8004db208",
  "solved": false
 },
 {
  "paper": "1907.06458",
  "qid": "f14ff780c28addab1d738f676c4ec0b4106356b6",
  "solved": false
 },
 {
  "paper": "1907.06458",
  "qid": "b799936d6580c0e95102027175d3fe184f0ee253",
  "solved": false
 },
 {
  "paper": "1907.08501",
  "qid": "bdc6664cec2b94b0b3769bc70a60914795f39574",
  "solved": false
 },
 {
  "paper": "1907.08501",
  "qid": "9653c89a93ac5c717a0a26cf80e9aa98a5ccf910",
  "solved": false
 },
 {
  "paper": "1907.08501",
  "qid": "412aff0b2113b7d61c914edf90b90f2994390088",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1907.08937",
  "qid": "29571867fe00346418b1ec36c3b7685f035e22ce",
  "solved": true,
  "base_logprob": -8.038812637329102,
  "necessary": [
   89
  ],
  "causal": [
   53,
   89
  ],
  "sufficient": true,
  "evidence": [
   41,
   53
  ],
  "drops": [
   -0.0856,
   0.1885,
   0.1257,
   -0.3112,
   -0.1849,
   -0.3457,
   -0.1565,
   -0.2479,
   -0.0924,
   -0.2111,
   -0.3436,
   -0.1229,
   -0.09,
   -0.1854,
   -0.0913,
   -0.1537,
   -0.0916,
   -0.1849,
   -0.1836,
   -0.0913,
   -0.343,
   -0.1858,
   -0.2482,
   -0.3416,
   -0.1849,
   -0.1865,
   -0.2162,
   -0.1868,
   -0.2795,
   -0.0306,
   -0.2181,
   -0.092,
   -0.122,
   -0.2471,
   -0.2475,
   -0.2479,
   -0.1871,
   -0.0608,
   0.1247,
   -0.0628,
   -0.1221,
   0.0315,
   -0.2157,
   -0.0904,
   -0.1556,
   -0.3407,
   -0.1224,
   -0.0934,
   -0.1857,
   -0.1846,
   -0.2486,
   -0.3104,
   0.0316,
   0.3799,
   0.2172,
   -0.0917,
   -0.2181,
   0.0007,
   -0.0281,
   -0.2166,
   -0.1548,
   -0.2177,
   -0.1864,
   -0.2505,
   -0.3769,
   -0.2798,
   -0.2183,
   -0.1553,
   -0.156,
   -0.1554,
   0.2171,
   0.031,
   -0.2173,
   -0.4664,
   -0.1868,
   -0.1229,
   -0.1853,
   -0.1232,
   -0.2173,
   -0.2177,
   -0.0318,
   -0.1858,
   -0.0299,
   -0.1852,
   0.0004,
   -0.1558,
   -0.0625,
   -0.0299,
   0.1249,
   2.1242
  ]
 },
 {
  "paper": "1907.08937",
  "qid": "1a678d081f97531d54b7122254301c20b3531198",
  "solved": true,
  "base_logprob": -5.119246482849121,
  "necessary": [
   34
  ],
  "causal": [
   34
  ],
  "sufficient": true,
  "evidence": [
   33,
   34,
   35,
   36
  ],
  "drops": [
   -0.2352,
   -0.375,
   0.1321,
   -0.1101,
   -0.0626,
   -0.2715,
   0.0561,
   -0.1101,
   -0.0689,
   -0.125,
   -0.2976,
   -0.0001,
   -0.2351,
   -0.1726,
   -0.1726,
   -0.118,
   -0.0688,
   -0.0555,
   -0.1805,
   -0.125,
   -0.0555,
   -0.0001,
   -0.0,
   -0.2976,
   -0.125,
   -0.0625,
   -0.118,
   -0.1101,
   -0.0626,
   -0.1875,
   0.0861,
   -0.0476,
   -0.1251,
   0.1661,
   1.7606,
   0.2015,
   -0.588,
   -0.3415,
   -0.1804,
   -0.1312,
   -0.1804,
   -0.0555,
   -0.1805,
   -0.0688,
   -0.1805,
   -0.1725,
   0.007,
   -0.1179,
   -0.243,
   -0.0555,
   -0.125,
   -0.3054,
   -0.2682,
   -0.3054,
   -0.0476,
   -0.1013,
   -0.1875,
   -0.1179,
   -0.0625,
   -0.3054,
   -0.1179,
   -0.0554,
   -0.243,
   -0.0687,
   -0.2429,
   -0.125,
   -0.2429,
   -0.118,
   -0.5388,
   -0.1805,
   -0.61,
   -0.3126,
   -0.0689,
   -0.3932,
   -0.1805,
   -0.25,
   -0.118,
   -0.1804,
   -0.3055,
   -0.1996,
   0.0237,
   -0.2976,
   -0.2351,
   -0.0626,
   -0.2351,
   -0.7045,
   -0.1805,
   -0.125,
   -0.3919,
   0.632
  ]
 },
 {
  "paper": "1907.08937",
  "qid": "3513682d4ee2e64725b956c489cd5b5995a6acf2",
  "solved": false
 },
 {
  "paper": "1907.10738",
  "qid": "b34c60eb4738e0439523bcc679fe0fe70ceb8bde",
  "solved": false
 },
 {
  "paper": "1907.11062",
  "qid": "4c026715ee365c709381c5da770bdc8297eed19f",
  "solved": true,
  "base_logprob": -2.7515008449554443,
  "necessary": [
   29
  ],
  "causal": [
   1,
   4,
   19,
   26,
   27,
   28,
   29
  ],
  "sufficient": false,
  "evidence": [
   29
  ],
  "drops": [
   -1.6305,
   -1.607,
   -1.6611,
   -1.6452,
   -1.6279,
   -1.6467,
   -1.6324,
   -1.6398,
   -1.6438,
   -1.6626,
   -1.6326,
   -1.6484,
   -1.6444,
   -1.6401,
   -1.663,
   -1.6291,
   -1.6522,
   -1.6372,
   -1.644,
   -1.6253,
   -1.6363,
   -1.6509,
   -1.6552,
   -1.6618,
   -1.6328,
   -1.6357,
   -1.6251,
   -1.6243,
   -1.6175,
   2.4725,
   -1.6793,
   -1.6443,
   -1.6465,
   -1.6516,
   -1.6439,
   -1.6512,
   -1.6407,
   -1.6441,
   -1.6547,
   -1.6563,
   -1.6442,
   -1.6479,
   -1.6481,
   -1.6715,
   -1.6336,
   -1.6368,
   -1.6499,
   -1.6464,
   -1.6287,
   -1.6943
  ]
 },
 {
  "paper": "1907.11062",
  "qid": "4ef3bfebabda83a6d5ca55d30de0e05893f241e3",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1907.11062",
  "qid": "db264e363f3b3aa83526952bef02f826dff70042",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1907.11062",
  "qid": "e8e6986365f899dead0768ecf7b1eca8a2699f2f",
  "solved": false
 },
 {
  "paper": "1907.11907",
  "qid": "8c981f8b992cb583e598f71741c322f522c6d2ad",
  "solved": false
 },
 {
  "paper": "1907.11907",
  "qid": "16f33de90b76975a99572e0684632d5aedbd957c",
  "solved": false
 },
 {
  "paper": "1907.12108",
  "qid": "1f1a9f2dd8c4c10b671cb8affe56e181948e229e",
  "solved": true,
  "base_logprob": -1.5302879810333252,
  "necessary": [],
  "causal": [
   5
  ],
  "sufficient": true,
  "evidence": [
   5
  ],
  "drops": [
   -1.1065,
   -1.0208,
   -1.3081,
   -1.0275,
   -0.9095,
   -0.8313,
   -1.0006,
   -0.9977
  ]
 },
 {
  "paper": "1908.00153",
  "qid": "58c1b162a4491d4a5ae0ff86cc8bd64e98739620",
  "solved": true,
  "base_logprob": -2.622600959512056e-06,
  "necessary": [],
  "causal": [
   72
  ],
  "sufficient": true,
  "evidence": [
   5
  ],
  "drops": [
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   0.0
  ]
 },
 {
  "paper": "1908.01060",
  "qid": "e6c163f80a11bd057bbd0b6e1451ac82edddc78d",
  "solved": false
 },
 {
  "paper": "1908.01060",
  "qid": "6adfa9eee76b96953a76c03356bf41d8a9378851",
  "solved": false
 },
 {
  "paper": "1908.02322",
  "qid": "441886f0497dc84f46ed8c32e8fa32983b5db42e",
  "solved": false
 },
 {
  "paper": "1908.02322",
  "qid": "62afbf8b1090e56fdd2a2fa2bdb687c3995477f6",
  "solved": false
 },
 {
  "paper": "1908.04531",
  "qid": "b69f0438c1af4b9ed89e531c056d9812d4994016",
  "solved": false
 },
 {
  "paper": "1908.04531",
  "qid": "2e9c6e01909503020070ec4faa6c8bf2d6c0af42",
  "solved": true,
  "base_logprob": -3.3885726928710938,
  "necessary": [
   27
  ],
  "causal": [
   27
  ],
  "sufficient": true,
  "evidence": [
   27,
   31
  ],
  "drops": [
   0.089,
   0.0629,
   0.1255,
   0.0626,
   0.0132,
   0.0253,
   0.1527,
   0.063,
   0.0254,
   0.1136,
   0.0006,
   0.026,
   0.0012,
   0.0511,
   0.0001,
   0.0382,
   0.0759,
   0.0506,
   0.0256,
   0.088,
   0.1758,
   0.0631,
   -0.0241,
   0.0651,
   -0.0363,
   0.1129,
   -0.0868,
   3.5259,
   0.0134,
   -0.024,
   -0.0116,
   -0.1116,
   0.0125,
   0.0256,
   0.1254,
   0.1123,
   0.0511,
   0.113,
   0.064,
   0.1006,
   0.0637,
   0.1379,
   0.0879,
   0.0008,
   0.0255,
   0.076,
   0.0878,
   0.0379,
   0.0382,
   0.0505,
   0.0626,
   0.0129,
   0.0749,
   0.1006,
   0.0757,
   0.0128,
   0.0131,
   0.0754,
   0.1134,
   0.0376,
   0.0877,
   0.051,
   0.0631,
   0.0879,
   0.088,
   0.113,
   0.1383,
   0.1271,
   -0.0106,
   0.1256
  ]
 },
 {
  "paper": "1908.04917",
  "qid": "8a7bd9579d2783bfa81e055a7a6ebc3935da9d20",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1908.04917",
  "qid": "27b01883ed947b457d3bab0c66de26c0736e4f90",
  "solved": false
 },
 {
  "paper": "1908.04917",
  "qid": "9714cb7203c18a0c53805f6c889f2e20b4cab5dd",
  "solved": false
 },
 {
  "paper": "1908.05434",
  "qid": "43761478c26ad65bec4f0fd511ec3181a100681c",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1908.05434",
  "qid": "01866fe392d9196dda1d0b472290edbd48a99f66",
  "solved": false
 },
 {
  "paper": "1908.05763",
  "qid": "8ea664a72e6d6eca73c1b3e1f75a72a677474ab1",
  "solved": true,
  "base_logprob": -0.5447027683258057,
  "necessary": [
   0
  ],
  "causal": [
   0
  ],
  "sufficient": true,
  "evidence": [
   24
  ],
  "drops": [
   1.1676,
   0.4377,
   0.36,
   -0.0611,
   0.0362,
   0.01,
   0.0946,
   0.0782,
   0.0289,
   0.1368,
   0.1332,
   0.039,
   0.0785,
   0.0223,
   0.0485,
   0.0777,
   0.1051,
   0.0251,
   0.1075,
   0.097,
   0.1074,
   0.1485,
   0.2428,
   0.1835,
   0.0929,
   0.0398,
   -0.0979,
   0.3186,
   -0.1252
  ]
 },
 {
  "paper": "1908.06006",
  "qid": "975085e3b6679cc644fdd6ad11b7c2d1261a2dc6",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1908.06006",
  "qid": "609fbe627309775de415682f48588937d5dd8748",
  "solved": false
 },
 {
  "paper": "1908.06083",
  "qid": "c84590ba32df470a7c5343d8b99e541b217f10cf",
  "solved": true,
  "base_logprob": -0.07149209827184677,
  "necessary": [],
  "causal": [
   11
  ],
  "sufficient": true,
  "evidence": [
   6
  ],
  "drops": [
   -0.0507,
   -0.0544,
   -0.0549,
   -0.0526,
   -0.0551,
   -0.0507,
   -0.0547,
   -0.0524,
   -0.0534,
   -0.0524,
   0.0315,
   0.229,
   -0.051,
   -0.053,
   -0.0543,
   -0.0582,
   -0.052,
   -0.0542,
   -0.0531,
   -0.0562,
   -0.0525,
   -0.0578,
   -0.057,
   -0.0533,
   -0.0569,
   -0.0569,
   -0.0576,
   -0.0515,
   -0.0553,
   -0.0497,
   -0.0573,
   -0.0555,
   -0.0568,
   -0.056,
   -0.0525,
   -0.0532,
   -0.0565,
   -0.0527,
   -0.0524,
   -0.0537,
   -0.0541,
   -0.0528,
   -0.0565,
   -0.0521,
   -0.0545,
   -0.056,
   -0.0544,
   -0.0542,
   -0.0543,
   -0.0575,
   -0.0521,
   -0.0517,
   -0.0508,
   -0.052,
   -0.0556,
   -0.0357,
   -0.0554,
   -0.0448,
   -0.0425
  ]
 },
 {
  "paper": "1908.06138",
  "qid": "12391aab31c899bac0ecd7238c111cb73723a6b7",
  "solved": false
 },
 {
  "paper": "1908.06138",
  "qid": "8b43201e7e648c670c02e16ba189230820879228",
  "solved": false
 },
 {
  "paper": "1908.06151",
  "qid": "f9c5799091e7e35a8133eee4d95004e1b35aea00",
  "solved": false
 },
 {
  "paper": "1908.06151",
  "qid": "7889ec45b996be0b8bf7360d08f84daf3644f115",
  "solved": false
 },
 {
  "paper": "1908.06379",
  "qid": "42be49b883eba268e3dbc5c3ff4631442657dcbb",
  "solved": false
 },
 {
  "paper": "1908.06379",
  "qid": "8d4f0815f8a23fe45c298c161fc7a27f3bb0d338",
  "solved": false
 },
 {
  "paper": "1908.06379",
  "qid": "a6665074b067abb2676d5464f36b2cb07f6919d3",
  "solved": false
 },
 {
  "paper": "1908.06556",
  "qid": "5c26388a2c0b0452d529d5dd565a5375fdabdb70",
  "solved": false
 },
 {
  "paper": "1908.06556",
  "qid": "184e1f28f96babf468f2bb4e1734f69646590cda",
  "solved": false
 },
 {
  "paper": "1908.06606",
  "qid": "71a7153e12879defa186bfb6dbafe79c74265e10",
  "solved": true,
  "base_logprob": -4.006504535675049,
  "necessary": [
   34
  ],
  "causal": [
   34,
   45
  ],
  "sufficient": true,
  "evidence": [
   34
  ],
  "drops": [
   0.1985,
   0.0625,
   -0.1341,
   0.0452,
   -0.5662,
   -0.1136,
   -0.2284,
   0.2507,
   -0.0968,
   -0.034,
   -0.2286,
   0.0842,
   0.0966,
   0.0867,
   0.1013,
   0.2297,
   0.087,
   -0.2965,
   0.1667,
   0.416,
   -0.406,
   -0.0721,
   -0.0301,
   -0.0136,
   -0.0254,
   -0.0299,
   0.0531,
   -0.171,
   0.0996,
   0.2535,
   0.1465,
   0.1994,
   0.0166,
   0.049,
   3.8802,
   0.0076,
   0.0373,
   -0.0718,
   0.0739,
   -0.0381,
   0.2321,
   0.0488,
   -0.1294,
   -0.0758,
   0.0371,
   0.5388,
   0.3196,
   -0.4347
  ]
 },
 {
  "paper": "1908.06606",
  "qid": "85d1831c28d3c19c84472589a252e28e9884500f",
  "solved": false
 },
 {
  "paper": "1908.06606",
  "qid": "1959e0ebc21fafdf1dd20c6ea054161ba7446f61",
  "solved": false
 },
 {
  "paper": "1908.06606",
  "qid": "77cf4379106463b6ebcb5eb8fa5bb25450fa5fb8",
  "solved": false
 },
 {
  "paper": "1908.06725",
  "qid": "3c16d4cf5dc23223980d9c0f924cb9e4e6943f13",
  "solved": false
 },
 {
  "paper": "1908.06809",
  "qid": "45b28a6ce2b0f1a8b703a3529fd1501f465f3fdf",
  "solved": false
 },
 {
  "paper": "1908.06809",
  "qid": "d6a27c41c81f12028529e97e255789ec2ba39eaa",
  "solved": false
 },
 {
  "paper": "1908.07816",
  "qid": "9cbea686732b5b85f77868ca47d2f93cf34516ed",
  "solved": false
 },
 {
  "paper": "1908.07816",
  "qid": "6aee16c4f319a190c2a451c1c099b66162299a28",
  "solved": false
 },
 {
  "paper": "1908.07816",
  "qid": "4d4b9ff2da51b9e0255e5fab0b41dfe49a0d9012",
  "solved": false
 },
 {
  "paper": "1908.07816",
  "qid": "180047e1ccfc7c98f093b8d1e1d0479a4cca99cc",
  "solved": true,
  "base_logprob": -3.112114667892456,
  "necessary": [],
  "causal": [
   35
  ],
  "sufficient": true,
  "evidence": [
   35
  ],
  "drops": [
   -1.0259,
   -0.931,
   -0.9749,
   -0.985,
   -0.9685,
   -1.0237,
   -1.0204,
   -0.955,
   -0.9613,
   -0.9845,
   -0.9336,
   -0.9749,
   -1.0181,
   -0.9592,
   -0.9706,
   -0.9508,
   -0.9741,
   -0.9825,
   -0.956,
   -0.9572,
   -1.0169,
   -0.98,
   -0.9805,
   -0.9846,
   -0.9488,
   -0.9673,
   -1.0021,
   -0.9873,
   -0.9656,
   -0.9443,
   -0.9945,
   -0.9513,
   -0.9877,
   -0.9774,
   -1.1255,
   -0.6162,
   -0.9425,
   -0.9729,
   -0.9801,
   -0.997,
   -0.9955,
   -0.96,
   -0.9493,
   -0.9774,
   -0.9497,
   -0.9915,
   -0.9264,
   -1.0537,
   -0.9341
  ]
 },
 {
  "paper": "1908.07822",
  "qid": "d4ce220dcdabcf9ebf4da9bdd3ad778e2d79fc07",
  "solved": false
 },
 {
  "paper": "1908.07822",
  "qid": "c806e891324af5d10a72c3b4b9b91177ae6446fb",
  "solved": false
 },
 {
  "paper": "1908.07822",
  "qid": "e1132564b0dd916a522e7690bc7719d2bba3fe68",
  "solved": false
 },
 {
  "paper": "1908.08419",
  "qid": "3c3cb51093b5fd163e87a773a857496a4ae71f03",
  "solved": false
 },
 {
  "paper": "1908.08419",
  "qid": "0bfed6f9cfe93617c5195c848583e3945f2002ff",
  "solved": true,
  "base_logprob": -4.512413024902344,
  "necessary": [],
  "causal": [
   34
  ],
  "sufficient": true,
  "evidence": [
   33
  ],
  "drops": [
   0.0203,
   -0.1534,
   -0.0511,
   -0.0811,
   -0.1636,
   -0.1195,
   -0.1389,
   -0.1984,
   -0.0953,
   -0.2055,
   -0.1425,
   -0.1421,
   -0.1424,
   -0.1557,
   0.0346,
   0.0598,
   -0.1195,
   -0.1954,
   -0.2191,
   -0.2422,
   -0.1547,
   -0.1047,
   -0.1329,
   -0.1059,
   -0.1174,
   -0.1362,
   -0.1711,
   -0.1259,
   -0.1051,
   -0.135,
   -0.0526,
   0.02,
   0.0694,
   -0.3334,
   0.3538,
   -0.3286,
   -0.4394,
   -0.0907,
   -0.0577,
   -0.1525,
   -0.1349,
   -0.1404,
   -0.084,
   -0.3812,
   -0.1284,
   -0.0952,
   -0.1554,
   -0.0989,
   -0.0798,
   -0.1405,
   -0.0717,
   -0.1824,
   -0.0666,
   -0.1181,
   -0.0984,
   -0.1834,
   -0.2502,
   -0.1592,
   -0.1593,
   -0.1307,
   -0.1414,
   -0.1217,
   -0.1943,
   -0.1409,
   -0.1812,
   -0.1448,
   -0.2771,
   -0.1178,
   -0.0646,
   -0.2337
  ]
 },
 {
  "paper": "1908.08593",
  "qid": "1a252ffeaebdb189317aefd6c606652ba9677112",
  "solved": false
 },
 {
  "paper": "1908.08593",
  "qid": "da4d25dd9de09d16168788bb02ad600f5b0b3ba4",
  "solved": false
 },
 {
  "paper": "1908.08593",
  "qid": "2870fbce43a3cf6daf982f720137c008b30c60dc",
  "solved": true,
  "base_logprob": -23.625951766967773,
  "necessary": [
   24,
   25,
   43,
   44,
   58
  ],
  "causal": [
   1,
   14,
   24,
   25,
   27,
   33,
   34,
   37,
   43,
   44,
   58
  ],
  "sufficient": false,
  "evidence": [
   45
  ],
  "drops": [
   -8.7862,
   0.4995,
   0.2499,
   -0.6252,
   0.2503,
   0.0004,
   -1.1244,
   -0.4997,
   -0.4371,
   -0.0624,
   0.3119,
   -1.5,
   -0.0,
   -0.5624,
   0.5,
   -0.312,
   -0.8122,
   -0.8747,
   0.0627,
   -0.062,
   -0.2498,
   0.3126,
   -0.1876,
   -1.125,
   1.4371,
   1.125,
   0.1255,
   0.375,
   -0.9372,
   -1.0622,
   -1.1871,
   -0.0625,
   0.0623,
   0.6875,
   0.9997,
   -0.3751,
   0.0626,
   0.9373,
   -0.3122,
   -0.2499,
   -0.4995,
   0.2499,
   0.3125,
   1.3748,
   1.0013,
   -1.2471,
   -1.6871,
   -0.4374,
   0.3749,
   -0.6251,
   -0.5,
   -0.4998,
   0.1875,
   -0.0001,
   -0.9996,
   -0.8125,
   -0.5618,
   -1.6865,
   3.2493
  ]
 },
 {
  "paper": "1908.08593",
  "qid": "65b579b2c62982e2ff154c8160288c2950d509f2",
  "solved": true,
  "base_logprob": -2.1535604000091553,
  "necessary": [
   14,
   16
  ],
  "causal": [
   14,
   16
  ],
  "sufficient": true,
  "evidence": [
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22
  ],
  "drops": [
   0.2913,
   -0.0616,
   -0.0484,
   -0.1817,
   -0.2325,
   -0.1276,
   -0.1172,
   -0.1231,
   -0.1785,
   -0.175,
   0.0534,
   -0.2456,
   -0.0616,
   -0.1172,
   1.1421,
   0.7268,
   6.1184,
   -0.1203,
   -0.0046,
   -0.0558,
   -0.0589,
   -0.0558,
   -0.1204,
   -0.2567,
   -0.0616,
   0.0028,
   -0.1255,
   0.0644,
   -0.1203,
   0.0027,
   -0.1203,
   -0.0,
   -0.0,
   -0.1231,
   -0.0025,
   0.0592,
   -0.0641,
   -0.1255,
   -0.1231,
   -0.1231,
   -0.1231,
   0.0592,
   -0.0616,
   -0.0025,
   -0.0557,
   -0.0589,
   -0.1203,
   -0.1203,
   -0.0025,
   -0.1231,
   -0.0616,
   -0.0,
   -0.0616,
   -0.248,
   -0.2428,
   -0.1231,
   -0.0589,
   -0.191,
   0.1694
  ]
 },
 {
  "paper": "1908.09137",
  "qid": "b236b9827253037b2fd7884d7bfec74619d96293",
  "solved": false
 },
 {
  "paper": "1908.09137",
  "qid": "b53efdbb9e53a65cd3828a3eb485c70f782a06e5",
  "solved": false
 },
 {
  "paper": "1908.09951",
  "qid": "1571e16063b53409f2d1bd6ec143fccc5b29ebb9",
  "solved": true,
  "base_logprob": -3.9220798015594482,
  "necessary": [
   33
  ],
  "causal": [
   33
  ],
  "sufficient": true,
  "evidence": [
   33
  ],
  "drops": [
   -2.2432,
   -2.2386,
   -2.286,
   -2.2831,
   -2.2399,
   -2.2817,
   -2.2382,
   -2.2988,
   -2.3024,
   -2.2402,
   -2.2832,
   -2.2609,
   -2.3217,
   -2.2626,
   -2.3038,
   -2.1756,
   -2.3423,
   -2.261,
   -2.3233,
   -2.2815,
   -2.2382,
   -2.2816,
   -2.2606,
   -2.3026,
   -2.2819,
   -2.3025,
   -2.384,
   -2.3005,
   -2.3423,
   -2.2401,
   -2.2608,
   -2.2606,
   -2.3231,
   2.248,
   -2.2109,
   -2.3649,
   -2.1754,
   -2.2798,
   -2.2819,
   -2.2814,
   -2.3875,
   -2.2798,
   -2.2363,
   -2.3007,
   -2.153,
   -2.2191,
   -2.426,
   -2.3022,
   -2.2813,
   -2.259,
   -2.3245,
   -2.2588,
   -2.2798,
   -2.3002,
   -2.2606,
   -2.2608,
   -2.2592,
   -2.0527,
   -2.1967,
   -2.3212,
   -2.1343
  ]
 },
 {
  "paper": "1908.10275",
  "qid": "75043c17a2cddfce6578c3c0e18d4b7cf2f18933",
  "solved": false
 },
 {
  "paper": "1908.10275",
  "qid": "95bb3ea4ebc3f2174846e8d422abc076e1407d6a",
  "solved": false
 },
 {
  "paper": "1908.10275",
  "qid": "3ebdc15480250f130cf8f5ab82b0595e4d870e2f",
  "solved": true,
  "base_logprob": -4.847006797790527,
  "necessary": [],
  "causal": [
   8
  ],
  "sufficient": true,
  "evidence": [
   7,
   8
  ],
  "drops": [
   -2.9606,
   -2.7267,
   -3.0069,
   -3.3663,
   -3.0379,
   -3.1321,
   -3.0702,
   -3.0804,
   -1.565,
   -2.9531,
   -3.1313,
   -3.1115,
   -3.0176,
   -3.0157,
   -3.0907,
   -2.9974,
   -3.0488,
   -2.9447,
   -2.8732,
   -2.9561,
   -2.9664,
   -2.8627,
   -2.8199,
   -2.9361,
   -2.3402
  ]
 },
 {
  "paper": "1908.10322",
  "qid": "fb427239c8d44f524a6c1bf1ce5c3383d5c33e52",
  "solved": true,
  "base_logprob": -3.5759921073913574,
  "necessary": [
   10
  ],
  "causal": [
   10
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   -0.9649,
   -0.9232,
   -0.951,
   -0.9857,
   -0.9926,
   -0.8537,
   -0.9996,
   -0.9857,
   -1.0551,
   -0.9371,
   1.2583,
   -0.9718,
   -0.9371,
   -0.9787,
   -0.9787,
   -0.9787,
   -0.9579,
   -0.9857,
   -1.0343,
   -1.0482,
   -0.9024,
   -0.9718,
   -0.951,
   -0.8954,
   -0.9163,
   -0.9857,
   -1.0135,
   -0.6871,
   -0.7774
  ]
 },
 {
  "paper": "1908.10322",
  "qid": "7c45c6e5db6cfca2d6de8751e28403b35420ae38",
  "solved": false
 },
 {
  "paper": "1908.10383",
  "qid": "313087c69caeab2f58e7abd62664d3bd93618e4e",
  "solved": false
 },
 {
  "paper": "1908.10422",
  "qid": "702e2d02c25a2f3f6b1be8ad3d448b502b8ced9c",
  "solved": false
 },
 {
  "paper": "1908.10422",
  "qid": "a83a351539fb0b6acb5bdee32323dd924f4fd1e7",
  "solved": true,
  "base_logprob": -2.2867348194122314,
  "necessary": [
   57
  ],
  "causal": [
   1,
   31,
   42,
   47,
   54,
   55,
   57
  ],
  "sufficient": false,
  "evidence": [
   49
  ],
  "drops": [
   -0.5025,
   -0.0973,
   -0.5664,
   -0.4103,
   -0.4727,
   -0.6288,
   -0.4099,
   -0.5039,
   -0.5972,
   -0.5039,
   -0.4103,
   -0.4415,
   -0.4724,
   -0.4103,
   -0.4727,
   -0.4101,
   -0.5039,
   -0.4723,
   -0.4725,
   -0.5662,
   -0.566,
   -0.4415,
   -0.5352,
   -0.5352,
   -0.4416,
   -0.4727,
   -0.5348,
   -0.4723,
   -0.4416,
   -0.4413,
   -0.379,
   -0.2853,
   -0.4416,
   -0.5039,
   -0.535,
   -0.5036,
   -0.5352,
   -0.4727,
   -0.4411,
   -0.4727,
   -0.4415,
   -0.5036,
   -0.3474,
   -0.4725,
   -0.5657,
   -0.5346,
   -0.3474,
   -0.3164,
   -0.4101,
   -0.4103,
   -0.4411,
   -0.4415,
   -0.4413,
   -0.3479,
   -0.3168,
   -0.0639,
   -0.8782,
   1.4949
  ]
 },
 {
  "paper": "1908.10449",
  "qid": "1ef5fc4473105f1c72b4d35cf93d312736833d3d",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1908.10449",
  "qid": "b2fab9ffbcf1d6ec6d18a05aeb6e3ab9a4dbf2ae",
  "solved": false
 },
 {
  "paper": "1908.10449",
  "qid": "e9cf1b91f06baec79eb6ddfd91fc5d434889f652",
  "solved": true,
  "base_logprob": -29.01955223083496,
  "necessary": [],
  "causal": [
   1,
   5,
   12,
   20,
   78,
   80
  ],
  "sufficient": false,
  "evidence": [
   22,
   23,
   24,
   25,
   26
  ],
  "drops": [
   -1.4656,
   0.3949,
   0.1638,
   -0.6893,
   -0.5308,
   0.2893,
   0.2181,
   0.2294,
   0.0655,
   0.2555,
   -0.0836,
   0.1204,
   0.372,
   -0.2163,
   -0.2224,
   0.0669,
   0.2484,
   -0.0938,
   -0.0323,
   0.1246,
   0.5257,
   -0.2976,
   -0.1542,
   -0.0956,
   -0.2154,
   -0.1305,
   0.1846,
   0.2478,
   -0.3119,
   0.1595,
   -0.0829,
   -0.3352,
   -0.0239,
   -0.0519,
   -0.3139,
   -0.1239,
   -0.1874,
   -0.3613,
   -0.0937,
   0.0004,
   0.0922,
   -0.1883,
   -0.0549,
   -0.025,
   -0.125,
   -0.1254,
   0.0369,
   -0.2078,
   -0.1265,
   -0.1179,
   0.037,
   -0.212,
   -0.2729,
   -0.3432,
   -0.0328,
   -0.211,
   0.1304,
   -0.0949,
   -0.2722,
   -0.2078,
   -0.126,
   -0.366,
   -0.1812,
   -0.1772,
   -0.1793,
   -0.3678,
   0.0374,
   0.1557,
   0.0686,
   0.2172,
   -0.064,
   -0.0608,
   0.1635,
   -0.3719,
   -0.149,
   0.0621,
   0.223,
   0.1263,
   0.7534,
   -0.4024,
   0.3113,
   0.2261
  ]
 },
 {
  "paper": "1908.11279",
  "qid": "de015276dcde4e7d1d648c6e31100ec80f61960f",
  "solved": false
 },
 {
  "paper": "1908.11425",
  "qid": "da544015511e535503dee2eaf4912a5e36c806cd",
  "solved": false
 },
 {
  "paper": "1908.11425",
  "qid": "7bc993b32484d6ae3c86d0b351a68e59fd2757a5",
  "solved": false
 },
 {
  "paper": "1908.11860",
  "qid": "11c77ee117cb4de825016b6ccff59ff021f84a38",
  "solved": false
 },
 {
  "paper": "1908.11860",
  "qid": "0b92fb692feb35d4b4bf4665f7754d283d6ad5f3",
  "solved": false
 },
 {
  "paper": "1909.00088",
  "qid": "98ba7a7aae388b1a77dd6cab890977251d906359",
  "solved": true,
  "base_logprob": -1.1275413036346436,
  "necessary": [
   0,
   1
  ],
  "causal": [
   0,
   1
  ],
  "sufficient": true,
  "evidence": [
   6
  ],
  "drops": [
   1.1185,
   1.015,
   0.2461,
   -0.0845,
   0.3461,
   -0.1925,
   0.2262,
   -0.3438,
   -0.0182,
   0.5137,
   0.1419,
   0.7276,
   0.1829,
   0.498,
   0.4132,
   0.4236,
   -0.1507,
   0.2367,
   -0.0822,
   0.0685,
   0.0809,
   0.1384,
   0.2443,
   0.0676,
   0.1567,
   0.1788,
   0.1516,
   0.1452,
   0.0654,
   0.151,
   0.2291,
   0.3518,
   0.4376,
   0.1605,
   0.2452,
   0.0718,
   0.078,
   -0.0102,
   -0.0144,
   0.4111,
   -0.1609,
   0.5252,
   0.1428,
   0.4355,
   0.4096,
   0.2356,
   0.1745,
   -0.0012,
   -0.0153,
   0.0693,
   0.3441,
   0.3407,
   -0.4316,
   -0.4286,
   -0.3635,
   -0.0078,
   0.2567,
   -0.0893,
   0.1701,
   0.1592,
   0.1526,
   0.3451,
   0.1683,
   0.2478,
   -0.0747,
   0.255,
   0.1488,
   0.0949,
   -0.005,
   -0.1552,
   -0.0056,
   0.0868,
   0.2332,
   0.0727,
   0.1592,
   0.3505,
   -0.2269,
   -0.1722,
   -0.3837,
   0.4194,
   -0.2448,
   0.0702,
   -0.9029
  ]
 },
 {
  "paper": "1909.00088",
  "qid": "3da9a861dfa25ed486cff0ef657d398fdebf8a93",
  "solved": true,
  "base_logprob": -2.5341782569885254,
  "necessary": [
   7
  ],
  "causal": [
   7
  ],
  "sufficient": true,
  "evidence": [
   7
  ],
  "drops": [
   -0.0134,
   0.0517,
   0.0482,
   0.0287,
   0.0205,
   0.1099,
   0.1128,
   1.3539,
   0.0738,
   0.0694,
   0.0384,
   0.0478,
   0.0181,
   0.0616,
   0.0612,
   0.1555,
   0.1056,
   0.0393,
   0.0699,
   0.0482,
   0.0259,
   0.0519,
   0.0616,
   0.079,
   0.0519,
   0.0567,
   0.0478,
   0.044,
   0.0431,
   0.0433,
   0.0074,
   0.0476,
   0.0654,
   0.0478,
   0.021,
   0.021,
   0.0346,
   0.1056,
   0.039,
   0.0217,
   0.0256,
   0.0606,
   -0.0284,
   0.0824,
   -0.0277,
   0.0073,
   0.0608,
   0.0344,
   0.0473,
   0.0656,
   0.0346,
   0.0658,
   0.048,
   0.0522,
   0.0119,
   0.0214,
   0.0487,
   0.0078,
   0.0482,
   0.0167,
   0.034,
   0.0346,
   -0.0013,
   0.0172,
   0.0172,
   0.0217,
   0.0076,
   0.0346,
   -0.0106,
   0.039,
   0.0296,
   0.0301,
   0.0519,
   0.0437,
   0.039,
   0.0478,
   0.061,
   0.0296,
   0.0485,
   -0.0,
   0.0973,
   0.0577,
   0.0329
  ]
 },
 {
  "paper": "1909.00100",
  "qid": "63eb31f613a41a3ddd86f599e743ed10e1cd07ba",
  "solved": true,
  "base_logprob": -6.17434024810791,
  "necessary": [],
  "causal": [
   27
  ],
  "sufficient": true,
  "evidence": [
   27
  ],
  "drops": [
   -2.9235,
   -3.5644,
   -3.481,
   -3.4809,
   -3.4839,
   -3.5154,
   -3.5571,
   -3.6859,
   -3.609,
   -3.561,
   -3.5257,
   -3.6475,
   -3.5724,
   -3.5227,
   -3.481,
   -3.2612,
   -3.2692,
   -3.3943,
   -3.4809,
   -3.4776,
   -3.5643,
   -3.5673,
   -3.6476,
   -3.7339,
   -3.6365,
   -3.6892,
   -3.5154,
   -1.2947,
   -3.7611,
   -3.4912,
   -3.4394,
   -3.5643,
   -3.6025,
   -3.6026,
   -3.5192,
   -3.5609,
   -3.5192,
   -3.4775,
   -3.5643,
   -3.5609,
   -3.5643,
   -3.5192,
   -3.5987,
   -3.4809,
   -3.5643,
   -3.606,
   -3.6653,
   -3.6117,
   -3.5257,
   -3.5673,
   -3.5643,
   -3.6025,
   -3.6441,
   -3.6059,
   -3.5642,
   -3.5643,
   -3.5609,
   -3.5571,
   -3.6059,
   -3.5226,
   -3.5642,
   -3.6089,
   -3.5608,
   -3.5642,
   -3.5609,
   -3.5643,
   -3.5609,
   -3.6026,
   -3.5643,
   -3.5225,
   -3.5609,
   -3.5256,
   -3.5643,
   -3.6442,
   -3.4809,
   -3.5608,
   -3.6025,
   -3.6059,
   -3.6475,
   -3.4891,
   -3.6476,
   -3.5642,
   -3.5608,
   -3.5608,
   -3.6403,
   -3.5644,
   -3.5673,
   -3.5609,
   -3.6058,
   -3.5673,
   -3.6025,
   -3.5642,
   -3.5226,
   -3.5226,
   -3.5192,
   -3.5673,
   -3.6442,
   -3.6059,
   -3.6948,
   -3.5642,
   -3.5643,
   -3.5642,
   -3.6025,
   -3.5609,
   -3.5226,
   -3.5609,
   -3.6891,
   -3.5256,
   -3.6405,
   -3.5987,
   -3.5192,
   -3.5226,
   -3.6404,
   -3.5609,
   -3.6858,
   -3.6892,
   -3.5643,
   -3.5673,
   -3.4809,
   -3.5226,
   -3.5643,
   -3.5642,
   -3.5642,
   -3.4809,
   -3.5609,
   -3.5642,
   -3.6025,
   -3.5642,
   -3.5642,
   -3.5192,
   -3.5256,
   -3.6442,
   -3.6059,
   -3.6059,
   -3.6505,
   -3.5642,
   -3.5225,
   -3.6441,
   -3.5608,
   -3.6922,
   -3.5609,
   -3.5609,
   -3.5226,
   -3.5642,
   -3.5643,
   -3.6089,
   -3.6441,
   -3.4776,
   -3.6476,
   -3.6059,
   -3.5608,
   -3.5154,
   -3.6089,
   -3.6025,
   -3.5571,
   -3.5608,
   -3.5192,
   -3.5988,
   -3.481,
   -3.5192,
   -3.5642,
   -3.5608,
   -3.6476,
   -3.6025,
   -3.6025,
   -3.5227,
   -3.6025,
   -3.6025,
   -3.5673,
   -3.6476,
   -3.57,
   -3.5226,
   -3.484,
   -3.5609,
   -3.5192,
   -3.5642,
   -3.5226,
   -3.5643,
   -3.5256,
   -3.5609,
   -3.5193,
   -3.5256,
   -3.6475,
   -3.6059,
   -3.5608,
   -3.5257,
   -3.5986,
   -3.5608,
   -3.5609,
   -3.5193,
   -3.557,
   -3.5192,
   -3.6025,
   -3.5192,
   -3.5226,
   -3.6858,
   -3.5192,
   -3.5988,
   -3.5571,
   -3.5609,
   -3.5609,
   -3.6026,
   -3.6025,
   -3.5256,
   -3.5193,
   -3.5643,
   -3.5643,
   -3.5609,
   -3.4774,
   -3.5673,
   -3.5987,
   -3.6025,
   -3.606,
   -3.5609,
   -3.6059,
   -3.5571,
   -3.5699,
   -3.609,
   -3.6089,
   -3.5609,
   -3.481,
   -3.5642,
   -3.6476,
   -3.5256,
   -3.6059,
   -3.5672,
   -3.6025,
   -3.5155,
   -3.5609,
   -3.5226,
   -3.6476,
   -3.5643,
   -3.6441,
   -3.4777,
   -3.484,
   -3.609,
   -3.5571,
   -3.6089,
   -3.5226,
   -3.5987,
   -3.6116,
   -3.6442,
   -3.5192,
   -3.5193,
   -3.5674,
   -3.606,
   -3.484,
   -3.6026,
   -3.6059,
   -3.741
  ]
 },
 {
  "paper": "1909.00100",
  "qid": "d2804ac0f068e9c498e33582af9c66906b26cac3",
  "solved": false
 },
 {
  "paper": "1909.00100",
  "qid": "e24fbcc8be922c43f6b6037cdf2bfd4c0a926c08",
  "solved": false
 },
 {
  "paper": "1909.00107",
  "qid": "21cbcd24863211b02b436f21deaf02125f34da4c",
  "solved": false
 },
 {
  "paper": "1909.00124",
  "qid": "c20b012ad31da46642c553ce462bc0aad56912db",
  "solved": false
 },
 {
  "paper": "1909.00124",
  "qid": "89b9a2389166b992c42ca19939d750d88c5fa79b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.00153",
  "qid": "ef07ec34433221d4da79d5923fb00d8ac446b92c",
  "solved": false
 },
 {
  "paper": "1909.00153",
  "qid": "5cb3d69607f60e1c5be2120462726a477ead9570",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.00153",
  "qid": "3b7798a6bce1a5faf411bb12e2e011dbab1e279d",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.00154",
  "qid": "c45a160d31ca8eddbfea79907ec8e59f543aab86",
  "solved": true,
  "base_logprob": -3.9757418632507324,
  "necessary": [],
  "causal": [
   6,
   32,
   40,
   48,
   50,
   51
  ],
  "sufficient": false,
  "evidence": [
   46
  ],
  "drops": [
   -0.4372,
   -0.1918,
   -0.1483,
   -0.3495,
   -0.1472,
   0.0217,
   0.522,
   -0.148,
   -0.1126,
   -0.0683,
   -0.0653,
   -0.103,
   0.0194,
   0.1035,
   -0.3622,
   -0.0967,
   -0.1797,
   -0.2642,
   0.0592,
   -0.1066,
   -0.0489,
   -0.1486,
   -0.0642,
   -0.3083,
   -0.0645,
   -0.1443,
   -0.226,
   -0.0241,
   -0.4548,
   0.1009,
   -0.1342,
   -0.1129,
   0.1384,
   0.0477,
   0.0286,
   -0.01,
   -0.4264,
   -0.1624,
   0.1073,
   -0.2875,
   0.1512,
   -0.0226,
   -0.4437,
   -0.133,
   -0.7294,
   -0.5055,
   -1.0094,
   -0.0263,
   0.2095,
   0.0927,
   0.3001,
   0.2689
  ]
 },
 {
  "paper": "1909.00161",
  "qid": "e1f5531ed04d0aae1dfcb0559f1512a43134c43a",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.00161",
  "qid": "4a4b7c0d3e7365440b49e9e6b67908ea5cea687d",
  "solved": true,
  "base_logprob": -13.438265800476074,
  "necessary": [
   0,
   47,
   50,
   51,
   59,
   66
  ],
  "causal": [
   0,
   47,
   50,
   51,
   59,
   66
  ],
  "sufficient": true,
  "evidence": [
   51,
   52,
   53,
   54,
   55
  ],
  "drops": [
   1.3508,
   -0.0136,
   -0.0001,
   0.3747,
   0.2362,
   -0.0194,
   0.4865,
   -0.5137,
   -0.5,
   -0.0073,
   0.2498,
   0.2427,
   0.2365,
   -0.3821,
   -1.0134,
   -0.3821,
   0.2426,
   0.0001,
   0.2579,
   0.5079,
   0.6248,
   0.2426,
   0.3614,
   -0.0073,
   -0.1321,
   0.6114,
   -0.0,
   -0.367,
   -0.7499,
   -0.375,
   -0.125,
   -0.0073,
   0.6114,
   0.6176,
   0.6178,
   -0.2572,
   -0.0071,
   0.3678,
   0.1175,
   -0.25,
   -0.0071,
   -0.2502,
   -0.1251,
   0.1176,
   0.8749,
   -1.0,
   -0.2421,
   1.3613,
   -0.2571,
   0.3674,
   8.4859,
   8.4187,
   0.2505,
   0.0085,
   0.3678,
   -1.2417,
   -1.2419,
   0.2364,
   -0.7328,
   1.2255,
   0.1248,
   0.9862,
   0.508,
   0.7427,
   0.7425,
   0.3677,
   1.8558,
   -0.7506,
   0.8504
  ]
 },
 {
  "paper": "1909.00170",
  "qid": "a999761aa976458bbc7b4f330764796446d030ff",
  "solved": false
 },
 {
  "paper": "1909.00170",
  "qid": "f229069bcb05c2e811e4786c89b0208af90d9a25",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.00252",
  "qid": "89e1e0dc5d15a05f8740f471e1cb3ddd296b8942",
  "solved": true,
  "base_logprob": -5.007203578948975,
  "necessary": [],
  "causal": [
   7,
   11,
   13,
   23,
   26,
   27
  ],
  "sufficient": false,
  "evidence": [
   21
  ],
  "drops": [
   -1.5488,
   -1.438,
   -1.523,
   -1.4899,
   -1.4474,
   -1.4458,
   -1.4094,
   -1.3657,
   -1.4518,
   -1.5036,
   -1.4912,
   -1.3881,
   -1.4051,
   -1.3556,
   -1.4246,
   -1.4034,
   -1.4001,
   -1.4209,
   -1.4214,
   -1.4917,
   -1.4107,
   -1.3939,
   -1.4204,
   -1.3158,
   -1.3906,
   -1.3992,
   -1.2861,
   -1.3505
  ]
 },
 {
  "paper": "1909.00252",
  "qid": "de03e8cc1ceaf2108383114460219bf46e00423c",
  "solved": false
 },
 {
  "paper": "1909.00252",
  "qid": "8a276dfe748f07e810b3944f4f324eaf27e4a52c",
  "solved": false
 },
 {
  "paper": "1909.00279",
  "qid": "6b9310b577c6232e3614a1612cbbbb17067b3886",
  "solved": false
 },
 {
  "paper": "1909.00279",
  "qid": "5787ac3e80840fe4cf7bfae7e8983fa6644d6220",
  "solved": false
 },
 {
  "paper": "1909.00338",
  "qid": "827c58f6cab6c6fe7a6c43bdc71150b61ba0eed4",
  "solved": false
 },
 {
  "paper": "1909.00338",
  "qid": "58ad7e8f7190e2a4f1588cae9a7842c56b37694d",
  "solved": false
 },
 {
  "paper": "1909.00338",
  "qid": "12eba1598dca14db64dbc8b73484639363a4618e",
  "solved": true,
  "base_logprob": -6.126112937927246,
  "necessary": [],
  "causal": [
   27
  ],
  "sufficient": true,
  "evidence": [
   27
  ],
  "drops": [
   -4.0141,
   -4.0764,
   -4.064,
   -4.1008,
   -4.083,
   -4.0882,
   -4.1002,
   -4.0385,
   -4.0378,
   -4.026,
   -4.0391,
   -4.0831,
   -4.0459,
   -4.0582,
   -4.0397,
   -4.0704,
   -4.0694,
   -4.0585,
   -4.0885,
   -4.0583,
   -4.1309,
   -4.1137,
   -4.0755,
   -4.0521,
   -4.0565,
   -4.1374,
   -4.1108,
   -2.1391,
   -4.0763,
   -4.0637,
   -4.027,
   -4.0523,
   -4.0451,
   -4.0444,
   -4.0381,
   -4.0271,
   -4.0638,
   -4.027,
   -4.0329,
   -4.0324,
   -4.0208,
   -4.0571,
   -4.0632,
   -4.0569,
   -4.027,
   -4.0575,
   -4.0395,
   -4.0083,
   -4.046,
   -4.0635,
   -4.008,
   -4.0584,
   -4.0331,
   -4.0564,
   -4.0029,
   -4.0648,
   -4.0333,
   -4.0825,
   -4.0572,
   -4.1245,
   -4.0016,
   -4.027,
   -4.0134,
   -4.0458,
   -4.0328,
   -4.1145,
   -4.1293
  ]
 },
 {
  "paper": "1909.00338",
  "qid": "4e468ce13b7f6ac05371c62c08c3cec1cd760517",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.00361",
  "qid": "a9acd1af4a869c17b95ec489cdb1ba7d76715ea4",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.00430",
  "qid": "e574f0f733fb98ecef3c64044004aa7a320439be",
  "solved": false
 },
 {
  "paper": "1909.00542",
  "qid": "cfffc94518d64cb3c8789395707e4336676e0345",
  "solved": false
 },
 {
  "paper": "1909.00542",
  "qid": "f60629c01f99de3f68365833ee115b95a3388699",
  "solved": false
 },
 {
  "paper": "1909.00542",
  "qid": "a7cb4f8e29fd2f3d1787df64cd981a6318b65896",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.00574",
  "qid": "9595bf228c9e859b0dc745e6c74070be2468d2cf",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.00574",
  "qid": "94c5f5b1eb8414ad924c3568cedd81dc35f29c48",
  "solved": false
 },
 {
  "paper": "1909.00578",
  "qid": "ae8354e67978b7c333094c36bf9d561ca0c2d286",
  "solved": true,
  "base_logprob": -3.005657911300659,
  "necessary": [],
  "causal": [
   6
  ],
  "sufficient": true,
  "evidence": [
   6
  ],
  "drops": [
   -2.285,
   -2.2955,
   -2.2928,
   -2.2986,
   -2.3293,
   -2.3223,
   -1.3114,
   -2.3696,
   -2.3172,
   -2.3122,
   -2.3141,
   -2.3198,
   -2.3271,
   -2.3167,
   -2.3015,
   -2.3193,
   -2.3199,
   -2.3301,
   -2.32,
   -2.3041,
   -2.3353,
   -2.3006,
   -2.3396,
   -2.3167,
   -2.3353,
   -2.2992,
   -2.3108,
   -2.3189,
   -2.3067,
   -2.2952
  ]
 },
 {
  "paper": "1909.00694",
  "qid": "753990d0b621d390ed58f20c4d9e4f065f0dc672",
  "solved": false
 },
 {
  "paper": "1909.00694",
  "qid": "86abeff85f3db79cf87a8c993e5e5aa61226dc98",
  "solved": true,
  "base_logprob": -13.363832473754883,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56
  ],
  "sufficient": true,
  "evidence": [
   1
  ],
  "drops": [
   8.0247,
   7.693,
   6.711,
   6.1053,
   6.599,
   7.177,
   6.4777,
   6.6032,
   6.9128,
   6.6255,
   6.6413,
   7.0926,
   6.4409,
   6.6912,
   7.0286,
   6.3885,
   6.8106,
   6.3174,
   6.6931,
   6.7756,
   7.1938,
   6.9845,
   6.7685,
   6.7907,
   6.6955,
   6.8441,
   6.7743,
   6.5383,
   6.9278,
   6.7301,
   6.7588,
   6.6539,
   6.5344,
   7.2941,
   8.1456,
   6.7411,
   6.9517,
   6.8458,
   6.7803,
   7.172,
   8.7092,
   6.4476,
   6.8452,
   6.0368,
   6.9129,
   6.6184,
   6.8423,
   6.8069,
   6.6219,
   7.0571,
   6.6569,
   6.8576,
   6.318,
   6.5719,
   7.3356,
   7.6035,
   7.0253
  ]
 },
 {
  "paper": "1909.00694",
  "qid": "a592498ba2fac994cd6fad7372836f0adb37e22a",
  "solved": true,
  "base_logprob": -4.293819427490234,
  "necessary": [],
  "causal": [
   27
  ],
  "sufficient": true,
  "evidence": [
   23,
   27
  ],
  "drops": [
   -2.4414,
   -2.5594,
   -2.5592,
   -2.4573,
   -2.5791,
   -2.533,
   -2.4981,
   -2.4592,
   -2.4028,
   -2.4777,
   -2.4543,
   -2.4365,
   -2.4331,
   -2.4519,
   -2.4973,
   -2.5624,
   -2.4784,
   -2.4405,
   -2.4782,
   -2.4967,
   -2.4969,
   -2.5512,
   -2.479,
   -2.6553,
   -2.5186,
   -2.4977,
   -2.4495,
   -1.0688,
   -2.548,
   -2.5404,
   -2.4608,
   -2.4978,
   -2.4961,
   -2.5267,
   -2.4451,
   -2.5151,
   -2.475,
   -2.4541,
   -2.5123,
   -2.553,
   -2.4921,
   -2.4795,
   -2.4978,
   -2.469,
   -2.4638,
   -2.4559,
   -2.497,
   -2.5207,
   -2.5419,
   -2.4122,
   -2.4109,
   -2.3887,
   -2.4259,
   -2.3808,
   -2.3645,
   -2.4101,
   -2.6463
  ]
 },
 {
  "paper": "1909.00754",
  "qid": "72ceeb58e783e3981055c70a3483ea706511fac3",
  "solved": true,
  "base_logprob": -4.883919715881348,
  "necessary": [],
  "causal": [
   7,
   41,
   49,
   50
  ],
  "sufficient": true,
  "evidence": [
   34
  ],
  "drops": [
   -0.1731,
   0.0347,
   -0.0072,
   -0.0485,
   -0.1317,
   -0.0069,
   -0.0069,
   0.1177,
   0.0347,
   -0.0069,
   -0.0482,
   -0.0071,
   0.0346,
   0.0762,
   -0.0484,
   -0.0069,
   -0.0067,
   -0.0067,
   -0.0484,
   -0.0483,
   -0.0067,
   -0.007,
   0.0347,
   0.0348,
   -0.0486,
   0.0763,
   -0.0485,
   0.0762,
   -0.0485,
   0.0762,
   0.0344,
   -0.0062,
   0.0758,
   -0.0486,
   -0.163,
   0.0347,
   -0.0068,
   -0.0071,
   0.0352,
   0.0347,
   0.0338,
   0.1179,
   -0.0897,
   -0.0067,
   -0.1316,
   -0.0071,
   -0.0483,
   -0.0069,
   -0.0484,
   0.0766,
   0.1178
  ]
 },
 {
  "paper": "1909.00754",
  "qid": "9bfa46ad55136f2a365e090ce585fc012495393c",
  "solved": true,
  "base_logprob": -5.093850135803223,
  "necessary": [],
  "causal": [
   0,
   6,
   31
  ],
  "sufficient": true,
  "evidence": [
   31
  ],
  "drops": [
   -2.8293,
   -2.9983,
   -3.0495,
   -3.05,
   -2.9967,
   -2.958,
   -2.9457,
   -2.9519,
   -2.9683,
   -3.0021,
   -3.0368,
   -2.9895,
   -3.0207,
   -2.988,
   -2.9633,
   -2.9938,
   -2.9919,
   -3.0257,
   -3.005,
   -2.9611,
   -3.0317,
   -3.0176,
   -2.9743,
   -3.0159,
   -3.0184,
   -3.0157,
   -2.9903,
   -2.9941,
   -3.0246,
   -3.0071,
   -2.9773,
   -0.9726,
   -2.9773,
   -2.9833,
   -3.0261,
   -3.0431,
   -3.0583,
   -2.997,
   -3.0164,
   -2.9539,
   -3.0027,
   -2.9678,
   -2.9851,
   -3.0323,
   -3.0113,
   -3.0717,
   -3.0011,
   -3.0245,
   -3.0116,
   -3.1229,
   -3.1261
  ]
 },
 {
  "paper": "1909.00997",
  "qid": "a7f07ae48eed084c3144214228f4ecb72bc0a0e3",
  "solved": true,
  "base_logprob": -7.762665748596191,
  "necessary": [
   32
  ],
  "causal": [
   16,
   17,
   21,
   26,
   32,
   37,
   38
  ],
  "sufficient": false,
  "evidence": [
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27
  ],
  "drops": [
   -0.5905,
   -0.0281,
   -0.1824,
   -0.5437,
   -0.1338,
   -0.088,
   -0.1006,
   -0.1102,
   -0.4945,
   -0.3191,
   -0.4059,
   -0.2086,
   -0.585,
   -0.0768,
   0.0261,
   -0.1809,
   0.3252,
   0.2965,
   0.013,
   -0.8021,
   -0.6335,
   0.608,
   -0.8217,
   -0.5084,
   0.0001,
   -0.0314,
   0.0779,
   -0.4146,
   -0.1794,
   -0.1591,
   -0.1927,
   0.0765,
   1.4563,
   -0.0386,
   -0.0721,
   -0.0081,
   -0.201,
   0.2737,
   0.1465,
   -3.7892
  ]
 },
 {
  "paper": "1909.01013",
  "qid": "3a8d65eb8e1dbb995981a0e02d86ebf3feab107a",
  "solved": false
 },
 {
  "paper": "1909.01013",
  "qid": "ebeedbb8eecdf118d543fdb5224ae610eef212c8",
  "solved": false
 },
 {
  "paper": "1909.01093",
  "qid": "d82ec1003a3db7370994c7522590f7e5151b1f33",
  "solved": false
 },
 {
  "paper": "1909.01093",
  "qid": "58f08d38bbcffb2dd9d660faa8026718d390d64b",
  "solved": false
 },
 {
  "paper": "1909.01247",
  "qid": "bb169a0624aefe66d3b4b1116bbd152d54f9e31b",
  "solved": false
 },
 {
  "paper": "1909.01247",
  "qid": "ca8e023d142d89557714d67739e1df54d7e5ce4b",
  "solved": false
 },
 {
  "paper": "1909.01492",
  "qid": "70f84c73172211186de1a27b98f5f5ae25a94e55",
  "solved": false
 },
 {
  "paper": "1909.01638",
  "qid": "c65b6470b7ed0a035548cc08e0bc541c2c4a95a7",
  "solved": false
 },
 {
  "paper": "1909.01638",
  "qid": "6e2899c444baaeb0469599f65722780894f90f29",
  "solved": false
 },
 {
  "paper": "1909.01638",
  "qid": "896e99d7f8f957f6217185ff787e94f84c136087",
  "solved": false
 },
 {
  "paper": "1909.01958",
  "qid": "48cf360a7753a23342f53f116eeccc2014bcc8eb",
  "solved": false
 },
 {
  "paper": "1909.02265",
  "qid": "d1909ce77d09983aa1b3ab5c56e2458caefbd442",
  "solved": true,
  "base_logprob": -3.165073871612549,
  "necessary": [
   30
  ],
  "causal": [
   30
  ],
  "sufficient": true,
  "evidence": [
   30
  ],
  "drops": [
   -0.3099,
   0.0005,
   -0.183,
   0.0123,
   0.0021,
   0.1273,
   -0.1384,
   0.3498,
   -0.0662,
   0.0558,
   -0.0288,
   0.0069,
   -0.0327,
   -0.0609,
   -0.1431,
   -0.1683,
   -0.2191,
   -0.1383,
   -0.0707,
   -0.1399,
   0.0055,
   0.0065,
   -0.1431,
   -0.2072,
   -0.2079,
   -0.0662,
   -0.1076,
   -0.1455,
   -0.0314,
   -0.1463,
   3.1428,
   -0.0622,
   -0.2479,
   -0.1031,
   -0.2756,
   -0.1716,
   0.5584,
   -1.3706,
   0.7978,
   -0.4116
  ]
 },
 {
  "paper": "1909.02265",
  "qid": "27c1c678d3862c7676320ca493537b03a9f0c77a",
  "solved": true,
  "base_logprob": -1.7701101303100586,
  "necessary": [
   20
  ],
  "causal": [
   20
  ],
  "sufficient": true,
  "evidence": [
   20
  ],
  "drops": [
   -0.1751,
   -0.0026,
   0.0001,
   0.0586,
   0.1198,
   0.365,
   0.1821,
   -0.1839,
   0.1809,
   0.1805,
   0.18,
   0.242,
   0.1205,
   0.1217,
   0.1811,
   0.2431,
   -0.0007,
   0.0603,
   0.1201,
   0.3649,
   1.3576,
   0.3036,
   0.1208,
   -0.0004,
   0.0606,
   0.0597,
   -0.0007,
   -0.0024,
   0.1223,
   0.061,
   -0.0615,
   -0.001,
   -0.057,
   0.1208,
   0.2461,
   0.0616,
   0.8579,
   0.3189,
   -0.8542,
   0.5506
  ]
 },
 {
  "paper": "1909.02265",
  "qid": "ccb3d21885250bdbfc4c320e99f25923896e70fa",
  "solved": true,
  "base_logprob": -2.657839298248291,
  "necessary": [
   20,
   22,
   36
  ],
  "causal": [
   20,
   22,
   36
  ],
  "sufficient": true,
  "evidence": [
   20
  ],
  "drops": [
   -0.1318,
   0.0526,
   -0.094,
   0.2229,
   0.2145,
   0.2529,
   -0.0403,
   -0.2685,
   0.0183,
   0.5145,
   0.4014,
   0.3166,
   0.0846,
   0.435,
   0.0543,
   -0.019,
   -0.078,
   -0.0382,
   0.1278,
   0.0029,
   3.3312,
   0.8098,
   2.2435,
   -0.2086,
   -0.094,
   -0.0968,
   0.096,
   0.1591,
   0.0974,
   0.0969,
   0.1132,
   -0.0082,
   0.2459,
   -0.0755,
   -0.1845,
   -0.2189,
   1.5548,
   0.8012,
   -1.6629,
   0.6859
  ]
 },
 {
  "paper": "1909.02480",
  "qid": "65e72ad72a9cbfc379f126b10b0ce80cfe44579b",
  "solved": true,
  "base_logprob": -4.665742874145508,
  "necessary": [
   53
  ],
  "causal": [
   53
  ],
  "sufficient": true,
  "evidence": [
   53
  ],
  "drops": [
   -3.6456,
   -3.5116,
   -3.5068,
   -3.5211,
   -3.4986,
   -3.5545,
   -3.5485,
   -3.4816,
   -3.561,
   -3.617,
   -3.5587,
   -3.5355,
   -3.5573,
   -3.5323,
   -3.5526,
   -3.5525,
   -3.5575,
   -3.5307,
   -3.5001,
   -3.5662,
   -3.51,
   -3.5257,
   -3.5853,
   -3.5359,
   -3.5324,
   -3.5595,
   -3.5293,
   -3.5599,
   -3.5542,
   -3.508,
   -3.5872,
   -3.5324,
   -3.5776,
   -3.5598,
   -3.5359,
   -3.5599,
   -3.5591,
   -3.5517,
   -3.5314,
   -3.51,
   -3.5413,
   -3.5268,
   -3.5573,
   -3.5039,
   -3.5263,
   -3.5359,
   -3.5537,
   -3.5117,
   -3.4406,
   -3.5032,
   -3.5565,
   -3.5448,
   -3.5248,
   3.1097,
   -3.636,
   -3.5518,
   -3.5113,
   -3.4989,
   -3.5278,
   -3.5313,
   -3.5573,
   -3.4747,
   -3.5771,
   -3.5776,
   -3.5198,
   -3.5432,
   -3.5313,
   -3.4974,
   -3.5319,
   -3.5386,
   -3.8061,
   -3.5484
  ]
 },
 {
  "paper": "1909.02480",
  "qid": "cf8edc6e8c4d578e2bd9965579f0ee81f4bf35a9",
  "solved": false
 },
 {
  "paper": "1909.02560",
  "qid": "2c8d5e3941a6cc5697b242e64222f5d97dba453c",
  "solved": false
 },
 {
  "paper": "1909.02560",
  "qid": "78102422a5dc99812739b8dd2541e4fdb5fe3c7a",
  "solved": false
 },
 {
  "paper": "1909.02560",
  "qid": "930c51b9f3936d936ee745716536a4b40f531c7f",
  "solved": true,
  "base_logprob": -2.4552078247070312,
  "necessary": [
   0
  ],
  "causal": [
   0,
   33
  ],
  "sufficient": true,
  "evidence": [
   32,
   33,
   34
  ],
  "drops": [
   1.0386,
   -0.4555,
   -0.4792,
   0.1235,
   0.0875,
   0.0969,
   -0.264,
   0.3532,
   0.4311,
   0.4265,
   0.1044,
   -0.5381,
   0.1959,
   0.0483,
   0.0329,
   0.126,
   0.0369,
   0.1821,
   0.0419,
   0.0421,
   0.0851,
   -0.0046,
   0.3557,
   -0.0149,
   0.0694,
   0.0251,
   0.0539,
   -0.048,
   -0.0529,
   0.0184,
   0.1515,
   -0.1518,
   0.0538,
   0.9967,
   0.6954,
   0.2454,
   -0.184,
   0.0148,
   0.0064,
   0.1193,
   -0.0073,
   -0.1754,
   0.1027,
   0.0361,
   0.1925,
   0.0582,
   0.137,
   0.1061,
   0.1133,
   0.2707,
   -0.4768
  ]
 },
 {
  "paper": "1909.02764",
  "qid": "9b1d789398f1f1a603e4741a5eee63ccaf0d4a4f",
  "solved": false
 },
 {
  "paper": "1909.02764",
  "qid": "f92ee3c5fce819db540bded3cfcc191e21799cb1",
  "solved": false
 },
 {
  "paper": "1909.02776",
  "qid": "49ea25af6f75e2e96318bad5ecf784ce84e4f76b",
  "solved": false
 },
 {
  "paper": "1909.02776",
  "qid": "7d841b98bcee29aaa9852ef7ceea1213d703deba",
  "solved": true,
  "base_logprob": -1.2355186939239502,
  "necessary": [],
  "causal": [
   0,
   20,
   29,
   38,
   59,
   61
  ],
  "sufficient": false,
  "evidence": [
   60
  ],
  "drops": [
   -0.5587,
   -0.8355,
   -0.7808,
   -0.87,
   -0.745,
   -0.7652,
   -0.7458,
   -0.7885,
   -0.7414,
   -0.7864,
   -0.7899,
   -0.7936,
   -0.741,
   -0.7467,
   -0.7429,
   -0.7494,
   -0.7451,
   -0.7066,
   -0.7453,
   -0.7912,
   -0.65,
   -0.7408,
   -0.7493,
   -0.7964,
   -0.7957,
   -0.8231,
   -0.8285,
   -0.6994,
   -0.7474,
   -0.6958,
   -0.7478,
   -0.7477,
   -0.7884,
   -0.788,
   -0.7941,
   -0.7293,
   -0.7908,
   -0.7482,
   -0.6983,
   -0.702,
   -0.7468,
   -0.7423,
   -0.7459,
   -0.7421,
   -0.702,
   -0.833,
   -0.6986,
   -0.7485,
   -0.8687,
   -0.7373,
   -0.8356,
   -0.8305,
   -0.7548,
   -0.7492,
   -0.7434,
   -0.7868,
   -0.7424,
   -0.8293,
   -0.7422,
   -0.5911,
   -0.7563,
   -0.5077,
   -0.7218
  ]
 },
 {
  "paper": "1909.03023",
  "qid": "65ebed1971dca992c3751ed985fbe294cbe140d7",
  "solved": false
 },
 {
  "paper": "1909.03023",
  "qid": "b24b56ccc5d4b04fee85579b2dee77306ec829b2",
  "solved": false
 },
 {
  "paper": "1909.03023",
  "qid": "9378b41f7e888e78d667e9763883dd64ddb48728",
  "solved": true,
  "base_logprob": -1.2275278568267822,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21
  ],
  "sufficient": true,
  "evidence": [
   13
  ],
  "drops": [
   4.2058,
   4.4281,
   4.316,
   4.0967,
   5.4454,
   4.6406,
   3.9033,
   4.3519,
   4.1713,
   4.1429,
   4.9246,
   4.727,
   3.9545,
   6.3718,
   4.3698,
   4.1821,
   4.7245,
   4.5759,
   3.8439,
   5.9552,
   3.7528,
   5.5083
  ]
 },
 {
  "paper": "1909.03242",
  "qid": "a74886d789a5d7ebcf7f151bdfb862c79b6b8a12",
  "solved": false
 },
 {
  "paper": "1909.03464",
  "qid": "6147846520a3dc05b230241f2ad6d411d614e24c",
  "solved": true,
  "base_logprob": -4.196020126342773,
  "necessary": [],
  "causal": [
   3
  ],
  "sufficient": true,
  "evidence": [
   16
  ],
  "drops": [
   -0.5101,
   -0.1285,
   -0.1292,
   0.3447,
   -0.2914,
   -0.2913,
   0.0383,
   -0.0871,
   -0.0036,
   -0.131,
   -0.1633,
   -0.0861,
   -0.0453,
   -0.1283,
   -0.5034,
   0.1991,
   0.0449,
   0.083,
   0.0767,
   -0.1219,
   0.1182,
   0.0413,
   0.2432,
   0.1186,
   0.0383,
   0.1158,
   -0.0453,
   -0.0064,
   0.038,
   -0.0426,
   -0.0089,
   -0.006,
   -0.134,
   -0.0455,
   -0.7456,
   -0.0004,
   -0.0479,
   0.0829,
   -0.0034,
   0.0354,
   -0.0481,
   0.0378,
   -0.0896,
   -0.0036,
   0.0415,
   -0.1215,
   -0.0034,
   0.0379,
   0.2407,
   0.1576,
   0.2404,
   0.2747,
   0.3091
  ]
 },
 {
  "paper": "1909.03526",
  "qid": "18412237f7faafc6befe975d5bcd348e2b499b55",
  "solved": true,
  "base_logprob": -6.4226603507995605,
  "necessary": [],
  "causal": [
   0,
   5,
   6,
   11,
   12,
   27
  ],
  "sufficient": false,
  "evidence": [
   22
  ],
  "drops": [
   -0.0261,
   -0.4202,
   -0.241,
   -0.5025,
   -0.2552,
   -0.2073,
   -0.2073,
   -0.2691,
   -0.3925,
   -0.3017,
   -0.2524,
   -0.1319,
   -0.1333,
   -0.2138,
   -0.226,
   -0.2601,
   -0.3178,
   -0.2411,
   -0.2732,
   -0.3341,
   -0.3432,
   -0.4885,
   -0.7771,
   -0.2397,
   -0.2794,
   -0.5388,
   -1.1835,
   -0.2122
  ]
 },
 {
  "paper": "1909.03526",
  "qid": "02945c85d6cc4cdd1757b2f2bfa5e92ee4ed14a0",
  "solved": false
 },
 {
  "paper": "1909.03526",
  "qid": "6e51af9088c390829703c6fa966e98c3a53114c1",
  "solved": true,
  "base_logprob": -5.278635025024414,
  "necessary": [],
  "causal": [
   0
  ],
  "sufficient": true,
  "evidence": [
   3,
   12
  ],
  "drops": [
   -1.4839,
   -1.7427,
   -1.6981,
   -1.7249,
   -1.8765,
   -1.832,
   -1.7694,
   -1.8409,
   -1.832,
   -1.8408,
   -1.8945,
   -1.7338,
   -1.8587,
   -1.8052,
   -1.832,
   -1.7873,
   -1.8052,
   -1.8675,
   -1.8855,
   -1.8498,
   -1.841,
   -1.7516,
   -1.7963,
   -1.8051,
   -1.7694,
   -1.8319,
   -1.805,
   -1.6803
  ]
 },
 {
  "paper": "1909.03526",
  "qid": "07ee4e0277ad1083270131d32a71c3fe062a916d",
  "solved": true,
  "base_logprob": -4.626250743865967,
  "necessary": [
   15
  ],
  "causal": [
   14,
   15
  ],
  "sufficient": true,
  "evidence": [
   14,
   15,
   16,
   17
  ],
  "drops": [
   -0.9126,
   -0.9314,
   -0.9225,
   -1.0479,
   -0.9857,
   -0.9851,
   -0.8426,
   -0.8026,
   -0.802,
   -0.8871,
   -0.8431,
   -0.8062,
   -1.0018,
   -0.9474,
   -0.3341,
   2.1559,
   -0.8307,
   -0.9398,
   -0.9396,
   -0.8871,
   -0.7992,
   -0.9045,
   -0.9404,
   -0.8428,
   -0.9605,
   -0.7704,
   -0.9321,
   -1.1307
  ]
 },
 {
  "paper": "1909.03544",
  "qid": "7772cb23b7609f1d4cfd6511ac3fcdc20f8481ba",
  "solved": false
 },
 {
  "paper": "1909.03544",
  "qid": "48fb76ae9921c9d181f65afc63a42af8ba3bc519",
  "solved": true,
  "base_logprob": -5.404754161834717,
  "necessary": [],
  "causal": [
   44,
   69
  ],
  "sufficient": true,
  "evidence": [
   44,
   45,
   46
  ],
  "drops": [
   -4.0231,
   -3.9823,
   -4.0004,
   -3.9545,
   -3.9662,
   -3.9343,
   -3.9739,
   -3.9843,
   -3.9977,
   -4.0088,
   -4.0001,
   -3.9857,
   -3.9849,
   -3.9922,
   -3.974,
   -4.0111,
   -4.0043,
   -4.0233,
   -3.9929,
   -3.9973,
   -3.9931,
   -4.0044,
   -3.9965,
   -3.9964,
   -3.9697,
   -4.0118,
   -3.9878,
   -3.9816,
   -3.9768,
   -3.9727,
   -4.0161,
   -4.0011,
   -3.9845,
   -3.978,
   -3.9891,
   -3.9661,
   -3.9614,
   -3.9922,
   -4.0001,
   -3.9888,
   -4.0043,
   -3.9893,
   -3.9509,
   -3.9777,
   -1.8804,
   -4.02,
   -3.9857,
   -3.9735,
   -3.9737,
   -3.9816,
   -3.9893,
   -3.9895,
   -3.9967,
   -4.0741,
   -4.0166,
   -3.9894,
   -3.9855,
   -4.0134,
   -3.985,
   -3.9784,
   -3.9468,
   -3.9819,
   -3.9898,
   -3.9916,
   -4.0324,
   -3.9933,
   -3.989,
   -3.9073,
   -3.9984,
   -3.8892
  ]
 },
 {
  "paper": "1909.04181",
  "qid": "52ed2eb6f4d1f74ebdc4dcddcae201786d4c0463",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.04181",
  "qid": "2c576072e494ab5598667cd6b40bc97fdd7d92d7",
  "solved": false
 },
 {
  "paper": "1909.04453",
  "qid": "479d334b79c1eae3f2aa3701d28aa0d8dd46036a",
  "solved": false
 },
 {
  "paper": "1909.04453",
  "qid": "a035472a5c6cf238bed62b63d28100c546d40bd5",
  "solved": false
 },
 {
  "paper": "1909.04556",
  "qid": "70afd28b0ecc02eb8e404e7ff9f89879bf71a670",
  "solved": false
 },
 {
  "paper": "1909.04556",
  "qid": "42c02c554ab4ceaf30a8ca770be4f271887554c2",
  "solved": false
 },
 {
  "paper": "1909.04625",
  "qid": "a1e07c7563ad038ee2a7de5093ea08efdd6077d4",
  "solved": false
 },
 {
  "paper": "1909.05017",
  "qid": "2255c36c8c7ed6084da577b480eb01d349f52943",
  "solved": false
 },
 {
  "paper": "1909.05017",
  "qid": "9e391c8325b48f6119ca4f3d428b1b2b037f5c13",
  "solved": false
 },
 {
  "paper": "1909.05246",
  "qid": "2ea382c676e418edd5327998e076a8c445d007a5",
  "solved": true,
  "base_logprob": -3.947429656982422,
  "necessary": [],
  "causal": [
   3,
   16
  ],
  "sufficient": true,
  "evidence": [
   27,
   28,
   29,
   30
  ],
  "drops": [
   -0.2393,
   0.0979,
   -0.186,
   0.2286,
   -0.4695,
   -0.071,
   -0.0966,
   -0.2193,
   -0.2054,
   0.1562,
   -0.4064,
   -0.3013,
   0.0251,
   0.1664,
   -0.0924,
   0.0174,
   0.3161,
   -0.0283,
   0.1696,
   -0.1565,
   0.1642,
   -0.6337,
   -0.1743,
   -0.1129,
   -0.3247,
   -0.5254,
   -0.0568,
   -0.3173,
   -0.2119,
   0.0305,
   0.0705,
   -0.1402,
   -0.2924,
   -0.147,
   -0.244,
   -0.2239,
   -0.5776,
   -0.4511
  ]
 },
 {
  "paper": "1909.05246",
  "qid": "bd7a95b961af7caebf0430a7c9f675816c9c527f",
  "solved": true,
  "base_logprob": -9.58062744140625,
  "necessary": [],
  "causal": [
   0,
   20,
   25,
   32,
   35,
   37
  ],
  "sufficient": false,
  "evidence": [
   21
  ],
  "drops": [
   -4.4551,
   -4.7471,
   -4.9971,
   -4.7471,
   -4.7471,
   -4.8305,
   -4.9138,
   -5.0804,
   -4.8721,
   -4.9554,
   -4.7471,
   -4.6638,
   -4.7055,
   -4.7887,
   -4.7887,
   -4.7888,
   -4.7888,
   -4.7888,
   -4.7054,
   -4.7055,
   -4.5805,
   -5.497,
   -5.2887,
   -4.7471,
   -4.7054,
   -4.6222,
   -4.7055,
   -4.7471,
   -4.9138,
   -4.7888,
   -4.9138,
   -5.2887,
   -4.6638,
   -4.9138,
   -4.9555,
   -4.4971,
   -5.0805,
   -4.2056
  ]
 },
 {
  "paper": "1909.05358",
  "qid": "221e9189a9d2431902d8ea833f486a38a76cbd8e",
  "solved": true,
  "base_logprob": -0.758089542388916,
  "necessary": [],
  "causal": [
   12
  ],
  "sufficient": true,
  "evidence": [
   12
  ],
  "drops": [
   -0.7561,
   -0.7569,
   -0.7563,
   -0.7526,
   -0.7563,
   -0.7567,
   -0.7559,
   -0.7564,
   -0.7548,
   -0.7531,
   -0.7535,
   -0.7551,
   0.5768,
   -0.756,
   -0.7561,
   -0.7557,
   -0.7551,
   -0.7557,
   -0.7553,
   -0.7556,
   -0.7556,
   -0.756,
   -0.7558,
   -0.7554,
   -0.7562,
   -0.7563,
   -0.7557,
   -0.7557,
   -0.756,
   -0.7554,
   -0.7563,
   -0.756,
   -0.7559,
   -0.7549,
   -0.7554,
   -0.7559,
   -0.7561,
   -0.7557,
   -0.7561,
   -0.7556,
   -0.7554,
   -0.7564,
   -0.7454
  ]
 },
 {
  "paper": "1909.05358",
  "qid": "a276d5931b989e0a33f2a0bc581456cca25658d9",
  "solved": false
 },
 {
  "paper": "1909.05358",
  "qid": "c21d26130b521c9596a1edd7b9ef3fe80a499f1e",
  "solved": false
 },
 {
  "paper": "1909.05360",
  "qid": "cfb5ab893ed77f9df7eeb4940b6bacdef5acccea",
  "solved": false
 },
 {
  "paper": "1909.05360",
  "qid": "a5abd4dd91e6f2855e9098bd6ae1481c0fdb0d4a",
  "solved": true,
  "base_logprob": -1.8268673419952393,
  "necessary": [],
  "causal": [
   27,
   34,
   57
  ],
  "sufficient": true,
  "evidence": [
   36
  ],
  "drops": [
   0.0091,
   -0.1316,
   -0.0739,
   -0.2441,
   0.1661,
   -0.0829,
   -0.1656,
   -0.1615,
   -0.1569,
   -0.083,
   -0.0038,
   -0.1243,
   -0.0453,
   -0.0867,
   -0.1154,
   -0.0829,
   -0.0452,
   -0.0741,
   -0.0414,
   -0.0415,
   -0.0452,
   -0.0414,
   -0.1658,
   -0.0414,
   -0.1281,
   0.0,
   -0.0565,
   0.2285,
   0.0377,
   -0.0452,
   -0.0414,
   -0.0829,
   0.0344,
   0.0,
   0.2581,
   -0.0077,
   -0.0225,
   -0.1694,
   -0.2804,
   -0.0414,
   -0.1155,
   -0.0326,
   -0.083,
   0.0089,
   -0.0414,
   -0.0829,
   -0.0486,
   -0.0,
   -0.0072,
   -0.1243,
   -0.1615,
   -0.0453,
   -0.083,
   -0.1281,
   -0.1244,
   -0.1241,
   -0.0127,
   0.4381
  ]
 },
 {
  "paper": "1909.05438",
  "qid": "d7aed39c359fd381495b12996c4dfc1d3da38ed5",
  "solved": false
 },
 {
  "paper": "1909.05438",
  "qid": "9c423e3b44e3acc2d4b0606688d4ac9d6285ed0f",
  "solved": false
 },
 {
  "paper": "1909.05438",
  "qid": "e6469135e0273481cf11a6c737923630bc7ccfca",
  "solved": true,
  "base_logprob": -4.561826705932617,
  "necessary": [],
  "causal": [
   0
  ],
  "sufficient": true,
  "evidence": [
   17,
   23,
   30
  ],
  "drops": [
   0.4444,
   -0.0022,
   -0.0637,
   -0.0605,
   -0.4186,
   0.1224,
   0.2467,
   0.0598,
   0.1039,
   0.0204,
   0.0829,
   -0.1062,
   -0.1233,
   0.0814,
   0.1005,
   0.2651,
   0.0611,
   -0.023,
   0.0588,
   -0.045,
   -0.1061,
   -0.1494,
   -0.1002,
   -0.0436,
   -0.0855,
   -0.1481,
   0.0993,
   0.0766,
   -0.0231,
   -0.1263,
   0.0017,
   -0.1434,
   -0.0647,
   0.0166,
   -0.0499,
   -0.5245
  ]
 },
 {
  "paper": "1909.05478",
  "qid": "aa7decee4e3006c2c99b1f331a5b32d44a565ef6",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.05855",
  "qid": "3ee721c3531bf1b9a1356a40205d088c9a7a44fc",
  "solved": false
 },
 {
  "paper": "1909.05890",
  "qid": "86be8241737dd8f7b656a3af2cd17c8d54bf1553",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.06434",
  "qid": "d4a6f5034345036dbc2d4e634a8504f79d42ca69",
  "solved": true,
  "base_logprob": -3.3340258598327637,
  "necessary": [],
  "causal": [
   12
  ],
  "sufficient": true,
  "evidence": [
   12
  ],
  "drops": [
   -2.0863,
   -2.0479,
   -2.1415,
   -2.1193,
   -2.0741,
   -2.0652,
   -2.0975,
   -2.0852,
   -2.0946,
   -2.0959,
   -2.0805,
   -2.1619,
   -1.4389,
   -2.05,
   -2.1019,
   -2.1023,
   -2.0648,
   -2.0779,
   -2.0851,
   -2.0634,
   -2.0951,
   -2.0918,
   -2.0282,
   -2.1028,
   -2.082,
   -2.1235,
   -2.1189,
   -2.1041,
   -2.1177,
   -2.039,
   -2.1026
  ]
 },
 {
  "paper": "1909.06434",
  "qid": "a997fc1a62442fd80d1873cd29a9092043f025ad",
  "solved": false
 },
 {
  "paper": "1909.06762",
  "qid": "ee31c8a94e07b3207ca28caef3fbaf9a38d94964",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.06762",
  "qid": "66d743b735ba75589486e6af073e955b6bb9d2a4",
  "solved": true,
  "base_logprob": -5.703210830688477,
  "necessary": [],
  "causal": [
   39,
   40
  ],
  "sufficient": true,
  "evidence": [
   39,
   40,
   41,
   42,
   43,
   44
  ],
  "drops": [
   -2.7431,
   -2.6237,
   -2.7005,
   -2.6251,
   -2.5474,
   -2.6747,
   -2.6968,
   -2.7242,
   -2.6487,
   -2.7742,
   -2.7997,
   -2.6987,
   -2.5982,
   -2.7237,
   -2.7997,
   -2.7992,
   -2.7497,
   -2.7242,
   -2.7247,
   -2.6242,
   -2.8505,
   -2.8242,
   -2.7242,
   -2.7242,
   -2.7247,
   -2.6492,
   -2.6737,
   -2.7242,
   -2.8001,
   -2.6987,
   -2.8247,
   -2.7243,
   -2.7737,
   -2.6987,
   -2.7243,
   -2.7237,
   -2.7992,
   -2.7491,
   -2.7982,
   -2.443,
   -2.1028,
   -2.7949,
   -2.7974,
   -2.7242,
   -2.7481,
   -2.7487,
   -2.7988,
   -2.7247,
   -2.6996,
   -2.6231,
   -2.7993,
   -2.6992,
   -2.6737,
   -2.7242,
   -2.7992,
   -2.7992,
   -2.7747,
   -2.6731,
   -2.7246,
   -2.95,
   -2.7967,
   -2.7997,
   -2.6007,
   -2.5987,
   -2.8518
  ]
 },
 {
  "paper": "1909.06762",
  "qid": "b9f852256113ef468d60e95912800fab604966f6",
  "solved": true,
  "base_logprob": -11.608747482299805,
  "necessary": [
   4
  ],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -0.346,
   -0.1271,
   -0.6783,
   -1.0411,
   2.4733,
   -0.9684,
   -1.0031,
   -0.8201,
   -0.7812,
   -0.9015,
   -1.1514,
   -0.8702,
   -0.8203,
   -0.5622,
   -0.8164,
   -0.8659,
   -0.7888,
   -0.8125,
   -1.0661,
   -1.0489,
   -1.1954,
   -0.9638,
   -0.8076,
   -0.6914,
   -0.9864,
   -0.6599,
   -0.6993,
   -1.1474,
   -1.1875,
   -0.9094,
   -1.1329,
   -1.089,
   -0.8737,
   -0.7715,
   -0.9141,
   -1.3346,
   -0.4898,
   -0.9414,
   -1.0221,
   -0.7852,
   -1.0889,
   -0.6914,
   -0.9414,
   -0.8824,
   -0.7884,
   -0.6013,
   -0.9684,
   -0.8829,
   -1.2887,
   -0.8243,
   -0.8434,
   -1.2339,
   -1.1559,
   -0.8243,
   -1.0846,
   -1.3073,
   -1.0309,
   -0.6289,
   -1.0577,
   -1.2452,
   -1.1664,
   -0.9417,
   -1.1998,
   -0.4629,
   -0.0984
  ]
 },
 {
  "paper": "1909.06937",
  "qid": "b4f5bf3b7b37e2f22d13b724ca8fe7d0888e04a2",
  "solved": false
 },
 {
  "paper": "1909.06937",
  "qid": "d71772bfbc27ff1682e552484bc7c71818be50cf",
  "solved": false
 },
 {
  "paper": "1909.06937",
  "qid": "b6858c505936d981747962eae755a81489f62858",
  "solved": false
 },
 {
  "paper": "1909.07512",
  "qid": "2e3265d83d2a595293ed458152d3ee76ad19e244",
  "solved": false
 },
 {
  "paper": "1909.07512",
  "qid": "c2432884287dca4af355698a543bc0db67a8c091",
  "solved": false
 },
 {
  "paper": "1909.07512",
  "qid": "226ae469a65611f041de3ae545be0e386dba7d19",
  "solved": true,
  "base_logprob": -5.687524795532227,
  "necessary": [],
  "causal": [
   35
  ],
  "sufficient": true,
  "evidence": [
   35
  ],
  "drops": [
   -3.7865,
   -3.7338,
   -3.7974,
   -3.8466,
   -3.807,
   -3.7864,
   -3.7875,
   -3.8382,
   -3.7527,
   -3.8217,
   -3.8407,
   -3.8291,
   -3.812,
   -3.8009,
   -3.8217,
   -3.8088,
   -3.8083,
   -3.8182,
   -3.8043,
   -3.8152,
   -3.7765,
   -3.8014,
   -3.8043,
   -3.8177,
   -3.8083,
   -3.777,
   -3.7981,
   -3.8078,
   -3.7879,
   -3.8083,
   -3.8078,
   -3.8217,
   -3.8139,
   -3.8152,
   -3.773,
   -1.2252,
   -3.8179,
   -3.787,
   -3.7835,
   -3.8043,
   -3.8014,
   -3.7014
  ]
 },
 {
  "paper": "1909.07593",
  "qid": "f608fbc7a4a10a79698f340e2948c4c7034642d5",
  "solved": false
 },
 {
  "paper": "1909.07593",
  "qid": "9439430ff97c6e927d919860b1cb86a0dcff0038",
  "solved": false
 },
 {
  "paper": "1909.07593",
  "qid": "00d6228bcd6b839529e52d0d622bf787a9356158",
  "solved": false
 },
 {
  "paper": "1909.07734",
  "qid": "544e29937e0c972abcdd27c953dc494b2376dd76",
  "solved": false
 },
 {
  "paper": "1909.07863",
  "qid": "a9610cbcca813f4376fbfbf21cc14689c7fbd677",
  "solved": false
 },
 {
  "paper": "1909.08041",
  "qid": "9df4a7bd0abb99ae81f0ebb29c488f1caa0f268f",
  "solved": false
 },
 {
  "paper": "1909.08041",
  "qid": "b7291845ccf08313e09195befd3c8030f28f6a9e",
  "solved": false
 },
 {
  "paper": "1909.08041",
  "qid": "ac54a9c30c968e5225978a37032158a6ffd4ddb8",
  "solved": false
 },
 {
  "paper": "1909.08103",
  "qid": "18d8b52b4409c718bf1cc90ce9e013206034bbd9",
  "solved": false
 },
 {
  "paper": "1909.08167",
  "qid": "37016cc987d33be5ab877013ef26ec7239b48bd9",
  "solved": false
 },
 {
  "paper": "1909.08167",
  "qid": "b3dc6d95d1570ad9a58274539ff1def12df8f474",
  "solved": false
 },
 {
  "paper": "1909.08191",
  "qid": "b124137e62178a2bd3b5570d73b1652dfefa2457",
  "solved": true,
  "base_logprob": -12.36156940460205,
  "necessary": [
   4
  ],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -2.5498,
   0.2481,
   0.0621,
   0.4399,
   2.3663,
   0.249,
   0.2795,
   -0.2791,
   -0.1255,
   -0.0322,
   0.093,
   0.0907,
   0.0612,
   -0.0011,
   0.0609,
   0.2792,
   -0.0625,
   0.0325,
   -0.4059,
   -0.0323,
   0.0311,
   -0.1243,
   0.1273,
   0.0318,
   0.375,
   0.594,
   0.1235,
   0.0024,
   0.0315,
   -0.3088,
   0.2496,
   0.2835,
   0.2549,
   0.1562,
   -0.0349,
   0.1541,
   -0.0981,
   -0.3116,
   -0.2187,
   0.0019,
   0.5621,
   0.8755,
   0.7764,
   -0.5013
  ]
 },
 {
  "paper": "1909.08191",
  "qid": "c6aa8a02597fea802890945f0b4be8d631e4d5cd",
  "solved": true,
  "base_logprob": -6.0436506271362305,
  "necessary": [
   22
  ],
  "causal": [
   21,
   22,
   41
  ],
  "sufficient": true,
  "evidence": [
   21,
   22,
   23
  ],
  "drops": [
   -1.2527,
   0.0534,
   -0.064,
   -0.0572,
   0.0281,
   -0.1109,
   -0.1291,
   -0.0741,
   0.0059,
   -0.0843,
   -0.0358,
   -0.0453,
   -0.033,
   -0.0788,
   -0.0732,
   0.0863,
   0.0197,
   -0.0303,
   -0.0355,
   0.0037,
   -0.1052,
   0.3279,
   5.3868,
   0.0802,
   -0.0269,
   0.0411,
   -0.0904,
   -0.0075,
   -0.0826,
   -0.0777,
   -0.0915,
   -0.0993,
   0.013,
   0.0426,
   0.0542,
   0.0508,
   0.0073,
   -0.082,
   0.0344,
   0.0871,
   -0.1678,
   0.1631,
   -0.5521,
   -0.1957
  ]
 },
 {
  "paper": "1909.08191",
  "qid": "bfad30f51ce3deea8a178944fa4c6e8acdd83a48",
  "solved": false
 },
 {
  "paper": "1909.08191",
  "qid": "dd9883f4adf7be072d314d7ed13fe4518c5500e0",
  "solved": false
 },
 {
  "paper": "1909.08306",
  "qid": "e37c32fce68759b2272adc1e44ea91c1a7c47059",
  "solved": true,
  "base_logprob": -15.160552024841309,
  "necessary": [
   7
  ],
  "causal": [
   7
  ],
  "sufficient": true,
  "evidence": [
   7
  ],
  "drops": [
   0.1358,
   0.4869,
   -0.129,
   -0.3747,
   -0.7619,
   -0.1257,
   0.3972,
   9.6955,
   -0.0048,
   -0.1232,
   -0.2509,
   0.1226,
   0.2505,
   0.0005,
   -0.1216,
   -0.248,
   0.1222,
   0.0001,
   -0.1234,
   0.0002,
   0.3743,
   -0.5021,
   0.0066,
   0.1249,
   -0.4965,
   0.8651,
   0.4972,
   0.121,
   0.2497,
   0.849,
   -0.1158,
   0.8565
  ]
 },
 {
  "paper": "1909.08402",
  "qid": "f5cf8738e8d211095bb89350ed05ee7f9997eb19",
  "solved": true,
  "base_logprob": -4.80715274810791,
  "necessary": [],
  "causal": [
   49
  ],
  "sufficient": true,
  "evidence": [
   49
  ],
  "drops": [
   -1.3794,
   -1.5641,
   -1.4282,
   -1.5011,
   -1.4909,
   -1.5132,
   -1.3584,
   -1.4451,
   -1.5141,
   -1.4733,
   -1.4567,
   -1.4826,
   -1.485,
   -1.4869,
   -1.4796,
   -1.4481,
   -1.4528,
   -1.4662,
   -1.4328,
   -1.4653,
   -1.5006,
   -1.4532,
   -1.4686,
   -1.4641,
   -1.4682,
   -1.4479,
   -1.4375,
   -1.44,
   -1.4974,
   -1.466,
   -1.5028,
   -1.4873,
   -1.482,
   -1.436,
   -1.4758,
   -1.4825,
   -1.4543,
   -1.469,
   -1.3752,
   -1.4625,
   -1.4594,
   -1.4844,
   -1.5448,
   -1.4626,
   -1.491,
   -1.449,
   -1.3591,
   -1.4108,
   -1.623,
   0.551,
   -1.394,
   -1.4459,
   -1.8097
  ]
 },
 {
  "paper": "1909.08402",
  "qid": "bed527bcb0dd5424e69563fba4ae7e6ea1fca26a",
  "solved": true,
  "base_logprob": -2.3054487705230713,
  "necessary": [],
  "causal": [
   2
  ],
  "sufficient": true,
  "evidence": [
   2
  ],
  "drops": [
   -0.0553,
   0.1572,
   0.378,
   -0.0343,
   -0.0155,
   0.051,
   -0.0065,
   0.0015,
   -0.2107,
   -0.0218,
   0.0026,
   0.0071,
   -0.0113,
   -0.043,
   0.0049,
   -0.0216,
   -0.0303,
   -0.008,
   -0.0369,
   -0.0141,
   -0.0151,
   -0.0406,
   -0.0167,
   0.027,
   -0.0035,
   0.0015,
   0.0254,
   0.0065,
   -0.0512,
   0.0304,
   0.06,
   0.0282,
   -0.0093,
   -0.0213,
   0.047,
   0.0324,
   -0.0186,
   -0.0232,
   0.0121,
   0.016,
   -0.0154,
   -0.0088,
   -0.0268,
   -0.0041,
   0.0006,
   0.0027,
   -0.0427,
   -0.0209,
   -0.0765,
   0.0367,
   -0.0651,
   -0.0824,
   -0.1453
  ]
 },
 {
  "paper": "1909.08402",
  "qid": "aeab5797b541850e692f11e79167928db80de1ea",
  "solved": false
 },
 {
  "paper": "1909.08824",
  "qid": "42bc4e0cd0f3e238a4891142f1b84ebcd6594bf1",
  "solved": true,
  "base_logprob": -3.6502044200897217,
  "necessary": [],
  "causal": [
   0,
   51
  ],
  "sufficient": true,
  "evidence": [
   50,
   51,
   52,
   53,
   54,
   55
  ],
  "drops": [
   -1.7339,
   -1.9031,
   -2.0676,
   -1.9431,
   -1.9204,
   -1.9004,
   -2.0602,
   -2.0694,
   -2.0231,
   -1.9852,
   -1.9046,
   -1.8997,
   -1.8634,
   -2.0074,
   -1.9399,
   -1.9669,
   -1.9027,
   -1.963,
   -1.9021,
   -1.8815,
   -1.9442,
   -1.8597,
   -1.9457,
   -1.9435,
   -1.9425,
   -1.9227,
   -1.8821,
   -1.9206,
   -1.9846,
   -1.9202,
   -1.881,
   -1.9448,
   -1.9414,
   -2.0063,
   -1.9639,
   -1.9224,
   -1.9619,
   -1.9642,
   -1.9437,
   -1.9247,
   -1.9233,
   -1.9428,
   -1.9244,
   -1.9428,
   -1.9023,
   -1.841,
   -1.9473,
   -2.0384,
   -1.8837,
   -1.9197,
   -2.0298,
   -1.5675,
   -2.005,
   -1.9848,
   -1.9021,
   -2.0214,
   -1.8193,
   -1.9639,
   -2.0486,
   -1.795,
   -1.9229,
   -1.9035,
   -1.8592,
   -1.8822,
   -1.9412,
   -1.9244,
   -1.7786,
   -1.9226,
   -1.8887
  ]
 },
 {
  "paper": "1909.08859",
  "qid": "a883bb41449794e0a63b716d9766faea034eb359",
  "solved": false
 },
 {
  "paper": "1909.08859",
  "qid": "5d83b073635f5fd8cd1bdb1895d3f13406583fbd",
  "solved": true,
  "base_logprob": -2.3928580284118652,
  "necessary": [
   36,
   37
  ],
  "causal": [
   36,
   37
  ],
  "sufficient": true,
  "evidence": [
   36,
   37,
   38,
   39,
   40
  ],
  "drops": [
   -0.9572,
   -0.0852,
   -0.0837,
   -0.2085,
   -0.043,
   -0.125,
   -0.0417,
   0.0398,
   -0.2485,
   -0.0023,
   -0.0418,
   -0.0454,
   -0.0399,
   -0.0421,
   -0.0018,
   -0.0002,
   0.1232,
   -0.0418,
   -0.0002,
   -0.0418,
   -0.1249,
   -0.0001,
   -0.042,
   0.0398,
   -0.0836,
   0.0023,
   -0.0002,
   -0.0418,
   0.0418,
   -0.0018,
   -0.0416,
   -0.2482,
   0.0016,
   0.0398,
   -0.2044,
   0.4941,
   4.9374,
   10.7314,
   -0.1251,
   -0.0433,
   -0.0834,
   -0.0782,
   -0.0021,
   -0.0377,
   -0.002,
   -0.0017,
   -0.1209,
   -0.0357,
   -0.2778
  ]
 },
 {
  "paper": "1909.09268",
  "qid": "1244cf6d75e3aa6d605a0f4b141c015923a3f2e7",
  "solved": false
 },
 {
  "paper": "1909.09270",
  "qid": "869aaf397c9b4da7ab52d6dd0961887ae08da9ae",
  "solved": false
 },
 {
  "paper": "1909.09484",
  "qid": "b366706e2fff6dd8edc89cc0c6b9d5b0790f43aa",
  "solved": true,
  "base_logprob": -4.51530122756958,
  "necessary": [
   40
  ],
  "causal": [
   40,
   42
  ],
  "sufficient": true,
  "evidence": [
   40,
   41,
   42
  ],
  "drops": [
   -0.3136,
   -0.1889,
   -0.3122,
   -0.2478,
   -0.0619,
   -0.1264,
   -0.189,
   -0.0626,
   -0.2532,
   -0.0639,
   0.1219,
   0.1235,
   0.0644,
   0.1875,
   0.0628,
   -0.1267,
   0.0625,
   0.061,
   -0.1248,
   -0.0657,
   0.1881,
   -0.1874,
   0.0627,
   -0.1249,
   0.0611,
   -0.123,
   0.0003,
   0.061,
   -0.0624,
   -0.0581,
   0.0019,
   0.0647,
   -0.0017,
   -0.1873,
   0.0019,
   -0.3137,
   0.0607,
   -0.1855,
   -0.3747,
   0.1249,
   1.9551,
   -0.7955,
   0.6401,
   0.0634,
   -0.3154,
   0.002,
   0.0644,
   0.0628,
   -0.3105,
   -0.1228,
   -0.0601,
   -0.1247,
   0.122,
   -0.5016,
   0.1277,
   0.0075,
   -0.6179,
   -0.1246,
   -0.2494,
   -0.2498,
   -0.1213,
   -0.1272
  ]
 },
 {
  "paper": "1909.09484",
  "qid": "e72a672f8008bbc52b93d8037a5fedf8956136af",
  "solved": true,
  "base_logprob": -1.2409765720367432,
  "necessary": [],
  "causal": [
   47,
   48
  ],
  "sufficient": true,
  "evidence": [
   48,
   49
  ],
  "drops": [
   -0.109,
   0.0307,
   -0.0784,
   -0.033,
   -0.0331,
   -0.017,
   -0.0622,
   -0.0479,
   -0.0481,
   -0.0787,
   0.0287,
   -0.0173,
   -0.0173,
   -0.0172,
   -0.0003,
   -0.0312,
   -0.0134,
   -0.0311,
   -0.0022,
   -0.0173,
   -0.0482,
   -0.0928,
   -0.0481,
   0.0138,
   -0.0622,
   -0.0621,
   -0.0022,
   -0.0173,
   -0.0483,
   -0.0481,
   -0.0172,
   -0.0173,
   -0.062,
   -0.0313,
   -0.0309,
   -0.0481,
   -0.0617,
   -0.0313,
   -0.0481,
   -0.0023,
   -0.0482,
   -0.0481,
   -0.0311,
   -0.0785,
   -0.048,
   -0.017,
   -0.1371,
   0.2361,
   0.4327,
   -0.0168,
   -0.0619,
   -0.0622,
   -0.0312,
   -0.0483,
   -0.0313,
   -0.0309,
   -0.1102,
   -0.0004,
   -0.0621,
   -0.0002,
   0.0616,
   0.0306
  ]
 },
 {
  "paper": "1909.09484",
  "qid": "57586358dd01633aa2ebeef892e96a549b1d1930",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.09491",
  "qid": "d28260b5565d9246831e8dbe594d4f6211b60237",
  "solved": false
 },
 {
  "paper": "1909.09524",
  "qid": "191d4fe8a37611b2485e715bb55ff1a30038ad6a",
  "solved": true,
  "base_logprob": -5.228455543518066,
  "necessary": [],
  "causal": [
   86
  ],
  "sufficient": true,
  "evidence": [
   48
  ],
  "drops": [
   0.2677,
   0.0106,
   0.2522,
   0.1204,
   -0.1102,
   0.0084,
   0.0128,
   0.2548,
   -0.0014,
   0.0084,
   -0.1171,
   0.0024,
   0.3811,
   0.0127,
   0.123,
   0.1259,
   0.0038,
   0.0046,
   -0.1157,
   0.0015,
   0.0112,
   -0.0058,
   0.0008,
   0.1246,
   -0.1219,
   0.1184,
   -0.1212,
   0.1254,
   0.1209,
   -0.1084,
   -0.1099,
   0.0013,
   0.0053,
   -0.1068,
   0.0034,
   0.0086,
   -0.1205,
   0.1293,
   -0.1218,
   0.0075,
   0.0084,
   0.1267,
   -0.1136,
   -0.1174,
   0.1114,
   -0.1176,
   0.001,
   -0.2498,
   -0.1009,
   -0.1155,
   0.127,
   -0.2454,
   0.008,
   0.0052,
   -0.1216,
   0.0168,
   -0.234,
   -0.1194,
   -0.002,
   0.1337,
   -0.1134,
   -0.0026,
   0.0034,
   0.0001,
   -0.1141,
   -0.1162,
   0.0041,
   -0.243,
   -0.0989,
   -0.2087,
   0.0199,
   -0.1158,
   0.1183,
   -0.1096,
   -0.1314,
   -0.2403,
   0.1243,
   0.0089,
   0.0076,
   0.1316,
   0.1296,
   0.0082,
   0.0128,
   0.0079,
   -0.2353,
   -0.1192,
   0.3871,
   -0.2376,
   -0.009,
   -0.3534,
   -0.2551
  ]
 },
 {
  "paper": "1909.09524",
  "qid": "6e76f114209f59b027ec3b3c8c9cdfc3e682589f",
  "solved": false
 },
 {
  "paper": "1909.09524",
  "qid": "6583e8bfa7bcc3a792a90b30abb316e6d423f49b",
  "solved": false
 },
 {
  "paper": "1909.09779",
  "qid": "e8e00b4c0673af5ab02ec82563105e4157cc54bb",
  "solved": false
 },
 {
  "paper": "1909.09986",
  "qid": "56a3c9bd74c6573abce3805177cdebf941db0b71",
  "solved": false
 },
 {
  "paper": "1909.09986",
  "qid": "73cd785d474bae7af974802715ef7ba5468d9139",
  "solved": false
 },
 {
  "paper": "1909.09986",
  "qid": "65461516098ed63c45a567648e8e47c38ea7e58a",
  "solved": false
 },
 {
  "paper": "1909.09986",
  "qid": "92d09654011d424cfef5691eec28ee934f88d954",
  "solved": false
 },
 {
  "paper": "1909.11189",
  "qid": "bfa3776c30cb30e0088e185a5908e5172df79236",
  "solved": true,
  "base_logprob": -0.6934605836868286,
  "necessary": [],
  "causal": [
   11
  ],
  "sufficient": true,
  "evidence": [
   11
  ],
  "drops": [
   -0.3271,
   0.0925,
   0.0991,
   -0.2655,
   -0.1116,
   -0.1168,
   -0.0545,
   -0.0458,
   -0.0885,
   -0.0599,
   -0.174,
   0.3118,
   -0.0458,
   0.0627,
   0.1062,
   -0.0256,
   -0.1448,
   -0.0258,
   -0.1476
  ]
 },
 {
  "paper": "1909.11189",
  "qid": "a2a66726a5dca53af58aafd8494c4de833a06f14",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.11189",
  "qid": "ee87608419e4807b9b566681631a8cd72197a71a",
  "solved": true,
  "base_logprob": -9.646081924438477,
  "necessary": [
   1
  ],
  "causal": [
   1
  ],
  "sufficient": true,
  "evidence": [
   1
  ],
  "drops": [
   0.1334,
   2.7076,
   0.1284,
   -0.1587,
   -0.2447,
   -0.1909,
   -0.4451,
   0.156,
   -0.0185,
   -0.0401,
   -0.1372,
   0.1771,
   0.0294,
   0.038,
   -0.1554,
   -0.0618,
   -0.1204,
   0.3001,
   -0.2506
  ]
 },
 {
  "paper": "1909.11297",
  "qid": "1afd550cbee15b753db45d7db2c969fc3d12a7d9",
  "solved": false
 },
 {
  "paper": "1909.11467",
  "qid": "9d9f6cc0f026f7168fcea461baff4b8a925a185f",
  "solved": false
 },
 {
  "paper": "1909.11833",
  "qid": "892c346617a3391c7dafc9da1b65e5ea3890294d",
  "solved": false
 },
 {
  "paper": "1909.11879",
  "qid": "80b9600e51a823f32bbce12fc52cba9700e2b8d2",
  "solved": true,
  "base_logprob": -0.435118705034256,
  "necessary": [
   2,
   3,
   13
  ],
  "causal": [
   2,
   3,
   13
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -0.4165,
   0.0948,
   6.0206,
   1.3515,
   -0.3498,
   -0.0365,
   0.2105,
   0.589,
   -0.1675,
   0.0312,
   -0.0833,
   0.0796,
   0.031,
   1.3506,
   0.1008,
   -0.065,
   -0.3502,
   -0.0943
  ]
 },
 {
  "paper": "1909.12140",
  "qid": "f8281eb49be3e8ea0af735ad3bec955a5dedf5b3",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.12140",
  "qid": "a5ee9b40a90a6deb154803bef0c71c2628acb571",
  "solved": false
 },
 {
  "paper": "1909.12231",
  "qid": "48cc41c372d44b69a477998be449f8b81384786b",
  "solved": false
 },
 {
  "paper": "1909.12642",
  "qid": "d10e256f2f724ad611fd3ff82ce88f7a78bad7f7",
  "solved": true,
  "base_logprob": -4.461930751800537,
  "necessary": [],
  "causal": [
   26
  ],
  "sufficient": true,
  "evidence": [
   26
  ],
  "drops": [
   -1.6441,
   -1.5036,
   -1.5322,
   -1.5756,
   -1.5732,
   -1.445,
   -1.5168,
   -1.5567,
   -1.5698,
   -1.4666,
   -1.5563,
   -1.7919,
   -1.4857,
   -1.4509,
   -1.5291,
   -1.5411,
   -1.5132,
   -1.4913,
   -1.535,
   -1.4977,
   -1.5348,
   -1.6288,
   -1.5446,
   -1.5541,
   -1.5632,
   -1.7244,
   -1.0847,
   -1.6586,
   -1.5787
  ]
 },
 {
  "paper": "1909.12673",
  "qid": "ff9495982b8821240b8a65eafcc9bb8ed8b8e084",
  "solved": false
 },
 {
  "paper": "1909.13362",
  "qid": "f6556d2a8b42b133eaa361f562745edbe56c0b51",
  "solved": true,
  "base_logprob": -0.00029988560709170997,
  "necessary": [],
  "causal": [
   9,
   33
  ],
  "sufficient": true,
  "evidence": [
   14,
   15
  ],
  "drops": [
   -0.0001,
   -0.0001,
   0.0,
   -0.0,
   -0.0001,
   0.0,
   -0.0002,
   -0.0,
   0.0,
   0.0003,
   0.0001,
   0.0001,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0002,
   0.0,
   -0.0,
   0.0001,
   0.0,
   0.0,
   -0.0,
   0.0001,
   0.0001,
   0.0001,
   0.0,
   -0.0001,
   0.0001,
   0.0,
   -0.0,
   -0.0,
   0.0,
   0.0002,
   0.0,
   0.0001,
   0.0001,
   -0.0,
   -0.0002,
   0.0002,
   -0.0001
  ]
 },
 {
  "paper": "1909.13375",
  "qid": "5a02a3dd26485a4e4a77411b50b902d2bda3731b",
  "solved": false
 },
 {
  "paper": "1909.13375",
  "qid": "a9def7958eac7b9a780403d4f136927f756bab83",
  "solved": false
 },
 {
  "paper": "1909.13668",
  "qid": "dd2f21d60cfca3917a9eb8b192c194f4de85e8b2",
  "solved": false
 },
 {
  "paper": "1909.13668",
  "qid": "ccf7415b515fe5c59fa92d4a8af5d2437c591615",
  "solved": false
 },
 {
  "paper": "1909.13695",
  "qid": "3241f90a03853fa85d287007d2d51e7843ee3d9b",
  "solved": false
 },
 {
  "paper": "1909.13717",
  "qid": "090fd9ce9a21438cdec1ea51ed216941d52eb3b6",
  "solved": false
 },
 {
  "paper": "1910.00194",
  "qid": "496e81769a8d9992dae187ed60639ff2eec531f3",
  "solved": false
 },
 {
  "paper": "1910.00194",
  "qid": "f103789b85b00ec973076652c639bd31c605381e",
  "solved": false
 },
 {
  "paper": "1910.00458",
  "qid": "53d6cbee3606dd106494e2e98aa93fdd95920375",
  "solved": false
 },
 {
  "paper": "1910.00458",
  "qid": "9dc844f82f520daf986e83466de0c84d93953754",
  "solved": false
 },
 {
  "paper": "1910.00458",
  "qid": "36d892460eb863220cd0881d5823d73bbfda172c",
  "solved": true,
  "base_logprob": -3.2200992107391357,
  "necessary": [],
  "causal": [
   15,
   39,
   40
  ],
  "sufficient": true,
  "evidence": [
   3
  ],
  "drops": [
   -3.0815,
   -3.113,
   -3.1027,
   -3.0687,
   -3.1233,
   -3.1332,
   -3.1332,
   -3.1131,
   -3.1027,
   -3.1131,
   -3.1233,
   -3.1132,
   -3.1132,
   -3.0921,
   -3.1027,
   -3.0485,
   -3.1131,
   -3.1131,
   -3.1131,
   -3.1331,
   -3.1233,
   -3.1132,
   -3.1131,
   -3.1233,
   -3.0705,
   -3.1427,
   -3.1233,
   -3.1028,
   -3.1131,
   -3.1027,
   -3.0922,
   -3.1232,
   -3.1233,
   -3.1233,
   -3.0705,
   -3.1517,
   -3.1131,
   -3.1427,
   -3.1233,
   -3.0485,
   -2.9981
  ]
 },
 {
  "paper": "1910.00825",
  "qid": "d5f8707ddc21741d52b3c2a9ab1af2871dc6c90b",
  "solved": false
 },
 {
  "paper": "1910.00825",
  "qid": "db39a71080e323ba2ddf958f93778e2b875dcd24",
  "solved": false
 },
 {
  "paper": "1910.00825",
  "qid": "6da2cb3187d3f28b75ac0a61f6562a8adf716109",
  "solved": true,
  "base_logprob": -3.0045828819274902,
  "necessary": [
   3
  ],
  "causal": [
   3
  ],
  "sufficient": true,
  "evidence": [
   33
  ],
  "drops": [
   0.6074,
   0.2935,
   0.8734,
   1.0618,
   -0.3321,
   -0.0005,
   -0.0013,
   -0.576,
   0.0005,
   -0.0411,
   -0.0398,
   0.0006,
   0.0833,
   -0.0405,
   -0.0821,
   0.0429,
   0.0417,
   0.0012,
   0.1245,
   -0.0828,
   -0.0411,
   0.0006,
   0.0838,
   -0.0404,
   0.0006,
   -0.0416,
   0.0839,
   0.0428,
   0.0006,
   -0.0827,
   0.0005,
   0.0006,
   -0.0814,
   0.7887,
   0.0422,
   -0.0411,
   -0.0821,
   0.0006,
   -0.0,
   0.2089,
   -0.039,
   0.5812
  ]
 },
 {
  "paper": "1910.00825",
  "qid": "14684ad200915ff1e3fc2a89cb614e472a1a2854",
  "solved": false
 },
 {
  "paper": "1910.00912",
  "qid": "7c794fa0b2818d354ca666969107818a2ffdda0c",
  "solved": false
 },
 {
  "paper": "1910.01363",
  "qid": "0ee20a3a343e1e251b74a804e9aa1393d17b46d6",
  "solved": false
 },
 {
  "paper": "1910.01363",
  "qid": "f0e8f045e2e33a2129e67fb32f356242db1dc280",
  "solved": false
 },
 {
  "paper": "1910.01363",
  "qid": "b6c235d5986914b380c084d9535a7b01310c0278",
  "solved": false
 },
 {
  "paper": "1910.01363",
  "qid": "e9b1e8e575809f7b80b1125305cfa76ae4f5bdfb",
  "solved": false
 },
 {
  "paper": "1910.02334",
  "qid": "5e997d4499b18f1ee1ef6fa145cadbc018b8dd87",
  "solved": true,
  "base_logprob": -5.879660606384277,
  "necessary": [
   10,
   21
  ],
  "causal": [
   10,
   21
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   -0.4415,
   0.0353,
   -0.1652,
   -0.3252,
   0.0353,
   -0.1199,
   0.3114,
   0.2125,
   -0.0751,
   -0.0556,
   3.2801,
   0.0626,
   0.0215,
   0.2543,
   -0.2052,
   0.2689,
   -0.0781,
   0.0372,
   -0.2309,
   -0.0895,
   -0.1811,
   1.1009
  ]
 },
 {
  "paper": "1910.02334",
  "qid": "12c7d79d2a26af2d445229d0c8ba3ba1aab3f5b5",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.02334",
  "qid": "98daaa9eaa1e1e574be336b8933b861bfd242e5e",
  "solved": true,
  "base_logprob": -3.4764363765716553,
  "necessary": [],
  "causal": [
   2,
   3,
   10,
   18,
   20,
   21
  ],
  "sufficient": false,
  "evidence": [
   10
  ],
  "drops": [
   -2.4202,
   -2.3971,
   -2.3372,
   -2.3308,
   -2.3659,
   -2.3437,
   -2.3938,
   -2.3474,
   -2.4163,
   -2.5193,
   0.7649,
   -2.3984,
   -2.37,
   -2.3637,
   -2.3636,
   -2.3716,
   -2.4042,
   -2.3622,
   -2.3306,
   -2.3693,
   -2.3147,
   -2.2515
  ]
 },
 {
  "paper": "1910.02754",
  "qid": "04aff4add28e6343634d342db92b3ac36aa8c255",
  "solved": true,
  "base_logprob": -5.43538236618042,
  "necessary": [],
  "causal": [
   19
  ],
  "sufficient": true,
  "evidence": [
   19
  ],
  "drops": [
   -1.6135,
   -1.4436,
   -1.6737,
   -1.7884,
   -1.6743,
   -1.6699,
   -1.6257,
   -1.5899,
   -1.7311,
   -1.715,
   -1.6001,
   -1.7086,
   -1.8271,
   -1.644,
   -1.8436,
   -1.7112,
   -1.714,
   -1.4907,
   -1.4852,
   0.1207,
   -1.6895
  ]
 },
 {
  "paper": "1910.02754",
  "qid": "a8e4522ce2ce7336e731286654d6ad0931927a4e",
  "solved": false
 },
 {
  "paper": "1910.02789",
  "qid": "8e857e44e4233193c7b2d538e520d37be3ae1552",
  "solved": false
 },
 {
  "paper": "1910.02789",
  "qid": "084fb7c80a24b341093d4bf968120e3aff56f693",
  "solved": false
 },
 {
  "paper": "1910.03042",
  "qid": "44c7c1fbac80eaea736622913d65fe6453d72828",
  "solved": false
 },
 {
  "paper": "1910.03042",
  "qid": "3e0c9469821cb01a75e1818f2acb668d071fcf40",
  "solved": true,
  "base_logprob": -10.115812301635742,
  "necessary": [],
  "causal": [
   13,
   15
  ],
  "sufficient": true,
  "evidence": [
   15
  ],
  "drops": [
   0.1644,
   -0.5221,
   -0.3405,
   0.2422,
   -0.1156,
   -0.0553,
   -0.2353,
   -0.2998,
   -0.1675,
   -0.0069,
   -0.1683,
   -0.0671,
   0.3723,
   0.8459,
   -0.2198,
   0.7346,
   -0.1142,
   -0.0482,
   0.0722,
   0.5055,
   -1.5386,
   -0.5871
  ]
 },
 {
  "paper": "1910.03042",
  "qid": "a725246bac4625e6fe99ea236a96ccb21b5f30c6",
  "solved": false
 },
 {
  "paper": "1910.03042",
  "qid": "516626825e51ca1e8a3e0ac896c538c9d8a747c8",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.03467",
  "qid": "b367b823c5db4543ac421d0057b02f62ea16bf9f",
  "solved": false
 },
 {
  "paper": "1910.03467",
  "qid": "84737d871bde8058d8033e496179f7daec31c2d3",
  "solved": false
 },
 {
  "paper": "1910.03484",
  "qid": "9508e9ec675b6512854e830fa89fa6a747b520c5",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.03484",
  "qid": "a65e5c97ade6e697ec10bcf3c3190dc6604a0cd5",
  "solved": false
 },
 {
  "paper": "1910.03771",
  "qid": "ec62c4cdbeaafc875c695f2d4415bce285015763",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.03814",
  "qid": "6976296126e4a5c518e6b57de70f8dc8d8fde292",
  "solved": true,
  "base_logprob": -5.911264419555664,
  "necessary": [],
  "causal": [
   28
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "drops": [
   -2.0415,
   -1.8819,
   -1.9383,
   -1.9235,
   -1.9583,
   -1.9166,
   -1.8862,
   -1.9175,
   -1.9305,
   -1.986,
   -1.9027,
   -1.8819,
   -1.9096,
   -1.9097,
   -1.9305,
   -1.98,
   -2.0693,
   -1.9244,
   -1.8958,
   -1.9027,
   -1.9071,
   -1.9097,
   -1.9166,
   -1.9513,
   -1.9027,
   -1.9522,
   -1.8585,
   -1.9791,
   -1.8402,
   -1.9792,
   -2.0902,
   -1.98,
   -1.9583,
   -1.9904,
   -1.9383,
   -1.973,
   -1.9521,
   -1.9305,
   -1.8897,
   -1.9305,
   -1.868,
   -2.2124
  ]
 },
 {
  "paper": "1910.03814",
  "qid": "b2b0321b0aaf58c3aa9050906ade6ef35874c5c1",
  "solved": true,
  "base_logprob": -6.234625816345215,
  "necessary": [],
  "causal": [
   1,
   14,
   15,
   24,
   32,
   41
  ],
  "sufficient": false,
  "evidence": [
   17
  ],
  "drops": [
   -4.4672,
   -4.4365,
   -4.5095,
   -4.5108,
   -4.5233,
   -4.4797,
   -4.4728,
   -4.5236,
   -4.4604,
   -4.5227,
   -4.5026,
   -4.4955,
   -4.5328,
   -4.4909,
   -4.4483,
   -4.4189,
   -4.4664,
   -4.5641,
   -4.5184,
   -4.4869,
   -4.5018,
   -4.4989,
   -4.5252,
   -4.5824,
   -4.3283,
   -4.4907,
   -4.4889,
   -4.4703,
   -4.5112,
   -4.4766,
   -4.4657,
   -4.4486,
   -4.44,
   -4.4578,
   -4.4946,
   -4.5263,
   -4.4742,
   -4.464,
   -4.4951,
   -4.507,
   -4.4811,
   -4.1831
  ]
 },
 {
  "paper": "1910.03814",
  "qid": "2e632eb5ad611bbd16174824de0ae5efe4892daf",
  "solved": true,
  "base_logprob": -7.318675994873047,
  "necessary": [
   36,
   37,
   38
  ],
  "causal": [
   7,
   20,
   35,
   36,
   37,
   38,
   40,
   41
  ],
  "sufficient": true,
  "evidence": [
   36,
   37,
   38,
   39,
   40
  ],
  "drops": [
   -1.533,
   -1.4466,
   -1.5062,
   -1.6699,
   -1.5209,
   -1.4201,
   -1.4331,
   -1.1753,
   -1.4112,
   -1.6808,
   -1.46,
   -1.4625,
   -1.4237,
   -1.4194,
   -1.4517,
   -1.5302,
   -1.9682,
   -1.4906,
   -1.4365,
   -1.4561,
   -1.2847,
   -1.5066,
   -1.5007,
   -1.4071,
   -1.4418,
   -1.4707,
   -1.4622,
   -1.5598,
   -1.4199,
   -1.4219,
   -1.4066,
   -1.4477,
   -1.5715,
   -1.5602,
   -1.5182,
   -1.4037,
   2.0825,
   1.3991,
   3.3152,
   -1.5527,
   -1.2724,
   -1.2647
  ]
 },
 {
  "paper": "1910.03814",
  "qid": "d1ff6cba8c37e25ac6b261a25ea804d8e58e09c0",
  "solved": true,
  "base_logprob": -1.426514983177185,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41
  ],
  "sufficient": true,
  "evidence": [
   33
  ],
  "drops": [
   3.6998,
   4.1371,
   3.7622,
   3.8871,
   3.5746,
   3.9498,
   3.6999,
   3.7622,
   3.6996,
   3.5748,
   3.6998,
   3.8871,
   3.8872,
   3.8872,
   3.8246,
   3.8872,
   3.7627,
   4.1372,
   3.7621,
   3.6998,
   3.7622,
   3.8246,
   4.012,
   3.8872,
   4.0122,
   4.0121,
   3.8248,
   3.6997,
   3.6372,
   4.0746,
   3.6997,
   3.9497,
   3.512,
   11.0114,
   3.9499,
   3.7619,
   3.8248,
   3.9498,
   3.8246,
   3.9498,
   3.6996,
   2.8253
  ]
 },
 {
  "paper": "1910.03891",
  "qid": "00e6324ecd454f5d4b2a4b27fcf4104855ff8ee2",
  "solved": false
 },
 {
  "paper": "1910.03891",
  "qid": "aa0d67c2a1bc222d1f2d9e5d51824352da5bb6dc",
  "solved": false
 },
 {
  "paper": "1910.03891",
  "qid": "cf0085c1d7bd9bc9932424e4aba4e6812d27f727",
  "solved": true,
  "base_logprob": -2.5617401599884033,
  "necessary": [],
  "causal": [
   49
  ],
  "sufficient": true,
  "evidence": [
   49
  ],
  "drops": [
   -0.7792,
   -1.0914,
   -1.1224,
   -0.9976,
   -1.1535,
   -1.0915,
   -0.9041,
   -1.1535,
   -1.0912,
   -1.029,
   -1.1849,
   -1.0601,
   -0.9667,
   -1.0291,
   -1.1537,
   -1.0602,
   -1.1226,
   -1.1846,
   -1.1224,
   -1.1225,
   -1.0602,
   -0.9668,
   -1.0603,
   -1.1224,
   -1.1222,
   -1.0601,
   -1.0912,
   -1.091,
   -1.029,
   -1.1226,
   -0.9667,
   -1.0602,
   -1.0292,
   -1.091,
   -1.0601,
   -1.0913,
   -1.1224,
   -1.1845,
   -1.029,
   -1.1226,
   -1.029,
   -1.091,
   -0.9977,
   -1.0291,
   -1.0601,
   -1.0601,
   -1.091,
   -1.0601,
   -1.1227,
   0.5262,
   -1.0913,
   -1.0606,
   -1.0912,
   -0.9976,
   -1.1538,
   -1.1533,
   -1.1834,
   -0.9981,
   -1.1537,
   -1.2786,
   -0.6549
  ]
 },
 {
  "paper": "1910.03891",
  "qid": "586b7470be91efe246c3507b05e30651ea6b9832",
  "solved": false
 },
 {
  "paper": "1910.04006",
  "qid": "fd5412e2784acefb50afc3bfae1e087580b90ab9",
  "solved": true,
  "base_logprob": -0.035707928240299225,
  "necessary": [],
  "causal": [
   27
  ],
  "sufficient": true,
  "evidence": [
   25
  ],
  "drops": [
   -0.0058,
   -0.012,
   -0.0102,
   -0.0135,
   -0.0108,
   -0.0111,
   -0.0038,
   0.0103,
   0.0007,
   -0.0073,
   -0.0096,
   -0.0078,
   -0.0036,
   0.001,
   -0.0039,
   0.0004,
   0.001,
   0.0007,
   0.0048,
   0.0129,
   -0.0035,
   0.0038,
   0.0057,
   -0.0065,
   -0.0032,
   0.0108,
   0.0021,
   0.6422,
   -0.0155,
   -0.0111,
   -0.0144,
   -0.0151,
   -0.015
  ]
 },
 {
  "paper": "1910.04006",
  "qid": "c7f087c78768d5c6f3ff26921858186d627fd4fd",
  "solved": false
 },
 {
  "paper": "1910.04006",
  "qid": "82596190560dc2e2ced2131779730f40a3f3eb8c",
  "solved": false
 },
 {
  "paper": "1910.04006",
  "qid": "345f65eaff1610deecb02ff785198aa531648e75",
  "solved": false
 },
 {
  "paper": "1910.04269",
  "qid": "922f1b740f8b13fdc8371e2a275269a44c86195e",
  "solved": false
 },
 {
  "paper": "1910.04519",
  "qid": "13149342ccbb7a6df9b4b1bed890cfbdc1331c1f",
  "solved": false
 },
 {
  "paper": "1910.04519",
  "qid": "fbe149bd76863575b98fafb3679f411d3d21b4a3",
  "solved": false
 },
 {
  "paper": "1910.04601",
  "qid": "b11ee27f3de7dd4a76a1f158dc13c2331af37d9f",
  "solved": false
 },
 {
  "paper": "1910.04601",
  "qid": "7aba5e4483293f5847caad144ee0791c77164917",
  "solved": true,
  "base_logprob": -2.128932476043701,
  "necessary": [],
  "causal": [
   9,
   10,
   34,
   40,
   54,
   59
  ],
  "sufficient": false,
  "evidence": [
   24
  ],
  "drops": [
   -0.9394,
   -0.8255,
   -1.2199,
   -1.1109,
   -1.1114,
   -1.5118,
   -1.0526,
   -0.9374,
   -0.8863,
   -0.5361,
   -0.3563,
   -0.9407,
   -1.1115,
   -0.8871,
   -0.887,
   -0.8319,
   -1.1137,
   -0.7729,
   -1.0003,
   -0.5971,
   -0.8874,
   -0.8869,
   -1.0002,
   -0.9477,
   -1.0513,
   -0.8865,
   -0.7157,
   -0.8898,
   -0.8302,
   -0.8888,
   -1.0002,
   -1.1115,
   -0.6525,
   -1.0004,
   -0.5969,
   -0.946,
   -0.8882,
   -1.1124,
   -0.9424,
   -1.0573,
   -0.5958,
   -0.8864,
   -1.0577,
   -1.1103,
   -1.2755,
   -1.164,
   -1.0577,
   -0.8872,
   -0.9434,
   -1.1115,
   -0.8885,
   -0.9447,
   -0.8286,
   -0.9447,
   -0.2282,
   -0.8328,
   -0.892,
   -1.2207,
   -1.4612,
   0.5672
  ]
 },
 {
  "paper": "1910.04601",
  "qid": "565d668947ffa6d52dad019af79289420505889b",
  "solved": true,
  "base_logprob": -1.3118603229522705,
  "necessary": [],
  "causal": [
   59
  ],
  "sufficient": true,
  "evidence": [
   22
  ],
  "drops": [
   -1.3098,
   -1.3083,
   -1.3102,
   -1.3099,
   -1.3091,
   -1.3103,
   -1.3096,
   -1.3102,
   -1.3102,
   -1.3105,
   -1.3108,
   -1.3101,
   -1.3092,
   -1.3101,
   -1.31,
   -1.3101,
   -1.3091,
   -1.3091,
   -1.3103,
   -1.3099,
   -1.3094,
   -1.3094,
   -1.31,
   -1.31,
   -1.3096,
   -1.3097,
   -1.3101,
   -1.3099,
   -1.3103,
   -1.3104,
   -1.3103,
   -1.31,
   -1.3099,
   -1.3097,
   -1.31,
   -1.3098,
   -1.31,
   -1.31,
   -1.3102,
   -1.3096,
   -1.31,
   -1.31,
   -1.31,
   -1.309,
   -1.3099,
   -1.3094,
   -1.3097,
   -1.3104,
   -1.3102,
   -1.3093,
   -1.3102,
   -1.3089,
   -1.3096,
   -1.3099,
   -1.3105,
   -1.3102,
   -1.3101,
   -1.2896,
   -1.3055,
   -1.2569
  ]
 },
 {
  "paper": "1910.04601",
  "qid": "d83304c70fe66ae72e78aa1d183e9f18b7484cd6",
  "solved": false
 },
 {
  "paper": "1910.04887",
  "qid": "a130aa735de3b65c71f27018f20d3c068bafb826",
  "solved": false
 },
 {
  "paper": "1910.04887",
  "qid": "0c1663a7f7750b399f40ef7b4bf19d5c598890ff",
  "solved": false
 },
 {
  "paper": "1910.05154",
  "qid": "b72264a73eea36c828e7de778a8b4599a5d02b39",
  "solved": true,
  "base_logprob": -2.739898204803467,
  "necessary": [
   0
  ],
  "causal": [
   0
  ],
  "sufficient": true,
  "evidence": [
   6
  ],
  "drops": [
   1.0663,
   -1.3748,
   -0.789,
   -0.8316,
   -0.6319,
   -0.9388,
   0.0753,
   -0.8663,
   -0.1162,
   -1.2318
  ]
 },
 {
  "paper": "1910.05154",
  "qid": "24cc1586e5411a7f8574796d3c576b7c677d6e21",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.05154",
  "qid": "db291d734524fa51fb314628b64ebe1bac7f7e1e",
  "solved": false
 },
 {
  "paper": "1910.05154",
  "qid": "85abd60094c92eb16f39f861c6de8c2064807d02",
  "solved": false
 },
 {
  "paper": "1910.05456",
  "qid": "fc29bb14f251f18862c100e0d3cd1396e8f2c3a1",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.05456",
  "qid": "f3e96c5487d87557a661a65395b0162033dc05b3",
  "solved": false
 },
 {
  "paper": "1910.05456",
  "qid": "587885bc86543b8f8b134c20e2c62f6251195571",
  "solved": false
 },
 {
  "paper": "1910.05608",
  "qid": "284ea817fd79bc10b7a82c88d353e8f8a9d7e93c",
  "solved": true,
  "base_logprob": -0.4380322992801666,
  "necessary": [
   13,
   35
  ],
  "causal": [
   0,
   4,
   5,
   13,
   14,
   20,
   35
  ],
  "sufficient": true,
  "evidence": [
   2,
   6
  ],
  "drops": [
   0.3388,
   -0.0838,
   -0.0394,
   -0.1491,
   0.3289,
   0.15,
   -0.0336,
   -0.3665,
   -0.116,
   -0.1498,
   -0.0431,
   -0.0014,
   0.001,
   2.7,
   0.408,
   0.0966,
   -0.0,
   0.0445,
   0.0941,
   -0.0814,
   0.2115,
   0.0958,
   0.0066,
   -0.1161,
   0.0994,
   0.0027,
   -0.0418,
   -0.1186,
   -0.1474,
   0.0057,
   -0.1792,
   0.0485,
   0.002,
   -0.1518,
   0.0132,
   1.0239
  ]
 },
 {
  "paper": "1910.05608",
  "qid": "c0122190119027dc3eb51f0d4b4483d2dbedc696",
  "solved": false
 },
 {
  "paper": "1910.05752",
  "qid": "af8d3ee6a282aaa885e9126aa4bcb08ac68837e0",
  "solved": true,
  "base_logprob": -3.861569404602051,
  "necessary": [],
  "causal": [
   10
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   -2.8296,
   -2.684,
   -2.7828,
   -2.8227,
   -2.7848,
   -2.857,
   -2.769,
   -2.7741,
   -2.813,
   -2.611,
   -0.9573,
   -2.7456,
   -2.7705,
   -2.7827
  ]
 },
 {
  "paper": "1910.06061",
  "qid": "439af1232a012fc4d94ef2ffe305dd405bee3888",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.06061",
  "qid": "b6a6bdca6dee70f8fe6dd1cfe3bb2c5ff03b1605",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.06748",
  "qid": "3f9ef59ac06db3f99b8b6f082308610eb2d3626a",
  "solved": true,
  "base_logprob": -3.3324689865112305,
  "necessary": [
   35
  ],
  "causal": [
   9,
   35
  ],
  "sufficient": true,
  "evidence": [
   35
  ],
  "drops": [
   0.3026,
   0.1738,
   0.1721,
   0.0865,
   0.191,
   0.199,
   0.1565,
   0.0701,
   0.0374,
   0.3749,
   0.1787,
   0.2851,
   0.1615,
   0.0529,
   0.3088,
   0.2759,
   0.3086,
   0.2516,
   0.2515,
   0.2204,
   0.2226,
   0.2775,
   0.1856,
   0.1835,
   0.3085,
   0.2515,
   0.199,
   0.198,
   0.2538,
   0.1948,
   0.2147,
   0.2774,
   0.2511,
   0.2241,
   0.1637,
   1.7346,
   0.1607,
   -0.0471,
   0.0885,
   0.1753,
   0.1798,
   0.1834,
   0.2514,
   0.1265,
   0.2366
  ]
 },
 {
  "paper": "1910.07181",
  "qid": "32537fdf0d4f76f641086944b413b2f756097e5e",
  "solved": false
 },
 {
  "paper": "1910.07181",
  "qid": "ef081d78be17ef2af792e7e919d15a235b8d7275",
  "solved": false
 },
 {
  "paper": "1910.07181",
  "qid": "537b2d7799124d633892a1ef1a485b3b071b303d",
  "solved": false
 },
 {
  "paper": "1910.07481",
  "qid": "749a307c3736c5b06d7b605dc228d80de36cbabe",
  "solved": true,
  "base_logprob": -4.444663047790527,
  "necessary": [],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -3.1139,
   -3.2374,
   -3.2103,
   -3.1224,
   -1.5348,
   -3.2113,
   -3.223,
   -3.2345,
   -3.2485,
   -3.2294,
   -3.196,
   -3.2402,
   -3.215,
   -3.1981,
   -3.202,
   -3.4514,
   -3.1944,
   -3.2777,
   -3.189,
   -3.1724,
   -3.2277,
   -3.1892,
   -3.2008,
   -3.1996,
   -3.2116,
   -3.2365,
   -3.2024,
   -3.2411,
   -3.1756,
   -3.1608,
   -3.2125,
   -3.231,
   -3.2458,
   -3.0804,
   -3.3192,
   -2.9048
  ]
 },
 {
  "paper": "1910.07481",
  "qid": "102de97c123bb1e247efec0f1d958f8a3a86e2f6",
  "solved": true,
  "base_logprob": -2.4582717418670654,
  "necessary": [],
  "causal": [
   14
  ],
  "sufficient": true,
  "evidence": [
   14
  ],
  "drops": [
   -0.6379,
   -0.5982,
   -0.5953,
   -0.5732,
   -0.6313,
   -0.6405,
   -0.6503,
   -0.6653,
   -0.6651,
   -0.6655,
   -0.6505,
   -0.673,
   -0.617,
   -0.6443,
   0.1907,
   -0.6449,
   -0.6112,
   -0.593,
   -0.6226,
   -0.6169,
   -0.6685,
   -0.6363,
   -0.6147,
   -0.6574,
   -0.7163,
   -0.7309,
   -0.5176,
   -0.6427,
   -0.5917,
   -0.5919,
   -0.6416,
   -0.6395,
   -0.6889,
   -0.6068,
   -0.793,
   -0.5433
  ]
 },
 {
  "paper": "1910.08210",
  "qid": "c9e9c5f443649593632656a5934026ad8ccc1712",
  "solved": false
 },
 {
  "paper": "1910.08418",
  "qid": "557d1874f736d9d487eb823fe8f6dab4b17c3c42",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.08418",
  "qid": "f41c401a4c6e1be768f8e68f774af3661c890ffd",
  "solved": false
 },
 {
  "paper": "1910.08418",
  "qid": "09cd7ae01fe97bba230c109d0234fee80a1f013b",
  "solved": true,
  "base_logprob": -4.567836284637451,
  "necessary": [],
  "causal": [
   38
  ],
  "sufficient": true,
  "evidence": [
   38
  ],
  "drops": [
   -0.9342,
   -0.9107,
   -0.9034,
   -0.9974,
   -0.9549,
   -0.9234,
   -0.9125,
   -0.8882,
   -0.9272,
   -0.9129,
   -0.9239,
   -0.9124,
   -0.8942,
   -0.8888,
   -0.8967,
   -0.9048,
   -0.8539,
   -0.927,
   -0.8576,
   -0.9179,
   -0.9231,
   -0.9107,
   -0.8875,
   -0.915,
   -0.8935,
   -0.8967,
   -0.8971,
   -0.8926,
   -0.878,
   -0.8171,
   -0.9049,
   -0.8923,
   -0.9349,
   -0.8372,
   -0.8876,
   -0.858,
   -0.8556,
   -0.8692,
   -0.5087,
   -0.8967,
   -0.9283,
   -0.9175,
   -0.9112,
   -0.963,
   -0.937,
   -0.854,
   -0.9346,
   -0.8175,
   -0.8333,
   -0.9899,
   -0.9021,
   -0.8204,
   -0.876,
   -0.8067
  ]
 },
 {
  "paper": "1910.08418",
  "qid": "be3e020ba84bc53dfb90b8acaf549004b66e31e2",
  "solved": true,
  "base_logprob": -4.154028415679932,
  "necessary": [],
  "causal": [
   40
  ],
  "sufficient": true,
  "evidence": [
   40
  ],
  "drops": [
   -3.1574,
   -3.1506,
   -3.1349,
   -3.1415,
   -3.137,
   -3.1376,
   -3.1461,
   -3.1509,
   -3.1413,
   -3.1363,
   -3.1324,
   -3.1366,
   -3.1361,
   -3.1439,
   -3.1389,
   -3.1505,
   -3.1407,
   -3.1196,
   -3.1555,
   -3.1481,
   -3.1565,
   -3.1624,
   -3.1386,
   -3.1435,
   -3.1539,
   -3.1541,
   -3.1449,
   -3.1436,
   -3.1473,
   -3.1298,
   -3.1344,
   -3.1302,
   -3.1545,
   -3.1408,
   -3.1612,
   -3.1371,
   -3.1624,
   -3.1341,
   -3.138,
   -3.174,
   -1.6428,
   -3.1343,
   -3.1465,
   -3.1205,
   -3.1435,
   -3.1416,
   -3.1353,
   -3.1335,
   -3.1281,
   -3.1509,
   -3.1168,
   -3.1537,
   -3.1476,
   -3.1283
  ]
 },
 {
  "paper": "1910.08502",
  "qid": "871c34219eb623bde9ac3937aa0f28fc3ad69445",
  "solved": false
 },
 {
  "paper": "1910.08502",
  "qid": "285858416b1583aa3d8ba0494fd01c0d4332659f",
  "solved": false
 },
 {
  "paper": "1910.08502",
  "qid": "acc512c57aef4d5a15c15e3593f0a9b3e7e7e8b8",
  "solved": false
 },
 {
  "paper": "1910.08772",
  "qid": "ee27e5b56e439546d710ce113c9be76e1bfa1a3d",
  "solved": false
 },
 {
  "paper": "1910.08987",
  "qid": "06776b8dfd1fe27b5376ae44436b367a71ff9912",
  "solved": true,
  "base_logprob": -7.617828369140625,
  "necessary": [
   9,
   22
  ],
  "causal": [
   9,
   22
  ],
  "sufficient": true,
  "evidence": [
   9
  ],
  "drops": [
   0.4918,
   0.6181,
   0.2599,
   -0.2182,
   -0.5509,
   0.121,
   0.557,
   0.0038,
   0.5006,
   2.0399,
   0.5566,
   0.312,
   0.3217,
   0.4362,
   0.5011,
   -0.161,
   -0.3052,
   -0.0044,
   0.1211,
   0.0553,
   0.1248,
   -0.0651,
   1.1087,
   -0.4928,
   0.2944,
   -0.1282
  ]
 },
 {
  "paper": "1910.09295",
  "qid": "50e3fd6778dadf8ec0ff589aa8b18c61bdcacd41",
  "solved": false
 },
 {
  "paper": "1910.09295",
  "qid": "c5980fe1a0c53bce1502cc674c8a2ed8c311f936",
  "solved": true,
  "base_logprob": -6.101047515869141,
  "necessary": [],
  "causal": [
   30
  ],
  "sufficient": true,
  "evidence": [
   30
  ],
  "drops": [
   -2.7141,
   -2.9228,
   -2.9434,
   -2.8912,
   -2.8915,
   -2.8394,
   -2.8705,
   -2.9753,
   -2.8391,
   -2.9434,
   -2.9333,
   -2.9124,
   -2.9435,
   -2.9123,
   -2.8706,
   -2.9644,
   -2.8185,
   -2.7768,
   -2.8389,
   -2.8599,
   -2.8497,
   -2.808,
   -2.8077,
   -2.8286,
   -2.8285,
   -2.8912,
   -2.8808,
   -2.8495,
   -2.8599,
   -2.599,
   -1.3859,
   -2.818,
   -3.0581,
   -2.84,
   -2.9018,
   -2.7334,
   -2.8495,
   -2.8601,
   -3.1417,
   -2.9956,
   -2.8601,
   -2.9434,
   -2.8912,
   -2.9124,
   -2.9434,
   -2.8916,
   -2.8291,
   -2.9434,
   -2.8495,
   -2.8082,
   -2.933,
   -2.933,
   -2.9019,
   -2.9435,
   -2.9433,
   -2.985,
   -2.8913,
   -2.9853,
   -2.9227,
   -2.9123,
   -3.0374,
   -2.881,
   -2.8496,
   -2.8393,
   -3.0059,
   -2.9331,
   -2.9432,
   -2.9332,
   -2.881,
   -3.0376,
   -2.9436,
   -2.9434,
   -3.0165,
   -2.9018,
   -2.9746,
   -2.881,
   -2.9958,
   -2.9645,
   -2.8391,
   -2.9434,
   -2.8396
  ]
 },
 {
  "paper": "1910.10288",
  "qid": "e4024db40f4b8c1ce593f53b28718e52d5007cd2",
  "solved": true,
  "base_logprob": -4.0905609130859375,
  "necessary": [],
  "causal": [
   23,
   25,
   26,
   31,
   32
  ],
  "sufficient": true,
  "evidence": [
   26
  ],
  "drops": [
   -3.1887,
   -3.1483,
   -3.1554,
   -3.1385,
   -3.118,
   -3.1018,
   -3.1022,
   -3.1212,
   -3.1149,
   -3.1369,
   -3.1262,
   -3.1151,
   -3.1145,
   -3.1306,
   -3.1063,
   -3.127,
   -3.1226,
   -3.1209,
   -3.1019,
   -3.1056,
   -3.1389,
   -3.1204,
   -3.0955,
   -3.083,
   -3.1097,
   -3.0799,
   -0.7757,
   -3.112,
   -3.0905,
   -3.16,
   -3.1203,
   -3.0614,
   -3.0296
  ]
 },
 {
  "paper": "1910.10324",
  "qid": "fa5357c56ea80a21a7ca88a80f21711c5431042c",
  "solved": false
 },
 {
  "paper": "1910.10324",
  "qid": "35915166ab2fd3d39c0297c427d4ac00e8083066",
  "solved": false
 },
 {
  "paper": "1910.10408",
  "qid": "22c36082b00f677e054f0f0395ed685808965a02",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.10408",
  "qid": "85a7dbf6c2e21bfb7a3a938381890ac0ec2a19e0",
  "solved": false
 },
 {
  "paper": "1910.10408",
  "qid": "228425783a4830e576fb98696f76f4c7c0a1b906",
  "solved": false
 },
 {
  "paper": "1910.10408",
  "qid": "9d1135303212356f3420ed010dcbe58203cc7db4",
  "solved": false
 },
 {
  "paper": "1910.10869",
  "qid": "bdc1f37c8b5e96e3c29cc02dae4ce80087d83284",
  "solved": false
 },
 {
  "paper": "1910.10869",
  "qid": "c54de73b36ab86534d18a295f3711591ce9e1784",
  "solved": true,
  "base_logprob": -1.8584568500518799,
  "necessary": [],
  "causal": [
   0
  ],
  "sufficient": true,
  "evidence": [
   38
  ],
  "drops": [
   0.9784,
   0.304,
   0.0349,
   -0.1944,
   0.0848,
   0.0873,
   0.1076,
   0.0039,
   -0.0655,
   -0.065,
   0.0018,
   -0.0891,
   -0.0813,
   -0.2626,
   0.0842,
   -0.0999,
   0.0383,
   -0.2098,
   -0.0041,
   0.082,
   0.0567,
   -0.0564,
   -0.0292,
   -0.0877,
   -0.0522,
   0.3839,
   0.061,
   -0.0283,
   -0.0301,
   -0.1607,
   0.1092,
   0.3618,
   -0.0908,
   0.0063,
   0.0143,
   0.0,
   -0.0146,
   0.0654,
   0.1811,
   0.272,
   0.0621,
   0.0769,
   -0.1319
  ]
 },
 {
  "paper": "1910.10869",
  "qid": "fdd9dea06550a2fd0df7a1e6a5109facf3601d76",
  "solved": true,
  "base_logprob": -0.7972418069839478,
  "necessary": [
   9
  ],
  "causal": [
   9
  ],
  "sufficient": true,
  "evidence": [
   9
  ],
  "drops": [
   -0.1553,
   -0.0456,
   -0.1352,
   -0.113,
   -0.1125,
   -0.0859,
   -0.0877,
   -0.0834,
   -0.0742,
   2.3689,
   -0.0979,
   0.0455,
   -0.0756,
   -0.066,
   -0.0879,
   -0.0914,
   -0.065,
   -0.0873,
   -0.0949,
   -0.1101,
   -0.0529,
   -0.0809,
   -0.1029,
   -0.08,
   -0.0708,
   -0.1046,
   -0.1011,
   -0.089,
   -0.0861,
   -0.0682,
   -0.0675,
   -0.0964,
   -0.0847,
   -0.0702,
   -0.0458,
   -0.104,
   -0.0603,
   -0.0886,
   -0.0957,
   -0.0758,
   -0.0667,
   0.0142,
   0.0696
  ]
 },
 {
  "paper": "1910.10869",
  "qid": "3786164eaf3965c11c9969c4463b8c3223627067",
  "solved": false
 },
 {
  "paper": "1910.11204",
  "qid": "cb4727cd5643dabc3f5c95e851d5313f5d979bdc",
  "solved": false
 },
 {
  "paper": "1910.11204",
  "qid": "86f24ecc89e743bb1534ac160d08859493afafe9",
  "solved": false
 },
 {
  "paper": "1910.11235",
  "qid": "5450f27ccc0406d3bffd08772d8b59004c2716da",
  "solved": false
 },
 {
  "paper": "1910.11471",
  "qid": "db9021ddd4593f6fadf172710468e2fdcea99674",
  "solved": false
 },
 {
  "paper": "1910.11471",
  "qid": "8ea4bd4c1d8a466da386d16e4844ea932c44a412",
  "solved": false
 },
 {
  "paper": "1910.11471",
  "qid": "4196d329061f5a9d147e1e77aeed6a6bd9b35d18",
  "solved": false
 },
 {
  "paper": "1910.11471",
  "qid": "321429282557e79061fe2fe02a9467f3d0118cdd",
  "solved": false
 },
 {
  "paper": "1910.11491",
  "qid": "be7b375b22d95d1f6c68c48f57ea87bf82c72123",
  "solved": true,
  "base_logprob": -4.192907333374023,
  "necessary": [],
  "causal": [
   17
  ],
  "sufficient": true,
  "evidence": [
   17
  ],
  "drops": [
   -1.5689,
   -1.7615,
   -1.7017,
   -1.7005,
   -2.1956,
   -1.5344,
   -1.584,
   -1.694,
   -1.5839,
   -1.7696,
   -1.635,
   -1.6563,
   -1.6968,
   -1.5219,
   -1.6261,
   -1.6571,
   -1.7048,
   0.8284,
   -1.6088,
   -1.6411,
   -1.6763,
   -1.5527
  ]
 },
 {
  "paper": "1910.11768",
  "qid": "ba61ed892b4f7930430389e80a0c8e3b701c8e5d",
  "solved": true,
  "base_logprob": -7.139430522918701,
  "necessary": [],
  "causal": [
   3,
   27,
   54,
   64
  ],
  "sufficient": true,
  "evidence": [
   46,
   54
  ],
  "drops": [
   -2.3209,
   -2.4155,
   -2.3205,
   -2.1875,
   -2.3602,
   -2.2843,
   -2.3629,
   -2.2553,
   -2.3283,
   -2.3045,
   -2.249,
   -2.3162,
   -2.2776,
   -2.3425,
   -2.3215,
   -2.3435,
   -2.3369,
   -2.2976,
   -2.2837,
   -2.3125,
   -2.3617,
   -2.3012,
   -2.3533,
   -2.3319,
   -2.3169,
   -2.3171,
   -2.3033,
   -2.2118,
   -2.3973,
   -2.3261,
   -2.2862,
   -2.3984,
   -2.366,
   -2.2335,
   -2.3688,
   -2.2808,
   -2.3163,
   -2.327,
   -2.349,
   -2.3341,
   -2.3097,
   -2.3452,
   -2.3429,
   -2.3232,
   -2.3746,
   -2.3289,
   -2.3656,
   -2.3537,
   -2.3171,
   -2.2817,
   -2.2687,
   -2.2863,
   -2.2255,
   -2.4166,
   -2.2027,
   -2.2595,
   -2.2507,
   -2.2472,
   -2.3592,
   -2.2893,
   -2.3882,
   -2.3277,
   -2.271,
   -2.3529,
   -2.1145
  ]
 },
 {
  "paper": "1910.11768",
  "qid": "6a566095e25cbb56330456d7a1f3471693817712",
  "solved": true,
  "base_logprob": -0.002636530203744769,
  "necessary": [],
  "causal": [
   8,
   31,
   42
  ],
  "sufficient": true,
  "evidence": [
   43
  ],
  "drops": [
   -0.0014,
   -0.0008,
   -0.0005,
   -0.0009,
   -0.0007,
   -0.001,
   0.0006,
   -0.0004,
   0.0018,
   -0.0001,
   0.0002,
   -0.0005,
   -0.0004,
   -0.0003,
   -0.0,
   -0.0003,
   -0.0004,
   -0.0007,
   0.0003,
   -0.0003,
   -0.0009,
   -0.0003,
   -0.0005,
   0.0001,
   -0.0002,
   -0.0001,
   -0.0002,
   0.0007,
   0.0002,
   0.0009,
   0.0005,
   0.0013,
   0.0003,
   -0.0013,
   -0.0005,
   -0.0002,
   -0.0,
   0.0011,
   0.0003,
   -0.0,
   -0.0002,
   -0.0001,
   0.0021,
   -0.0006,
   -0.0001,
   0.0006,
   0.0004,
   -0.0003,
   -0.0002,
   -0.0004,
   0.0007,
   -0.0002,
   -0.0006,
   -0.0,
   -0.0001,
   -0.0006,
   0.0001,
   0.0,
   -0.0005,
   0.0001,
   -0.0004,
   -0.0011,
   -0.0008,
   -0.0015,
   -0.002
  ]
 },
 {
  "paper": "1910.11768",
  "qid": "56c6ff65c64ca85951fdea54d6b096f28393c128",
  "solved": false
 },
 {
  "paper": "1910.11768",
  "qid": "356e462f7966e30665a387ed7a9ad2e830479da6",
  "solved": false
 },
 {
  "paper": "1910.11769",
  "qid": "a4e66e842be1438e5cd8d7cb2a2c589f494aee27",
  "solved": false
 },
 {
  "paper": "1910.11769",
  "qid": "4e50e9965059899d15d3c3a0c0a2d73e0c5802a0",
  "solved": false
 },
 {
  "paper": "1910.11769",
  "qid": "67d8e50ddcc870db71c94ad0ad7f8a59a6c67ca6",
  "solved": true,
  "base_logprob": -1.429680585861206,
  "necessary": [
   20,
   54
  ],
  "causal": [
   20,
   54
  ],
  "sufficient": true,
  "evidence": [
   20
  ],
  "drops": [
   0.118,
   0.0626,
   0.0587,
   0.0647,
   0.0552,
   0.1217,
   0.0594,
   -0.0025,
   0.0563,
   0.3468,
   0.1138,
   0.0591,
   0.0097,
   -0.0552,
   0.0595,
   0.0573,
   0.0572,
   -0.0575,
   0.0078,
   -0.0493,
   1.6008,
   0.2885,
   0.1162,
   -0.1073,
   0.0561,
   -0.0491,
   0.0661,
   0.0772,
   -0.1139,
   0.0564,
   0.0027,
   -0.0044,
   0.0595,
   0.0595,
   0.0592,
   0.0597,
   -0.0583,
   0.0002,
   0.0571,
   0.003,
   0.1736,
   0.0571,
   0.003,
   0.0065,
   -0.0557,
   0.1138,
   0.0591,
   0.1735,
   0.1743,
   0.5421,
   -0.157,
   0.0055,
   0.0542,
   0.1305,
   1.888
  ]
 },
 {
  "paper": "1910.11790",
  "qid": "c96a6b30d71c6669592504e4ee8001e9d1eb1fba",
  "solved": true,
  "base_logprob": -0.03229868412017822,
  "necessary": [],
  "causal": [
   5,
   6
  ],
  "sufficient": true,
  "evidence": [
   6,
   7
  ],
  "drops": [
   0.003,
   -0.0119,
   -0.0201,
   -0.0074,
   0.0063,
   0.0533,
   0.0072,
   -0.02,
   0.003,
   -0.0087,
   0.0021,
   -0.0039,
   -0.0073,
   -0.0037,
   -0.0186,
   0.0054,
   0.0004
  ]
 },
 {
  "paper": "1910.11790",
  "qid": "42d66726b5bf8de5b0265e09d76f5ab00c0e851a",
  "solved": true,
  "base_logprob": -3.7853493690490723,
  "necessary": [
   1,
   2,
   3,
   11
  ],
  "causal": [
   1,
   2,
   3,
   11
  ],
  "sufficient": true,
  "evidence": [
   3,
   4
  ],
  "drops": [
   0.4468,
   2.2422,
   2.2831,
   3.8426,
   0.2301,
   0.5017,
   0.5415,
   0.7868,
   0.6086,
   0.5682,
   0.9378,
   1.0879,
   0.6164,
   0.6054,
   0.4624,
   0.7646,
   0.5012
  ]
 },
 {
  "paper": "1910.11790",
  "qid": "c418deef9e44bc8448d9296c6517824cb95bd554",
  "solved": false
 },
 {
  "paper": "1910.11949",
  "qid": "1c85a25ec9d0c4f6622539f48346e23ff666cd5f",
  "solved": true,
  "base_logprob": -1.882856011390686,
  "necessary": [],
  "causal": [
   19
  ],
  "sufficient": true,
  "evidence": [
   19
  ],
  "drops": [
   -0.2983,
   -0.347,
   -0.3732,
   -0.1461,
   -0.2309,
   -0.2476,
   -0.29,
   -0.2305,
   -0.2784,
   -0.1819,
   -0.2561,
   -0.1746,
   -0.3265,
   -0.2717,
   -0.2249,
   -0.23,
   -0.2511,
   -0.3117,
   -0.4346,
   0.28,
   -0.3494,
   -0.2715,
   -0.3288,
   -0.1571,
   -0.234,
   -0.3872,
   -0.3181,
   -0.3144,
   -0.2225,
   -0.286,
   -0.3416,
   -0.3421,
   -0.3203,
   -0.3184,
   -0.3216,
   -0.3444,
   -0.2434,
   -0.2952,
   -0.2467,
   -0.2405,
   -0.3213,
   -0.3137,
   -0.3237,
   -0.2494,
   -0.2994,
   -0.2703,
   -0.2929,
   -0.3235,
   -0.3199,
   -0.2679,
   -0.2729,
   -0.3179,
   -0.2474,
   -0.3181,
   -0.3104,
   -0.2736,
   -0.3201,
   -0.2743,
   -0.2541,
   -0.3178,
   -0.2982,
   -0.2745,
   -0.1967,
   -0.3649,
   -0.2974,
   -0.2858,
   -0.3695,
   -0.2237,
   -0.3199,
   -0.2978,
   -0.3904,
   -0.274,
   -0.2924,
   -0.635,
   -0.6913
  ]
 },
 {
  "paper": "1910.11949",
  "qid": "37d829cd42db9ae3d56ab30953a7cf9eda050841",
  "solved": true,
  "base_logprob": -0.003083358285948634,
  "necessary": [],
  "causal": [
   7
  ],
  "sufficient": true,
  "evidence": [
   7
  ],
  "drops": [
   0.014,
   0.0,
   -0.0007,
   0.0013,
   -0.0007,
   -0.0009,
   -0.0004,
   0.0502,
   -0.0,
   0.0004,
   0.0004,
   0.0005,
   -0.0004,
   -0.0004,
   0.0,
   0.0,
   0.0004,
   0.0014,
   -0.0009,
   -0.0003,
   0.0,
   -0.0007,
   0.0008,
   0.0008,
   0.0008,
   -0.0003,
   -0.0,
   -0.0003,
   0.0004,
   -0.0,
   0.0,
   -0.0,
   0.0008,
   0.0009,
   0.0013,
   0.0008,
   0.0008,
   0.0008,
   0.0004,
   -0.0,
   -0.0004,
   0.0004,
   -0.0004,
   -0.0,
   0.0004,
   -0.0,
   -0.0,
   0.0009,
   -0.0,
   0.0004,
   0.0004,
   0.0008,
   -0.0004,
   0.0004,
   0.0,
   0.0004,
   0.0004,
   -0.0003,
   0.0004,
   0.0004,
   -0.0004,
   -0.0007,
   0.0013,
   0.0014,
   0.0009,
   0.0,
   -0.0001,
   -0.0,
   -0.0,
   -0.0004,
   -0.0007,
   -0.001,
   -0.0012,
   -0.0016,
   -0.0026
  ]
 },
 {
  "paper": "1910.12129",
  "qid": "e93b4a15b54d139b768d5913fb5fd1aed8ab25da",
  "solved": false
 },
 {
  "paper": "1910.12354",
  "qid": "d3341eefe4188ee8a68914a2e8c9047334997e84",
  "solved": false
 },
 {
  "paper": "1910.12618",
  "qid": "77f04cd553df691e8f4ecbe19da89bc32c7ac734",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.13215",
  "qid": "537a786794604ecc473fb3ef6222e0c3cb81f772",
  "solved": true,
  "base_logprob": -7.425123691558838,
  "necessary": [],
  "causal": [
   9,
   12,
   13,
   15,
   16,
   33
  ],
  "sufficient": false,
  "evidence": [
   1
  ],
  "drops": [
   -0.2758,
   -4.1098,
   -0.4431,
   -0.2556,
   -0.75,
   -0.6306,
   -0.4431,
   -0.6306,
   -0.5562,
   -0.0,
   -0.1875,
   -0.0625,
   0.3125,
   -0.0491,
   -0.25,
   0.0759,
   0.0,
   -0.25,
   -0.4375,
   -0.125,
   -0.1982,
   -0.0625,
   -0.25,
   -1.3868,
   -0.3232,
   -0.0625,
   -0.0732,
   -0.25,
   -0.375,
   -0.1357,
   -0.1875,
   -0.3125,
   -0.0491,
   0.125,
   -0.3125,
   -0.2556,
   -0.4431,
   -0.7607,
   -1.4566
  ]
 },
 {
  "paper": "1910.13890",
  "qid": "def3d623578bf84139d920886aa3bd6cdaaa7c41",
  "solved": true,
  "base_logprob": -4.858807563781738,
  "necessary": [],
  "causal": [
   2
  ],
  "sufficient": true,
  "evidence": [
   2
  ],
  "drops": [
   -1.1553,
   -1.2286,
   -0.7539,
   -1.3785,
   -1.525,
   -1.329,
   -1.162,
   -1.3044,
   -1.1807,
   -1.3044,
   -1.3297,
   -1.2792,
   -1.5014,
   -1.0078
  ]
 },
 {
  "paper": "1910.14254",
  "qid": "08cbc9b8a8df56ec7be626f89285a621e1350f63",
  "solved": false
 },
 {
  "paper": "1910.14443",
  "qid": "ad6415f4351c44ffae237524696a3f76f383bfd5",
  "solved": false
 },
 {
  "paper": "1910.14443",
  "qid": "e097c2ec6021b1c1195b953bf3e930374b74d8eb",
  "solved": false
 },
 {
  "paper": "1910.14497",
  "qid": "47726be8641e1b864f17f85db9644ce676861576",
  "solved": false
 },
 {
  "paper": "1911.00069",
  "qid": "f6496b8d09911cdf3a9b72aec0b0be6232a6dba1",
  "solved": true,
  "base_logprob": -0.26405757665634155,
  "necessary": [],
  "causal": [
   2,
   7,
   8,
   86,
   87,
   90
  ],
  "sufficient": false,
  "evidence": [
   69,
   70,
   86
  ],
  "drops": [
   0.1422,
   -0.0178,
   0.2813,
   -0.0089,
   -0.1086,
   0.0975,
   -0.1008,
   0.1506,
   0.1782,
   -0.0228,
   -0.0118,
   0.109,
   0.0134,
   0.0961,
   0.0776,
   0.0043,
   0.0323,
   0.0082,
   0.0656,
   0.0494,
   0.1238,
   -0.0088,
   0.0952,
   0.0728,
   0.088,
   0.0726,
   0.0606,
   0.0221,
   0.0707,
   0.0387,
   -0.0211,
   -0.0024,
   0.0688,
   0.1338,
   0.0626,
   0.0604,
   0.0635,
   0.0715,
   0.0966,
   -0.0148,
   0.0928,
   0.0073,
   0.0574,
   0.0119,
   0.0501,
   0.0684,
   0.1058,
   0.0632,
   0.1062,
   0.0679,
   0.0952,
   0.0482,
   0.0684,
   0.0274,
   0.0641,
   0.0876,
   0.031,
   0.0947,
   0.0676,
   0.0953,
   -0.0005,
   -0.024,
   0.0996,
   -0.0177,
   -0.008,
   -0.1022,
   -0.0368,
   0.071,
   0.0605,
   -0.2003,
   0.0755,
   0.1228,
   -0.0751,
   0.1092,
   0.0398,
   -0.0104,
   0.0733,
   0.1059,
   0.0978,
   0.0387,
   0.0261,
   0.035,
   0.0178,
   0.0187,
   -0.0505,
   0.0421,
   0.1854,
   0.1949,
   0.1105,
   0.0609,
   0.2795,
   -0.036
  ]
 },
 {
  "paper": "1911.00069",
  "qid": "3c3b4797e2b21e2c31cf117ad9e52f327721790f",
  "solved": false
 },
 {
  "paper": "1911.00069",
  "qid": "a7d72f308444616a0befc8db7ad388b3216e2143",
  "solved": true,
  "base_logprob": -7.0040435791015625,
  "necessary": [],
  "causal": [
   47,
   48,
   75,
   84,
   90,
   91
  ],
  "sufficient": false,
  "evidence": [
   61,
   62,
   63
  ],
  "drops": [
   0.1866,
   -0.2068,
   -0.0845,
   0.0188,
   -0.1857,
   -0.0626,
   0.0834,
   0.123,
   0.0813,
   0.0589,
   0.0626,
   -0.102,
   0.0013,
   0.0621,
   0.1658,
   -0.064,
   -0.0992,
   0.0217,
   -0.0832,
   -0.0864,
   -0.0619,
   -0.0014,
   0.0625,
   0.143,
   0.104,
   0.1857,
   -0.0017,
   -0.0612,
   0.0413,
   -0.0235,
   0.0402,
   -0.0426,
   0.083,
   0.0625,
   0.0633,
   0.1221,
   0.1234,
   0.1016,
   0.0029,
   -0.0212,
   0.0164,
   0.0205,
   -0.0196,
   -0.0388,
   0.0421,
   -0.0818,
   0.0413,
   0.1872,
   0.2887,
   0.0023,
   0.0619,
   0.0426,
   0.123,
   0.0606,
   0.1049,
   0.1,
   0.0619,
   0.0815,
   -0.0237,
   0.0413,
   -0.0195,
   -0.1226,
   -0.7195,
   -0.2912,
   -0.0605,
   0.0414,
   0.1658,
   -0.0196,
   -0.1238,
   0.1863,
   -0.0198,
   -0.0225,
   -0.1285,
   0.04,
   -0.0447,
   0.2477,
   0.0422,
   0.0182,
   -0.022,
   -0.0417,
   -0.1232,
   0.0429,
   0.0611,
   -0.0818,
   0.203,
   -0.0003,
   -0.1252,
   -0.1649,
   -0.1889,
   0.0816,
   0.5335,
   0.2029
  ]
 },
 {
  "paper": "1911.00133",
  "qid": "4e8233826f9e04f5763b307988298e73f841af74",
  "solved": false
 },
 {
  "paper": "1911.00133",
  "qid": "adae0c32a69928929101d0ba37d36c0a45298ad6",
  "solved": false
 },
 {
  "paper": "1911.00133",
  "qid": "1ccfd288f746c35006f5847297ab52020729f523",
  "solved": true,
  "base_logprob": -7.268290996551514,
  "necessary": [],
  "causal": [
   15
  ],
  "sufficient": true,
  "evidence": [
   15
  ],
  "drops": [
   -4.0493,
   -3.9499,
   -4.0707,
   -4.0224,
   -4.1231,
   -3.9791,
   -3.9828,
   -3.9465,
   -3.9302,
   -4.0294,
   -3.9991,
   -4.016,
   -4.1109,
   -4.1012,
   -3.9542,
   -3.8222,
   -3.9411,
   -3.9879,
   -3.9553,
   -3.984,
   -4.0364,
   -3.9783,
   -3.9716,
   -3.8854,
   -4.0549,
   -4.0213,
   -4.0408,
   -4.024,
   -3.9994,
   -4.0666,
   -4.0232,
   -4.0213,
   -4.0218,
   -3.9965,
   -3.9998,
   -4.0024,
   -4.0196,
   -4.0054,
   -3.9954,
   -4.0205,
   -4.027,
   -4.0123,
   -4.0162,
   -3.9951,
   -3.9978,
   -4.0555,
   -4.0296,
   -4.0817,
   -4.061,
   -4.066,
   -4.0137
  ]
 },
 {
  "paper": "1911.00473",
  "qid": "504a069ccda21580ccbf18c34f5eefc0088fa105",
  "solved": true,
  "base_logprob": -2.123271942138672,
  "necessary": [],
  "causal": [
   6
  ],
  "sufficient": true,
  "evidence": [
   6
  ],
  "drops": [
   -0.7812,
   -0.851,
   -0.8443,
   -0.5778,
   -0.6176,
   -0.7898,
   0.4028,
   -0.8767,
   -0.9026,
   -0.7685,
   -0.763,
   -0.7812,
   -0.8025,
   -0.8184,
   -0.5056
  ]
 },
 {
  "paper": "1911.00523",
  "qid": "6adec34d86095643e6b89cda5c7cd94f64381acc",
  "solved": false
 },
 {
  "paper": "1911.00523",
  "qid": "62ba1fefc1eb826fe0cbac092d37a3e2098967e9",
  "solved": true,
  "base_logprob": -13.506977081298828,
  "necessary": [
   52,
   110
  ],
  "causal": [
   52,
   110
  ],
  "sufficient": true,
  "evidence": [
   51,
   52
  ],
  "drops": [
   0.0646,
   0.6382,
   0.4117,
   -0.1932,
   0.0069,
   -0.1349,
   -0.9807,
   -0.2036,
   -0.0551,
   0.0498,
   0.3539,
   -0.0385,
   0.0868,
   -0.1668,
   -0.0568,
   0.1792,
   0.0999,
   0.2875,
   -0.1143,
   0.2361,
   0.1343,
   -0.1458,
   -0.11,
   0.2983,
   0.1069,
   0.171,
   0.3582,
   0.0566,
   -0.0418,
   -0.0025,
   0.1413,
   -0.0642,
   -0.084,
   0.094,
   -0.0568,
   0.0607,
   0.0148,
   0.2052,
   0.1805,
   0.096,
   -0.1133,
   0.1082,
   0.2188,
   -0.0489,
   -0.0885,
   0.2154,
   -0.1869,
   -0.1117,
   0.0912,
   -0.0163,
   -0.2966,
   -0.4847,
   2.3836,
   -0.2112,
   0.1506,
   -0.1182,
   0.0156,
   -0.2174,
   -0.2552,
   0.352,
   -0.0358,
   0.3266,
   0.2185,
   0.1299,
   0.6179,
   -0.0312,
   0.4849,
   0.1498,
   -0.1884,
   -0.2744,
   0.1435,
   -0.3219,
   -0.2625,
   -0.1308,
   -0.1251,
   -0.0055,
   -0.2496,
   0.0615,
   0.0085,
   0.0782,
   -0.0317,
   0.0999,
   -0.0665,
   0.2409,
   -0.0526,
   0.0177,
   -0.4223,
   -0.1085,
   -0.2969,
   0.1086,
   -0.12,
   -0.006,
   -0.2433,
   -0.187,
   -0.0994,
   0.0932,
   0.0385,
   -0.0293,
   -0.0171,
   -0.0672,
   -0.0088,
   -0.0517,
   -0.0362,
   0.3461,
   -0.3949,
   0.1044,
   -0.432,
   -0.3444,
   -0.3491,
   0.0382,
   1.7865
  ]
 },
 {
  "paper": "1911.00523",
  "qid": "93ac147765ee2573923f68aa47741d4bcbf88fa8",
  "solved": true,
  "base_logprob": -2.3513941764831543,
  "necessary": [],
  "causal": [
   0,
   38,
   110
  ],
  "sufficient": true,
  "evidence": [
   36,
   38,
   39,
   40,
   41,
   42,
   43
  ],
  "drops": [
   0.2405,
   0.0292,
   0.0181,
   0.0217,
   0.0352,
   -0.0219,
   -0.1377,
   0.0094,
   -0.0509,
   -0.0226,
   0.0222,
   -0.0051,
   0.0118,
   -0.0045,
   -0.0249,
   -0.0116,
   0.0175,
   0.0202,
   -0.0134,
   0.036,
   -0.0157,
   0.0155,
   -0.0353,
   -0.0206,
   -0.0421,
   0.0082,
   -0.0134,
   0.0062,
   -0.0112,
   -0.0222,
   -0.0081,
   0.0224,
   0.0045,
   0.0443,
   -0.0014,
   -0.0414,
   -0.1798,
   0.1217,
   0.2718,
   0.0034,
   0.0001,
   -0.0245,
   -0.0227,
   -0.0003,
   -0.0201,
   0.0023,
   -0.0153,
   -0.0049,
   0.0084,
   0.0363,
   -0.0284,
   0.0719,
   0.0132,
   -0.0117,
   -0.007,
   -0.0334,
   0.0172,
   0.0241,
   -0.0005,
   0.0015,
   0.0062,
   -0.0181,
   0.0042,
   -0.0139,
   0.1134,
   0.016,
   0.0172,
   -0.0178,
   -0.0239,
   0.0309,
   0.0269,
   0.0202,
   -0.0112,
   -0.0228,
   0.0088,
   0.0062,
   0.0203,
   0.0171,
   0.0255,
   0.0301,
   -0.011,
   0.013,
   -0.0207,
   0.0129,
   -0.0111,
   -0.0097,
   -0.0117,
   -0.0291,
   -0.0165,
   -0.0028,
   0.0308,
   0.0023,
   -0.0028,
   0.0152,
   -0.031,
   0.0044,
   0.0135,
   -0.0184,
   -0.0337,
   -0.0132,
   -0.0119,
   -0.0133,
   0.008,
   -0.0288,
   -0.041,
   -0.002,
   0.0221,
   0.0252,
   -0.0354,
   0.0394,
   0.2427
  ]
 },
 {
  "paper": "1911.00523",
  "qid": "14c0328e8ec6360a913b8ecb3e50cb27650ff768",
  "solved": false
 },
 {
  "paper": "1911.00547",
  "qid": "acd05f31e25856b9986daa1651843b8dc92c2d99",
  "solved": true,
  "base_logprob": -5.823526859283447,
  "necessary": [],
  "causal": [
   7
  ],
  "sufficient": true,
  "evidence": [
   7
  ],
  "drops": [
   -4.0109,
   -4.1044,
   -4.1379,
   -4.1603,
   -4.1588,
   -4.1022,
   -3.8238,
   -1.4403,
   -4.1022,
   -4.1133,
   -4.102,
   -4.0792,
   -4.1242,
   -4.091,
   -4.1354,
   -4.1354,
   -4.1248,
   -4.102,
   -4.1361,
   -4.1255,
   -4.102,
   -4.1253,
   -4.1138,
   -4.1245,
   -4.0679,
   -4.1252,
   -4.0908,
   -4.0793,
   -4.1253,
   -4.1585,
   -4.0129,
   -4.1133,
   -4.1132,
   -4.1256,
   -4.1465,
   -4.1363,
   -4.182,
   -4.1251,
   -4.182,
   -4.1356,
   -4.1247,
   -4.1022,
   -4.1475,
   -4.0907,
   -4.1253,
   -4.1021,
   -4.0786,
   -4.2589,
   -4.2728
  ]
 },
 {
  "paper": "1911.00547",
  "qid": "8c78b21ec966a5e8405e8b9d3d6e7099e95ea5fb",
  "solved": false
 },
 {
  "paper": "1911.00547",
  "qid": "af60462881b2d723adeb4acb5fbc07ea27b6bde2",
  "solved": false
 },
 {
  "paper": "1911.01188",
  "qid": "96c20af8bbef435d0d534d10c42ae15ff2f926f8",
  "solved": false
 },
 {
  "paper": "1911.01188",
  "qid": "9544cc0244db480217ce9174aa13f1bf09ba0d94",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.01188",
  "qid": "3758669426e8fb55a4102564cf05f2864275041b",
  "solved": false
 },
 {
  "paper": "1911.01188",
  "qid": "1ebd6f703458eb6690421398c79abf3fc114148f",
  "solved": false
 },
 {
  "paper": "1911.01680",
  "qid": "dcdcd977f18206da3ff8ad0ffb14f7bc5e126c7d",
  "solved": false
 },
 {
  "paper": "1911.01680",
  "qid": "5efa19058f815494b72c44d746c157e9403f726e",
  "solved": true,
  "base_logprob": -1.6734497547149658,
  "necessary": [],
  "causal": [
   31
  ],
  "sufficient": true,
  "evidence": [
   31
  ],
  "drops": [
   -0.0162,
   0.0357,
   0.0299,
   -0.0341,
   0.0357,
   -0.0014,
   0.0034,
   0.0357,
   0.0,
   0.0343,
   0.0687,
   0.0164,
   0.0343,
   0.0,
   0.0343,
   0.0164,
   0.0179,
   0.0016,
   0.0195,
   0.0536,
   0.0034,
   -0.0,
   0.0179,
   -0.0162,
   0.0179,
   0.0521,
   0.0195,
   0.0213,
   0.0,
   0.0179,
   -0.0144,
   0.8749,
   -0.0357,
   0.0866,
   0.1023
  ]
 },
 {
  "paper": "1911.01680",
  "qid": "71f135be79341e61c28c3150b1822d0c4d0ca8d6",
  "solved": true,
  "base_logprob": -1.7078191041946411,
  "necessary": [],
  "causal": [
   1,
   4,
   6,
   15,
   33,
   34
  ],
  "sufficient": false,
  "evidence": [
   32
  ],
  "drops": [
   -0.7569,
   -0.725,
   -0.7524,
   -0.7627,
   -0.7111,
   -0.7384,
   -0.7329,
   -0.7515,
   -0.7517,
   -0.749,
   -0.7518,
   -0.7435,
   -0.7544,
   -0.7409,
   -0.7463,
   -0.7356,
   -0.7408,
   -0.7463,
   -0.7572,
   -0.7465,
   -0.7517,
   -0.757,
   -0.7517,
   -0.7545,
   -0.7491,
   -0.7408,
   -0.7383,
   -0.749,
   -0.7436,
   -0.7491,
   -0.7438,
   -0.7897,
   -0.7998,
   -0.7235,
   -0.7291
  ]
 },
 {
  "paper": "1911.01680",
  "qid": "cb8e2069218e30c643013c20e93ebe23525d9f55",
  "solved": true,
  "base_logprob": -3.07685923576355,
  "necessary": [
   32
  ],
  "causal": [
   32
  ],
  "sufficient": true,
  "evidence": [
   32
  ],
  "drops": [
   -0.3505,
   0.3998,
   -0.4242,
   -0.4995,
   0.1502,
   -0.1,
   0.2499,
   0.3247,
   0.0747,
   0.1751,
   -0.0249,
   0.1498,
   -0.0252,
   0.1001,
   -0.05,
   0.125,
   -0.0501,
   -0.0749,
   -0.0253,
   -0.1,
   -0.0251,
   -0.0248,
   0.1498,
   0.0,
   0.1251,
   0.0247,
   0.1999,
   0.1,
   -0.2499,
   -0.2751,
   0.2246,
   -0.9259,
   6.3775,
   -0.0754,
   0.3992
  ]
 },
 {
  "paper": "1911.01799",
  "qid": "529dabe7b4a8a01b20ee099701834b60fb0c43b0",
  "solved": false
 },
 {
  "paper": "1911.02086",
  "qid": "7f5ab9a53aef7ea1a1c2221967057ee71abb27cb",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.02711",
  "qid": "b2c8c90041064183159cc825847c142b1309a849",
  "solved": true,
  "base_logprob": -0.057446982711553574,
  "necessary": [],
  "causal": [
   49
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   0.0034,
   -0.0083,
   0.0175,
   -0.0065,
   0.001,
   0.0041,
   0.0009,
   -0.0043,
   0.0073,
   0.0128,
   0.0118,
   0.0057,
   0.0018,
   0.0016,
   0.0092,
   0.0079,
   0.0067,
   -0.0007,
   0.0157,
   0.0114,
   0.0149,
   0.0049,
   0.011,
   0.0099,
   0.0076,
   0.0066,
   0.0167,
   0.0148,
   -0.0013,
   0.0094,
   0.003,
   0.0003,
   0.0077,
   0.0128,
   0.0021,
   0.0071,
   0.0158,
   0.0088,
   0.0013,
   0.0073,
   0.0072,
   0.0073,
   -0.0031,
   0.0088,
   -0.0004,
   0.007,
   0.0098,
   0.0131,
   0.0069,
   0.0831,
   -0.0188
  ]
 },
 {
  "paper": "1911.02711",
  "qid": "2f9d30e10323cf3a6c9804ecdc7d5872d8ae35e4",
  "solved": false
 },
 {
  "paper": "1911.02821",
  "qid": "6b4de7fef3a543215f16042ce6a29186bf84fea4",
  "solved": true,
  "base_logprob": -4.472639560699463,
  "necessary": [],
  "causal": [
   2,
   6,
   7,
   11,
   16,
   21
  ],
  "sufficient": false,
  "evidence": [
   17
  ],
  "drops": [
   -3.6621,
   -3.6719,
   -3.5755,
   -3.5942,
   -3.6133,
   -3.6618,
   -3.5472,
   -3.5757,
   -3.6143,
   -3.6046,
   -3.5853,
   -3.5758,
   -3.5852,
   -3.6046,
   -3.6045,
   -3.5852,
   -3.5569,
   -3.6324,
   -3.5852,
   -3.6433,
   -3.5956,
   -3.5554,
   -3.6237
  ]
 },
 {
  "paper": "1911.02821",
  "qid": "3a62dd5fece70f8bf876dcbb131223682e3c54b7",
  "solved": false
 },
 {
  "paper": "1911.02821",
  "qid": "2c20426c003f7e3053f8e6c333f8bb744f6f31f8",
  "solved": true,
  "base_logprob": -4.746315956115723,
  "necessary": [],
  "causal": [
   1,
   2,
   6,
   11,
   14,
   22
  ],
  "sufficient": false,
  "evidence": [
   18
  ],
  "drops": [
   -0.1735,
   0.7007,
   0.6247,
   0.3874,
   0.3248,
   0.0321,
   0.5541,
   0.4499,
   0.4481,
   0.4602,
   0.3249,
   0.6363,
   0.4092,
   0.2728,
   0.4915,
   0.417,
   0.4482,
   0.2344,
   0.3154,
   0.2622,
   0.2929,
   0.4657,
   0.8661
  ]
 },
 {
  "paper": "1911.03058",
  "qid": "d3014683dff9976b7c56b72203df99f0e27e9989",
  "solved": false
 },
 {
  "paper": "1911.03154",
  "qid": "317a6f211ecf48c58f008c12fbd5d41901db3e36",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.03154",
  "qid": "a726046eec1e2efa5fe3926963863bf755e64682",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.03154",
  "qid": "6d9fbd42b54313cfdc2665809886330f209e9286",
  "solved": true,
  "base_logprob": -1.0334738492965698,
  "necessary": [
   3
  ],
  "causal": [
   0,
   3
  ],
  "sufficient": true,
  "evidence": [
   3
  ],
  "drops": [
   0.917,
   0.0023,
   0.0002,
   1.3246,
   0.0017,
   -0.0481,
   -0.0251,
   -0.0492,
   -0.0971,
   -0.047,
   -0.0479,
   0.0,
   -0.0234,
   0.0028,
   -0.0244,
   0.0009,
   -0.0484,
   -0.0255,
   -0.0985,
   -0.0249,
   0.0,
   -0.048,
   -0.0482,
   -0.0245,
   -0.0246,
   -0.0706,
   -0.0482,
   -0.0242,
   -0.0724,
   -0.0487,
   -0.0233,
   0.0007,
   -0.0231,
   -0.0711,
   0.0,
   0.0007,
   -0.0732,
   -0.073,
   -0.0249,
   -0.0248,
   -0.0489,
   -0.0236,
   -0.0231,
   0.0262,
   -0.0648,
   -0.0241,
   -0.0244,
   -0.0248,
   0.0242,
   0.0002,
   -0.0241,
   -0.0006,
   -0.096,
   0.051,
   0.0015,
   -0.0006,
   -0.0244,
   0.0251,
   -0.0242,
   -0.1245,
   -0.0722,
   -0.029,
   0.0443
  ]
 },
 {
  "paper": "1911.03243",
  "qid": "f74eaee72cbd727a6dffa1600cdf1208672d713e",
  "solved": false
 },
 {
  "paper": "1911.03243",
  "qid": "96526a14820b7debfd6f7c5beeade0a854b93d1a",
  "solved": false
 },
 {
  "paper": "1911.03243",
  "qid": "32ba4d2d15194e889cbc9aa1d21ff1aa6fa27679",
  "solved": false
 },
 {
  "paper": "1911.03243",
  "qid": "a69af5937cab861977989efd72ad1677484b5c8c",
  "solved": false
 },
 {
  "paper": "1911.03270",
  "qid": "994ac7aa662d16ea64b86510fcf9efa13d17b478",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.03270",
  "qid": "9282cf80265a914a13053ab23b77d1a8ed71db1b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.03310",
  "qid": "66125cfdf11d3bf8e59728428e02021177142c3a",
  "solved": false
 },
 {
  "paper": "1911.03310",
  "qid": "222b2469eede9a0448e0226c6c742e8c91522af3",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.03310",
  "qid": "6f8386ad64dce3a20bc75165c5c7591df8f419cf",
  "solved": false
 },
 {
  "paper": "1911.03310",
  "qid": "81dc39ee6cdacf90d5f0f62134bf390a29146c65",
  "solved": false
 },
 {
  "paper": "1911.03350",
  "qid": "0a8bc204a76041a25cee7e9f8e2af332a17da67a",
  "solved": true,
  "base_logprob": -3.6250057220458984,
  "necessary": [
   8,
   72
  ],
  "causal": [
   8,
   68,
   72,
   75
  ],
  "sufficient": true,
  "evidence": [
   31,
   32,
   34,
   35,
   36
  ],
  "drops": [
   -1.7179,
   -0.2664,
   -0.4592,
   0.093,
   0.2941,
   -0.1339,
   0.1674,
   0.0861,
   2.4884,
   -0.293,
   -0.8212,
   -0.7076,
   -0.5622,
   0.0438,
   -0.3402,
   0.0077,
   -0.5869,
   -0.2205,
   -0.108,
   -0.2691,
   0.2525,
   0.0795,
   -0.2461,
   0.0519,
   -0.0692,
   -0.2321,
   -0.3079,
   -0.3245,
   -0.2856,
   -0.2318,
   0.1223,
   0.5131,
   -0.3375,
   -0.3536,
   -0.1813,
   -0.1429,
   -0.0745,
   -0.2843,
   0.0556,
   0.0503,
   -0.2801,
   -0.0382,
   -0.1101,
   -0.03,
   -0.0995,
   -0.021,
   -0.0105,
   -0.295,
   -0.1121,
   -0.1392,
   -0.2063,
   -0.1481,
   -0.2164,
   -0.1589,
   -0.166,
   -0.265,
   -0.2665,
   -0.3249,
   -0.1355,
   -0.1561,
   -0.1536,
   0.1011,
   -0.4325,
   -0.4617,
   -0.2287,
   -0.1815,
   -0.2611,
   -0.3054,
   0.7052,
   0.0372,
   -0.4172,
   -0.0221,
   1.0975,
   -0.2644,
   -0.2655,
   0.7918
  ]
 },
 {
  "paper": "1911.03385",
  "qid": "9213159f874b3bdd9b4de956a88c703aac988411",
  "solved": true,
  "base_logprob": -3.158996332786046e-05,
  "necessary": [],
  "causal": [
   34
  ],
  "sufficient": true,
  "evidence": [
   34
  ],
  "drops": [
   -0.0,
   0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   -0.0,
   0.0,
   -0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   0.0001,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   0.0,
   0.0,
   -0.0
  ]
 },
 {
  "paper": "1911.03385",
  "qid": "5f4e6ce4a811c4b3ab07335d89db2fd2a8d8d8b2",
  "solved": false
 },
 {
  "paper": "1911.03385",
  "qid": "a234bcbf2e41429422adda37d9e926b49ef66150",
  "solved": false
 },
 {
  "paper": "1911.03385",
  "qid": "c383fa9170ae00a4a24a8e39358c38395c5f034b",
  "solved": false
 },
 {
  "paper": "1911.03514",
  "qid": "aa1f605619b2487cc914fc2594c8efe2598d8555",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.03514",
  "qid": "9f2634c142dc4ad2c68135dbb393ecdfd23af13f",
  "solved": false
 },
 {
  "paper": "1911.03584",
  "qid": "0e510d918456f3d2b390b501a145d92c4f125835",
  "solved": false
 },
 {
  "paper": "1911.03584",
  "qid": "5367f8979488aaa420d8a69fec656851095ecacb",
  "solved": false
 },
 {
  "paper": "1911.03597",
  "qid": "b44ce9aae8b1479820555b99ce234443168dc1fe",
  "solved": false
 },
 {
  "paper": "1911.03597",
  "qid": "b9c0049a7a5639c33efdb6178c2594b8efdefabb",
  "solved": false
 },
 {
  "paper": "1911.03681",
  "qid": "0154d8be772193bfd70194110f125813057413a4",
  "solved": true,
  "base_logprob": -5.661502838134766,
  "necessary": [],
  "causal": [
   19
  ],
  "sufficient": true,
  "evidence": [
   19
  ],
  "drops": [
   -2.9547,
   -2.9296,
   -3.2088,
   -2.9636,
   -3.1493,
   -3.1385,
   -3.0598,
   -2.9303,
   -3.0019,
   -3.076,
   -3.0258,
   -3.1895,
   -3.2314,
   -3.0302,
   -3.1094,
   -3.233,
   -3.0285,
   -3.1023,
   -3.1407,
   -1.0508,
   -3.2019,
   -3.0497,
   -3.0839,
   -3.1207,
   -3.1244,
   -3.154,
   -3.1429,
   -3.0602,
   -3.0324,
   -3.0759,
   -3.1194,
   -3.1876,
   -3.0,
   -3.0986,
   -3.2568,
   -3.0971,
   -3.1223,
   -3.1229,
   -3.1797,
   -3.3395,
   -2.8198
  ]
 },
 {
  "paper": "1911.03681",
  "qid": "e737cfe0f6cfc6d3ac6bec32231d9c893bfc3fc9",
  "solved": false
 },
 {
  "paper": "1911.03705",
  "qid": "8d1f9d3aa2cc2e2e58d3da0f5edfc3047978f3ee",
  "solved": false
 },
 {
  "paper": "1911.03705",
  "qid": "5065ff56d3c295b8165cb20d8bcfcf3babe9b1b8",
  "solved": false
 },
 {
  "paper": "1911.03705",
  "qid": "c34a15f1d113083da431e4157aceb11266e9a1b2",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.03705",
  "qid": "061682beb3dbd7c76cfa26f7ae650e548503d977",
  "solved": false
 },
 {
  "paper": "1911.03842",
  "qid": "d0b005cb7ed6d4c307745096b2ed8762612480d2",
  "solved": false
 },
 {
  "paper": "1911.03894",
  "qid": "71f2b368228a748fd348f1abf540236568a61b07",
  "solved": false
 },
 {
  "paper": "1911.03894",
  "qid": "5471766ca7c995dd7f0f449407902b32ac9db269",
  "solved": false
 },
 {
  "paper": "1911.03894",
  "qid": "dc49746fc98647445599da9d17bc004bafdc4579",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.03894",
  "qid": "b573b36936ffdf1d70e66f9b5567511c989b46b2",
  "solved": false
 },
 {
  "paper": "1911.04952",
  "qid": "447eb98e602616c01187960c9c3011c62afd7c27",
  "solved": false
 },
 {
  "paper": "1911.05153",
  "qid": "4bd894c365d85e20753d9d2cb6edebb8d6f422e9",
  "solved": false
 },
 {
  "paper": "1911.05343",
  "qid": "a93196fb0fb5f8202912971e14552fd7828976db",
  "solved": true,
  "base_logprob": -3.332824230194092,
  "necessary": [],
  "causal": [
   13
  ],
  "sufficient": true,
  "evidence": [
   13
  ],
  "drops": [
   -2.1794,
   -2.0989,
   -2.2318,
   -2.2151,
   -2.1525,
   -2.313,
   -2.2238,
   -2.1604,
   -2.17,
   -2.1701,
   -2.2059,
   -2.1702,
   -2.1166,
   -1.7522,
   -2.2823,
   -2.2145,
   -2.1793,
   -2.1794,
   -2.1881,
   -2.1794,
   -2.1969,
   -2.1881,
   -2.1524,
   -2.0096,
   -2.3487,
   -2.1699
  ]
 },
 {
  "paper": "1911.05343",
  "qid": "983c2fe7bdbf471bb8b15db858fd2cbec86b96a5",
  "solved": true,
  "base_logprob": -0.05932105332612991,
  "necessary": [],
  "causal": [
   20
  ],
  "sufficient": true,
  "evidence": [
   15,
   16,
   17,
   18
  ],
  "drops": [
   -0.0471,
   -0.0332,
   -0.0436,
   -0.039,
   -0.0211,
   0.0164,
   -0.045,
   -0.0364,
   -0.0319,
   -0.0401,
   -0.0417,
   -0.0396,
   -0.032,
   -0.0426,
   -0.0479,
   -0.0537,
   -0.0454,
   -0.0403,
   -0.0472,
   -0.042,
   0.0539,
   -0.0357,
   -0.0513,
   -0.039,
   0.017,
   -0.0244
  ]
 },
 {
  "paper": "1911.05343",
  "qid": "a5418e4af99a2cbd6b7a2b8041388a2d01b8efb2",
  "solved": false
 },
 {
  "paper": "1911.05960",
  "qid": "18ad60f97f53af64cb9db2123c0d8846c57bfa4a",
  "solved": false
 },
 {
  "paper": "1911.05960",
  "qid": "87357448ce4cae3c59d4570a19c7a9df4c086bd8",
  "solved": false
 },
 {
  "paper": "1911.05960",
  "qid": "1ccc4f63268aa7841cc6fd23535c9cbe85791007",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.05960",
  "qid": "afe34e553c3c784dbf02add675b15c27638cdd45",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.06171",
  "qid": "dbf606cb6fc1d070418cc25e38ae57bbbb7087a0",
  "solved": false
 },
 {
  "paper": "1911.06171",
  "qid": "9651fbd887439bf12590244c75e714f15f50f73d",
  "solved": true,
  "base_logprob": -2.519901990890503,
  "necessary": [],
  "causal": [
   32,
   34,
   38,
   40,
   41,
   42
  ],
  "sufficient": false,
  "evidence": [
   31,
   32,
   33,
   34
  ],
  "drops": [
   -1.3105,
   -1.2907,
   -1.2694,
   -1.2891,
   -1.2678,
   -1.2765,
   -1.2775,
   -1.2635,
   -1.2738,
   -1.2665,
   -1.2521,
   -1.2726,
   -1.3199,
   -1.2457,
   -1.2705,
   -1.2852,
   -1.2439,
   -1.2977,
   -1.2837,
   -1.2775,
   -1.2672,
   -1.3314,
   -1.2813,
   -1.2925,
   -1.247,
   -1.2941,
   -1.2796,
   -1.26,
   -1.287,
   -1.3037,
   -1.5454,
   -1.6462,
   0.8747,
   -1.3474,
   -1.2254,
   -1.5142,
   -1.4591,
   -1.3732,
   -1.2236,
   -1.288,
   -1.2417,
   -1.1668,
   -1.1012
  ]
 },
 {
  "paper": "1911.06171",
  "qid": "1fd969f53bc714d9b5e6604a7780cbd6b12fd616",
  "solved": false
 },
 {
  "paper": "1911.06171",
  "qid": "cd37ad149d500e1c7d2de9de1f4bae8dcc443a72",
  "solved": true,
  "base_logprob": -6.505733489990234,
  "necessary": [],
  "causal": [
   3,
   42
  ],
  "sufficient": true,
  "evidence": [
   3
  ],
  "drops": [
   -4.4558,
   -4.4418,
   -4.3417,
   -0.7989,
   -4.3095,
   -4.3531,
   -4.3474,
   -4.2738,
   -4.3788,
   -4.4007,
   -4.4069,
   -4.3876,
   -4.4257,
   -4.3837,
   -4.3595,
   -4.4182,
   -4.3886,
   -4.4162,
   -4.4098,
   -4.4174,
   -4.3737,
   -4.3641,
   -4.4421,
   -4.382,
   -4.3975,
   -4.4275,
   -4.3927,
   -4.4235,
   -4.4254,
   -4.4423,
   -4.2795,
   -4.428,
   -4.4237,
   -4.4049,
   -4.4396,
   -4.4066,
   -4.3943,
   -4.4287,
   -4.4809,
   -4.4299,
   -4.3896,
   -4.2146,
   -4.0181
  ]
 },
 {
  "paper": "1911.06191",
  "qid": "eecf62e18a790bcfdd8a56f0c4f498927ff2fb47",
  "solved": false
 },
 {
  "paper": "1911.06191",
  "qid": "acda028a21a465c984036dcbb124b7f03c490b41",
  "solved": false
 },
 {
  "paper": "1911.06191",
  "qid": "42af0472e6895eaf7b9392674b0d956e64e86b03",
  "solved": false
 },
 {
  "paper": "1911.06747",
  "qid": "65e2f97f2fe8eb5c2fa41cb95c02b577e8d6e5ee",
  "solved": false
 },
 {
  "paper": "1911.07228",
  "qid": "f46a907360d75ad566620e7f6bf7746497b6e4a9",
  "solved": true,
  "base_logprob": -1.3779668807983398,
  "necessary": [],
  "causal": [
   14,
   43
  ],
  "sufficient": true,
  "evidence": [
   43,
   44,
   45
  ],
  "drops": [
   -0.0944,
   -0.0675,
   -0.0019,
   0.0281,
   0.0259,
   -0.0664,
   -0.033,
   -0.0328,
   0.0541,
   -0.0641,
   -0.0021,
   0.0904,
   -0.1261,
   0.1191,
   0.3378,
   -0.0305,
   0.0572,
   -0.0085,
   -0.0987,
   -0.0338,
   -0.0364,
   -0.0365,
   0.0237,
   0.0237,
   0.0569,
   -0.0054,
   0.0236,
   -0.0331,
   -0.0355,
   0.0258,
   0.0268,
   -0.0052,
   -0.0044,
   -0.0053,
   -0.0364,
   -0.0363,
   -0.0045,
   -0.063,
   -0.033,
   0.0547,
   -0.1679,
   -0.0033,
   0.1126,
   0.1534,
   -0.0846,
   -0.3932,
   0.0808,
   -0.0051,
   -0.2868,
   -0.0994,
   0.0251,
   -0.0019,
   0.0274,
   -0.0028,
   -0.0674,
   -0.0061,
   -0.0641,
   -0.0339,
   0.0274,
   -0.006,
   -0.0339,
   0.0267,
   -0.0083,
   -0.0053,
   -0.0649,
   -0.0054,
   -0.0364,
   -0.0364,
   -0.0329,
   -0.0043,
   -0.0052,
   -0.0053,
   -0.096,
   0.0228,
   -0.0052,
   -0.0062,
   -0.0364,
   -0.0075,
   0.0258,
   -0.0666,
   -0.0364,
   -0.0363,
   -0.0052,
   -0.006,
   -0.0043,
   -0.0053,
   -0.0576,
   -0.0337,
   -0.0365,
   -0.1026,
   -0.1305,
   0.108
  ]
 },
 {
  "paper": "1911.07228",
  "qid": "79d999bdf8a343ce5b2739db3833661a1deab742",
  "solved": false
 },
 {
  "paper": "1911.08673",
  "qid": "24014a040447013a8cf0c0f196274667320db79f",
  "solved": false
 },
 {
  "paper": "1911.09419",
  "qid": "6852217163ea678f2009d4726cb6bd03cf6a8f78",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.09419",
  "qid": "cd1ad7e18d8eef8f67224ce47f3feec02718ea1a",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.09419",
  "qid": "9c9e90ceaba33242342a5ae7568e89fe660270d5",
  "solved": false
 },
 {
  "paper": "1911.09419",
  "qid": "2a058f8f6bd6f8e80e8452e1dba9f8db5e3c7de8",
  "solved": false
 },
 {
  "paper": "1911.09483",
  "qid": "6e4505609a280acc45b0a821755afb1b3b518ffd",
  "solved": true,
  "base_logprob": -1.605059027671814,
  "necessary": [],
  "causal": [
   33
  ],
  "sufficient": true,
  "evidence": [
   33
  ],
  "drops": [
   -1.5951,
   -1.5893,
   -1.5894,
   -1.5896,
   -1.5926,
   -1.594,
   -1.5924,
   -1.5911,
   -1.593,
   -1.5914,
   -1.5937,
   -1.5927,
   -1.5941,
   -1.5942,
   -1.594,
   -1.5937,
   -1.5928,
   -1.5929,
   -1.5938,
   -1.5948,
   -1.5921,
   -1.5926,
   -1.5896,
   -1.5932,
   -1.5948,
   -1.5908,
   -1.5922,
   -1.5937,
   -1.5937,
   -1.5895,
   -1.5928,
   -1.5888,
   -1.5992,
   0.0956,
   -1.5889,
   -1.5917,
   -1.5937,
   -1.5924,
   -1.5926,
   -1.5971,
   -1.5968,
   -1.5915,
   -1.5914,
   -1.5929,
   -1.5912,
   -1.5941,
   -1.5896,
   -1.5929,
   -1.5962,
   -1.5937,
   -1.5935,
   -1.5935,
   -1.5937,
   -1.5963,
   -1.6017
  ]
 },
 {
  "paper": "1911.09483",
  "qid": "9bd938859a8b063903314a79f09409af8801c973",
  "solved": true,
  "base_logprob": -3.6599433422088623,
  "necessary": [],
  "causal": [
   0,
   1,
   9,
   24,
   25,
   39
  ],
  "sufficient": false,
  "evidence": [
   25,
   26
  ],
  "drops": [
   -3.0305,
   -3.0042,
   -3.053,
   -3.0667,
   -3.0645,
   -3.0954,
   -3.1165,
   -3.1397,
   -3.0465,
   -3.0328,
   -3.0566,
   -3.0978,
   -3.0474,
   -3.0872,
   -3.0986,
   -3.0982,
   -3.0871,
   -3.0868,
   -3.1293,
   -3.0774,
   -3.097,
   -3.0988,
   -3.0879,
   -3.0884,
   -2.3396,
   -1.7436,
   -3.2915,
   -3.0981,
   -3.1189,
   -3.1072,
   -3.1083,
   -3.122,
   -3.0954,
   -3.1183,
   -3.1267,
   -3.1083,
   -3.1095,
   -3.1189,
   -3.0672,
   -3.0398,
   -3.0509,
   -3.0981,
   -3.1079,
   -3.1181,
   -3.1078,
   -3.1189,
   -3.1077,
   -3.1022,
   -3.1302,
   -3.0868,
   -3.0688,
   -3.1085,
   -3.1003,
   -3.1653,
   -3.1769
  ]
 },
 {
  "paper": "1911.09483",
  "qid": "68ba5bf18f351e8c83fae7b444cc50bef7437f13",
  "solved": false
 },
 {
  "paper": "1911.09483",
  "qid": "f6a1125c5621a2f32c9bcdd188dff14efa096083",
  "solved": false
 },
 {
  "paper": "1911.09845",
  "qid": "86e3136271a7b93991c8de5d310ab15a6ac5ab8c",
  "solved": false
 },
 {
  "paper": "1911.09845",
  "qid": "b48cd91219429f910b1ea6fcd6f4bd143ddf096f",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.09845",
  "qid": "4f1a5eed730fdcf0e570f9118fc09ef2173c6a1b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.09845",
  "qid": "4bdad5a20750c878d1a891ef255621f6172b6a79",
  "solved": false
 },
 {
  "paper": "1911.09886",
  "qid": "735f58e28d84ee92024a36bc348cfac2ee114409",
  "solved": false
 },
 {
  "paper": "1911.09886",
  "qid": "710fa8b3e74ee63d2acc20af19f95f7702b7ce5e",
  "solved": true,
  "base_logprob": -2.0384130477905273,
  "necessary": [],
  "causal": [
   44
  ],
  "sufficient": true,
  "evidence": [
   44
  ],
  "drops": [
   -0.2365,
   -0.2837,
   -0.3788,
   -0.3988,
   -0.2953,
   -0.3595,
   -0.3868,
   -0.3409,
   -0.1976,
   -0.4245,
   -0.305,
   -0.3827,
   -0.2873,
   -0.6242,
   -0.1661,
   -0.3456,
   -0.2609,
   -0.3291,
   -0.349,
   -0.3174,
   -0.4998,
   -0.387,
   -0.3363,
   -0.3593,
   -0.379,
   -0.4215,
   -0.5217,
   -0.3135,
   -0.3972,
   -0.3078,
   -0.4448,
   -0.352,
   -0.2471,
   -0.3974,
   -0.3239,
   -0.2624,
   -0.4099,
   -0.3321,
   -0.3497,
   -0.2806,
   -0.3851,
   -0.3452,
   -0.2917,
   -0.31,
   0.2638,
   -0.1105,
   -0.2517,
   -0.5276,
   -0.4099,
   -0.3056,
   -0.3029,
   -0.328,
   -0.2777,
   -0.5363
  ]
 },
 {
  "paper": "1911.09886",
  "qid": "56123dd42cf5c77fc9a88fc311ed2e1eb672126e",
  "solved": false
 },
 {
  "paper": "1911.09886",
  "qid": "1898f999626f9a6da637bd8b4857e5eddf2fc729",
  "solved": false
 },
 {
  "paper": "1911.11698",
  "qid": "ac3c88ace59bf75788370062db139f60499c2056",
  "solved": false
 },
 {
  "paper": "1911.11698",
  "qid": "26012f57cba21ba44b9a9f7ed8b1ed9e8ee7625d",
  "solved": true,
  "base_logprob": -1.4276633262634277,
  "necessary": [],
  "causal": [
   10,
   17
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   0.1286,
   0.0239,
   0.0506,
   -0.1423,
   0.0648,
   0.1199,
   0.1365,
   -0.4728,
   0.1479,
   0.1456,
   0.2741,
   0.0445,
   0.1226,
   0.08,
   -0.0265,
   -0.0442,
   0.0137,
   0.2007,
   0.0133,
   0.0719,
   0.0761,
   -0.0155,
   0.0032,
   0.0522,
   -0.107,
   0.084,
   0.0108,
   0.1355,
   0.1412,
   0.1005,
   0.0547,
   0.0448,
   0.0408,
   0.1488,
   0.0076,
   -0.0116,
   0.003,
   -0.0417
  ]
 },
 {
  "paper": "1911.11698",
  "qid": "7d4fad6367f28c67ad22487094489680c45f5062",
  "solved": true,
  "base_logprob": -16.813858032226562,
  "necessary": [],
  "causal": [
   10
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   -0.5859,
   -0.1192,
   -0.7735,
   0.1271,
   0.2422,
   0.1292,
   -0.2926,
   -0.3692,
   0.1119,
   -0.0661,
   0.7975,
   -0.3686,
   0.0667,
   0.1074,
   -0.0879,
   0.0839,
   0.0277,
   0.2949,
   0.2344,
   0.184,
   0.3168,
   0.1074,
   0.2949,
   0.1543,
   0.3168,
   0.0292,
   0.0605,
   -0.0411,
   0.0917,
   0.1761,
   0.3808,
   0.1563,
   0.1119,
   -0.0348,
   -0.1739,
   -0.1051,
   0.2621,
   -0.531
  ]
 },
 {
  "paper": "1911.11744",
  "qid": "1e2ffa065b640e912d6ed299ff713a12195e12c4",
  "solved": false
 },
 {
  "paper": "1911.11750",
  "qid": "6c0f97807cd83a94a4d26040286c6f89c4a0f8e0",
  "solved": false
 },
 {
  "paper": "1911.11750",
  "qid": "13ca4bf76565564c8ec3238c0cbfacb0b41e14d2",
  "solved": true,
  "base_logprob": -3.483466863632202,
  "necessary": [
   38
  ],
  "causal": [
   38
  ],
  "sufficient": true,
  "evidence": [
   38
  ],
  "drops": [
   -0.7327,
   -0.6145,
   -0.69,
   -0.7669,
   -0.4137,
   -0.6655,
   -0.7793,
   -0.7568,
   -0.7292,
   -0.7465,
   -0.691,
   -0.7097,
   -0.7454,
   -0.6929,
   -0.6711,
   -0.7,
   -0.6987,
   -0.7025,
   -0.6748,
   -0.6818,
   -0.7065,
   -0.7039,
   -0.7118,
   -0.7789,
   -0.7501,
   -0.7133,
   -0.6584,
   -0.6352,
   -0.6361,
   -0.6681,
   -0.6939,
   -0.7473,
   -0.7249,
   -0.6924,
   -0.6512,
   -0.8142,
   -0.7353,
   -0.5453,
   3.023,
   -0.7784,
   -0.6002,
   -0.7284,
   -0.749,
   -0.7808,
   -0.6755,
   -0.7502,
   -0.752
  ]
 },
 {
  "paper": "1911.11750",
  "qid": "70797f66d96aa163a3bee2be30a328ba61c40a18",
  "solved": true,
  "base_logprob": -7.7059831619262695,
  "necessary": [
   34
  ],
  "causal": [
   34
  ],
  "sufficient": true,
  "evidence": [
   34
  ],
  "drops": [
   -0.3262,
   -0.0074,
   -0.1562,
   -0.0309,
   -0.1706,
   0.0625,
   -0.0371,
   -0.0998,
   -0.0069,
   -0.062,
   0.0001,
   -0.062,
   0.0557,
   0.0548,
   0.063,
   -0.1317,
   -0.1555,
   -0.0068,
   -0.2797,
   0.3004,
   0.1728,
   -0.2788,
   0.0867,
   0.2895,
   -0.1253,
   -0.1563,
   -0.1534,
   -0.1475,
   0.0563,
   0.0857,
   -0.1873,
   0.0547,
   -0.1245,
   -0.1321,
   1.26,
   0.2823,
   -0.2076,
   -0.3386,
   -0.1537,
   -0.8064,
   -0.5907,
   -0.156,
   -0.0228,
   -0.1941,
   0.0204,
   -0.0921,
   0.4906
  ]
 },
 {
  "paper": "1911.11933",
  "qid": "046ff04d1018447b22e00acb125125cae5a23fb7",
  "solved": true,
  "base_logprob": -3.699540853500366,
  "necessary": [],
  "causal": [
   1,
   3,
   4,
   13,
   20,
   29
  ],
  "sufficient": false,
  "evidence": [
   32
  ],
  "drops": [
   -0.2173,
   0.0357,
   -0.0627,
   0.094,
   0.0013,
   -0.3406,
   -0.1863,
   -0.3765,
   -0.0613,
   -0.1239,
   -0.0939,
   -0.0924,
   -0.1566,
   -0.0266,
   -0.0301,
   -0.2814,
   -0.1535,
   -0.0301,
   -0.0595,
   -0.094,
   0.0622,
   -0.0627,
   -0.0627,
   -0.0299,
   -0.1877,
   -0.1222,
   -0.0614,
   -0.0286,
   -0.0613,
   0.0027,
   -0.1863,
   -0.0646,
   -0.1352,
   -0.4702,
   -0.0625,
   -0.4971,
   -0.2176,
   -0.1564,
   -0.1566,
   -0.1253,
   -0.1251,
   -0.0378,
   -0.3155,
   -0.3787
  ]
 },
 {
  "paper": "1911.11933",
  "qid": "ffbd6f583692db66b719a846ba2b7f6474df481a",
  "solved": false
 },
 {
  "paper": "1911.11933",
  "qid": "cc2b98b46497c71e955e844fb36e9ef6e2784640",
  "solved": false
 },
 {
  "paper": "1911.11951",
  "qid": "79620a2b4b121b6d3edd0f7b1d4a8cc7ada0b516",
  "solved": false
 },
 {
  "paper": "1911.12569",
  "qid": "722e9b6f55971b4c48a60f7a9fe37372f5bf3742",
  "solved": false
 },
 {
  "paper": "1911.12569",
  "qid": "9c2f306044b3d1b3b7fdd05d1c046e887796dd7a",
  "solved": false
 },
 {
  "paper": "1911.12569",
  "qid": "9219eef636ddb020b9d394868959325562410f83",
  "solved": false
 },
 {
  "paper": "1911.12579",
  "qid": "a6717e334c53ebbb87e5ef878a77ef46866e3aed",
  "solved": true,
  "base_logprob": -0.5636124014854431,
  "necessary": [
   68
  ],
  "causal": [
   68
  ],
  "sufficient": true,
  "evidence": [
   68
  ],
  "drops": [
   0.1953,
   0.1775,
   -0.064,
   -0.2244,
   -0.0934,
   0.0534,
   0.1042,
   0.0873,
   0.0442,
   0.08,
   0.0555,
   0.0249,
   0.0685,
   0.5086,
   0.0766,
   0.1128,
   0.0762,
   0.1488,
   -0.0334,
   0.0667,
   0.0563,
   0.0457,
   0.1141,
   0.0537,
   0.0994,
   0.095,
   0.1141,
   0.0455,
   -0.0109,
   0.0621,
   0.097,
   0.0468,
   0.0978,
   0.1139,
   0.1064,
   -0.0077,
   -0.01,
   0.0557,
   0.1151,
   0.1054,
   0.057,
   0.0471,
   0.1045,
   -0.0514,
   -0.0097,
   0.053,
   0.0764,
   0.0649,
   0.0448,
   0.0088,
   0.0069,
   0.2611,
   0.1792,
   0.1059,
   0.1014,
   -0.004,
   0.1055,
   0.0034,
   -0.0084,
   0.0637,
   0.1041,
   -0.0013,
   0.0469,
   -0.0491,
   -0.0005,
   0.0545,
   -0.014,
   -0.0138,
   1.2484,
   0.2679,
   -0.2726
  ]
 },
 {
  "paper": "1911.12579",
  "qid": "8cb9006bcbd2f390aadc6b70d54ee98c674e45cc",
  "solved": false
 },
 {
  "paper": "1911.13066",
  "qid": "2c88b46c7e3a632cfa10b7574276d84ecec7a0af",
  "solved": false
 },
 {
  "paper": "1911.13066",
  "qid": "6ff240d985bbe96b9d5042c9b372b4e8f498f264",
  "solved": true,
  "base_logprob": -5.6697468757629395,
  "necessary": [],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -2.5773,
   -2.5161,
   -2.4271,
   -2.4864,
   -0.1652,
   -2.4847,
   -2.7304,
   -2.4774,
   -2.7562,
   -2.888,
   -2.7338,
   -2.694,
   -2.686,
   -2.7119,
   -2.6413,
   -2.7485,
   -2.7217,
   -2.6915,
   -2.7219,
   -2.6656,
   -2.7552,
   -2.7475,
   -2.6839,
   -2.7652,
   -2.6772,
   -2.7385,
   -2.7464,
   -2.7463,
   -2.7297,
   -2.4365,
   -3.0662,
   -2.6454
  ]
 },
 {
  "paper": "1911.13087",
  "qid": "7b2de0109b68f78afa9e6190c82ca9ffaf62f9bd",
  "solved": true,
  "base_logprob": -4.342777729034424,
  "necessary": [],
  "causal": [
   38
  ],
  "sufficient": true,
  "evidence": [
   7
  ],
  "drops": [
   -0.703,
   -0.6921,
   -0.7411,
   -0.609,
   -0.2516,
   -0.7305,
   -0.6811,
   -0.9161,
   -0.6507,
   -0.6858,
   -0.6112,
   -0.5982,
   -0.6503,
   -0.6711,
   -0.7128,
   -0.6294,
   -0.6634,
   -0.6295,
   -0.7362,
   -0.785,
   -0.6823,
   -0.6531,
   -0.6919,
   -0.7514,
   -0.5671,
   -0.6398,
   -0.6115,
   -0.64,
   -0.6291,
   -0.5535,
   -0.6711,
   -0.6842,
   -0.6399,
   -0.6218,
   -0.6738,
   -0.7098,
   -0.6503,
   -0.6293,
   -0.2063,
   -0.8012,
   -0.4486,
   -0.7612,
   -0.9379
  ]
 },
 {
  "paper": "1911.13087",
  "qid": "0a82534ec6e294ab952103f11f56fd99137adc1f",
  "solved": true,
  "base_logprob": -3.238051652908325,
  "necessary": [],
  "causal": [
   4,
   13,
   24,
   36,
   37,
   40
  ],
  "sufficient": false,
  "evidence": [
   38
  ],
  "drops": [
   -0.2123,
   -0.1619,
   -0.2367,
   -0.162,
   0.1632,
   -0.1116,
   -0.1366,
   -0.312,
   -0.1371,
   -0.0744,
   -0.0616,
   -0.1617,
   -0.0616,
   -0.0117,
   -0.099,
   -0.0743,
   -0.1117,
   -0.0867,
   -0.1618,
   -0.1614,
   -0.1619,
   -0.2872,
   -0.1618,
   -0.0869,
   0.0382,
   -0.0367,
   -0.0494,
   -0.0367,
   -0.0867,
   -0.037,
   -0.1118,
   -0.0743,
   -0.1117,
   -0.0616,
   -0.0742,
   -0.0743,
   -0.0118,
   0.0134,
   -0.3109,
   -0.1619,
   0.1134,
   -0.1865,
   -0.3359
  ]
 },
 {
  "paper": "1912.00159",
  "qid": "515e10a71d78ccd9c7dc93cd942924a4c85d3a30",
  "solved": false
 },
 {
  "paper": "1912.00423",
  "qid": "f9751e0ca03f49663a5fc82b33527bc8be1ed0aa",
  "solved": false
 },
 {
  "paper": "1912.00423",
  "qid": "ce18c50dadab7b9f28141fe615fd7de69355d9dd",
  "solved": false
 },
 {
  "paper": "1912.00423",
  "qid": "5a230fe4f0204bf2eebc0e944cf8defaf33d165c",
  "solved": false
 },
 {
  "paper": "1912.00582",
  "qid": "4d5f112874250d48eb49649c4abe31d6c9236700",
  "solved": true,
  "base_logprob": -3.62499737739563,
  "necessary": [],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "drops": [
   -3.6079,
   -3.6021,
   -3.5924,
   -3.5919,
   -3.5739,
   -3.5978,
   -3.5992,
   -3.6021,
   -3.596,
   -3.6003,
   -3.6074,
   -3.6025,
   -3.601,
   -3.6035,
   -3.6008,
   -3.605,
   -3.6037,
   -3.6037,
   -3.6025,
   -3.6037,
   -3.5998,
   -3.5972,
   -3.5912,
   -3.5992,
   -3.6059,
   -3.6025,
   -3.6046,
   -3.5984,
   -3.5809,
   -3.6028,
   -3.601,
   -3.5992,
   -3.6037,
   -3.601,
   -3.5977,
   -3.602,
   -3.5983,
   -3.603,
   -3.5979,
   -3.5977,
   -3.5996,
   -3.601,
   -3.6008,
   -3.601,
   -3.6009,
   -3.5958,
   -3.6003,
   -3.5998,
   -3.5993,
   -3.6037,
   -3.6005,
   -3.596,
   -3.6013,
   -3.5993,
   -3.6043
  ]
 },
 {
  "paper": "1912.00582",
  "qid": "49aecc50823a60c852165e121dbc0ca54304e40f",
  "solved": false
 },
 {
  "paper": "1912.00819",
  "qid": "5937ebbf04f62d41b48cbc6b5c38fc309e5c2328",
  "solved": false
 },
 {
  "paper": "1912.00819",
  "qid": "dcd6f18922ac5c00c22cef33c53ff5ae08b42298",
  "solved": false
 },
 {
  "paper": "1912.00819",
  "qid": "2965c86467d12b79abc16e1457d848cb6ca88973",
  "solved": false
 },
 {
  "paper": "1912.00819",
  "qid": "b99948ac4810a7fe3477f6591b8cf211d6398e67",
  "solved": true,
  "base_logprob": -10.50585651397705,
  "necessary": [],
  "causal": [
   8
  ],
  "sufficient": true,
  "evidence": [
   3,
   8
  ],
  "drops": [
   0.2463,
   0.2482,
   -0.499,
   -0.6121,
   -0.2491,
   -0.4976,
   -0.3734,
   -0.8712,
   0.2509,
   -0.8707,
   -0.4948,
   -0.4985,
   -0.4952,
   -0.6231,
   -0.4946,
   -0.7493,
   -0.1265,
   -0.2495,
   -0.2492,
   -0.3728,
   -0.1241,
   0.0001,
   -0.1232,
   -0.127,
   0.1245,
   -0.25,
   -0.3784
  ]
 },
 {
  "paper": "1912.00871",
  "qid": "3f6610d1d68c62eddc2150c460bf1b48a064e5e6",
  "solved": false
 },
 {
  "paper": "1912.00871",
  "qid": "4c854d33a832f3f729ce73b206ff90677e131e48",
  "solved": false
 },
 {
  "paper": "1912.00871",
  "qid": "163c15da1aa0ba370a00c5a09294cd2ccdb4b96d",
  "solved": false
 },
 {
  "paper": "1912.00871",
  "qid": "095888f6e10080a958d9cd3f779a339498f3a109",
  "solved": false
 },
 {
  "paper": "1912.01046",
  "qid": "09621c9cd762e1409f22d501513858d67dcd3c7c",
  "solved": false
 },
 {
  "paper": "1912.01220",
  "qid": "ecb680d79e847beb7c1aa590d288a7313908d64a",
  "solved": false
 },
 {
  "paper": "1912.01220",
  "qid": "b622f57c4e429b458978cb8863978d7facab7cfe",
  "solved": false
 },
 {
  "paper": "1912.01252",
  "qid": "5679fabeadf680e35a4f7b092d39e8638dca6b4d",
  "solved": false
 },
 {
  "paper": "1912.01252",
  "qid": "312417675b3dc431eb7e7b16a917b7fed98d4376",
  "solved": false
 },
 {
  "paper": "1912.01673",
  "qid": "18482658e0756d69e39a77f8fcb5912545a72b9b",
  "solved": true,
  "base_logprob": -0.003577501280233264,
  "necessary": [],
  "causal": [
   54
  ],
  "sufficient": true,
  "evidence": [
   54,
   55
  ],
  "drops": [
   -0.0006,
   -0.0008,
   -0.0007,
   -0.0,
   -0.0,
   -0.0015,
   0.0006,
   -0.0015,
   -0.0006,
   -0.0012,
   -0.0011,
   0.0006,
   0.0011,
   0.0001,
   -0.0011,
   -0.0011,
   -0.0008,
   -0.0004,
   -0.0008,
   0.0,
   -0.0011,
   -0.0007,
   -0.0014,
   -0.0013,
   -0.0004,
   -0.0007,
   0.0,
   -0.0003,
   -0.0004,
   -0.0004,
   -0.0008,
   -0.0014,
   -0.0004,
   0.0001,
   -0.0003,
   0.0,
   -0.0011,
   -0.0004,
   -0.0004,
   0.0001,
   -0.0004,
   -0.0004,
   -0.0008,
   -0.0005,
   -0.0004,
   -0.0008,
   -0.0013,
   0.0,
   -0.0016,
   -0.0019,
   -0.0012,
   -0.0028,
   -0.0009,
   -0.0013,
   0.0277,
   0.0027,
   -0.0025
  ]
 },
 {
  "paper": "1912.01673",
  "qid": "9d336c4c725e390b6eba8bb8fe148997135ee981",
  "solved": false
 },
 {
  "paper": "1912.01673",
  "qid": "016b59daa84269a93ce821070f4f5c1a71752a8a",
  "solved": true,
  "base_logprob": -4.747485160827637,
  "necessary": [],
  "causal": [
   21,
   45,
   46,
   50,
   51,
   52
  ],
  "sufficient": true,
  "evidence": [
   50
  ],
  "drops": [
   -4.6423,
   -4.6534,
   -4.6613,
   -4.6684,
   -4.6416,
   -4.6533,
   -4.6532,
   -4.6631,
   -4.6395,
   -4.6073,
   -4.6488,
   -4.644,
   -4.6484,
   -4.6414,
   -4.629,
   -4.6628,
   -4.6377,
   -4.6511,
   -4.6508,
   -4.6507,
   -4.6525,
   -4.5841,
   -4.6685,
   -4.6513,
   -4.6213,
   -4.6327,
   -4.621,
   -4.6376,
   -4.6302,
   -4.6492,
   -4.6342,
   -4.6468,
   -4.6349,
   -4.6399,
   -4.6402,
   -4.6424,
   -4.6613,
   -4.6372,
   -4.6464,
   -4.6262,
   -4.6318,
   -4.6511,
   -4.6617,
   -4.6579,
   -4.6269,
   -4.5025,
   -4.5521,
   -4.6543,
   -4.6237,
   -4.6415,
   -4.5905,
   -4.5848,
   -4.5658,
   -4.7036,
   -4.6265,
   -4.6518,
   -4.7173
  ]
 },
 {
  "paper": "1912.01673",
  "qid": "771b373d09e6eb50a74fffbf72d059ad44e73ab0",
  "solved": false
 },
 {
  "paper": "1912.01679",
  "qid": "04cab3325e20c61f19846674bf9a2c46ea60c449",
  "solved": false
 },
 {
  "paper": "1912.02481",
  "qid": "347e86893e8002024c2d10f618ca98e14689675f",
  "solved": false
 },
 {
  "paper": "1912.02481",
  "qid": "cbf1137912a47262314c94d36ced3232d5fa1926",
  "solved": true,
  "base_logprob": -16.061986923217773,
  "necessary": [],
  "causal": [
   44
  ],
  "sufficient": true,
  "evidence": [
   37,
   44
  ],
  "drops": [
   -0.1691,
   -0.0676,
   -0.9296,
   -0.2421,
   0.3828,
   -0.2422,
   -0.0781,
   -0.1329,
   -0.125,
   -0.2091,
   -0.0626,
   -0.047,
   0.0575,
   0.0937,
   -0.1875,
   -0.2421,
   -0.125,
   -0.2109,
   -0.1953,
   0.0312,
   0.0391,
   0.0809,
   0.1737,
   -0.0391,
   -0.1154,
   -0.3046,
   0.0391,
   -1.3567,
   -4.9238,
   -0.5284,
   -0.3672,
   0.0096,
   -0.2325,
   0.0721,
   0.0565,
   -0.3893,
   0.0409,
   -0.2968,
   -0.7109,
   -0.2187,
   0.0547,
   -0.0937,
   0.0624,
   0.1668,
   0.628,
   -0.1094,
   -0.0704,
   -0.13,
   -0.0919,
   0.2109,
   -0.2031,
   -0.1172,
   -0.3045,
   -0.1612,
   -0.3046,
   0.039,
   -0.4824,
   -0.3106,
   -0.6558
  ]
 },
 {
  "paper": "1912.02761",
  "qid": "2cc42d14c8c927939a6b8d06f4fdee0913042416",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1912.03234",
  "qid": "57e783f00f594e08e43a31939aedb235c9d5a102",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1912.03234",
  "qid": "9646fa1abbe3102a0364f84e0a55d107d45c97f0",
  "solved": false
 },
 {
  "paper": "1912.03234",
  "qid": "29983f4bc8a5513a198755e474361deee93d4ab6",
  "solved": true,
  "base_logprob": -3.154487371444702,
  "necessary": [
   3
  ],
  "causal": [
   0,
   3,
   4,
   5,
   15,
   16
  ],
  "sufficient": true,
  "evidence": [
   3
  ],
  "drops": [
   -0.0303,
   -0.031,
   -0.1136,
   1.5739,
   0.0924,
   0.1876,
   -0.1497,
   -0.107,
   -0.1765,
   -0.1509,
   -0.15,
   -0.125,
   -0.1154,
   -0.2321,
   -0.0348,
   0.0032,
   0.0445,
   -0.2118,
   -0.1324,
   -0.1341,
   -0.1495,
   -0.0948,
   -0.1531,
   -0.1682,
   -0.0539
  ]
 },
 {
  "paper": "1912.05066",
  "qid": "5b029ad0d20b516ec11967baaf7d2006e8d7199f",
  "solved": false
 },
 {
  "paper": "1912.05066",
  "qid": "d3a1a53521f252f869fdae944db986931d9ffe48",
  "solved": true,
  "base_logprob": -3.2678780555725098,
  "necessary": [
   8
  ],
  "causal": [
   8
  ],
  "sufficient": true,
  "evidence": [
   8
  ],
  "drops": [
   0.2351,
   -0.0094,
   0.0191,
   0.0476,
   0.0514,
   -0.0747,
   -0.154,
   0.1375,
   2.1912,
   -0.0632,
   0.0413,
   0.1204,
   0.0521,
   0.0168,
   0.0723,
   0.0792,
   0.0105,
   0.1154,
   -0.0208,
   0.0088,
   0.106,
   0.0082,
   0.0092,
   0.0629,
   -0.2576,
   0.0006,
   0.0614,
   0.0506,
   -0.0304,
   0.0311,
   0.0724,
   0.0276,
   0.0102,
   0.0283,
   0.0306,
   0.0409,
   0.0412,
   0.0309,
   0.0308,
   0.0101,
   0.0236,
   0.0087,
   0.0616,
   0.0714,
   0.0405,
   -0.0194,
   -0.0125,
   0.0407,
   0.0727,
   0.0284,
   0.0071,
   0.093,
   0.0559,
   0.0335,
   0.0853,
   -0.0104,
   0.0714,
   0.0007,
   0.0753,
   0.1029,
   0.0421,
   0.0798,
   0.0517,
   -0.1058,
   0.1133,
   0.1465,
   0.0928,
   0.5914,
   0.5338
  ]
 },
 {
  "paper": "1912.05066",
  "qid": "38e11663b03ac585863742044fd15a0e875ae9ab",
  "solved": false
 },
 {
  "paper": "1912.05066",
  "qid": "14421b7ae4459b647033b3ccba635d4ba7bb114b",
  "solved": false
 },
 {
  "paper": "1912.05238",
  "qid": "8de64483ae96c0a03a8e527950582f127b43dceb",
  "solved": false
 },
 {
  "paper": "1912.05238",
  "qid": "4d062673b714998800e61f66b6ccbf7eef5be2ac",
  "solved": false
 },
 {
  "paper": "1912.05238",
  "qid": "96dcabaa8b6bd89b032da609e709900a1569a0f9",
  "solved": false
 },
 {
  "paper": "1912.06670",
  "qid": "7f452eb145d486c15ac4d1107fc914e48ebba60f",
  "solved": true,
  "base_logprob": -7.052187919616699,
  "necessary": [],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -2.9256,
   -2.6262,
   -2.2321,
   -2.2887,
   0.3137,
   -2.4676,
   -2.5327,
   -2.4715,
   -2.375,
   -2.2083,
   -3.0559,
   -2.875,
   -2.4226,
   -2.2563,
   -2.3663,
   -2.3826,
   -2.4193,
   -2.3443,
   -2.4483,
   -2.2025,
   -2.3367,
   -2.1283,
   -2.3035,
   -1.743
  ]
 },
 {
  "paper": "1912.06670",
  "qid": "bb71a638668a21c2d446b44cbf51676c839658f7",
  "solved": false
 },
 {
  "paper": "1912.06670",
  "qid": "5fa464a158dc8abf7cef8ca7d42a7080670c1edd",
  "solved": false
 },
 {
  "paper": "1912.06813",
  "qid": "6ee27ab55b1f64783a9e72e3f83b7c9ec5cc8073",
  "solved": false
 },
 {
  "paper": "1912.06927",
  "qid": "a4422019d19f9c3d95ce8dc1d529bf3da5edcfb1",
  "solved": false
 },
 {
  "paper": "1912.07976",
  "qid": "10ddac87daf153cf674589cc1c64a795907d5d9a",
  "solved": false
 },
 {
  "paper": "1912.07976",
  "qid": "6cd874c4ae8e70f3c98c7176191c13a7decfbc45",
  "solved": false
 },
 {
  "paper": "1912.07976",
  "qid": "b807dd3d42251615b881632caa5e331e2203d269",
  "solved": false
 },
 {
  "paper": "1912.07976",
  "qid": "d39c911bf2479fdb7af339b59acb32073242fab3",
  "solved": false
 },
 {
  "paper": "1912.09152",
  "qid": "601f96770726a0063faf9bacd5db01c4af5add1f",
  "solved": false
 },
 {
  "paper": "1912.10167",
  "qid": "30c6d34b878630736f819fd898319ac4e71ee50b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1912.10435",
  "qid": "8d989490c5392492ad66e6a5047b7d74cc719f30",
  "solved": false
 },
 {
  "paper": "1912.10435",
  "qid": "a7829abed2186f757a59d3da44893c0172c7012b",
  "solved": false
 },
 {
  "paper": "1912.10806",
  "qid": "5c0b8c1b649df1b07d9af3aa9154ac340ec8b81c",
  "solved": true,
  "base_logprob": -2.033302068710327,
  "necessary": [],
  "causal": [
   24
  ],
  "sufficient": true,
  "evidence": [
   44
  ],
  "drops": [
   0.4438,
   0.4451,
   0.5621,
   0.4473,
   0.1118,
   0.2249,
   0.2227,
   0.4469,
   0.3358,
   0.6787,
   0.2223,
   0.4493,
   0.2221,
   0.2208,
   0.2229,
   0.4454,
   0.2207,
   0.2208,
   0.332,
   0.3331,
   0.3329,
   0.2172,
   0.4472,
   0.3313,
   0.6806,
   0.1094,
   0.5617,
   0.3331,
   0.1119,
   0.3353,
   0.3339,
   0.223,
   0.4454,
   0.2207,
   0.1095,
   -0.2117,
   0.1091,
   0.4471,
   0.3332,
   0.3319,
   0.3311,
   0.4473,
   0.2224,
   -0.2134,
   0.1127,
   -0.4195,
   -0.212,
   0.3339,
   0.1103,
   -0.2131,
   -0.1037,
   0.5606,
   0.3335,
   0.1116,
   0.1098,
   0.2225,
   0.4474,
   0.4486,
   0.3353,
   0.2209,
   0.3337,
   0.3331,
   0.5624,
   0.3368,
   0.0,
   0.3332,
   0.331,
   0.5602,
   0.3327,
   -0.9617
  ]
 },
 {
  "paper": "1912.10806",
  "qid": "4d8ca3f7aa65dcb42eba72acf3584d37b416b19c",
  "solved": false
 },
 {
  "paper": "1912.11602",
  "qid": "f95097cf4a0dc036fd8b80c007cd8d7a157b7816",
  "solved": true,
  "base_logprob": -4.670238494873047,
  "necessary": [
   36
  ],
  "causal": [
   36
  ],
  "sufficient": true,
  "evidence": [
   36
  ],
  "drops": [
   -3.4347,
   -3.2746,
   -3.5419,
   -3.4167,
   -3.417,
   -3.4531,
   -3.1307,
   -3.2382,
   -3.5957,
   -3.4167,
   -3.2914,
   -3.3806,
   -3.3817,
   -3.4708,
   -3.4531,
   -3.4349,
   -3.3988,
   -3.4709,
   -3.4519,
   -3.4167,
   -3.4348,
   -3.3631,
   -3.4523,
   -3.3988,
   -3.3994,
   -3.4167,
   -3.4349,
   -3.3816,
   -3.3096,
   -3.3988,
   -3.417,
   -3.4706,
   -3.4173,
   -3.4884,
   -3.453,
   -3.4708,
   2.1844,
   -3.3635,
   -3.5419,
   -3.2381,
   -3.4162,
   -3.0061,
   -2.6486
  ]
 },
 {
  "paper": "1912.11602",
  "qid": "bb8a0035b767688a98602c33f4714f8ac8ae60db",
  "solved": true,
  "base_logprob": -3.8296849727630615,
  "necessary": [],
  "causal": [
   36,
   37
  ],
  "sufficient": true,
  "evidence": [
   37
  ],
  "drops": [
   -3.4603,
   -3.4587,
   -3.489,
   -3.451,
   -3.482,
   -3.3939,
   -3.4619,
   -3.4725,
   -3.4543,
   -3.4602,
   -3.4465,
   -3.4477,
   -3.4878,
   -3.4764,
   -3.4826,
   -3.4822,
   -3.4707,
   -3.4627,
   -3.4887,
   -3.4917,
   -3.4561,
   -3.4726,
   -3.4785,
   -3.4845,
   -3.4735,
   -3.505,
   -3.5002,
   -3.4676,
   -3.4678,
   -3.4729,
   -3.4891,
   -3.4619,
   -3.4719,
   -3.4659,
   -3.461,
   -3.501,
   -3.3723,
   -3.169,
   -3.5172,
   -3.465,
   -3.452,
   -3.4177,
   -3.4219
  ]
 },
 {
  "paper": "1912.11602",
  "qid": "2a0a44f169ad61774d77df65f8846bd57685bfcf",
  "solved": false
 },
 {
  "paper": "1912.11602",
  "qid": "fd6c194632230e392088fc1f574c8626c6a2fa96",
  "solved": false
 },
 {
  "paper": "1912.13072",
  "qid": "2419b38624201d678c530eba877c0c016cccd49f",
  "solved": false
 },
 {
  "paper": "1912.13072",
  "qid": "b99d100d17e2a121c3c8ff789971ce66d1d40a4d",
  "solved": false
 },
 {
  "paper": "1912.13072",
  "qid": "578d0b23cb983b445b1a256a34f969b34d332075",
  "solved": false
 },
 {
  "paper": "1912.13109",
  "qid": "792d7b579cbf7bfad8fe125b0d66c2059a174cf9",
  "solved": true,
  "base_logprob": -4.530396461486816,
  "necessary": [
   10
  ],
  "causal": [
   10
  ],
  "sufficient": true,
  "evidence": [
   10,
   11
  ],
  "drops": [
   -1.9032,
   -1.821,
   -1.8624,
   -1.9455,
   -1.9454,
   -1.8624,
   -1.9249,
   -1.9664,
   -1.9454,
   -2.2365,
   3.5782,
   -1.9221,
   -1.717,
   -1.8601,
   -1.8625,
   -1.9248,
   -1.8833,
   -1.9037,
   -1.904,
   -1.8417,
   -1.9251,
   -1.9248,
   -1.8626,
   -1.904,
   -1.8627,
   -1.8002,
   -1.9667,
   -2.0288,
   -1.8624,
   -1.9456,
   -1.8418,
   -1.5296,
   -1.8001,
   -1.904,
   -1.8418,
   -1.8419,
   -1.8834,
   -1.8209,
   -1.8417,
   -1.9039,
   -1.8417,
   -1.8625,
   -1.8625,
   -2.1118,
   -1.8627,
   -1.9042,
   -1.9667,
   -1.9458,
   -1.9664,
   -1.9455,
   -1.9248,
   -1.883,
   -1.9248,
   -1.925,
   -1.4465
  ]
 },
 {
  "paper": "1912.13109",
  "qid": "44a2a8e187f8adbd7d63a51cd2f9d2d324d0c98d",
  "solved": true,
  "base_logprob": -3.0016303062438965,
  "necessary": [
   13
  ],
  "causal": [
   13
  ],
  "sufficient": true,
  "evidence": [
   13
  ],
  "drops": [
   -0.3733,
   0.1247,
   0.0,
   -0.0623,
   0.3121,
   -0.1245,
   -0.1245,
   0.0001,
   0.0,
   0.0623,
   0.187,
   0.0,
   -0.2488,
   11.9707,
   -0.0622,
   -0.0622,
   -0.0623,
   0.0624,
   0.0623,
   0.0623,
   0.0001,
   -0.1245,
   -0.0623,
   -0.0623,
   -0.0,
   0.0623,
   0.0622,
   -0.0623,
   -0.0,
   -0.0,
   0.0624,
   0.1871,
   -0.1869,
   0.0,
   0.0624,
   -0.0622,
   0.0,
   0.0623,
   0.0623,
   0.0,
   0.0,
   0.0001,
   -0.0622,
   -0.2487,
   -0.0622,
   0.0623,
   -0.0622,
   -0.1245,
   -0.1246,
   0.0624,
   -0.0622,
   -0.1246,
   -0.1246,
   -0.0623,
   0.8736
  ]
 },
 {
  "paper": "1912.13109",
  "qid": "5908d7fb6c48f975c5dfc5b19bb0765581df2b25",
  "solved": true,
  "base_logprob": -2.815417766571045,
  "necessary": [],
  "causal": [
   9
  ],
  "sufficient": true,
  "evidence": [
   9
  ],
  "drops": [
   -1.0561,
   -0.98,
   -1.0249,
   -1.0473,
   -1.0231,
   -1.0379,
   -1.1085,
   -1.1613,
   -1.1608,
   0.873,
   -0.9736,
   -1.0971,
   -0.963,
   -0.9131,
   -1.0367,
   -1.0775,
   -1.0507,
   -1.0628,
   -1.0935,
   -0.9693,
   -1.079,
   -1.0675,
   -1.0771,
   -1.0752,
   -1.0784,
   -1.0541,
   -0.8886,
   -1.1749,
   -1.001,
   -1.0935,
   -1.0668,
   -1.0387,
   -1.0769,
   -1.0649,
   -1.011,
   -1.0794,
   -1.0532,
   -0.9983,
   -1.0221,
   -1.0743,
   -1.0388,
   -0.9977,
   -1.1144,
   -1.2016,
   -1.0083,
   -1.1072,
   -1.1354,
   -1.1047,
   -1.1322,
   -1.1044,
   -1.0786,
   -1.0777,
   -1.1209,
   -1.1358,
   -0.735
  ]
 },
 {
  "paper": "1912.13109",
  "qid": "cca3301f20db16f82b5d65a102436bebc88a2026",
  "solved": false
 },
 {
  "paper": "2001.00137",
  "qid": "637aa32a34b20b4b0f1b5dfa08ef4e0e5ed33d52",
  "solved": true,
  "base_logprob": -0.825150728225708,
  "necessary": [
   20
  ],
  "causal": [
   1,
   3,
   20,
   22,
   31,
   37,
   41
  ],
  "sufficient": false,
  "evidence": [
   20,
   23
  ],
  "drops": [
   -0.02,
   0.4434,
   0.1342,
   0.5825,
   -0.1009,
   0.0329,
   0.1036,
   0.1719,
   -0.1528,
   0.2811,
   0.1097,
   -0.2448,
   0.0206,
   -0.0517,
   0.0405,
   0.0446,
   -0.088,
   0.0284,
   -0.1003,
   0.1956,
   3.144,
   0.3207,
   0.3372,
   -0.5811,
   0.0023,
   0.0003,
   -0.059,
   0.0036,
   0.0683,
   0.0255,
   -0.1037,
   0.4665,
   0.1425,
   0.1489,
   0.0601,
   0.3154,
   -0.0613,
   0.3753,
   0.0665,
   0.0491,
   0.0063,
   0.5005,
   -0.2258
  ]
 },
 {
  "paper": "2001.00137",
  "qid": "abc5836c54fc2ac8465aee5a83b9c0f86c6fd6f5",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2001.00137",
  "qid": "4debd7926941f1a02266b1a7be2df8ba6e79311a",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2001.00582",
  "qid": "827b5bd215599623a3125afe331b56b89b42bf09",
  "solved": true,
  "base_logprob": -0.9318498373031616,
  "necessary": [],
  "causal": [
   3
  ],
  "sufficient": true,
  "evidence": [
   3
  ],
  "drops": [
   -0.9147,
   -0.9165,
   -0.8848,
   0.1255,
   -0.9197,
   -0.9212,
   -0.9186,
   -0.9184,
   -0.9183,
   -0.9183,
   -0.918,
   -0.919,
   -0.9207,
   -0.9184,
   -0.9192,
   -0.92,
   -0.9198,
   -0.9164,
   -0.9125,
   -0.9231
  ]
 },
 {
  "paper": "2001.01589",
  "qid": "47796c7f0a7de76ccb97ccbd43dc851bb8a613d5",
  "solved": false
 },
 {
  "paper": "2001.02214",
  "qid": "5be62428f973a08c303c66018b081ad140c559c8",
  "solved": false
 },
 {
  "paper": "2001.02214",
  "qid": "64b65687b82ddb17c3d068381aaee56eb7fc02cd",
  "solved": false
 },
 {
  "paper": "2001.02943",
  "qid": "010e3793eb1342225857d3f95e147d8f8467192a",
  "solved": false
 },
 {
  "paper": "2001.03632",
  "qid": "f42e61f9ad06fb782d1574eb973c880add4f76d2",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2001.05284",
  "qid": "67131c15aceeb51ae1d3b2b8241c8750a19cca8e",
  "solved": false
 },
 {
  "paper": "2001.05284",
  "qid": "579a0603ec56fc2b4aa8566810041dbb0cd7b5e7",
  "solved": false
 },
 {
  "paper": "2001.05284",
  "qid": "c9c85eee41556c6993f40e428fa607af4abe80a9",
  "solved": false
 },
 {
  "paper": "2001.05493",
  "qid": "5845d1db7f819dbadb72e7df69d49c3f424b5730",
  "solved": false
 },
 {
  "paper": "2001.05672",
  "qid": "b1f2db88a6f89d0f048803e38a0a568f5ba38fc5",
  "solved": false
 },
 {
  "paper": "2001.05970",
  "qid": "a95188a0f35d3cb3ca70ae1527d57ac61710afa3",
  "solved": false
 },
 {
  "paper": "2001.05970",
  "qid": "096f5c59f43f49cab1ef37126341c78f272c0e26",
  "solved": true,
  "base_logprob": -1.90189528465271,
  "necessary": [
   7
  ],
  "causal": [
   7
  ],
  "sufficient": true,
  "evidence": [
   7
  ],
  "drops": [
   -0.5595,
   -0.3285,
   -0.2578,
   -0.1856,
   -0.4183,
   -0.4003,
   -0.311,
   1.8261,
   -0.4003,
   -0.4007,
   -0.5431,
   -0.3464,
   -0.3111,
   -0.4006,
   -0.4537,
   -0.4718,
   -0.3826,
   -0.4361,
   -0.3645,
   -0.3825,
   -0.4182,
   -0.4002,
   -0.4361,
   -0.3828,
   -0.4361,
   -0.4182,
   -0.4003,
   -0.3292,
   -0.3112,
   -0.436,
   -0.4004,
   -0.1513
  ]
 },
 {
  "paper": "2001.06286",
  "qid": "589be705a5cc73a23f30decba23ce58ec39d313b",
  "solved": true,
  "base_logprob": -4.488112926483154,
  "necessary": [],
  "causal": [
   10
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   -2.313,
   -1.9659,
   -2.0325,
   -2.1457,
   -2.2632,
   -2.1027,
   -2.0792,
   -2.0648,
   -2.0472,
   -2.1196,
   -0.348,
   -2.0439,
   -1.9786,
   -2.071,
   -1.9949,
   -1.9803,
   -1.9851,
   -2.0564,
   -1.9948,
   -2.0568,
   -2.0266,
   -2.0244,
   -1.9223,
   -2.0853,
   -2.1047
  ]
 },
 {
  "paper": "2001.06286",
  "qid": "6e962f1f23061f738f651177346b38fd440ff480",
  "solved": false
 },
 {
  "paper": "2001.06286",
  "qid": "594a6bf37eab64a16c6a05c365acc100e38fcff1",
  "solved": true,
  "base_logprob": -8.122230529785156,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24
  ],
  "sufficient": true,
  "evidence": [
   14
  ],
  "drops": [
   2.5435,
   4.2247,
   3.9131,
   3.6643,
   3.5393,
   3.7569,
   3.9131,
   3.7881,
   3.9439,
   3.6017,
   3.8819,
   4.1011,
   4.0718,
   3.7261,
   4.1412,
   3.5085,
   3.7892,
   4.1627,
   3.7886,
   3.3212,
   4.0386,
   4.2886,
   4.4808,
   3.729,
   4.6968
  ]
 },
 {
  "paper": "2001.06354",
  "qid": "68edb6a483cdec669c9130c928994654f1c19839",
  "solved": true,
  "base_logprob": -3.5961241722106934,
  "necessary": [],
  "causal": [
   4,
   10,
   24,
   33,
   49,
   50
  ],
  "sufficient": false,
  "evidence": [
   35
  ],
  "drops": [
   -0.0713,
   0.0445,
   0.0406,
   -0.537,
   0.166,
   0.0428,
   -0.3752,
   -0.0007,
   -0.0409,
   0.0423,
   0.1657,
   0.1257,
   -0.0822,
   -0.1254,
   -0.1657,
   0.1244,
   -0.0006,
   -0.0824,
   -0.0822,
   0.1242,
   -0.0824,
   0.0008,
   -0.041,
   -0.0425,
   0.1657,
   -0.0423,
   -0.0007,
   -0.0007,
   -0.0825,
   -0.0424,
   -0.0424,
   -0.1242,
   0.0812,
   0.2922,
   -0.2864,
   -1.1986,
   0.0408,
   0.0416,
   -0.0002,
   0.0411,
   0.0825,
   -0.041,
   -0.0004,
   0.0005,
   -0.0026,
   0.0438,
   -0.081,
   0.0424,
   -0.209,
   0.331,
   0.2876,
   -1.4999
  ]
 },
 {
  "paper": "2001.06354",
  "qid": "cee29acec4da1b247795daa4e2e82ef8a7b25a64",
  "solved": true,
  "base_logprob": -4.916804313659668,
  "necessary": [
   44
  ],
  "causal": [
   44
  ],
  "sufficient": true,
  "evidence": [
   44
  ],
  "drops": [
   -4.8136,
   -4.8937,
   -4.9105,
   -4.9015,
   -4.8992,
   -4.9037,
   -4.8987,
   -4.899,
   -4.8974,
   -4.8996,
   -4.8963,
   -4.9016,
   -4.8984,
   -4.903,
   -4.8969,
   -4.8975,
   -4.8955,
   -4.8969,
   -4.8973,
   -4.8984,
   -4.8964,
   -4.8986,
   -4.8958,
   -4.898,
   -4.8971,
   -4.897,
   -4.8981,
   -4.8953,
   -4.8998,
   -4.8966,
   -4.9004,
   -4.8949,
   -4.8953,
   -4.8963,
   -4.897,
   -4.8967,
   -4.8948,
   -4.8916,
   -4.8996,
   -4.9005,
   -4.8951,
   -4.9034,
   -4.8993,
   -4.8935,
   4.9484,
   -4.8973,
   -4.899,
   -4.9014,
   -4.9014,
   -4.9011,
   -4.8918,
   -4.8766
  ]
 },
 {
  "paper": "2001.06354",
  "qid": "7e54c7751dbd50d9d14b9f8b13dc94947a46e42f",
  "solved": false
 },
 {
  "paper": "2001.06785",
  "qid": "32e78ca99ba8b8423d4b21c54cd5309cb92191fc",
  "solved": true,
  "base_logprob": -0.5952601432800293,
  "necessary": [
   25
  ],
  "causal": [
   25
  ],
  "sufficient": true,
  "evidence": [
   25
  ],
  "drops": [
   -0.4095,
   -0.3614,
   -0.3548,
   -0.3386,
   -0.3429,
   -0.3494,
   -0.3468,
   -0.3151,
   -0.3383,
   -0.349,
   -0.3292,
   -0.3648,
   -0.3481,
   -0.3422,
   -0.3424,
   -0.3317,
   -0.349,
   -0.3626,
   -0.3248,
   -0.3155,
   -0.3558,
   -0.3235,
   -0.2925,
   -0.3892,
   -0.3183,
   5.3278,
   -0.3111,
   -0.3588,
   -0.3598,
   -0.3797,
   -0.4549,
   -0.4486
  ]
 },
 {
  "paper": "2001.06888",
  "qid": "0106bd9d54e2f343cc5f30bb09a5dbdd171e964b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2001.06888",
  "qid": "e015d033d4ee1c83fe6f192d3310fb820354a553",
  "solved": false
 },
 {
  "paper": "2001.07209",
  "qid": "31ee92e521be110b6a5a8d08cc9e6f90a3a97aae",
  "solved": false
 },
 {
  "paper": "2001.07209",
  "qid": "87cb19e453cf7e248f24b5f7d1ff9f02d87fc261",
  "solved": false
 },
 {
  "paper": "2001.07209",
  "qid": "542a87f856cb2c934072bacaa495f3c2645f93be",
  "solved": false
 },
 {
  "paper": "2001.07263",
  "qid": "7efbe48e84894971d7cd307faf5f6dae9d38da31",
  "solved": true,
  "base_logprob": -3.3545076847076416,
  "necessary": [],
  "causal": [
   17
  ],
  "sufficient": true,
  "evidence": [
   17
  ],
  "drops": [
   -1.8788,
   -1.826,
   -1.7894,
   -1.7839,
   -1.7313,
   -1.7672,
   -1.7806,
   -1.7059,
   -1.7655,
   -1.8077,
   -1.7657,
   -1.7722,
   -1.7573,
   -1.757,
   -1.7927,
   -1.8022,
   -1.7765,
   -0.2031,
   -1.7498,
   -1.7313,
   -1.6969,
   -1.7624,
   -1.7786,
   -1.72,
   -1.7439,
   -1.8007,
   -1.8041,
   -1.7212,
   -1.7947,
   -1.842,
   -1.6794,
   -1.7426,
   -1.3401
  ]
 },
 {
  "paper": "2001.07615",
  "qid": "8e5e03a5f35f0820a3a1651e148dd6faf646fb67",
  "solved": false
 },
 {
  "paper": "2001.08051",
  "qid": "2159062595f24ec29826d517429e1b809ba068b3",
  "solved": false
 },
 {
  "paper": "2001.08845",
  "qid": "fc65f19a30150a0e981fb69c1f5720f0136325b0",
  "solved": false
 },
 {
  "paper": "2001.09332",
  "qid": "12c6ca435f4fcd4ad5ea5c0d76d6ebb9d0be9177",
  "solved": false
 },
 {
  "paper": "2001.09332",
  "qid": "32c149574edf07b1a96d7f6bc49b95081de1abd2",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2001.09332",
  "qid": "3de27c81af3030eb2d9de1df5ec9bfacdef281a9",
  "solved": false
 },
 {
  "paper": "2001.09332",
  "qid": "cc680cb8f45aeece10823a3f8778cf215ccc8af0",
  "solved": false
 },
 {
  "paper": "2001.09899",
  "qid": "bf25a202ac713a34e09bf599b3601058d9cace46",
  "solved": false
 },
 {
  "paper": "2001.09899",
  "qid": "abebf9c8c9cf70ae222ecb1d3cabf8115b9fc8ac",
  "solved": false
 },
 {
  "paper": "2001.09899",
  "qid": "2df910c9806f0c379d7bb1bc2be2610438e487dc",
  "solved": false
 },
 {
  "paper": "2001.09899",
  "qid": "a2a3af59f3f18a28eb2ca7055e1613948f395052",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2001.10161",
  "qid": "c180f44667505ec03214d44f4970c0db487a8bae",
  "solved": false
 },
 {
  "paper": "2001.10161",
  "qid": "76d62e414a345fe955dc2d99562ef5772130bc7e",
  "solved": false
 },
 {
  "paper": "2001.10179",
  "qid": "931a2a13a1f6a8d9107d26811089bdccc39b0800",
  "solved": false
 },
 {
  "paper": "2001.11268",
  "qid": "4cbc56d0d53c4c03e459ac43e3c374b75fd48efe",
  "solved": true,
  "base_logprob": -11.164005279541016,
  "necessary": [
   16,
   57
  ],
  "causal": [
   16,
   20,
   57
  ],
  "sufficient": true,
  "evidence": [
   20,
   36
  ],
  "drops": [
   -0.2287,
   0.0694,
   0.125,
   -0.375,
   -0.6678,
   -0.6803,
   -0.7674,
   -0.7499,
   0.4066,
   -1.4757,
   -0.3744,
   -0.3899,
   -0.3054,
   -0.2065,
   0.1769,
   0.2498,
   1.5324,
   -1.0085,
   -1.0479,
   -0.3431,
   0.8028,
   0.0956,
   -0.573,
   -0.5484,
   -0.2983,
   -0.9666,
   -0.1733,
   0.1919,
   -0.3947,
   -0.3055,
   -0.2069,
   -0.5927,
   -0.1002,
   0.0698,
   0.6774,
   -0.4754,
   -1.9108,
   0.769,
   -0.1675,
   -0.529,
   -0.2065,
   -0.5168,
   -0.5287,
   -0.4303,
   -0.2252,
   -0.654,
   -0.1908,
   -0.0169,
   -0.073,
   -0.3227,
   -0.654,
   -0.0001,
   -0.1008,
   0.6075,
   -1.3387,
   -1.8038,
   -0.8047,
   2.9737
  ]
 },
 {
  "paper": "2002.00317",
  "qid": "e74ba39c35af53d3960be5a6c86eddd62cef859f",
  "solved": false
 },
 {
  "paper": "2002.00317",
  "qid": "458f3963387de57fdc182875c9ca3798b612b633",
  "solved": false
 },
 {
  "paper": "2002.00317",
  "qid": "69a88b6be3b34acc95c5e36acbe069c0a0bc67d6",
  "solved": false
 },
 {
  "paper": "2002.00652",
  "qid": "cc9f0ac8ead575a9b485a51ddc06b9ecb2e2a44d",
  "solved": false
 },
 {
  "paper": "2002.00652",
  "qid": "69e678666d11731c9bfa99953e2cd5a5d11a4d4f",
  "solved": false
 },
 {
  "paper": "2002.00652",
  "qid": "f858031ebe57b6139af46ee0f25c10870bb00c3c",
  "solved": false
 },
 {
  "paper": "2002.00876",
  "qid": "1d9b953a324fe0cfbe8e59dcff7a44a2f93c568d",
  "solved": false
 },
 {
  "paper": "2002.01359",
  "qid": "5f0bb32d70ee8e4c4c59dc5c193bc0735fd751cc",
  "solved": false
 },
 {
  "paper": "2002.01359",
  "qid": "a88a454ac1a1230263166fd824e5daebb91cb05a",
  "solved": true,
  "base_logprob": -4.19579553604126,
  "necessary": [
   26
  ],
  "causal": [
   26
  ],
  "sufficient": true,
  "evidence": [
   26
  ],
  "drops": [
   -0.531,
   -0.9936,
   -0.9094,
   -0.8032,
   -0.874,
   -0.9495,
   -0.8121,
   -1.0724,
   -0.804,
   -0.812,
   -0.7637,
   -0.9167,
   -0.963,
   -0.8093,
   -0.8453,
   -0.8468,
   -0.8586,
   -0.9725,
   -0.7936,
   -0.8926,
   -0.9391,
   -1.1558,
   -0.9845,
   -0.7085,
   -1.3161,
   -1.3591,
   3.0961,
   -1.0098,
   -1.0017,
   -0.9995,
   -0.8949,
   -0.9474,
   -0.9188,
   -0.9161,
   -0.8871,
   -0.8992,
   -0.8955,
   -0.8874,
   -0.9575,
   -0.9806,
   -0.8056,
   -0.8145,
   -0.8691,
   -0.885,
   -0.8578,
   -0.889,
   -0.8981,
   -0.8692,
   -0.6405,
   -1.0271,
   -1.3055
  ]
 },
 {
  "paper": "2002.01359",
  "qid": "a6b99b7f32fb79a7db996fef76e9d83def05c64b",
  "solved": true,
  "base_logprob": -8.935081481933594,
  "necessary": [
   34
  ],
  "causal": [
   34
  ],
  "sufficient": true,
  "evidence": [
   33,
   34,
   35,
   36,
   37
  ],
  "drops": [
   -2.2819,
   -1.9321,
   -1.911,
   -1.7234,
   -1.8276,
   -1.7863,
   -1.9308,
   -1.7447,
   -1.8061,
   -2.0146,
   -1.8273,
   -1.8275,
   -1.7823,
   -1.6819,
   -1.8483,
   -1.8481,
   -1.9314,
   -1.8692,
   -1.8276,
   -1.786,
   -1.6995,
   -1.8479,
   -1.682,
   -1.7864,
   -1.9105,
   -1.9531,
   -1.91,
   -1.8269,
   -1.9314,
   -1.9106,
   -1.8687,
   -1.8479,
   -1.7859,
   -1.3228,
   3.7778,
   -1.8238,
   -1.7637,
   -1.804,
   -2.1965,
   -2.1819,
   -2.0929,
   -2.0776,
   -1.9741,
   -1.9528,
   -1.8695,
   -1.9111,
   -1.9105,
   -1.9527,
   -1.8052,
   -1.865,
   -2.3277
  ]
 },
 {
  "paper": "2002.01861",
  "qid": "9623884915b125d26e13e8eeebe9a0f79d56954b",
  "solved": false
 },
 {
  "paper": "2002.01861",
  "qid": "77db56fee07b01015a74413ca31f19bea7203f0b",
  "solved": false
 },
 {
  "paper": "2002.01861",
  "qid": "c309e87c9e08cf847f31e554577d6366faec1ea0",
  "solved": true,
  "base_logprob": -0.01681651920080185,
  "necessary": [
   7
  ],
  "causal": [
   7
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   -0.0112,
   -0.0116,
   -0.0082,
   -0.0024,
   -0.0106,
   -0.0135,
   -0.0123,
   4.5654,
   0.0045,
   -0.002,
   -0.007,
   -0.0081,
   -0.0085,
   -0.0089,
   -0.0065,
   -0.007,
   -0.0076,
   -0.0081,
   -0.008,
   -0.0077,
   -0.0055,
   -0.0083,
   -0.0061,
   -0.0073,
   -0.0075,
   -0.0119
  ]
 },
 {
  "paper": "2002.02224",
  "qid": "ac706631f2b3fa39bf173cd62480072601e44f66",
  "solved": false
 },
 {
  "paper": "2002.02224",
  "qid": "8b71ede8170162883f785040e8628a97fc6b5bcb",
  "solved": false
 },
 {
  "paper": "2002.02427",
  "qid": "3d7ab856a5cade7ab374fc2f2713a4d0a30bbd56",
  "solved": false
 },
 {
  "paper": "2002.02427",
  "qid": "212977344f4bf2ae8f060bdac0317db2d1801724",
  "solved": false
 },
 {
  "paper": "2002.02427",
  "qid": "0c29d08f766b06ceb2421aa402e71a2d65a5a381",
  "solved": true,
  "base_logprob": -1.1053476333618164,
  "necessary": [],
  "causal": [
   14
  ],
  "sufficient": true,
  "evidence": [
   14
  ],
  "drops": [
   -0.6375,
   -0.7165,
   -0.6874,
   -0.6883,
   -0.7035,
   -0.702,
   -0.6271,
   -0.7127,
   -0.6718,
   -0.6708,
   -0.6718,
   -0.6534,
   -0.6867,
   -0.7019,
   -0.326,
   -0.6714,
   -0.7891,
   -0.6721,
   -0.8043,
   -0.538
  ]
 },
 {
  "paper": "2002.02427",
  "qid": "c9ee70c481c801892556eb6b9fd8ee38197923be",
  "solved": false
 },
 {
  "paper": "2002.02562",
  "qid": "df25dd9004a3b367202d7731ee912a8052a35780",
  "solved": true,
  "base_logprob": -1.759112000465393,
  "necessary": [],
  "causal": [
   12
  ],
  "sufficient": true,
  "evidence": [
   19
  ],
  "drops": [
   -0.1019,
   -0.3985,
   -0.3078,
   -0.1199,
   -0.093,
   0.204,
   0.1018,
   -0.0108,
   0.1047,
   -0.1045,
   0.1033,
   0.0012,
   0.4213,
   0.1064,
   -0.2075,
   -0.0117,
   0.1995,
   -0.7497,
   0.0946,
   0.198,
   0.2101,
   -0.1209,
   -0.4869,
   -0.2085,
   -0.1165,
   -0.1233
  ]
 },
 {
  "paper": "2002.02562",
  "qid": "5328cc2588b2bf7b91f4e0f342e8cbfc6dc8ac00",
  "solved": true,
  "base_logprob": -2.234018325805664,
  "necessary": [],
  "causal": [
   1,
   2,
   12,
   18,
   21,
   24
  ],
  "sufficient": false,
  "evidence": [
   20
  ],
  "drops": [
   -0.0868,
   -0.0239,
   -0.0039,
   -0.111,
   -0.2403,
   -0.1588,
   -0.1884,
   -0.1405,
   -0.2241,
   -0.1406,
   -0.2312,
   -0.2272,
   -0.0248,
   -0.0901,
   -0.2151,
   -0.141,
   -0.1032,
   -0.1234,
   -0.0659,
   -0.3831,
   -0.3821,
   -0.0458,
   -0.2204,
   -0.1167,
   0.0168,
   -0.0721
  ]
 },
 {
  "paper": "2002.02562",
  "qid": "766e2e35968ef7434b56330aa41957c5d5f8d0ee",
  "solved": false
 },
 {
  "paper": "2002.02758",
  "qid": "544b68f6f729e5a62c2461189682f9e4307a05c6",
  "solved": false
 },
 {
  "paper": "2002.02800",
  "qid": "aa979aed5a454b6705d0085ba2777859feb6fc62",
  "solved": true,
  "base_logprob": -0.34482961893081665,
  "necessary": [
   29
  ],
  "causal": [
   2,
   27,
   28,
   29,
   30,
   31,
   39
  ],
  "sufficient": true,
  "evidence": [
   29
  ],
  "drops": [
   -0.1358,
   -0.0319,
   0.0757,
   -0.0067,
   0.0367,
   -0.1188,
   0.0243,
   -0.0189,
   -0.0496,
   -0.027,
   0.0007,
   0.0326,
   -0.0289,
   -0.0288,
   -0.0193,
   0.002,
   0.0005,
   -0.0291,
   -0.0884,
   0.0345,
   -0.0597,
   -0.0462,
   0.0048,
   -0.0092,
   0.0097,
   -0.0954,
   -0.0275,
   0.1329,
   0.1086,
   3.5359,
   0.2209,
   0.0751,
   -0.0079,
   -0.0477,
   0.0712,
   -0.026,
   -0.0172,
   -0.0322,
   0.0728,
   0.1425,
   -0.0449,
   -0.228
  ]
 },
 {
  "paper": "2002.03438",
  "qid": "53c8416f2983e07a7fa33bcb4c4281bbf49c8164",
  "solved": false
 },
 {
  "paper": "2002.05058",
  "qid": "5d85d7d4d013293b4405beb4b53fa79ac7c03401",
  "solved": true,
  "base_logprob": -4.225734710693359,
  "necessary": [],
  "causal": [
   0,
   3,
   52,
   53
  ],
  "sufficient": true,
  "evidence": [
   20,
   21
  ],
  "drops": [
   -0.6749,
   -0.9127,
   -0.9375,
   -0.7254,
   -0.8756,
   -0.8629,
   -0.8732,
   -0.8623,
   -0.9028,
   -0.916,
   -0.8388,
   -0.8271,
   -0.862,
   -0.8785,
   -0.8727,
   -0.8767,
   -0.8362,
   -0.839,
   -0.8112,
   -0.7302,
   -0.8358,
   -0.8223,
   -0.7766,
   -0.8789,
   -0.8734,
   -0.8591,
   -0.8886,
   -0.8229,
   -0.8245,
   -0.8451,
   -0.8637,
   -0.8616,
   -0.857,
   -0.8736,
   -0.8105,
   -0.7737,
   -0.7783,
   -0.8647,
   -0.838,
   -0.8166,
   -0.8636,
   -0.8891,
   -0.7877,
   -0.7935,
   -0.776,
   -0.8093,
   -0.7988,
   -0.8867,
   -0.7685,
   -0.7759,
   -0.8332,
   -0.8496,
   -0.6533,
   -0.7189,
   -0.796
  ]
 },
 {
  "paper": "2002.05058",
  "qid": "6dc9960f046ec6bd280a721724458f66d5a9a585",
  "solved": false
 },
 {
  "paper": "2002.05104",
  "qid": "649d6dc076251547aece6532f75d00fc99081d2b",
  "solved": false
 },
 {
  "paper": "2002.05104",
  "qid": "92412a449c28b9121a4a4f4acca996563f107131",
  "solved": false
 },
 {
  "paper": "2002.05104",
  "qid": "76405b76b930a5bbe895e9e96ce4a3cff1b0b1a1",
  "solved": false
 },
 {
  "paper": "2002.06053",
  "qid": "a45edc04277a458911086752af4f17405501230f",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2002.06053",
  "qid": "16646ee77975fed372b76ce639e2664ae2105dcf",
  "solved": false
 },
 {
  "paper": "2002.06424",
  "qid": "eae13c9693ace504eab1f96c91b16a0627cd1f75",
  "solved": false
 },
 {
  "paper": "2002.06424",
  "qid": "bcec22a75c1f899e9fcea4996457cf177c50c4c5",
  "solved": false
 },
 {
  "paper": "2002.06644",
  "qid": "680dc3e56d1dc4af46512284b9996a1056f89ded",
  "solved": false
 },
 {
  "paper": "2002.06675",
  "qid": "526ae24fa861d52536b66bcc2d2ddfce483511d6",
  "solved": true,
  "base_logprob": -4.65322732925415,
  "necessary": [],
  "causal": [
   40,
   55,
   57
  ],
  "sufficient": true,
  "evidence": [
   55
  ],
  "drops": [
   -1.8613,
   -1.518,
   -1.5522,
   -1.5872,
   -1.5308,
   -1.5575,
   -1.5651,
   -1.5583,
   -1.5586,
   -1.5325,
   -1.5325,
   -1.53,
   -1.5041,
   -1.5179,
   -1.517,
   -1.5371,
   -1.5271,
   -1.5634,
   -1.5252,
   -1.5313,
   -1.5301,
   -1.5174,
   -1.5243,
   -1.5114,
   -1.5453,
   -1.564,
   -1.5457,
   -1.546,
   -1.559,
   -1.5448,
   -1.4956,
   -1.5381,
   -1.545,
   -1.5593,
   -1.531,
   -1.5243,
   -1.5023,
   -1.5576,
   -1.5186,
   -1.5378,
   -1.4581,
   -1.5596,
   -1.5685,
   -1.5645,
   -1.5583,
   -1.5605,
   -1.5245,
   -1.564,
   -1.4981,
   -1.5062,
   -1.5277,
   -1.4778,
   -1.5303,
   -1.4972,
   -1.5445,
   0.0477,
   -1.5351,
   -1.4728
  ]
 },
 {
  "paper": "2002.06675",
  "qid": "3c0d66f9e55a89d13187da7b7128666df9a742ce",
  "solved": false
 },
 {
  "paper": "2002.08126",
  "qid": "86083a02cc9a80b31cac912c42c710de2ef4adfd",
  "solved": false
 },
 {
  "paper": "2002.08307",
  "qid": "dc4096b8bab0afcbbd4fbb015da2bea5d38251cd",
  "solved": false
 },
 {
  "paper": "2002.08899",
  "qid": "8ec94313ea908b6462e1f5ee809a977a7b6bdf01",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2002.08899",
  "qid": "f052444f3b3bf61a3f226645278b780ebd7774db",
  "solved": false
 },
 {
  "paper": "2002.09637",
  "qid": "0bd992a6a218331aa771d922e3c7bb60b653949a",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2002.09758",
  "qid": "4cc5ba404d6a47363f119d9db7266157d3bb246b",
  "solved": false
 },
 {
  "paper": "2002.09758",
  "qid": "1d72770d075b22411ec86d8bdee532f8c643740b",
  "solved": true,
  "base_logprob": -1.0734728574752808,
  "necessary": [],
  "causal": [
   34
  ],
  "sufficient": true,
  "evidence": [
   34
  ],
  "drops": [
   0.0491,
   -0.0687,
   -0.0897,
   -0.0732,
   -0.0393,
   -0.1677,
   -0.0843,
   -0.0833,
   -0.0639,
   -0.0844,
   -0.0696,
   -0.0363,
   -0.0519,
   -0.0619,
   -0.0735,
   -0.06,
   -0.0704,
   -0.0543,
   -0.0746,
   -0.1155,
   -0.0573,
   -0.0916,
   -0.0491,
   -0.0373,
   -0.0461,
   -0.0667,
   -0.0517,
   -0.069,
   -0.0458,
   -0.0737,
   -0.0116,
   -0.0426,
   -0.0124,
   -0.0893,
   0.7905,
   0.0583,
   -0.0024,
   -0.0282,
   -0.0224,
   -0.0806,
   -0.0723,
   -0.0639,
   -0.0918,
   -0.0746,
   -0.0645,
   -0.0379,
   -0.0494,
   -0.0785,
   -0.0245,
   0.0514,
   -0.0087,
   -0.0026,
   0.0134,
   -0.0076,
   -0.0833,
   -0.0634,
   -0.0344,
   -0.0625,
   -0.0455,
   -0.0528,
   -0.1266,
   -0.0699,
   -0.0308,
   -0.0559,
   -0.0429,
   -0.1226,
   0.3945
  ]
 },
 {
  "paper": "2002.09758",
  "qid": "af1439c68b28c27848203f863675946380d28943",
  "solved": false
 },
 {
  "paper": "2002.10361",
  "qid": "ff307b10e56f75de6a32e68e25a69899478a13e4",
  "solved": false
 },
 {
  "paper": "2002.11268",
  "qid": "7eb3852677e9d1fb25327ba014d2ed292184210c",
  "solved": false
 },
 {
  "paper": "2002.11402",
  "qid": "a1885f807753cff7a59f69b5cf6d0fdef8484057",
  "solved": false
 },
 {
  "paper": "2002.11893",
  "qid": "2376c170c343e2305dac08ba5f5bda47c370357f",
  "solved": false
 },
 {
  "paper": "2002.11893",
  "qid": "0137ecebd84a03b224eb5ca51d189283abb5f6d9",
  "solved": false
 },
 {
  "paper": "2002.11893",
  "qid": "5f6fbd57cce47f20a0fda27d954543c00c4344c2",
  "solved": false
 },
 {
  "paper": "2002.12328",
  "qid": "d803b782023553bbf9b36551fbc888ad189b1f29",
  "solved": true,
  "base_logprob": -3.963714599609375,
  "necessary": [],
  "causal": [
   0,
   12,
   30,
   36,
   39,
   47
  ],
  "sufficient": false,
  "evidence": [
   36
  ],
  "drops": [
   -3.0308,
   -3.1285,
   -3.1048,
   -3.0885,
   -3.121,
   -3.0946,
   -3.1175,
   -3.0974,
   -3.1204,
   -3.1128,
   -3.1022,
   -3.1001,
   -3.0741,
   -3.0914,
   -3.1243,
   -3.0785,
   -3.1065,
   -3.0887,
   -3.1009,
   -3.0883,
   -3.0896,
   -3.0853,
   -3.1121,
   -3.1129,
   -3.0832,
   -3.0921,
   -3.0907,
   -3.0884,
   -3.101,
   -3.0974,
   -3.0761,
   -3.108,
   -3.1057,
   -3.0964,
   -3.1451,
   -3.0904,
   -1.4242,
   -3.0777,
   -3.1065,
   -3.0754,
   -3.0906,
   -3.0951,
   -3.0831,
   -3.1244,
   -3.0872,
   -3.0992,
   -3.1259,
   -2.9125
  ]
 },
 {
  "paper": "2002.12328",
  "qid": "fc5f9604c74c9bb804064f315676520937131e17",
  "solved": true,
  "base_logprob": -5.613377571105957,
  "necessary": [],
  "causal": [
   35
  ],
  "sufficient": true,
  "evidence": [
   35
  ],
  "drops": [
   -4.9978,
   -4.8878,
   -4.8445,
   -4.904,
   -4.8887,
   -4.904,
   -4.8639,
   -4.8952,
   -4.9041,
   -4.8756,
   -4.8939,
   -4.9089,
   -4.8779,
   -4.8809,
   -4.8864,
   -4.9058,
   -4.8778,
   -4.8889,
   -4.8974,
   -4.8831,
   -4.8976,
   -4.8946,
   -4.8858,
   -4.8917,
   -4.8775,
   -4.8828,
   -4.8584,
   -4.8756,
   -4.9105,
   -4.9054,
   -4.9054,
   -4.922,
   -4.877,
   -4.8625,
   -4.92,
   -2.8657,
   -4.9032,
   -4.8867,
   -4.8621,
   -4.8971,
   -4.9173,
   -4.8777,
   -4.8999,
   -4.9159,
   -4.8979,
   -4.9054,
   -4.8688,
   -4.8504
  ]
 },
 {
  "paper": "2002.12328",
  "qid": "b37fd665dfa5fad43977069d5623f4490a979305",
  "solved": false
 },
 {
  "paper": "2003.00576",
  "qid": "2ed02be0c183fca7031ccb8be3fd7bc109f3694b",
  "solved": false
 },
 {
  "paper": "2003.00576",
  "qid": "be73a88d5b695200e2ead4c2c24e2a977692970e",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2003.00639",
  "qid": "f416c6818a7a8acb7ec4682ed424ecdbd7dd6df1",
  "solved": false
 },
 {
  "paper": "2003.00639",
  "qid": "a1d422cb2e428333961370496ca281a1be99fdff",
  "solved": true,
  "base_logprob": -2.602818250656128,
  "necessary": [
   27
  ],
  "causal": [
   27
  ],
  "sufficient": true,
  "evidence": [
   27
  ],
  "drops": [
   0.1637,
   0.089,
   0.0519,
   0.1328,
   0.045,
   0.0178,
   0.0576,
   -0.0577,
   -0.1116,
   0.0107,
   -0.0245,
   -0.1348,
   -0.028,
   -0.0396,
   -0.0502,
   0.0158,
   -0.0335,
   -0.0931,
   -0.0265,
   -0.0546,
   -0.1849,
   -0.039,
   -0.0482,
   -0.053,
   0.3815,
   -0.0713,
   0.0198,
   2.415,
   0.0063,
   -0.0242,
   -0.0463,
   0.002,
   -0.0442,
   -0.033,
   0.1314,
   -0.048,
   -0.1037
  ]
 },
 {
  "paper": "2003.00639",
  "qid": "3de9bf4b0b667b3f1181da9f006da1354565bcbd",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2003.00639",
  "qid": "1a1293e24f4924064e6fb9998658f5a329879109",
  "solved": true,
  "base_logprob": -4.17232608795166,
  "necessary": [],
  "causal": [
   24
  ],
  "sufficient": true,
  "evidence": [
   24
  ],
  "drops": [
   -0.3286,
   -0.1266,
   0.2494,
   -0.4557,
   -0.2075,
   -0.2083,
   -0.165,
   0.2085,
   -0.2491,
   0.0417,
   -0.1234,
   0.0001,
   0.1257,
   -0.3326,
   -0.2892,
   -0.04,
   -0.0832,
   -0.0796,
   -0.2491,
   -0.1242,
   0.4975,
   -0.0833,
   0.4993,
   -0.2531,
   0.8836,
   0.167,
   -0.4157,
   -0.0839,
   -0.0416,
   0.0001,
   -0.0401,
   0.2077,
   -0.1242,
   0.0411,
   -0.0429,
   -0.17,
   -0.3359
  ]
 },
 {
  "paper": "2003.01006",
  "qid": "252677c93feb2cb0379009b680f0b4562b064270",
  "solved": false
 },
 {
  "paper": "2003.01472",
  "qid": "90f80a94fabaab72833256572db1d449c2779beb",
  "solved": true,
  "base_logprob": -0.003446117974817753,
  "necessary": [],
  "causal": [
   44,
   49
  ],
  "sufficient": true,
  "evidence": [
   42
  ],
  "drops": [
   -0.0006,
   0.001,
   -0.0005,
   -0.0022,
   -0.0018,
   -0.0012,
   -0.0004,
   0.0001,
   0.0005,
   0.0002,
   -0.0,
   -0.0004,
   -0.0008,
   0.0001,
   -0.0004,
   -0.0,
   -0.0011,
   -0.0002,
   0.0001,
   -0.0008,
   -0.0004,
   0.0002,
   -0.0,
   -0.0001,
   0.0004,
   -0.0001,
   -0.0007,
   -0.0009,
   0.0003,
   -0.0014,
   -0.0001,
   0.0,
   0.0001,
   0.0003,
   0.0006,
   0.0001,
   0.0016,
   0.0,
   -0.0,
   0.0005,
   0.001,
   0.0003,
   -0.0009,
   0.0072,
   0.0094,
   0.0084,
   0.0001,
   0.0029,
   -0.0005,
   0.0116
  ]
 },
 {
  "paper": "2003.01472",
  "qid": "da55878d048e4dca3ca3cec192015317b0d630b1",
  "solved": true,
  "base_logprob": -0.019048383459448814,
  "necessary": [],
  "causal": [
   0
  ],
  "sufficient": true,
  "evidence": [
   26
  ],
  "drops": [
   0.0937,
   0.0019,
   0.0005,
   -0.0131,
   -0.001,
   0.0049,
   0.0001,
   -0.0008,
   0.0013,
   -0.0039,
   0.0009,
   -0.0003,
   -0.0008,
   -0.0002,
   0.0,
   0.0,
   0.0006,
   -0.0064,
   -0.0009,
   0.0,
   -0.0046,
   0.0125,
   -0.0001,
   0.0024,
   -0.0023,
   -0.0043,
   0.0157,
   -0.0001,
   -0.0024,
   0.0025,
   -0.0001,
   -0.0016,
   -0.0054,
   0.0001,
   -0.0015,
   -0.0041,
   0.0001,
   -0.0002,
   -0.0023,
   -0.0029,
   -0.0031,
   0.0006,
   0.0,
   0.0012,
   0.0017,
   0.0036,
   -0.0062,
   0.0045,
   0.0057,
   0.009
  ]
 },
 {
  "paper": "2003.01769",
  "qid": "7dce1b64c0040500951c864fce93d1ad7a1809bc",
  "solved": false
 },
 {
  "paper": "2003.02639",
  "qid": "639c145f0bcb1dd12d08108bc7a02f9ec181552e",
  "solved": false
 },
 {
  "paper": "2003.03612",
  "qid": "62736ad71c76a20aee8e003c462869bab4ab4b1e",
  "solved": false
 },
 {
  "paper": "2003.03612",
  "qid": "aaf50a6a9f449389ef212d25d0fae59c10b0df92",
  "solved": false
 },
 {
  "paper": "2003.03612",
  "qid": "a1917232441890a89b9a268ad8f987184fa50f7a",
  "solved": false
 },
 {
  "paper": "2003.03612",
  "qid": "574f17134e4dd041c357ebb75a7ef590da294d22",
  "solved": false
 },
 {
  "paper": "2003.04032",
  "qid": "269b05b74d5215b09c16e95a91ae50caedd9e2aa",
  "solved": true,
  "base_logprob": -8.104043960571289,
  "necessary": [
   82
  ],
  "causal": [
   82
  ],
  "sufficient": true,
  "evidence": [
   82
  ],
  "drops": [
   0.879,
   -0.2499,
   -0.1862,
   -0.3308,
   0.3276,
   0.0853,
   0.0005,
   -0.2183,
   -0.0812,
   -0.0926,
   -0.2807,
   -0.1437,
   -0.218,
   -0.0616,
   -0.2804,
   -0.1247,
   -0.1244,
   -0.1037,
   -0.0818,
   -0.1553,
   -0.1348,
   -0.0097,
   -0.1038,
   -0.0621,
   -0.0932,
   -0.1751,
   -0.0722,
   -0.1559,
   -0.0929,
   -0.1652,
   -0.0504,
   -0.0622,
   -0.1555,
   -0.0929,
   -0.0099,
   -0.03,
   -0.0308,
   -0.1556,
   -0.1341,
   -0.1246,
   -0.0409,
   -0.1247,
   -0.0934,
   -0.1439,
   -0.1246,
   0.0319,
   -0.1659,
   -0.1036,
   0.0527,
   -0.0932,
   -0.1346,
   -0.1242,
   -0.1129,
   -0.144,
   -0.0815,
   -0.1241,
   -0.0723,
   -0.0306,
   -0.0625,
   -0.1032,
   -0.0498,
   -0.0087,
   -0.0724,
   -0.1555,
   -0.124,
   -0.1244,
   -0.0406,
   -0.0493,
   -0.1034,
   -0.0502,
   -0.0622,
   -0.1346,
   -0.0722,
   -0.0415,
   -0.1243,
   -0.0307,
   -0.2055,
   -0.1976,
   -0.4996,
   -0.1035,
   -0.0196,
   0.2068,
   6.8268,
   0.5003,
   -0.1556,
   0.0622,
   0.0625,
   -0.1872,
   -0.166,
   -0.1659,
   -0.0412,
   -0.0938,
   -0.0506,
   -0.1241,
   -0.0804,
   -0.0411,
   -0.0932,
   -0.0621,
   -0.1345,
   -0.0936,
   -0.1664,
   -0.0622,
   -0.0309,
   -0.0723,
   0.0627,
   -0.1876,
   -0.1438,
   -0.1866,
   -0.5292,
   -0.2858,
   -0.7353
  ]
 },
 {
  "paper": "2003.04032",
  "qid": "0d7f514f04150468b2d1de9174c12c28e52c5511",
  "solved": false
 },
 {
  "paper": "2003.04032",
  "qid": "4d223225dbf84a80e2235448a4d7ba67bfb12490",
  "solved": false
 },
 {
  "paper": "2003.04967",
  "qid": "bcce5eef9ddc345177b3c39c469b4f8934700f80",
  "solved": false
 },
 {
  "paper": "2003.04973",
  "qid": "3ee976add83e37339715d4ae9d8aa328dd54d052",
  "solved": false
 },
 {
  "paper": "2003.04973",
  "qid": "ef04182b6ae73a83d52cb694cdf4d414c81bf1dc",
  "solved": false
 },
 {
  "paper": "2003.05377",
  "qid": "52b113e66fd691ae18b9bb8a8d17e1ee7054bb81",
  "solved": true,
  "base_logprob": -8.256795883178711,
  "necessary": [
   12
  ],
  "causal": [
   12
  ],
  "sufficient": true,
  "evidence": [
   12
  ],
  "drops": [
   -2.8493,
   -2.1521,
   -2.1829,
   -2.2356,
   -2.1473,
   -2.0431,
   -2.0481,
   -2.4022,
   -2.2823,
   -2.167,
   -2.0892,
   -2.1108,
   2.0403,
   -2.0993,
   -2.3478,
   -2.1513,
   -2.2915,
   -2.194,
   -2.2667,
   -2.2442,
   -2.2096,
   -2.1667,
   -2.2606,
   -2.2038,
   -2.176,
   -2.2197,
   -2.2346,
   -2.3547,
   -2.2038,
   -2.0268,
   -2.4013,
   -1.6828
  ]
 },
 {
  "paper": "2003.05377",
  "qid": "163a21c0701d5cda15be2d0eb4981a686e54a842",
  "solved": true,
  "base_logprob": -5.575236797332764,
  "necessary": [],
  "causal": [
   28
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "drops": [
   -4.3215,
   -4.2834,
   -4.2958,
   -4.2933,
   -4.2885,
   -4.309,
   -4.2951,
   -4.2689,
   -4.2978,
   -4.315,
   -4.2829,
   -4.3185,
   -4.2861,
   -4.2662,
   -4.2713,
   -4.3147,
   -4.2927,
   -4.2766,
   -4.299,
   -4.3035,
   -4.298,
   -4.2956,
   -4.2878,
   -4.2662,
   -4.2884,
   -4.2864,
   -4.1836,
   -3.9341,
   -0.3704,
   -4.2788,
   -4.3065,
   -4.2559
  ]
 },
 {
  "paper": "2003.05377",
  "qid": "36b5f0f62ee9be1ab50d1bb6170e98328d45997d",
  "solved": true,
  "base_logprob": -2.668825149536133,
  "necessary": [],
  "causal": [
   17
  ],
  "sufficient": true,
  "evidence": [
   17
  ],
  "drops": [
   -1.1419,
   -1.0736,
   -1.0758,
   -1.1335,
   -1.0756,
   -1.1165,
   -1.0863,
   -1.0808,
   -1.0553,
   -1.0688,
   -1.073,
   -1.0779,
   -1.1169,
   -1.0575,
   -1.0926,
   -1.0903,
   -0.8793,
   0.6854,
   -1.0913,
   -1.061,
   -1.0871,
   -1.0854,
   -1.1137,
   -1.0484,
   -1.1441,
   -1.1931,
   -1.1096,
   -1.1005,
   -1.0572,
   -1.1114,
   -1.3431,
   -0.8012
  ]
 },
 {
  "paper": "2003.05522",
  "qid": "86a93a2d1c19cd0cd21ad1608f2a336240725700",
  "solved": false
 },
 {
  "paper": "2003.05522",
  "qid": "6090d3187c41829613abe785f0f3665d9ecd90d9",
  "solved": false
 },
 {
  "paper": "2003.05995",
  "qid": "bc26eee4ef1c8eff2ab8114a319901695d044edb",
  "solved": false
 },
 {
  "paper": "2003.05995",
  "qid": "9c94ff8c99d3e51c256f2db78c34b2361f26b9c2",
  "solved": false
 },
 {
  "paper": "2003.05995",
  "qid": "ff1595a388769c6429423a75b6e1734ef88d3e46",
  "solved": false
 },
 {
  "paper": "2003.06044",
  "qid": "a3a871ca2417b2ada9df1438d282c45e4b4ad668",
  "solved": false
 },
 {
  "paper": "2003.06044",
  "qid": "4e841138f307839fd2c212e9f02489e27a5f830c",
  "solved": false
 },
 {
  "paper": "2003.06279",
  "qid": "ec8043290356fcb871c2f5d752a9fe93a94c2f71",
  "solved": false
 },
 {
  "paper": "2003.06279",
  "qid": "728c2fb445173fe117154a2a5482079caa42fe24",
  "solved": false
 },
 {
  "paper": "2003.06279",
  "qid": "076928bebde4dffcb404be216846d9d680310622",
  "solved": false
 },
 {
  "paper": "2003.06651",
  "qid": "d94ac550dfdb9e4bbe04392156065c072b9d75e1",
  "solved": true,
  "base_logprob": -8.856858039507642e-05,
  "necessary": [],
  "causal": [
   19,
   20,
   22,
   29
  ],
  "sufficient": true,
  "evidence": [
   26,
   34
  ],
  "drops": [
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   0.0001,
   0.0,
   0.0,
   0.0001,
   -0.0,
   -0.0,
   -0.0,
   -0.0001,
   -0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0001,
   -0.0,
   -0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0001
  ]
 },
 {
  "paper": "2003.06651",
  "qid": "eeb6e0caa4cf5fdd887e1930e22c816b99306473",
  "solved": false
 },
 {
  "paper": "2003.06651",
  "qid": "3c0eaa2e24c1442d988814318de5f25729696ef5",
  "solved": false
 },
 {
  "paper": "2003.07433",
  "qid": "3334f50fe1796ce0df9dd58540e9c08be5856c23",
  "solved": false
 },
 {
  "paper": "2003.07433",
  "qid": "7081b6909cb87b58a7b85017a2278275be58bf60",
  "solved": true,
  "base_logprob": -2.2432541847229004,
  "necessary": [],
  "causal": [
   0
  ],
  "sufficient": true,
  "evidence": [
   21
  ],
  "drops": [
   -2.1069,
   -2.2405,
   -2.2403,
   -2.2401,
   -2.2406,
   -2.2405,
   -2.2405,
   -2.2406,
   -2.2399,
   -2.2407,
   -2.2393,
   -2.2404,
   -2.2403,
   -2.2395,
   -2.2411,
   -2.2401,
   -2.2404,
   -2.2397,
   -2.2408,
   -2.2407,
   -2.2401,
   -2.2388,
   -2.2405,
   -2.2407,
   -2.2404,
   -2.2399,
   -2.241,
   -2.2401,
   -2.2404,
   -2.2406,
   -2.2404,
   -2.2394,
   -2.2406,
   -2.2403,
   -2.2411,
   -2.2408,
   -2.2404
  ]
 },
 {
  "paper": "2003.07433",
  "qid": "1870f871a5bcea418c44f81f352897a2f53d0971",
  "solved": false
 },
 {
  "paper": "2003.07723",
  "qid": "3a9d391d25cde8af3334ac62d478b36b30079d74",
  "solved": false
 },
 {
  "paper": "2003.07723",
  "qid": "8d8300d88283c73424c8f301ad9fdd733845eb47",
  "solved": false
 },
 {
  "paper": "2003.07723",
  "qid": "48b12eb53e2d507343f19b8a667696a39b719807",
  "solved": false
 },
 {
  "paper": "2003.07758",
  "qid": "7011b26ffc54769897e4859e4932aeddfab82c9f",
  "solved": false
 },
 {
  "paper": "2003.08132",
  "qid": "20eb673b01d202b731e7ba4f84efc10a18616dd3",
  "solved": false
 },
 {
  "paper": "2003.08370",
  "qid": "06202ab8b28dcf3991523cf163b8844b42b9fc99",
  "solved": true,
  "base_logprob": -3.995582342147827,
  "necessary": [],
  "causal": [
   3,
   8,
   24,
   28
  ],
  "sufficient": true,
  "evidence": [
   8,
   9
  ],
  "drops": [
   -2.9951,
   -2.9859,
   -3.0045,
   -2.8079,
   -2.8831,
   -2.9116,
   -2.8865,
   -3.0495,
   0.0567,
   -2.8765,
   -2.9663,
   -2.9478,
   -2.9726,
   -2.9765,
   -2.9343,
   -2.953,
   -2.9443,
   -2.8957,
   -2.8188,
   -3.02,
   -2.9448,
   -2.9747,
   -2.9446,
   -2.8353,
   -2.7994,
   -2.8197,
   -3.0063,
   -2.9914,
   -2.8069
  ]
 },
 {
  "paper": "2003.08370",
  "qid": "288613077787159e512e46b79190c91cd4e5b04d",
  "solved": true,
  "base_logprob": -1.5768826007843018,
  "necessary": [],
  "causal": [
   25,
   28
  ],
  "sufficient": true,
  "evidence": [
   20,
   21
  ],
  "drops": [
   -0.0131,
   0.0013,
   0.0154,
   0.0236,
   0.1093,
   0.1236,
   0.0198,
   -0.0151,
   0.0843,
   0.0544,
   -0.0031,
   0.014,
   0.0185,
   0.0535,
   0.0513,
   -0.0177,
   0.139,
   0.0527,
   -0.0123,
   -0.0457,
   -0.07,
   -0.2859,
   -0.0112,
   -0.0221,
   -0.1478,
   0.1393,
   -0.0065,
   0.1103,
   0.5478
  ]
 },
 {
  "paper": "2003.08370",
  "qid": "cf74ff49dfcdda2cd67a896b4b982a1c3ee51531",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2003.08529",
  "qid": "b5c3787ab3784214fc35f230ac4926fe184d86ba",
  "solved": false
 },
 {
  "paper": "2003.08529",
  "qid": "9174aded45bc36915f2e2adb6f352f3c7d9ada8b",
  "solved": true,
  "base_logprob": -6.304291725158691,
  "necessary": [],
  "causal": [
   54
  ],
  "sufficient": true,
  "evidence": [
   54,
   55
  ],
  "drops": [
   -5.1351,
   -5.1408,
   -5.0893,
   -5.1281,
   -5.0798,
   -5.1092,
   -5.1167,
   -5.141,
   -5.0857,
   -5.0859,
   -5.1201,
   -5.0158,
   -5.0875,
   -5.065,
   -5.0539,
   -5.1283,
   -5.124,
   -5.1515,
   -5.0666,
   -5.0899,
   -5.0826,
   -5.1024,
   -5.1275,
   -5.1241,
   -5.0816,
   -5.1242,
   -5.1282,
   -5.1492,
   -5.1383,
   -5.1309,
   -5.1109,
   -5.1114,
   -5.1617,
   -5.1616,
   -5.0371,
   -5.0818,
   -5.1074,
   -5.0609,
   -5.0866,
   -5.0868,
   -5.0956,
   -5.1649,
   -5.1234,
   -5.0964,
   -5.0876,
   -5.0948,
   -5.0767,
   -5.2472,
   -5.2445,
   -5.0557,
   -5.1149,
   -5.1111,
   -5.1312,
   -5.0547,
   -4.3294,
   -5.2713,
   -5.1333,
   -5.0861,
   -5.1066,
   -5.1062,
   -5.2092,
   -5.1323,
   -5.1796,
   -5.124,
   -5.1659,
   -5.0948,
   -5.0908,
   -5.1477,
   -5.0693
  ]
 },
 {
  "paper": "2003.08553",
  "qid": "fd0ef5a7b6f62d07776bf672579a99c67e61a568",
  "solved": false
 },
 {
  "paper": "2003.08553",
  "qid": "f399d5a8dbeec777a858f81dc4dd33a83ba341a2",
  "solved": true,
  "base_logprob": -1.8218408823013306,
  "necessary": [
   2,
   3
  ],
  "causal": [
   2,
   3
  ],
  "sufficient": true,
  "evidence": [
   2,
   3,
   4,
   5,
   6,
   7
  ],
  "drops": [
   0.0544,
   0.2878,
   1.3098,
   2.6833,
   0.0692,
   0.2355,
   0.0817,
   0.3177,
   0.2942,
   0.1964,
   0.2341,
   0.2814,
   0.0794,
   0.1427,
   0.2674,
   0.1742,
   0.0475,
   0.2575,
   0.1945,
   0.2343,
   0.2444,
   0.3092,
   0.1947,
   0.1945,
   0.2327,
   0.219,
   0.2841,
   0.344,
   0.2592,
   0.2073,
   0.3589,
   0.2344,
   0.2919,
   0.3586,
   0.2176,
   0.4535,
   0.1709,
   0.223
  ]
 },
 {
  "paper": "2003.08808",
  "qid": "5cd5864077e4074bed01e3a611b747a2180088a0",
  "solved": true,
  "base_logprob": -2.4347620010375977,
  "necessary": [],
  "causal": [
   1,
   3,
   6,
   7,
   11,
   13
  ],
  "sufficient": false,
  "evidence": [
   7
  ],
  "drops": [
   -1.6625,
   -1.577,
   -1.6511,
   -1.6028,
   -1.6191,
   -1.6528,
   -1.4808,
   0.9057,
   -1.728,
   -1.6837,
   -1.6818,
   -1.5904,
   -1.6969,
   -1.3858
  ]
 },
 {
  "paper": "2003.08808",
  "qid": "d664054c8d1f8e84169d4ab790f2754274353685",
  "solved": false
 },
 {
  "paper": "2003.08897",
  "qid": "ad7b13579823cbc7825421c84d16f23ed863f6ee",
  "solved": false
 },
 {
  "paper": "2003.09520",
  "qid": "8829f738bcdf05b615072724223dbd82463e5de6",
  "solved": false
 },
 {
  "paper": "2003.09586",
  "qid": "e75f5bd7cc7107f10412d61e3202a74b082b0934",
  "solved": true,
  "base_logprob": -4.3443474769592285,
  "necessary": [],
  "causal": [
   1,
   26,
   38,
   46,
   48,
   50
  ],
  "sufficient": false,
  "evidence": [
   38
  ],
  "drops": [
   -3.7297,
   -3.6904,
   -3.7125,
   -3.716,
   -3.7075,
   -3.7127,
   -3.7288,
   -3.7035,
   -3.7036,
   -3.6993,
   -3.7034,
   -3.6949,
   -3.7032,
   -3.6947,
   -3.7032,
   -3.7122,
   -3.7034,
   -3.7122,
   -3.7291,
   -3.7117,
   -3.7206,
   -3.6991,
   -3.7205,
   -3.6949,
   -3.7115,
   -3.7079,
   -3.6859,
   -3.7079,
   -3.7122,
   -3.7074,
   -3.7244,
   -3.7069,
   -3.7118,
   -3.7125,
   -3.7074,
   -3.7035,
   -3.6907,
   -3.7143,
   -3.004,
   -3.6989,
   -3.6992,
   -3.6948,
   -3.708,
   -3.7158,
   -3.7161,
   -3.7038,
   -3.6646,
   -3.703,
   -3.6822,
   -3.7387,
   -3.6744
  ]
 },
 {
  "paper": "2003.09971",
  "qid": "95c7b27d192ab0edcdf203a74ce24f4a9a814e6c",
  "solved": false
 },
 {
  "paper": "2003.10816",
  "qid": "ffa4d4bfb226382ca4ecde65ecdc44a3d9e0ce81",
  "solved": true,
  "base_logprob": -3.151899576187134,
  "necessary": [],
  "causal": [
   20
  ],
  "sufficient": true,
  "evidence": [
   20,
   41
  ],
  "drops": [
   0.0047,
   -0.6823,
   -0.8384,
   -0.6818,
   -0.7446,
   -0.7758,
   -0.7446,
   -0.6504,
   -0.6196,
   -0.3372,
   -0.6506,
   -0.651,
   -0.7133,
   -0.7133,
   -0.5891,
   -0.4941,
   -0.6511,
   -0.6508,
   -0.682,
   -0.4081,
   0.6484,
   -0.6511,
   -0.651,
   -0.5566,
   -0.7133,
   -0.6818,
   -0.6818,
   -0.6508,
   -0.6823,
   -0.6821,
   -0.7135,
   -0.5882,
   -0.6196,
   -0.6196,
   -0.6195,
   -0.651,
   -0.6512,
   -0.6507,
   -0.6504,
   -0.6507,
   -0.651,
   -0.8068,
   -0.651,
   -0.6818,
   -0.7136,
   -0.5571,
   -0.6193,
   -0.6821,
   -0.7758,
   -0.7133,
   -0.7133,
   -0.7135,
   -0.7446,
   -0.651,
   -0.7758,
   -0.8069,
   -0.7447,
   -0.6195,
   -0.6509,
   -0.7135,
   -0.6506,
   -0.6821,
   -0.557,
   -0.6196,
   -0.7446,
   -0.7132,
   -0.7447,
   -0.6818,
   -0.6193,
   -0.6508,
   -0.651,
   -0.682,
   -0.7133,
   -0.5885,
   -0.6196,
   -0.7758,
   -0.6509,
   -0.8071
  ]
 },
 {
  "paper": "2003.12218",
  "qid": "ce6201435cc1196ad72b742db92abd709e0f9e8d",
  "solved": false
 },
 {
  "paper": "2003.12218",
  "qid": "928828544e38fe26c53d81d1b9c70a9fb1cc3feb",
  "solved": true,
  "base_logprob": -5.569038391113281,
  "necessary": [],
  "causal": [
   3
  ],
  "sufficient": true,
  "evidence": [
   2,
   3
  ],
  "drops": [
   -4.6786,
   -4.7532,
   -4.8507,
   -4.2217,
   -4.7905,
   -4.8236,
   -4.7893,
   -4.7938,
   -4.7648,
   -4.8264,
   -4.8006,
   -4.7937,
   -4.7993,
   -4.7889,
   -4.7945,
   -4.7845,
   -4.7905,
   -4.7681,
   -4.7993,
   -4.7991,
   -4.8155,
   -4.8067,
   -4.7836,
   -4.8119,
   -4.8005,
   -4.7957,
   -4.7847,
   -4.8111,
   -4.8055,
   -4.7723,
   -4.7632,
   -4.8283,
   -4.7871,
   -4.6915,
   -4.9065,
   -4.8053
  ]
 },
 {
  "paper": "2003.12738",
  "qid": "6aed1122050b2d508dc1790c13cdbe38ff126089",
  "solved": true,
  "base_logprob": -7.199694633483887,
  "necessary": [],
  "causal": [
   13,
   17,
   19,
   35,
   46,
   47
  ],
  "sufficient": false,
  "evidence": [
   35,
   36
  ],
  "drops": [
   -4.5157,
   -4.1974,
   -4.0379,
   -4.1211,
   -4.0378,
   -4.0459,
   -3.9715,
   -3.9616,
   -4.0584,
   -4.0197,
   -4.0199,
   -3.9806,
   -4.0455,
   -3.9413,
   -3.9762,
   -3.9732,
   -3.9876,
   -3.9418,
   -3.9883,
   -3.9245,
   -3.9791,
   -4.053,
   -3.9776,
   -4.0128,
   -3.9989,
   -4.0299,
   -3.9832,
   -4.0002,
   -3.9947,
   -3.9691,
   -3.9924,
   -4.4456,
   -3.951,
   -4.0744,
   -4.6671,
   -2.9146,
   -4.1944,
   -4.1729,
   -4.1501,
   -4.0819,
   -4.1213,
   -3.9882,
   -4.0943,
   -4.1165,
   -4.0549,
   -3.9714,
   -3.8186,
   -3.778
  ]
 },
 {
  "paper": "2003.12738",
  "qid": "8740c3000e740ac5c0bc8f329d908309f7ffeff6",
  "solved": true,
  "base_logprob": -3.291933536529541,
  "necessary": [],
  "causal": [
   31
  ],
  "sufficient": true,
  "evidence": [
   31
  ],
  "drops": [
   0.125,
   0.1667,
   -0.0,
   -0.1667,
   -0.125,
   -0.0833,
   0.0002,
   0.0833,
   -0.0417,
   -0.0416,
   -0.0833,
   0.0,
   -0.0,
   0.0417,
   0.0417,
   -0.0,
   -0.1666,
   0.0,
   0.0416,
   -0.1249,
   -0.0417,
   -0.0,
   0.0,
   -0.0833,
   0.0417,
   0.0416,
   -0.0416,
   0.0417,
   0.0001,
   0.0001,
   -0.0416,
   0.7108,
   -0.4583,
   -0.1667,
   -0.0833,
   -0.1248,
   -0.0417,
   -0.0416,
   -0.0416,
   -0.1666,
   -0.2082,
   -0.0,
   0.0417,
   -0.0415,
   -0.0833,
   -0.0417,
   0.4582,
   0.2082
  ]
 },
 {
  "paper": "2003.12932",
  "qid": "0ca02893bda50007f7a76e7c8804101718fbb01c",
  "solved": false
 },
 {
  "paper": "2003.12932",
  "qid": "751aa2b1531a17496536887288699cc8d5c3cec9",
  "solved": false
 },
 {
  "paper": "2004.00139",
  "qid": "4d30c2223939b31216f2e90ef33fe0db97e962ac",
  "solved": true,
  "base_logprob": -0.5996447801589966,
  "necessary": [],
  "causal": [
   11,
   40
  ],
  "sufficient": true,
  "evidence": [
   11
  ],
  "drops": [
   0.2213,
   0.2801,
   0.1506,
   0.2442,
   0.2033,
   0.1687,
   0.1445,
   0.2389,
   0.1326,
   0.1747,
   0.3769,
   0.3835,
   0.2167,
   0.318,
   0.2506,
   0.25,
   0.2215,
   0.2272,
   0.2506,
   0.1166,
   0.2392,
   0.2148,
   0.2506,
   0.2147,
   0.2217,
   0.2033,
   0.2212,
   0.1747,
   0.2214,
   0.1931,
   0.2621,
   0.2504,
   0.1926,
   0.2033,
   0.2509,
   0.2562,
   0.2327,
   0.2033,
   0.2267,
   0.2442,
   0.4243,
   0.1976,
   0.3158,
   0.3047,
   0.1147
  ]
 },
 {
  "paper": "2004.00139",
  "qid": "7b47aa6ba247874eaa8ab74d7cb6205251c01eb5",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2004.01694",
  "qid": "c1429f7fed5a4dda11ac7d9643f97af87a83508b",
  "solved": false
 },
 {
  "paper": "2004.01694",
  "qid": "a93d4aa89ac3abbd08d725f3765c4f1bed35c889",
  "solved": true,
  "base_logprob": -11.321810722351074,
  "necessary": [
   16
  ],
  "causal": [
   16
  ],
  "sufficient": true,
  "evidence": [
   16
  ],
  "drops": [
   -0.74,
   0.5069,
   -0.2422,
   -0.3732,
   0.0066,
   -0.5003,
   -0.1245,
   0.0,
   -0.1248,
   -0.1254,
   0.3751,
   0.2571,
   -0.1167,
   -0.7422,
   -0.8742,
   0.8744,
   2.0076,
   0.2574,
   0.0004,
   -0.0005,
   0.133,
   0.2576,
   -0.125,
   -0.1251,
   0.5074,
   0.0078,
   0.0075,
   0.0006,
   0.0002,
   0.0077,
   -0.1173,
   0.2493,
   -0.2421,
   0.0075,
   0.133,
   -0.1174,
   0.1247,
   0.1325,
   0.0078,
   -0.0002,
   0.1324,
   0.1328,
   0.1324,
   0.2571,
   0.0076,
   0.2496,
   0.0074,
   -0.2498,
   -0.1248,
   0.0082,
   -0.0,
   0.1248,
   0.1326,
   0.1327,
   0.0077,
   0.2495,
   -0.2496,
   0.0088,
   0.0004,
   -0.1245,
   0.0081,
   -0.0003,
   0.4055,
   0.2494,
   0.1319,
   -0.125,
   0.1325,
   0.5074,
   0.2569,
   -2.2195,
   -0.117,
   0.6319,
   0.1817
  ]
 },
 {
  "paper": "2004.01878",
  "qid": "2f4acd34eb2d09db9b5ad9b1eb82cb4a88c13f5b",
  "solved": true,
  "base_logprob": -2.6516382694244385,
  "necessary": [
   41
  ],
  "causal": [
   41
  ],
  "sufficient": true,
  "evidence": [
   41
  ],
  "drops": [
   -0.9372,
   -0.8589,
   -0.9251,
   -0.9042,
   -0.9266,
   -0.9354,
   -0.9087,
   -0.9159,
   -0.9124,
   -0.9313,
   -0.913,
   -0.9028,
   -0.8962,
   -0.9196,
   -0.8937,
   -0.9484,
   -0.9369,
   -0.8995,
   -0.8779,
   -0.907,
   -0.9389,
   -0.9232,
   -0.9134,
   -0.9132,
   -0.8966,
   -0.8996,
   -0.9008,
   -0.9184,
   -0.9472,
   -0.8963,
   -0.9298,
   -0.8958,
   -0.9297,
   -0.9123,
   -0.9064,
   -0.9129,
   -0.8949,
   -0.8994,
   -0.88,
   -0.9292,
   -0.8441,
   1.756,
   -0.9168,
   -0.9391,
   -0.908,
   -0.8887,
   -0.934,
   -0.9242,
   -0.9298,
   -0.9361,
   -0.9194,
   -0.8902,
   -0.9201,
   -0.9271,
   -0.9263,
   -0.9176,
   -0.9076,
   -0.9238,
   -0.929,
   -0.9368,
   -0.9352,
   -0.9248,
   -0.8802,
   -0.9241,
   -0.9015,
   -0.8815,
   -0.8974,
   -0.907,
   -0.9238,
   -0.9081,
   -0.799,
   -0.8145
  ]
 },
 {
  "paper": "2004.01894",
  "qid": "4d8b3928f89d73895a7655850a227fbac08cdae9",
  "solved": false
 },
 {
  "paper": "2004.01894",
  "qid": "b6e4b98fad3681691bcce13f57fb173aee30c592",
  "solved": false
 },
 {
  "paper": "2004.01894",
  "qid": "af7a9b56596f90c84f962098f7e836309161badf",
  "solved": true,
  "base_logprob": -2.7483203411102295,
  "necessary": [
   37
  ],
  "causal": [
   29,
   37,
   58,
   59
  ],
  "sufficient": true,
  "evidence": [
   28,
   37
  ],
  "drops": [
   -0.4878,
   0.1044,
   0.0851,
   0.0074,
   -0.005,
   -0.0338,
   0.0738,
   -0.0054,
   0.047,
   0.0895,
   -0.0079,
   -0.0267,
   0.0384,
   0.1365,
   0.0384,
   0.0123,
   -0.1524,
   0.0521,
   0.0431,
   0.0234,
   0.1743,
   0.039,
   -0.0104,
   -0.0096,
   0.0353,
   0.0886,
   0.0594,
   0.129,
   0.1235,
   0.219,
   0.095,
   0.0418,
   0.0495,
   0.0471,
   -0.053,
   -0.0071,
   0.1322,
   2.148,
   0.0479,
   0.0136,
   0.1045,
   0.1082,
   0.0917,
   0.0257,
   0.0056,
   0.0811,
   0.0432,
   -0.0386,
   0.0793,
   0.1013,
   0.0368,
   0.0391,
   0.0363,
   0.1227,
   0.0638,
   0.0127,
   0.2126,
   -0.1422,
   0.2291,
   0.8048
  ]
 },
 {
  "paper": "2004.01980",
  "qid": "53377f1c5eda961e438424d71d16150e669f7072",
  "solved": false
 },
 {
  "paper": "2004.01980",
  "qid": "41d3750ae666ea5a9cea498ddfb973a8366cccd6",
  "solved": false
 },
 {
  "paper": "2004.01980",
  "qid": "90b2154ec3723f770c74d255ddfcf7972fe136a2",
  "solved": false
 },
 {
  "paper": "2004.02083",
  "qid": "99760276cfd699e55b827ceeb653b31b043b9ceb",
  "solved": true,
  "base_logprob": -4.227812767028809,
  "necessary": [],
  "causal": [
   18,
   21
  ],
  "sufficient": true,
  "evidence": [
   18,
   21
  ],
  "drops": [
   -4.1969,
   -4.2013,
   -4.1942,
   -4.1967,
   -4.1976,
   -4.1923,
   -4.1975,
   -4.1986,
   -4.196,
   -4.1955,
   -4.1994,
   -4.196,
   -4.193,
   -4.195,
   -4.1951,
   -4.1932,
   -4.1944,
   -4.1956,
   -4.1898,
   -4.1972,
   -4.1955,
   -2.6282,
   -4.202,
   -4.2049,
   -4.1959,
   -4.1926,
   -4.1947,
   -4.1994
  ]
 },
 {
  "paper": "2004.02083",
  "qid": "79cfd1b82c72d18e2279792c66a042c0e9dfa6b7",
  "solved": false
 },
 {
  "paper": "2004.02083",
  "qid": "9e1bf306658ef2972159643fdaf149c569db524b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2004.02083",
  "qid": "25b24ab1248f14a621686a57555189acc1afd49c",
  "solved": false
 },
 {
  "paper": "2004.02393",
  "qid": "022e5c996a72aeab890401a7fdb925ecd0570529",
  "solved": false
 },
 {
  "paper": "2004.02451",
  "qid": "818c89b11471a6ca4f13c838713864fdf282c2ca",
  "solved": true,
  "base_logprob": -5.247164726257324,
  "necessary": [],
  "causal": [
   9
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "drops": [
   -1.0308,
   0.6,
   -0.9161,
   0.6005,
   0.5587,
   0.4923,
   0.5609,
   0.2772,
   0.8063,
   0.978,
   0.5036,
   0.5661,
   0.5705,
   0.6837,
   0.5949,
   0.7015,
   0.6279,
   0.6515,
   0.6786,
   0.5999,
   0.7179,
   0.6387,
   0.671,
   0.5057,
   0.8373,
   0.762,
   0.7028,
   0.7473,
   0.7768,
   0.7464,
   0.6145,
   0.7679,
   0.7123,
   0.6811,
   0.712,
   0.6731,
   0.6421,
   0.7093,
   0.6846,
   0.6259,
   0.6373,
   0.7399,
   0.72,
   0.7295,
   0.8028,
   0.6602,
   0.6271,
   0.6762,
   0.6674,
   0.6039,
   0.7467,
   0.6328,
   0.6371,
   0.6457,
   0.6693,
   0.5859,
   0.5862,
   0.5555,
   0.6774,
   0.6809,
   0.7703,
   0.7124,
   0.6141,
   0.6626,
   0.636,
   0.6067,
   0.6706,
   0.7086,
   0.6249,
   0.6788,
   0.6567,
   0.2873,
   0.6621,
   0.7051
  ]
 },
 {
  "paper": "2004.02929",
  "qid": "bbc58b193c08ccb2a1e8235a36273785a3b375fb",
  "solved": true,
  "base_logprob": -0.14517644047737122,
  "necessary": [
   6
  ],
  "causal": [
   6
  ],
  "sufficient": true,
  "evidence": [
   6
  ],
  "drops": [
   -0.1007,
   0.0744,
   0.0547,
   -0.0062,
   0.0793,
   0.0572,
   1.699,
   0.0143,
   0.0798,
   -0.0171,
   0.019,
   0.0342,
   0.0852,
   0.0371,
   -0.0007,
   -0.003,
   0.0146,
   0.0166,
   -0.0036,
   0.0146,
   -0.0021,
   0.0185,
   -0.0013,
   -0.0194,
   -0.0034,
   0.0577,
   -0.001,
   0.0002,
   -0.0027,
   0.0345,
   0.016,
   0.0147,
   -0.001,
   0.0162,
   0.0587,
   0.017,
   0.034,
   0.016,
   -0.0018,
   -0.0264,
   0.0336,
   0.0158,
   -0.0009,
   0.0151,
   0.0796,
   0.0331,
   0.0372,
   0.0257,
   -0.0762,
   -0.1057
  ]
 },
 {
  "paper": "2004.02929",
  "qid": "3c34187a248d179856b766e9534075da1aa5d1cf",
  "solved": false
 },
 {
  "paper": "2004.02929",
  "qid": "8bfbf78ea7fae0c0b8a510c9a8a49225bbdb5383",
  "solved": false
 },
 {
  "paper": "2004.02929",
  "qid": "97757a69d9fc28b260e68284fd300726fbe358d0",
  "solved": true,
  "base_logprob": -14.727920532226562,
  "necessary": [
   28
  ],
  "causal": [
   27,
   28,
   37,
   46
  ],
  "sufficient": true,
  "evidence": [
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37
  ],
  "drops": [
   -1.4212,
   -0.2266,
   -0.1377,
   -0.0704,
   -0.3252,
   -0.25,
   -0.5937,
   -0.2099,
   -0.2099,
   -0.0537,
   -0.3037,
   -0.1642,
   -0.1474,
   -0.4912,
   -0.3438,
   -0.2099,
   -0.0849,
   -0.3125,
   -0.4599,
   -0.5938,
   -0.0937,
   -0.3252,
   -0.2412,
   -0.5392,
   -0.8757,
   -0.4063,
   -0.6089,
   0.289,
   1.5917,
   -0.5224,
   -0.075,
   -0.3349,
   -0.1892,
   -0.1563,
   -0.1876,
   -0.1954,
   -0.1017,
   0.3525,
   -0.1162,
   0.1483,
   -0.1952,
   -0.3204,
   -0.1376,
   -0.3037,
   -0.4287,
   -0.2314,
   0.3311,
   -0.6953,
   -1.0945,
   -0.3132
  ]
 },
 {
  "paper": "2004.03034",
  "qid": "6cdd61ebf84aa742155f4554456cc3233b6ae2bf",
  "solved": true,
  "base_logprob": -6.696309566497803,
  "necessary": [],
  "causal": [
   29,
   30,
   45
  ],
  "sufficient": true,
  "evidence": [
   29
  ],
  "drops": [
   -5.6356,
   -5.2172,
   -5.312,
   -5.1784,
   -5.1815,
   -5.1102,
   -5.1906,
   -5.2948,
   -5.164,
   -5.2741,
   -5.2281,
   -5.1998,
   -5.3411,
   -5.285,
   -5.2401,
   -5.2583,
   -5.2388,
   -5.2408,
   -5.1893,
   -5.2541,
   -5.1919,
   -5.1412,
   -5.1722,
   -5.2664,
   -5.1959,
   -5.2729,
   -5.3038,
   -5.2739,
   -5.2277,
   -1.3442,
   -4.975,
   -5.2456,
   -5.2165,
   -5.2238,
   -5.3654,
   -5.3333,
   -5.2651,
   -5.2307,
   -5.2781,
   -5.1011,
   -5.2656,
   -5.2596,
   -5.2362,
   -5.3912,
   -5.5458,
   -5.0306,
   -5.447,
   -5.1947,
   -5.1085,
   -5.1408,
   -5.0366
  ]
 },
 {
  "paper": "2004.03034",
  "qid": "8e8097cada29d89ca07166641c725e0f8fed6676",
  "solved": false
 },
 {
  "paper": "2004.03034",
  "qid": "951098f0b7169447695b47c142384f278f451a1e",
  "solved": false
 },
 {
  "paper": "2004.03329",
  "qid": "694dd76a37ad9e8083c546e9bd083c5c3b65695c",
  "solved": false
 },
 {
  "paper": "2004.03685",
  "qid": "eeaceee98ef1f6c971dac7b0b8930ee8060d71c2",
  "solved": false
 },
 {
  "paper": "2004.03685",
  "qid": "3371d586a3a81de1552d90459709c57c0b1a2594",
  "solved": false
 },
 {
  "paper": "2004.03744",
  "qid": "f33236ebd6f5a9ccb9b9dbf05ac17c3724f93f91",
  "solved": false
 },
 {
  "paper": "2004.03744",
  "qid": "66bf0d61ffc321f15e7347aaed191223f4ce4b4a",
  "solved": false
 },
 {
  "paper": "2004.03744",
  "qid": "0c557b408183630d1c6c325b5fb9ff1573661290",
  "solved": false
 },
 {
  "paper": "2004.03744",
  "qid": "a08b5018943d4428f067c08077bfff1af3de9703",
  "solved": false
 },
 {
  "paper": "2004.03762",
  "qid": "41bff17f7d7e899c03b051e20ef01f0ebc5c8bb1",
  "solved": false
 },
 {
  "paper": "2004.03762",
  "qid": "b03e8e9a0cd2a44a215082773c7338f2f3be412a",
  "solved": false
 },
 {
  "paper": "2004.03788",
  "qid": "018ef092ffc356a2c0e970ae64ad3c2cf8443288",
  "solved": false
 },
 {
  "paper": "2004.03788",
  "qid": "de4e180f49ff187abc519d01eff14ebcd8149cad",
  "solved": false
 },
 {
  "paper": "2004.03925",
  "qid": "c4a0c7b6f1a00f3233a5fe16240a98d9975701c0",
  "solved": false
 },
 {
  "paper": "2004.04228",
  "qid": "dfd9302615b27abf8cbef1a2f880a73dd5f0c753",
  "solved": false
 },
 {
  "paper": "2004.04228",
  "qid": "e09dcb6fc163bba7d704178e7edba2e630b573c2",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2004.04315",
  "qid": "5774e019101415a43e0b5a780179fd897fc013fd",
  "solved": false
 },
 {
  "paper": "2004.04315",
  "qid": "1b046ec7f0e1a33e77078bedef7e83c5c07b61de",
  "solved": true,
  "base_logprob": -4.035221576690674,
  "necessary": [],
  "causal": [
   5
  ],
  "sufficient": true,
  "evidence": [
   5
  ],
  "drops": [
   -2.6168,
   -2.6949,
   -2.7097,
   -2.6936,
   -2.6787,
   -1.804,
   -2.6757,
   -2.666,
   -2.6655,
   -2.6898,
   -2.7319
  ]
 },
 {
  "paper": "2004.04315",
  "qid": "19cdce39e8265e7806212eeee2fd55f8ef2f3d47",
  "solved": false
 },
 {
  "paper": "2004.04435",
  "qid": "d353a6bbdc66be9298494d0c853e0d8d752dec4b",
  "solved": false
 }
]

==> anc/learning-what-matters/learning-what-matters/runs/external/labels_qasper_7b_pq.audit.json <==
[
 {
  "paper": "1601.00901",
  "qid": "74b0d3ee0cc9b0a3d9b264aba9901ff97048a897",
  "solved": false
 },
 {
  "paper": "1601.00901",
  "qid": "9eb5b336b3dcb7ab63f673ba9ab1818573cce6c3",
  "solved": true,
  "base_logprob": -2.164480686187744,
  "necessary": [
   61
  ],
  "causal": [
   61
  ],
  "sufficient": true,
  "evidence": [
   61,
   64
  ],
  "drops": [
   -0.1435,
   0.0386,
   -0.196,
   -0.1143,
   0.0085,
   -0.1066,
   -0.1157,
   -0.0611,
   -0.1138,
   -0.0549,
   -0.178,
   -0.1084,
   -0.0946,
   -0.1166,
   -0.0991,
   -0.1302,
   -0.0754,
   -0.1136,
   -0.0858,
   -0.1581,
   -0.0657,
   -0.0895,
   -0.0775,
   -0.0883,
   -0.1147,
   -0.1598,
   -0.1179,
   -0.0955,
   -0.112,
   -0.1066,
   -0.093,
   -0.1268,
   -0.0921,
   -0.1438,
   -0.0733,
   -0.2013,
   -0.1128,
   -0.0599,
   -0.1386,
   -0.1154,
   0.0418,
   -0.0934,
   -0.1445,
   -0.0552,
   -0.0734,
   -0.0788,
   -0.1425,
   -0.0957,
   -0.1132,
   -0.146,
   -0.1302,
   -0.0837,
   -0.0396,
   -0.0813,
   -0.106,
   -0.1109,
   -0.0873,
   -0.0488,
   -0.2893,
   -0.0736,
   0.321,
   1.5451,
   -0.1177,
   -0.0604,
   -0.102,
   -0.0637,
   -0.0588,
   -0.147,
   -0.1436,
   -0.0927,
   -0.1146,
   -0.0757,
   -0.1537,
   -0.1321,
   -0.128,
   -0.1071,
   -0.1164,
   -0.128,
   -0.1194,
   -0.1902,
   -0.0505,
   -0.2496,
   -0.0257,
   -0.0373,
   -0.182,
   -0.2687,
   0.2821
  ]
 },
 {
  "paper": "1601.06068",
  "qid": "ad362365656b0b218ba324ae60701eb25fe664c1",
  "solved": false
 },
 {
  "paper": "1601.06068",
  "qid": "423bb905e404e88a168e7e807950e24ca166306c",
  "solved": true,
  "base_logprob": -2.575712203979492,
  "necessary": [
   36
  ],
  "causal": [
   36
  ],
  "sufficient": true,
  "evidence": [
   36,
   37
  ],
  "drops": [
   -0.0,
   -0.0499,
   0.1249,
   -0.2251,
   0.1999,
   -0.0001,
   0.05,
   0.2248,
   0.05,
   -0.0999,
   0.3002,
   0.2001,
   0.1499,
   0.1749,
   0.075,
   -0.0501,
   0.2249,
   0.4499,
   0.2749,
   0.175,
   -0.075,
   0.1,
   0.0002,
   0.3749,
   0.1249,
   0.1,
   -0.0002,
   -0.5003,
   0.0501,
   0.4499,
   0.2251,
   0.0999,
   -0.0,
   0.1999,
   0.0252,
   -0.7995,
   3.6889,
   -0.3245,
   0.3496,
   -0.15,
   -0.3,
   0.7124,
   0.025,
   -1.1189
  ]
 },
 {
  "paper": "1602.01208",
  "qid": "23d0637f8ae72ae343556ab135eedc7f4cb58032",
  "solved": false
 },
 {
  "paper": "1602.01208",
  "qid": "d557752c4706b65dcdb7718272180c59d77fb7a7",
  "solved": false
 },
 {
  "paper": "1602.01208",
  "qid": "1bdf7e9f3f804930b2933ebd9207a3e000b27742",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1602.01595",
  "qid": "b0fd686183b056ea3f63a7ab494620df1d598c24",
  "solved": false
 },
 {
  "paper": "1602.01595",
  "qid": "7065e6140dbaffadebe62c9c9d3863ca0f829d52",
  "solved": false
 },
 {
  "paper": "1602.03661",
  "qid": "4d60e9494a412d581bd5e85f4e78881914085afc",
  "solved": false
 },
 {
  "paper": "1602.07618",
  "qid": "691cba5713c76a6870e35bc248ce1d29c0550bc7",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1602.07618",
  "qid": "4542a4e7eabb8006fb7bcff2ca6347cfb3fbc56b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1603.00968",
  "qid": "f7d67d6c6fbc62b2953ab74db6871b122b3c92cc",
  "solved": false
 },
 {
  "paper": "1603.00968",
  "qid": "a8e4a67dd67ae4a9ebf983a90b0d256f4b9ff6c6",
  "solved": false
 },
 {
  "paper": "1603.00968",
  "qid": "34dd0ee1374a3afd16cf8b0c803f4ef4c6fec8ac",
  "solved": true,
  "base_logprob": -12.904814720153809,
  "necessary": [
   17
  ],
  "causal": [
   17
  ],
  "sufficient": true,
  "evidence": [
   7,
   17
  ],
  "drops": [
   -0.8934,
   0.1824,
   0.0865,
   -0.1225,
   -0.357,
   -0.174,
   -0.1924,
   -0.6613,
   0.9006,
   0.0683,
   0.0312,
   0.3749,
   -0.125,
   -0.0313,
   -0.0876,
   -0.0638,
   -0.262,
   2.462,
   -0.0967,
   -0.2061,
   0.0268,
   0.2739,
   0.1333,
   0.4717,
   0.1872
  ]
 },
 {
  "paper": "1603.01417",
  "qid": "129c03acb0963ede3915415953317556a55f34ee",
  "solved": false
 },
 {
  "paper": "1603.01417",
  "qid": "58b3b630a31fcb9bffb510390e1ec30efe87bfbf",
  "solved": false
 },
 {
  "paper": "1603.01417",
  "qid": "141dab98d19a070f1ce7e7dc384001d49125d545",
  "solved": false
 },
 {
  "paper": "1603.01417",
  "qid": "afdad4c9bdebf88630262f1a9a86ac494f06c4c1",
  "solved": false
 },
 {
  "paper": "1603.04513",
  "qid": "67a28fe78f07c1383176b89e78630ee191cf15db",
  "solved": false
 },
 {
  "paper": "1603.04513",
  "qid": "9cba2ee1f8e1560e48b3099d0d8cf6c854ddea2e",
  "solved": false
 },
 {
  "paper": "1603.04513",
  "qid": "7975c3e1f61344e3da3b38bb12e1ac6dcb153a18",
  "solved": false
 },
 {
  "paper": "1603.04513",
  "qid": "eddb18109495976123e10f9c6946a256a55074bd",
  "solved": false
 },
 {
  "paper": "1603.04553",
  "qid": "80de3baf97a55ea33e0fe0cafa6f6221ba347d0a",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1603.07044",
  "qid": "942eb1f7b243cdcfd47f176bcc71de2ef48a17c4",
  "solved": true,
  "base_logprob": -0.3883626461029053,
  "necessary": [
   46,
   47
  ],
  "causal": [
   46,
   47
  ],
  "sufficient": true,
  "evidence": [
   47
  ],
  "drops": [
   0.0604,
   -0.1251,
   0.3348,
   0.044,
   -0.1969,
   -0.1313,
   0.5162,
   -0.0486,
   -0.1493,
   -0.1942,
   0.4106,
   0.263,
   -0.0919,
   0.0043,
   0.0398,
   0.0397,
   -0.0334,
   0.0124,
   -0.0738,
   -0.1884,
   -0.0263,
   -0.0473,
   -0.0216,
   -0.0375,
   -0.0749,
   -0.1048,
   -0.0855,
   0.1731,
   -0.0459,
   -0.1933,
   0.2709,
   0.0366,
   -0.1041,
   -0.1959,
   -0.069,
   -0.1076,
   -0.1455,
   -0.0587,
   -0.153,
   -0.0219,
   0.032,
   -0.0494,
   -0.2347,
   -0.2226,
   -0.2378,
   0.7012,
   1.235,
   16.993,
   -0.3012
  ]
 },
 {
  "paper": "1604.00117",
  "qid": "3c378074111a6cc7319c0db0aced5752c30bfffb",
  "solved": true,
  "base_logprob": -2.6525964736938477,
  "necessary": [],
  "causal": [
   23
  ],
  "sufficient": true,
  "evidence": [
   23,
   26
  ],
  "drops": [
   -2.2377,
   -2.2006,
   -2.2246,
   -2.2424,
   -2.2161,
   -2.1987,
   -2.2304,
   -2.2242,
   -2.2231,
   -2.2206,
   -2.2056,
   -2.2176,
   -2.2253,
   -2.2167,
   -2.2339,
   -2.2173,
   -2.2393,
   -2.2397,
   -2.1915,
   -2.2269,
   -2.237,
   -2.2334,
   -2.1839,
   -1.2534,
   -2.2265,
   -2.242,
   -2.133,
   -2.2018,
   -2.2617,
   -2.2272,
   -2.1628
  ]
 },
 {
  "paper": "1604.00117",
  "qid": "b464bc48f176a5945e54051e3ffaea9a6ad886d7",
  "solved": false
 },
 {
  "paper": "1604.00125",
  "qid": "03b939ad70593f6475c56e9be73ba409d33faa62",
  "solved": true,
  "base_logprob": -11.139220237731934,
  "necessary": [],
  "causal": [
   31
  ],
  "sufficient": true,
  "evidence": [
   31,
   32
  ],
  "drops": [
   -0.0716,
   -0.245,
   0.0323,
   0.155,
   0.1162,
   0.0883,
   0.0878,
   0.0255,
   0.1195,
   0.0922,
   0.0927,
   -0.001,
   0.0531,
   -0.0051,
   -0.036,
   0.1465,
   0.0257,
   0.0571,
   0.0261,
   0.0309,
   0.1194,
   0.1293,
   0.1818,
   -0.094,
   0.0046,
   -0.0676,
   0.0568,
   0.121,
   0.0613,
   -0.0892,
   -0.0045,
   0.4911,
   0.1197,
   0.3363,
   0.0306,
   0.272,
   -0.131,
   -0.2512,
   0.253,
   -0.438,
   0.0795,
   0.1113,
   -0.3135,
   -0.0894
  ]
 },
 {
  "paper": "1604.06076",
  "qid": "cb1126992a39555e154bedec388465b249a02ded",
  "solved": true,
  "base_logprob": -8.096247673034668,
  "necessary": [],
  "causal": [
   1,
   6,
   12,
   13,
   14,
   59
  ],
  "sufficient": false,
  "evidence": [
   14
  ],
  "drops": [
   -4.5799,
   -4.3641,
   -4.4436,
   -4.4154,
   -4.4668,
   -4.6071,
   -4.3633,
   -4.4973,
   -4.4264,
   -4.4475,
   -4.5121,
   -4.5726,
   -4.3589,
   -4.1838,
   -2.122,
   -4.486,
   -4.5126,
   -4.5203,
   -4.5224,
   -4.4974,
   -4.498,
   -4.4913,
   -4.4757,
   -4.4721,
   -4.5123,
   -4.5035,
   -4.5543,
   -4.5244,
   -4.4584,
   -4.5294,
   -4.5225,
   -4.4788,
   -4.5119,
   -4.4911,
   -4.5298,
   -4.4461,
   -4.4896,
   -4.5221,
   -4.4791,
   -4.4912,
   -4.4579,
   -4.4444,
   -4.5238,
   -4.5149,
   -4.5387,
   -4.437,
   -4.4217,
   -4.4371,
   -4.5032,
   -4.4911,
   -4.5136,
   -4.4642,
   -4.4845,
   -4.5254,
   -4.4599,
   -4.4726,
   -4.5591,
   -4.4709,
   -4.5371,
   -4.3944,
   -4.5357,
   -4.5173,
   -4.4683,
   -4.4877,
   -4.479,
   -4.5065,
   -4.4928,
   -4.5621,
   -4.4508,
   -4.439,
   -4.5989,
   -4.5007,
   -4.7398
  ]
 },
 {
  "paper": "1604.07236",
  "qid": "d9eacd965bbdc468da522e5e6fe7491adc34b93b",
  "solved": false
 },
 {
  "paper": "1604.07236",
  "qid": "ebae0cd1fe0e7ba877d4b3055190e8b1dfcaeb53",
  "solved": true,
  "base_logprob": -6.177295207977295,
  "necessary": [],
  "causal": [
   22,
   23
  ],
  "sufficient": true,
  "evidence": [
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30
  ],
  "drops": [
   -1.5905,
   -1.7774,
   -1.7772,
   -1.8818,
   -1.7154,
   -1.7068,
   -1.6443,
   -1.8191,
   -1.7149,
   -1.7775,
   -1.7631,
   -1.8463,
   -1.8254,
   -1.7629,
   -1.8193,
   -1.7417,
   -1.6528,
   -1.8257,
   -1.784,
   -1.7421,
   -1.701,
   -1.8196,
   -1.4797,
   -0.0216,
   -1.9549,
   -1.7562,
   -1.7838,
   -1.742,
   -1.8814,
   -1.7627,
   -1.8816,
   -1.9666,
   -1.7984,
   -1.7777,
   -1.7361,
   -1.7424,
   -1.7773,
   -1.784,
   -1.7151,
   -1.8109,
   -1.7156,
   -1.7003,
   -1.7984,
   -1.7776,
   -1.8399,
   -1.7776,
   -1.6943,
   -1.8046,
   -1.7213,
   -1.7566,
   -1.742,
   -1.6796,
   -1.6525,
   -1.8399,
   -1.6735,
   -1.6733,
   -1.6733,
   -1.8048,
   -1.7775,
   -1.7776,
   -1.8813,
   -1.6734,
   -1.7629,
   -1.7359,
   -1.6616
  ]
 },
 {
  "paper": "1605.04655",
  "qid": "225a567eeb2698a9d3f1024a8b270313a6d15f82",
  "solved": false
 },
 {
  "paper": "1605.04655",
  "qid": "35b10e0dc2cb4a1a31d5692032dc3fbda933bf7d",
  "solved": false
 },
 {
  "paper": "1606.00189",
  "qid": "66f0dee89f084fe0565539a73f5bbe65f3677814",
  "solved": true,
  "base_logprob": -3.4007019996643066,
  "necessary": [],
  "causal": [
   39
  ],
  "sufficient": true,
  "evidence": [
   1,
   2,
   39
  ],
  "drops": [
   -1.5303,
   0.1395,
   0.2315,
   -0.13,
   -0.4949,
   -0.3407,
   -0.1073,
   -0.7098,
   -0.7043,
   -0.3593,
   0.0042,
   -0.0085,
   -0.4818,
   0.2453,
   -0.2524,
   -0.4648,
   -0.3503,
   -0.4783,
   -0.0108,
   -0.0736,
   0.2336,
   -0.242,
   -0.118,
   -0.3482,
   -0.1256,
   -0.2375,
   0.1152,
   -0.1214,
   -0.2486,
   -0.2496,
   -0.1211,
   -0.3584,
   -0.4667,
   -0.9284,
   -0.3604,
   -0.3449,
   0.1359,
   -0.4623,
   0.2297,
   0.4629,
   -0.1036,
   -0.3445,
   -0.2206,
   -0.1169,
   -0.4719,
   -0.1282,
   -0.7108,
   -0.5723,
   -0.2466,
   -0.6009,
   -0.3718,
   -0.5728,
   -1.4372
  ]
 },
 {
  "paper": "1606.00189",
  "qid": "8f882f414d7ea12077930451ae77c6e5f093adbc",
  "solved": false
 },
 {
  "paper": "1606.00189",
  "qid": "a49832c89a2d7f95c1fe6132902d74e4e7a3f2d0",
  "solved": true,
  "base_logprob": -2.585789680480957,
  "necessary": [],
  "causal": [
   51
  ],
  "sufficient": true,
  "evidence": [
   40
  ],
  "drops": [
   -0.3426,
   -0.3354,
   -0.3525,
   -0.3209,
   -0.3433,
   -0.3122,
   -0.2505,
   -0.351,
   -0.344,
   -0.3511,
   -0.2961,
   -0.3666,
   -0.3589,
   -0.3579,
   -0.3289,
   -0.3276,
   -0.3579,
   -0.3734,
   -0.3503,
   -0.343,
   -0.3119,
   -0.3518,
   -0.3352,
   -0.3735,
   -0.3345,
   -0.3659,
   -0.3657,
   -0.3354,
   -0.3503,
   -0.3127,
   -0.3285,
   -0.344,
   -0.3958,
   -0.3502,
   -0.3809,
   -0.3531,
   -0.4433,
   -0.3655,
   -0.3655,
   -0.3423,
   -0.5211,
   -0.3199,
   -0.3639,
   -0.3882,
   -0.3971,
   -0.3905,
   -0.4048,
   -0.3354,
   -0.3501,
   -0.3656,
   -0.3432,
   -0.237,
   -0.3205
  ]
 },
 {
  "paper": "1606.01433",
  "qid": "4519afe91b1042876d7c021487d98e2d72a09861",
  "solved": false
 },
 {
  "paper": "1606.01433",
  "qid": "0cfaca6f3f33ebdb338c5f991f6a7a33ff33844d",
  "solved": false
 },
 {
  "paper": "1606.02006",
  "qid": "102a0439739428aac80ac11795e73ce751b93ea1",
  "solved": false
 },
 {
  "paper": "1606.02006",
  "qid": "d9c26c1bfb3830c9f3dbcccf4c8ecbcd3cb54404",
  "solved": false
 },
 {
  "paper": "1606.04631",
  "qid": "7c792cda220916df40edb3107e405c86455822ed",
  "solved": true,
  "base_logprob": -5.664328575134277,
  "necessary": [
   18
  ],
  "causal": [
   18
  ],
  "sufficient": true,
  "evidence": [
   18
  ],
  "drops": [
   -4.9009,
   -5.0733,
   -4.8614,
   -4.9253,
   -5.0515,
   -5.089,
   -4.9939,
   -5.0451,
   -5.0159,
   -5.0328,
   -4.9791,
   -5.0183,
   -4.923,
   -4.905,
   -5.0212,
   -5.0076,
   -5.0954,
   -5.2223,
   1.1536,
   -5.2424,
   -5.1235,
   -5.025,
   -4.9569,
   -5.152
  ]
 },
 {
  "paper": "1606.05286",
  "qid": "73abb173a3cc973ab229511cf53b426865a2738b",
  "solved": false
 },
 {
  "paper": "1606.05320",
  "qid": "7cdce4222cea6955b656c1a3df1129bb8119e2d0",
  "solved": false
 },
 {
  "paper": "1606.08495",
  "qid": "5efed109940bf74ed0a9d4a5e97a535502b23d27",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1606.08495",
  "qid": "b8137eb0fa0b41f871c899a54154f640f0e9aca1",
  "solved": true,
  "base_logprob": -7.254508018493652,
  "necessary": [
   2
  ],
  "causal": [
   2
  ],
  "sufficient": true,
  "evidence": [
   2
  ],
  "drops": [
   -0.9605,
   0.0123,
   8.2062,
   0.09,
   0.5116,
   0.0563,
   0.1437,
   -0.1121,
   -0.2043,
   -0.2829,
   -0.2299,
   -0.1181,
   -0.0199,
   -0.1484,
   -0.0673,
   -0.0384,
   0.0054,
   -0.0941,
   -0.1053,
   -0.1543,
   -0.1809,
   -0.1422,
   -0.0041,
   0.0183,
   -0.0663,
   -0.024,
   -0.0638,
   0.0585,
   0.003,
   -0.1214,
   -0.1149,
   -0.0989,
   -0.1345,
   0.0057,
   -0.0943,
   -0.0739,
   -0.1329,
   -0.1189,
   -0.0557,
   -0.0698,
   -0.0413,
   0.0114,
   -0.0258,
   -0.0537,
   -0.1197,
   -0.086,
   -0.1315,
   -0.0965,
   0.0884,
   -0.103,
   -0.0885,
   -0.1804,
   0.0506,
   -0.0335,
   -0.1107,
   -0.0681,
   -0.0699,
   -0.0491,
   -0.0981,
   -0.0286,
   0.0036,
   -0.0844,
   0.0319,
   -0.1125,
   0.0679,
   -0.3662,
   -0.1963,
   -0.2097,
   0.016,
   -0.1587,
   -0.0764,
   -0.1339,
   -0.035,
   0.1152,
   -0.0121,
   0.0046,
   -0.0497,
   0.0277
  ]
 },
 {
  "paper": "1606.08495",
  "qid": "38b527783330468bf6c4829f7d998e6f17c615f0",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1607.00410",
  "qid": "0fc17e51a17efce17577e2db89a24abd6607bb2b",
  "solved": false
 },
 {
  "paper": "1607.00424",
  "qid": "281cb27cfa0eea12180fd82ae33035945476609e",
  "solved": true,
  "base_logprob": -6.42986536026001,
  "necessary": [
   22,
   27
  ],
  "causal": [
   22,
   27
  ],
  "sufficient": true,
  "evidence": [
   22
  ],
  "drops": [
   0.1042,
   0.1035,
   -0.1811,
   0.058,
   -1.2582,
   -0.2256,
   0.1865,
   0.35,
   -0.3269,
   -0.5072,
   -0.1561,
   0.0378,
   0.0748,
   -0.1859,
   -0.0877,
   0.1957,
   -0.9309,
   0.0368,
   0.5926,
   0.1418,
   -0.5825,
   0.2228,
   3.6115,
   0.6837,
   0.0361,
   0.0501,
   0.2823,
   1.3713
  ]
 },
 {
  "paper": "1607.03542",
  "qid": "33957fde72f9082a5c11844e7c47c58f8029c4ae",
  "solved": true,
  "base_logprob": -5.062819004058838,
  "necessary": [
   47
  ],
  "causal": [
   1,
   47
  ],
  "sufficient": true,
  "evidence": [
   30
  ],
  "drops": [
   0.2498,
   0.4374,
   -0.0626,
   0.1874,
   -0.1875,
   -0.3121,
   -0.0001,
   -0.1249,
   -0.0623,
   -0.1875,
   -0.125,
   0.0005,
   0.0624,
   -0.0625,
   -0.1249,
   -0.0,
   -0.0625,
   0.1249,
   -0.0625,
   -0.0625,
   -0.0625,
   0.0624,
   -0.0625,
   0.0624,
   0.0624,
   -0.1251,
   -0.0001,
   0.0,
   -0.0,
   0.1249,
   -0.0625,
   -0.0625,
   -0.0001,
   -0.0625,
   -0.0625,
   -0.0001,
   -0.0001,
   -0.1874,
   -0.0625,
   0.0625,
   -0.0625,
   -0.3124,
   -0.25,
   -0.0624,
   0.0624,
   -0.0626,
   0.0625,
   1.8123
  ]
 },
 {
  "paper": "1607.05408",
  "qid": "7d300176afa04947ac847135ac6ea2929908c0b0",
  "solved": true,
  "base_logprob": -4.9956440925598145,
  "necessary": [],
  "causal": [
   10,
   11
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   -2.3955,
   -1.1063,
   -1.2605,
   -1.3331,
   -1.4234,
   -1.3396,
   -1.4594,
   -1.1712,
   -1.1814,
   -2.0713,
   0.5142,
   -0.6133
  ]
 },
 {
  "paper": "1607.05408",
  "qid": "df9d16a2c4983a0ff46081e3ff4d6e7ef3338264",
  "solved": false
 },
 {
  "paper": "1607.05408",
  "qid": "8c35caf3772637e6297009ceab38f7f5be38ea9d",
  "solved": false
 },
 {
  "paper": "1607.06275",
  "qid": "ba48c095c496d01c7717eaa271470c3406bf2d7c",
  "solved": true,
  "base_logprob": -7.805728912353516,
  "necessary": [
   30,
   64
  ],
  "causal": [
   20,
   30,
   31,
   60,
   64
  ],
  "sufficient": true,
  "evidence": [
   30
  ],
  "drops": [
   -0.0168,
   -0.7423,
   -1.117,
   -1.2248,
   -0.7344,
   -0.1313,
   0.0243,
   -1.0788,
   -0.9537,
   -0.1313,
   -0.0,
   -0.2499,
   -0.2499,
   -0.2348,
   -0.2427,
   -0.2499,
   -0.2428,
   -0.506,
   0.3629,
   0.015,
   0.3899,
   -0.2427,
   -0.3597,
   -0.2499,
   -0.3677,
   -0.6095,
   -0.3748,
   -0.3748,
   -0.3677,
   -0.6174,
   6.12,
   0.3685,
   -0.6005,
   -0.3508,
   -0.3747,
   -0.3677,
   -0.2499,
   -0.6095,
   -0.4996,
   -0.631,
   0.25,
   -0.1249,
   0.007,
   -0.2427,
   -0.4846,
   -0.0063,
   0.0,
   -0.0063,
   -0.4655,
   0.233,
   0.0072,
   -0.1009,
   -0.2562,
   0.1186,
   -0.7344,
   -0.2562,
   -0.1313,
   0.0071,
   -0.0063,
   0.125,
   0.4935,
   -0.2428,
   -0.3748,
   -0.4847,
   2.4782,
   -2.3958,
   -2.4364
  ]
 },
 {
  "paper": "1607.06275",
  "qid": "42a61773aa494f7b12838f71a949034c12084de1",
  "solved": false
 },
 {
  "paper": "1607.06275",
  "qid": "48c3e61b2ed7b3f97706e2a522172bf9b51ec467",
  "solved": false
 },
 {
  "paper": "1608.02195",
  "qid": "981443fce6167b3f6cadf44f9f108d68c1a3f4ab",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1608.02195",
  "qid": "6d0f2cce46bc962c6527f7b4a77721799f2455c6",
  "solved": false
 },
 {
  "paper": "1608.02195",
  "qid": "5816ebf15e31bdf70e1de8234132e146d64e31eb",
  "solved": true,
  "base_logprob": -6.56268310546875,
  "necessary": [],
  "causal": [
   2,
   20,
   27,
   38,
   42,
   43
  ],
  "sufficient": false,
  "evidence": [
   16
  ],
  "drops": [
   -0.3126,
   0.0,
   0.1562,
   0.0781,
   -0.1718,
   -0.0313,
   -0.0937,
   0.0156,
   -0.1562,
   -0.0625,
   -0.0313,
   -0.0156,
   -0.0,
   0.0312,
   -0.0156,
   -0.2968,
   0.0787,
   0.0156,
   -0.1093,
   -0.0,
   0.0937,
   0.0469,
   0.0469,
   -0.1406,
   -0.0937,
   -0.0937,
   -0.0313,
   0.125,
   0.0312,
   -0.0313,
   -0.1094,
   -0.0156,
   -0.0781,
   -0.0781,
   -0.0937,
   0.0312,
   -0.0625,
   -0.0,
   0.0937,
   0.0156,
   0.0,
   0.0625,
   0.1093,
   0.1719
  ]
 },
 {
  "paper": "1608.03902",
  "qid": "8fcbae7c3bd85034ae074fa58a35e773936edb5b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1608.06111",
  "qid": "d51069595f67a3a53c044c8a37bae23facbfa45d",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1608.06111",
  "qid": "1a6e2bd41ee43df83fef2a1c1941e6f95a619ae8",
  "solved": false
 },
 {
  "paper": "1608.06378",
  "qid": "a53683d1a0647c80a4398ff8f4a03e11c0929be2",
  "solved": false
 },
 {
  "paper": "1608.06378",
  "qid": "0fd7d12711dfe0e35467a7ee6525127378a1bacb",
  "solved": false
 },
 {
  "paper": "1609.00081",
  "qid": "f01aa192d97fa3cc36b6e316355dc5da0e9b97dc",
  "solved": false
 },
 {
  "paper": "1609.01962",
  "qid": "fe6bb55b28f14ed8ac82c122681905397e31279d",
  "solved": false
 },
 {
  "paper": "1609.04186",
  "qid": "f268b70b08bd0436de5310e390ca5f38f7636612",
  "solved": false
 },
 {
  "paper": "1609.04186",
  "qid": "7aae4533dbf097992f23fb2e0574ec5c891ca236",
  "solved": false
 },
 {
  "paper": "1609.06791",
  "qid": "2898e4aa7a3496c628e7ddf2985b48fb11aa3bba",
  "solved": true,
  "base_logprob": -5.047820568084717,
  "necessary": [
   11
  ],
  "causal": [
   11
  ],
  "sufficient": true,
  "evidence": [
   11
  ],
  "drops": [
   -2.3671,
   -2.1445,
   -2.2244,
   -2.2695,
   -2.2956,
   -2.2391,
   -2.1634,
   -2.2276,
   -2.3122,
   -2.336,
   -2.3288,
   1.7257,
   -2.3206,
   -2.167,
   -2.2092,
   -2.391,
   -2.2513
  ]
 },
 {
  "paper": "1610.00879",
  "qid": "0c08af6e4feaf801185f2ec97c4da04c8b767ad6",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1610.00879",
  "qid": "368317b4fd049511e00b441c2e9550ded6607c37",
  "solved": true,
  "base_logprob": -3.1016173362731934,
  "necessary": [],
  "causal": [
   1,
   2,
   14
  ],
  "sufficient": true,
  "evidence": [
   14
  ],
  "drops": [
   -2.772,
   -2.3832,
   -2.4339,
   -2.7173,
   -2.7936,
   -2.6445,
   -2.536,
   -2.6091,
   -2.6925,
   -2.5889,
   -2.6545,
   -2.5126,
   -2.766,
   -2.8127,
   -2.4801,
   -2.6026,
   -2.6559,
   -2.562,
   -2.6807,
   -2.5637,
   -2.8927
  ]
 },
 {
  "paper": "1610.00879",
  "qid": "387970ebc7ef99f302f318d047f708274c0e8f21",
  "solved": false
 },
 {
  "paper": "1610.01030",
  "qid": "decb07f9be715de024236e50dc7011a132363480",
  "solved": false
 },
 {
  "paper": "1610.04377",
  "qid": "17de58c17580350c9da9c2f3612784b432154d11",
  "solved": true,
  "base_logprob": -6.028533458709717,
  "necessary": [],
  "causal": [
   26
  ],
  "sufficient": true,
  "evidence": [
   26
  ],
  "drops": [
   -4.0661,
   -3.9387,
   -3.9398,
   -3.9025,
   -3.929,
   -3.9399,
   -3.9556,
   -3.9739,
   -3.9139,
   -3.9538,
   -3.9543,
   -3.9791,
   -3.9584,
   -3.9426,
   -3.9716,
   -3.9486,
   -3.9542,
   -3.9594,
   -3.9735,
   -3.9632,
   -3.9761,
   -3.9759,
   -3.9541,
   -3.9603,
   -3.93,
   -3.7031,
   -2.3111,
   -3.9553,
   -3.9704,
   -3.9601,
   -3.9587,
   -3.9798,
   -3.9868,
   -3.9769,
   -3.939,
   -3.928,
   -3.9391,
   -3.9435,
   -3.9337,
   -3.918,
   -4.0334,
   -3.9468,
   -3.9215
  ]
 },
 {
  "paper": "1610.04377",
  "qid": "29772ba04886bee2d26b7320e1c6d9b156078891",
  "solved": false
 },
 {
  "paper": "1610.05243",
  "qid": "b13902af1bcf0e199a3ea42bbc8fcd8e696a381a",
  "solved": false
 },
 {
  "paper": "1610.05243",
  "qid": "b84bce289c6c81d0a7507ae183b94982533576b3",
  "solved": false
 },
 {
  "paper": "1610.05243",
  "qid": "9fd137bf7eabaf8bc234a18b6ea34471cf4a3b95",
  "solved": false
 },
 {
  "paper": "1610.05243",
  "qid": "249f2a9bd9d59679cbe82b3fa01572fc7a04f81b",
  "solved": true,
  "base_logprob": -2.9762885570526123,
  "necessary": [],
  "causal": [
   27
  ],
  "sufficient": true,
  "evidence": [
   22
  ],
  "drops": [
   -2.9677,
   -2.959,
   -2.9565,
   -2.965,
   -2.9459,
   -2.9581,
   -2.9511,
   -2.9437,
   -2.9571,
   -2.9513,
   -2.9505,
   -2.95,
   -2.9504,
   -2.9498,
   -2.9608,
   -2.9612,
   -2.9561,
   -2.9563,
   -2.9525,
   -2.9512,
   -2.9568,
   -2.9377,
   -2.9126,
   -2.9578,
   -2.955,
   -2.9662,
   -2.9454,
   -2.8507,
   -2.9475,
   -2.9624,
   -2.9489,
   -2.9655,
   -2.9447,
   -2.9593,
   -2.9554,
   -2.957,
   -2.9173,
   -2.9514,
   -2.9556,
   -2.9556,
   -2.9592,
   -2.9457,
   -2.9592,
   -2.9559,
   -2.9472,
   -2.9476,
   -2.9537,
   -2.9475,
   -2.9559,
   -2.9531,
   -2.9507,
   -2.9531,
   -2.9477,
   -2.9537,
   -2.9546,
   -2.9586,
   -2.9484,
   -2.9612,
   -2.9543
  ]
 },
 {
  "paper": "1610.08597",
  "qid": "f8d32088d17b32b0c877d59965b35c4f51f0ceea",
  "solved": true,
  "base_logprob": -0.8633883595466614,
  "necessary": [],
  "causal": [
   17,
   28
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "drops": [
   -0.0529,
   0.3316,
   0.008,
   0.0841,
   0.0151,
   0.1333,
   0.2275,
   -0.0921,
   0.1388,
   -0.0005,
   -0.1032,
   0.1289,
   0.1194,
   -0.0749,
   -0.1566,
   -0.2113,
   -0.1595,
   0.4055,
   0.2542,
   -0.036,
   -0.0125,
   -0.0129,
   -0.1933,
   -0.0357,
   -0.0871,
   -0.0256,
   0.0556,
   -0.0326,
   0.3449,
   0.1401,
   -0.1644,
   -0.1046,
   -0.0263,
   -0.8482
  ]
 },
 {
  "paper": "1610.08597",
  "qid": "4f0f446bf4518af7f539f6283145135192d5c00b",
  "solved": true,
  "base_logprob": -4.305708408355713,
  "necessary": [],
  "causal": [
   7,
   26,
   28,
   30,
   32,
   33
  ],
  "sufficient": false,
  "evidence": [
   29
  ],
  "drops": [
   -0.2873,
   -0.1695,
   -0.2215,
   -0.1966,
   -0.1697,
   -0.1466,
   -0.1716,
   -0.1466,
   -0.2461,
   -0.2692,
   -0.246,
   -0.273,
   -0.198,
   -0.2443,
   -0.2466,
   -0.2711,
   -0.1966,
   -0.1965,
   -0.2943,
   -0.394,
   -0.2464,
   -0.1962,
   -0.2192,
   -0.271,
   -0.2457,
   -0.1964,
   -0.1461,
   -0.4676,
   0.0,
   -0.2247,
   -0.023,
   -0.2206,
   0.0989,
   -0.1453
  ]
 },
 {
  "paper": "1610.08597",
  "qid": "663b36f99ad2422f4d3a8c6398ebf55ceab7770d",
  "solved": false
 },
 {
  "paper": "1610.08597",
  "qid": "be595b2017545b0359db6abf4914a155bdd10d23",
  "solved": false
 },
 {
  "paper": "1610.09516",
  "qid": "d491ee69db39ec65f0f6da9ec03450520389699a",
  "solved": false
 },
 {
  "paper": "1610.09516",
  "qid": "d3839c7acee4f9c8db0a4a475214a8dcbd0bc26f",
  "solved": false
 },
 {
  "paper": "1610.09516",
  "qid": "a6d00f44ff8f83b6c1787e39333e759b0c3daf15",
  "solved": false
 },
 {
  "paper": "1610.09516",
  "qid": "0d4aa05eb00d9dee74000ea5b21b08f693ba1e62",
  "solved": false
 },
 {
  "paper": "1611.00514",
  "qid": "21a96b328b43a568f9ba74cbc6d4689dbc4a3d7b",
  "solved": true,
  "base_logprob": -0.6700676679611206,
  "necessary": [],
  "causal": [
   30
  ],
  "sufficient": true,
  "evidence": [
   8
  ],
  "drops": [
   -0.2309,
   -0.1471,
   0.0429,
   0.0144,
   -0.0864,
   0.097,
   0.0022,
   -0.0761,
   -0.0602,
   -0.0049,
   -0.0193,
   -0.1033,
   0.0219,
   -0.0735,
   -0.0615,
   -0.1091,
   0.0441,
   -0.0435,
   -0.0494,
   0.0231,
   -0.1097,
   -0.0524,
   -0.0411,
   -0.0067,
   -0.1064,
   0.0101,
   -0.0034,
   -0.0015,
   0.0009,
   -0.07,
   0.256,
   -0.0942,
   -0.3055
  ]
 },
 {
  "paper": "1611.00514",
  "qid": "442f8da2c988530e62e4d1d52c6ec913e3ec5bf1",
  "solved": false
 },
 {
  "paper": "1611.01400",
  "qid": "d32b6ac003cfe6277f8c2eebc7540605a60a3904",
  "solved": true,
  "base_logprob": -7.050558567047119,
  "necessary": [],
  "causal": [
   24,
   26,
   33,
   55,
   57
  ],
  "sufficient": true,
  "evidence": [
   33
  ],
  "drops": [
   -5.1458,
   -5.1172,
   -5.1556,
   -5.17,
   -5.1605,
   -5.1459,
   -5.1123,
   -5.1508,
   -5.1412,
   -5.1122,
   -5.1364,
   -5.1363,
   -5.1748,
   -5.1268,
   -5.1604,
   -5.146,
   -5.1508,
   -5.1651,
   -5.1316,
   -5.1651,
   -5.146,
   -5.1123,
   -5.1412,
   -5.1364,
   -5.1026,
   -5.1458,
   -5.1027,
   -5.1508,
   -5.1507,
   -5.146,
   -5.1316,
   -5.1555,
   -5.103,
   -3.7862,
   -5.1797,
   -5.1556,
   -5.1412,
   -5.1412,
   -5.1316,
   -5.1412,
   -5.1316,
   -5.146,
   -5.1316,
   -5.1605,
   -5.1457,
   -5.1461,
   -5.1749,
   -5.1268,
   -5.1461,
   -5.1364,
   -5.1267,
   -5.1316,
   -5.146,
   -5.1172,
   -5.1052,
   -5.0883,
   -5.1653,
   -5.0115
  ]
 },
 {
  "paper": "1611.01400",
  "qid": "c10f38ee97ed80484c1a70b8ebba9b1fb149bc91",
  "solved": true,
  "base_logprob": -5.199063301086426,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57
  ],
  "sufficient": true,
  "evidence": [
   21
  ],
  "drops": [
   4.4892,
   3.6895,
   3.7492,
   3.5617,
   3.748,
   4.0616,
   3.874,
   3.1853,
   3.8788,
   3.4396,
   3.1844,
   3.3131,
   3.5616,
   3.5604,
   3.5616,
   3.627,
   3.4968,
   3.877,
   3.7557,
   3.1272,
   3.1172,
   4.3509,
   4.133,
   3.8118,
   4.7578,
   4.0731,
   3.7469,
   3.813,
   3.7492,
   3.7492,
   3.498,
   3.6256,
   3.9979,
   3.2481,
   3.7491,
   3.6844,
   3.7491,
   3.5005,
   3.7492,
   3.6896,
   3.6255,
   3.8116,
   3.8729,
   3.7493,
   3.938,
   3.6855,
   2.8742,
   3.4396,
   4.063,
   4.063,
   3.8116,
   3.8755,
   3.5617,
   3.6255,
   3.6255,
   3.6913,
   4.3129,
   3.6912
  ]
 },
 {
  "paper": "1611.01400",
  "qid": "340501f23ddc0abe344a239193abbaaab938cc3a",
  "solved": false
 },
 {
  "paper": "1611.01400",
  "qid": "fbb85cbd41de6d2818e77e8f8d4b91e431931faa",
  "solved": false
 },
 {
  "paper": "1611.02550",
  "qid": "d40662236eed26f17dd2a3a9052a4cee1482d7d6",
  "solved": false
 },
 {
  "paper": "1611.02550",
  "qid": "1d791713d1aa77358f11501f05c108045f53c8aa",
  "solved": false
 },
 {
  "paper": "1611.02550",
  "qid": "6b6360fab2edc836901195c0aba973eae4891975",
  "solved": true,
  "base_logprob": -1.2734355926513672,
  "necessary": [
   25
  ],
  "causal": [
   25
  ],
  "sufficient": true,
  "evidence": [
   25
  ],
  "drops": [
   -0.0309,
   -0.0334,
   -0.0417,
   -0.0625,
   -0.0689,
   -0.0208,
   -0.0416,
   0.0146,
   -0.0015,
   -0.0272,
   0.0086,
   0.0086,
   0.0145,
   -0.0063,
   0.0,
   0.0086,
   -0.0001,
   0.0293,
   -0.0123,
   0.0208,
   -0.033,
   0.0145,
   0.0086,
   -0.0273,
   0.2792,
   4.5871,
   0.0294,
   -0.0417,
   0.0085,
   -0.0417,
   -0.0209,
   -0.0123,
   -0.0209,
   -0.0063,
   -0.0001,
   -0.0103,
   -0.0272,
   0.0144,
   -0.0064,
   -0.0063,
   -0.0208,
   -0.0417,
   -0.0,
   0.0207,
   -0.0532,
   0.1571
  ]
 },
 {
  "paper": "1611.09441",
  "qid": "eced6a6dffe43c28e6d06ab87eed98c135f285a3",
  "solved": true,
  "base_logprob": -0.4405813217163086,
  "necessary": [],
  "causal": [
   4,
   28
  ],
  "sufficient": true,
  "evidence": [
   17,
   18,
   28
  ],
  "drops": [
   -0.0758,
   -0.0995,
   -0.1039,
   0.0378,
   0.7764,
   -0.0817,
   -0.023,
   -0.0615,
   -0.0381,
   -0.0174,
   -0.0069,
   0.0327,
   0.0454,
   -0.0491,
   -0.0072,
   0.0047,
   -0.049,
   -0.0588,
   0.0805,
   0.0107,
   0.0266,
   -0.0434,
   -0.0493,
   0.0052,
   -0.0486,
   0.0506,
   -0.0381,
   -0.0777,
   0.1558,
   -0.0873,
   -0.0069,
   -0.0071,
   -0.0069,
   0.0212,
   -0.0539,
   -0.0077,
   -0.0495,
   -0.0492,
   0.0106,
   0.0047,
   -0.0065,
   -0.0586,
   0.0268,
   0.046,
   0.0118,
   -0.0136,
   0.0957,
   -0.0517,
   0.0505,
   0.0328,
   0.0379,
   -0.0874,
   0.0688,
   -0.0073,
   -0.0327,
   -0.013,
   0.0382,
   0.0389,
   -0.032,
   -0.0065,
   -0.0233,
   0.0052,
   -0.0182,
   0.0458,
   0.1488,
   -0.1955
  ]
 },
 {
  "paper": "1611.09441",
  "qid": "7fdeef2b1c8f6bd5d7c3a44e533d8aae2bbc155f",
  "solved": true,
  "base_logprob": -1.8550541400909424,
  "necessary": [
   4
  ],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -0.7944,
   -0.7256,
   -0.9467,
   -0.7638,
   2.0326,
   -0.8151,
   -0.8189,
   -0.8012,
   -0.8506,
   -0.8238,
   -0.8017,
   -0.8502,
   -0.8237,
   -0.8133,
   -0.8315,
   -0.8153,
   -0.8258,
   -0.812,
   -0.8216,
   -0.8158,
   -0.8121,
   -0.8314,
   -0.8251,
   -0.8135,
   -0.8394,
   -0.8005,
   -0.8289,
   -0.8237,
   -0.8392,
   -0.8015,
   -0.816,
   -0.8348,
   -0.8368,
   -0.8276,
   -0.8291,
   -0.8121,
   -0.8316,
   -0.8161,
   -0.8398,
   -0.8083,
   -0.8395,
   -0.812,
   -0.8367,
   -0.8494,
   -0.8314,
   -0.8017,
   -0.8325,
   -0.8334,
   -0.8133,
   -0.8472,
   -0.8865,
   -0.824,
   -0.8236,
   -0.7964,
   -0.816,
   -0.8162,
   -0.8396,
   -0.8101,
   -0.8393,
   -0.8502,
   -0.8239,
   -0.8242,
   -0.8315,
   -0.866,
   -0.8177,
   -0.896
  ]
 },
 {
  "paper": "1611.09441",
  "qid": "be074c880263f56e0d4a8f42d9a95d2d77ac2280",
  "solved": false
 },
 {
  "paper": "1611.09441",
  "qid": "2a57fdc7e985311989b6829c1ceb201096e5c809",
  "solved": true,
  "base_logprob": -1.8866307735443115,
  "necessary": [],
  "causal": [
   23,
   24
  ],
  "sufficient": true,
  "evidence": [
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34
  ],
  "drops": [
   -0.4875,
   0.1732,
   -0.1283,
   -0.1258,
   -0.0721,
   -0.0363,
   0.0508,
   -0.0197,
   0.0698,
   0.0168,
   0.0328,
   -0.0188,
   -0.0009,
   0.0331,
   0.0348,
   -0.0162,
   -0.0732,
   -0.0205,
   -0.0367,
   -0.0353,
   -0.0351,
   0.1894,
   -0.538,
   0.3061,
   0.7516,
   -0.1267,
   -0.0038,
   -0.0035,
   0.0517,
   -0.02,
   0.014,
   -0.0017,
   -0.0385,
   -0.075,
   -0.0206,
   -0.0042,
   -0.0204,
   -0.0208,
   -0.0366,
   -0.0365,
   -0.0021,
   0.015,
   -0.0019,
   0.0159,
   -0.0527,
   0.017,
   -0.0009,
   -0.0186,
   0.0339,
   0.0339,
   -0.0165,
   -0.0197,
   -0.02,
   -0.0376,
   0.0329,
   -0.003,
   -0.0045,
   0.0321,
   0.0498,
   0.0149,
   -0.0197,
   0.0336,
   -0.0011,
   0.0694,
   -0.0189,
   -0.1569
  ]
 },
 {
  "paper": "1612.05270",
  "qid": "ef8099e2bc0ac4abc4f8216740e80f2fa22f41f6",
  "solved": true,
  "base_logprob": -4.615485191345215,
  "necessary": [],
  "causal": [
   3
  ],
  "sufficient": true,
  "evidence": [
   3
  ],
  "drops": [
   -3.7769,
   -3.7147,
   -3.8206,
   -3.2894,
   -3.6979,
   -3.7802,
   -3.7885,
   -3.7968,
   -3.8213,
   -3.8372,
   -3.7968,
   -3.8046,
   -3.7889,
   -3.7802,
   -3.8213,
   -3.7885,
   -3.8289,
   -3.8051,
   -3.8213,
   -3.8051,
   -3.8051,
   -3.7802,
   -3.7972,
   -3.8435,
   -3.8213,
   -3.8218,
   -3.7968,
   -3.8122,
   -3.8051,
   -3.8051,
   -3.8135,
   -3.8213,
   -3.7885,
   -3.8135,
   -3.7645,
   -3.7559,
   -3.8135,
   -3.7963,
   -3.7972
  ]
 },
 {
  "paper": "1612.05270",
  "qid": "1e68a1232ab09b6bff506e442acc8ad742972102",
  "solved": false
 },
 {
  "paper": "1612.05310",
  "qid": "394cf73c0aac8ccb45ce1b133f4e765e8e175403",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1612.05310",
  "qid": "2c4003f25e8d95a3768204f52a7a5f5e17cb2102",
  "solved": true,
  "base_logprob": -0.9162874817848206,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60
  ],
  "sufficient": true,
  "evidence": [
   33,
   35
  ],
  "drops": [
   1.7576,
   2.9427,
   3.4933,
   3.1914,
   4.0032,
   3.2683,
   3.6117,
   3.5922,
   2.6797,
   3.5973,
   3.684,
   3.2678,
   3.6027,
   3.4163,
   3.1646,
   3.6245,
   3.7016,
   3.3336,
   2.9659,
   3.3885,
   3.2896,
   3.3569,
   3.0212,
   3.7129,
   3.6887,
   2.9224,
   2.6844,
   3.4806,
   3.4101,
   2.9661,
   3.1458,
   3.5574,
   2.3339,
   4.6142,
   2.2543,
   4.1389,
   2.94,
   2.8862,
   3.2334,
   3.013,
   3.4544,
   3.3854,
   3.4602,
   3.2321,
   3.0907,
   3.1917,
   2.9683,
   2.8288,
   2.9217,
   3.9452,
   3.2319,
   3.8237,
   3.2112,
   2.8521,
   2.6495,
   3.4886,
   3.1126,
   3.2867,
   3.4937,
   3.8664,
   2.189
  ]
 },
 {
  "paper": "1612.05310",
  "qid": "65e32f73357bb26a29a58596e1ac314f7e9c6c91",
  "solved": false
 },
 {
  "paper": "1612.05310",
  "qid": "46f175e1322d648ab2c0258a9609fe6f43d3b44e",
  "solved": false
 },
 {
  "paper": "1612.07843",
  "qid": "defc17986d3c4aed9eccdbaebda5eb202fbcb6cf",
  "solved": false
 },
 {
  "paper": "1612.07843",
  "qid": "03895bc75e4d01c359cd269a9eb3b6ea57039817",
  "solved": false
 },
 {
  "paper": "1612.07843",
  "qid": "6bcff3ef61aad6bf1280ea26ed79585e1b838e64",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1612.09113",
  "qid": "f4e1d2276d3fc781b686d2bb44eead73e06fbf3f",
  "solved": true,
  "base_logprob": -5.56423807144165,
  "necessary": [],
  "causal": [
   4,
   5,
   8,
   12,
   34,
   35
  ],
  "sufficient": false,
  "evidence": [
   10
  ],
  "drops": [
   -1.6859,
   0.063,
   -0.0627,
   0.0628,
   0.312,
   0.3748,
   0.0621,
   -0.0627,
   0.1252,
   0.062,
   -0.1203,
   0.0005,
   0.1246,
   0.1245,
   -0.125,
   -0.1875,
   0.0624,
   -0.0625,
   -0.0,
   0.0002,
   -0.1253,
   -0.0623,
   -0.1248,
   0.0002,
   -0.1252,
   0.0002,
   0.0623,
   -0.062,
   -0.1248,
   -0.062,
   -0.0627,
   -0.187,
   -0.1253,
   0.0002,
   0.1248,
   0.4995
  ]
 },
 {
  "paper": "1701.00185",
  "qid": "62a6382157d5f9c1dce6e6c24ac5994442053002",
  "solved": true,
  "base_logprob": -16.253496170043945,
  "necessary": [
   57
  ],
  "causal": [
   57
  ],
  "sufficient": true,
  "evidence": [
   57
  ],
  "drops": [
   -0.1257,
   0.2493,
   0.1244,
   0.1244,
   0.1248,
   0.1243,
   0.2497,
   0.3744,
   0.1242,
   -0.0002,
   0.0,
   0.125,
   0.1245,
   0.1244,
   -0.0004,
   -0.0,
   -0.0009,
   0.1244,
   0.1239,
   0.1245,
   0.2491,
   -0.0,
   0.2491,
   0.2492,
   0.1246,
   0.1242,
   -0.1257,
   0.2494,
   0.1244,
   0.1244,
   -0.0,
   0.1243,
   0.1242,
   -0.1255,
   0.1244,
   0.0001,
   -0.0004,
   -0.0002,
   -0.1246,
   0.1248,
   0.124,
   -0.1258,
   0.1243,
   -0.2505,
   -0.0004,
   0.1243,
   -0.0,
   -0.001,
   0.0003,
   -0.0002,
   0.1241,
   -0.0002,
   0.2492,
   0.1246,
   -0.0,
   -0.0,
   0.6232,
   2.9984,
   0.0011,
   0.3741,
   -0.1241,
   -0.1231,
   0.3742,
   -0.3745,
   0.1246,
   0.1244,
   0.1249,
   0.2497,
   0.2492,
   -0.1264
  ]
 },
 {
  "paper": "1701.00185",
  "qid": "a5dd569e6d641efa86d2c2b2e970ce5871e0963f",
  "solved": false
 },
 {
  "paper": "1701.00185",
  "qid": "785c054f6ea04701f4ab260d064af7d124260ccc",
  "solved": true,
  "base_logprob": -4.521401405334473,
  "necessary": [],
  "causal": [
   0,
   7,
   45,
   68
  ],
  "sufficient": true,
  "evidence": [
   41,
   42,
   43,
   44
  ],
  "drops": [
   0.375,
   0.125,
   0.1078,
   -0.0417,
   -0.0834,
   -0.113,
   0.0834,
   0.2745,
   0.1495,
   -0.1004,
   0.0662,
   0.0662,
   -0.0587,
   0.0662,
   0.0246,
   -0.0587,
   0.0246,
   -0.2083,
   -0.0832,
   0.0,
   -0.2253,
   -0.1004,
   -0.0588,
   -0.0834,
   0.0246,
   0.0,
   0.1079,
   -0.0588,
   0.012,
   -0.1004,
   -0.0416,
   -0.142,
   -0.1004,
   -0.0171,
   -0.1004,
   -0.0832,
   -0.1004,
   0.0245,
   -0.2254,
   -0.2915,
   -0.2916,
   -0.4583,
   -0.1132,
   0.0,
   -0.0,
   0.1496,
   -0.0172,
   -0.0417,
   0.1078,
   -0.0,
   -0.1003,
   -0.0587,
   -0.1836,
   -0.0171,
   0.0953,
   -0.1004,
   0.0245,
   -0.1421,
   0.0662,
   -0.1004,
   -0.1667,
   -0.0417,
   0.0,
   -0.0588,
   0.0662,
   -0.0833,
   -0.1666,
   -0.1666,
   0.2203,
   -0.0789
  ]
 },
 {
  "paper": "1701.02025",
  "qid": "4c7b29f6e3cc1e902959a1985146ccc0b15fe521",
  "solved": true,
  "base_logprob": -7.705248832702637,
  "necessary": [
   10,
   64
  ],
  "causal": [
   10,
   64
  ],
  "sufficient": true,
  "evidence": [
   64
  ],
  "drops": [
   -3.0893,
   -0.3734,
   -0.2467,
   0.2361,
   0.272,
   0.2263,
   0.4778,
   -0.9377,
   0.4468,
   -0.0322,
   1.3112,
   -0.238,
   -0.0908,
   0.087,
   0.392,
   -0.0499,
   -0.0792,
   0.2095,
   0.2964,
   -0.0702,
   0.1522,
   0.0717,
   0.258,
   0.0126,
   -0.2089,
   0.2442,
   0.1268,
   0.1574,
   0.3386,
   0.5882,
   0.0177,
   -0.0712,
   0.4536,
   0.0411,
   -0.0092,
   -0.0545,
   0.4374,
   -0.2354,
   -0.3405,
   0.1719,
   -0.0107,
   0.3012,
   0.4235,
   0.5911,
   0.301,
   -0.3337,
   0.2033,
   0.1109,
   0.2438,
   0.1319,
   0.3237,
   0.0981,
   0.1017,
   0.0735,
   0.519,
   -0.0799,
   -0.0152,
   0.3456,
   0.2819,
   0.3844,
   0.2339,
   -0.2208,
   -0.0175,
   0.6955,
   6.0026,
   -0.0529,
   -0.7574,
   -1.0611,
   0.4404
  ]
 },
 {
  "paper": "1701.03051",
  "qid": "6b55b558ed581759425ede5d3a6fcdf44b8082ac",
  "solved": true,
  "base_logprob": -9.73393726348877,
  "necessary": [],
  "causal": [
   0,
   8,
   54,
   60,
   75,
   76
  ],
  "sufficient": false,
  "evidence": [
   28
  ],
  "drops": [
   -2.5447,
   -2.9094,
   -2.7656,
   -2.7862,
   -2.8946,
   -2.7628,
   -2.8753,
   -2.8002,
   -2.6767,
   -2.75,
   -2.7243,
   -2.7664,
   -2.8525,
   -2.7244,
   -2.8383,
   -2.8341,
   -2.7817,
   -2.737,
   -2.751,
   -2.7587,
   -2.7131,
   -2.8235,
   -2.8633,
   -2.7975,
   -2.7124,
   -2.7813,
   -2.7606,
   -2.7928,
   -2.926,
   -2.8493,
   -2.7757,
   -2.8227,
   -2.8748,
   -2.8524,
   -2.7602,
   -2.7507,
   -2.756,
   -2.7599,
   -2.7244,
   -2.8338,
   -2.7619,
   -2.8227,
   -2.807,
   -2.8633,
   -2.7088,
   -2.7868,
   -2.74,
   -2.8597,
   -2.8494,
   -2.8288,
   -2.8029,
   -2.9025,
   -2.8546,
   -2.8371,
   -2.6935,
   -2.7247,
   -2.8129,
   -2.7849,
   -2.8695,
   -2.7972,
   -2.6887,
   -2.7597,
   -2.7865,
   -2.8753,
   -2.7713,
   -2.7244,
   -2.8657,
   -2.8371,
   -2.8285,
   -2.8543,
   -2.7552,
   -2.745,
   -2.7961,
   -2.8341,
   -2.8698,
   -2.659,
   -2.4424
  ]
 },
 {
  "paper": "1701.03051",
  "qid": "3e3f5254b729beb657310a5561950085fa690e83",
  "solved": false
 },
 {
  "paper": "1701.03214",
  "qid": "46ee1cbbfbf0067747b28bdf4c8c2f7dc8955650",
  "solved": false
 },
 {
  "paper": "1701.03214",
  "qid": "4f12b41bd3bb2610abf7d7835291496aa69fb78c",
  "solved": false
 },
 {
  "paper": "1701.04653",
  "qid": "39cfb8473c8be4e5d8ecc3227b800a10477c5f80",
  "solved": false
 },
 {
  "paper": "1701.04653",
  "qid": "f981781021d4bacbaf3d076c895dc42d7fa108ba",
  "solved": true,
  "base_logprob": -10.961166381835938,
  "necessary": [],
  "causal": [
   26
  ],
  "sufficient": true,
  "evidence": [
   22
  ],
  "drops": [
   -10.0357,
   -9.8861,
   -9.9574,
   -10.0032,
   -9.871,
   -9.9795,
   -9.9229,
   -9.8824,
   -9.9013,
   -9.8819,
   -9.9923,
   -9.8238,
   -9.8906,
   -9.8792,
   -9.8831,
   -9.8712,
   -9.8808,
   -9.9029,
   -9.8657,
   -9.9057,
   -9.912,
   -9.7699,
   -9.9119,
   -9.9247,
   -9.9734,
   -9.8894,
   -9.6903,
   -9.873,
   -9.8861,
   -9.8869,
   -9.9636,
   -9.9814,
   -9.843,
   -10.239,
   -10.0712,
   -9.8622,
   -10.2116,
   -9.9013,
   -9.8546,
   -9.9149,
   -9.8193,
   -9.8075,
   -10.0145,
   -9.9085,
   -10.2016
  ]
 },
 {
  "paper": "1701.04653",
  "qid": "d5105a6a6d5d1931b0729dcf15ca862d6eac770f",
  "solved": true,
  "base_logprob": -0.4087892472743988,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44
  ],
  "sufficient": true,
  "evidence": [
   40
  ],
  "drops": [
   3.0535,
   3.0099,
   3.0935,
   2.8885,
   3.0928,
   2.5929,
   3.0521,
   3.0932,
   3.2187,
   2.9269,
   2.8024,
   2.9683,
   2.8861,
   2.8437,
   2.9685,
   2.8019,
   2.8435,
   2.9271,
   2.9685,
   2.8856,
   2.8442,
   2.9276,
   3.0102,
   2.802,
   2.8438,
   3.011,
   2.8022,
   3.0933,
   2.886,
   2.9688,
   2.8858,
   2.9274,
   2.9688,
   2.761,
   2.844,
   2.8859,
   2.8451,
   2.7609,
   2.7186,
   2.8881,
   2.8862,
   2.7188,
   2.844,
   2.8453,
   3.4672
  ]
 },
 {
  "paper": "1701.06538",
  "qid": "af073d84b8a7c968e5822c79bef34a28655886de",
  "solved": false
 },
 {
  "paper": "1701.06538",
  "qid": "0cd90e5b79ea426ada0203177c28812a7fc86be5",
  "solved": false
 },
 {
  "paper": "1701.06538",
  "qid": "f01a88e15ef518a68d8ca2bec992f27e7a3a6add",
  "solved": true,
  "base_logprob": -2.4748778343200684,
  "necessary": [],
  "causal": [
   18,
   19
  ],
  "sufficient": true,
  "evidence": [
   19,
   20
  ],
  "drops": [
   -0.1664,
   0.083,
   -0.0017,
   -0.2069,
   0.0418,
   -0.0417,
   -0.0823,
   0.0002,
   0.0012,
   0.0832,
   -0.0424,
   -0.038,
   -0.0802,
   -0.0425,
   -0.1256,
   -0.0843,
   -0.3385,
   -0.0416,
   0.2485,
   0.2486,
   -0.3807,
   0.1257,
   0.0009,
   -0.0823,
   -0.0405,
   0.0022,
   0.0428,
   0.001,
   0.0841,
   0.0021,
   0.0842,
   -0.0415,
   0.001,
   -0.0001,
   -0.0009,
   0.0418,
   -0.0001,
   0.0417,
   -0.0406,
   -0.0416,
   0.0009,
   0.001,
   0.0011,
   0.0001,
   -0.0001,
   -0.0417,
   -0.0408,
   0.0031,
   0.0009,
   -0.1239,
   -0.0823,
   -0.0409,
   0.0831,
   0.001,
   -0.0405,
   0.0002,
   -0.0833,
   0.0009,
   0.0426,
   0.0009,
   0.0824,
   0.0009,
   0.0009,
   -0.0841,
   0.0426,
   0.0425,
   0.0844,
   0.0418,
   0.0834,
   0.0426,
   0.0032,
   0.0426,
   -0.0416,
   -0.0397,
   0.0833,
   -0.0417,
   0.002,
   0.0415,
   0.0009,
   -0.0416,
   -0.0002,
   -0.0008,
   -0.0009,
   0.0009,
   0.0009,
   -0.001,
   0.0841,
   0.0841,
   0.1238,
   0.002,
   -0.1644,
   -0.0406,
   0.0416,
   -0.0825,
   -0.1229,
   0.2097,
   0.1281,
   -0.0404,
   -0.0379
  ]
 },
 {
  "paper": "1701.08118",
  "qid": "7486c9d9e6c407c0c3bc012405d689dbee072327",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1701.08118",
  "qid": "0f2403fa77738bf05534d7f9d83c9dbb0a0d6140",
  "solved": false
 },
 {
  "paper": "1701.08118",
  "qid": "21df76462c76d6e2d52fb7dce573ee5336627cb5",
  "solved": false
 },
 {
  "paper": "1701.08118",
  "qid": "45be26c01e82835d9949529003c6b64f90db3d1a",
  "solved": true,
  "base_logprob": -5.152162075042725,
  "necessary": [
   15
  ],
  "causal": [
   15
  ],
  "sufficient": true,
  "evidence": [
   15
  ],
  "drops": [
   -0.5133,
   0.2245,
   -0.05,
   -0.0748,
   0.2997,
   0.0747,
   0.1748,
   -0.7138,
   0.1247,
   0.0254,
   0.0751,
   -0.1245,
   -0.0753,
   0.4497,
   -0.1748,
   4.0494,
   0.1748,
   -0.2008,
   0.0249,
   0.1001,
   0.1499,
   0.25,
   0.0263,
   0.1502,
   -0.3472,
   -0.1501,
   0.1748,
   -0.0745,
   -1.6005
  ]
 },
 {
  "paper": "1702.01517",
  "qid": "33d1f53cf25a7701db605b6b7ac36946af588bb7",
  "solved": false
 },
 {
  "paper": "1702.01517",
  "qid": "0aa46c132515d8830a72f263812cdf7cbd5627c6",
  "solved": true,
  "base_logprob": -2.833601713180542,
  "necessary": [
   61
  ],
  "causal": [
   61
  ],
  "sufficient": true,
  "evidence": [
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67
  ],
  "drops": [
   -0.0415,
   0.1666,
   0.0,
   0.0417,
   0.1249,
   0.0417,
   0.1666,
   0.0001,
   0.0416,
   0.0,
   0.0,
   -0.0833,
   -0.0416,
   0.1249,
   0.125,
   0.0416,
   -0.0833,
   0.0,
   -0.1249,
   0.0833,
   -0.0416,
   0.0,
   -0.0417,
   0.0417,
   -0.0,
   0.0,
   0.0417,
   0.0833,
   -0.0,
   0.0833,
   0.0417,
   0.0416,
   0.0,
   -0.0,
   -0.0,
   0.0416,
   0.0833,
   -0.0,
   0.0,
   0.0,
   0.0416,
   0.0416,
   -0.0833,
   0.0417,
   0.0417,
   0.0,
   -0.0833,
   -0.0417,
   -0.0416,
   -0.0,
   0.0417,
   0.0833,
   0.0,
   0.125,
   0.1666,
   0.0833,
   -0.0417,
   0.0417,
   -0.0,
   -0.0417,
   0.3374,
   1.1517,
   0.0417,
   0.0417,
   -0.0416,
   0.0,
   0.0416,
   -0.1664,
   -0.0,
   0.2915,
   0.8748
  ]
 },
 {
  "paper": "1702.02363",
  "qid": "4670e1be9d6a260140d055c7685bce365781d82b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1702.03274",
  "qid": "ff814793387c8f3b61f09b88c73c00360a22a60e",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1702.06378",
  "qid": "aecb485ea7d501094e50ad022ade4f0c93088d80",
  "solved": false
 },
 {
  "paper": "1702.06589",
  "qid": "07c9863e1e86c31b740b5b5a77fe8000be00c273",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1702.06589",
  "qid": "bf7cb53f4105f2e6a413d1adef5349ff1e673500",
  "solved": false
 },
 {
  "paper": "1702.06589",
  "qid": "a6419207d2299f25e2688517d1580b7ba07c8e4b",
  "solved": false
 },
 {
  "paper": "1702.06700",
  "qid": "40f87db3a8d1ac49b888ce3358200f7d52903ce7",
  "solved": false
 },
 {
  "paper": "1702.06700",
  "qid": "36383971a852d1542e720d3ea1f5adeae0dbff18",
  "solved": true,
  "base_logprob": -31.976404190063477,
  "necessary": [],
  "causal": [
   0,
   28,
   34,
   42,
   43
  ],
  "sufficient": true,
  "evidence": [
   34,
   35,
   36,
   37,
   38
  ],
  "drops": [
   0.3471,
   -0.765,
   -1.1875,
   -0.4611,
   -1.2396,
   -0.231,
   -0.1869,
   -0.037,
   -1.3972,
   -0.375,
   -0.1798,
   -0.1562,
   -0.3361,
   -0.1173,
   -0.4687,
   -0.2656,
   -0.4808,
   -0.1094,
   -0.356,
   -0.0307,
   0.0723,
   -0.3872,
   -0.4142,
   -0.4441,
   -0.7566,
   -0.2736,
   0.0667,
   -0.7777,
   0.3118,
   0.098,
   0.2756,
   -0.164,
   -0.2255,
   -0.532,
   0.6099,
   -0.2409,
   -0.3817,
   -0.0222,
   -0.3867,
   -0.3816,
   -0.5903,
   -0.2714,
   0.8347,
   0.5378,
   -1.6302,
   -0.3351
  ]
 },
 {
  "paper": "1702.06777",
  "qid": "0d755ff58a7e22eb4d02fca45d4a7a3920f4e725",
  "solved": false
 },
 {
  "paper": "1703.02507",
  "qid": "09a993756d2781a89f7ec5d7992f812d60e24232",
  "solved": false
 },
 {
  "paper": "1703.02507",
  "qid": "37eba8c3cfe23778498d95a7dfddf8dfb725f8e2",
  "solved": false
 },
 {
  "paper": "1703.02507",
  "qid": "03f4e5ac5a9010191098d6d66ed9bbdfafcbd013",
  "solved": false
 },
 {
  "paper": "1703.04617",
  "qid": "73738e42d488b32c9db89ac8adefc75403fa2653",
  "solved": false
 },
 {
  "paper": "1703.04617",
  "qid": "6c8bd7fa1cfb1b2bbeb011cc9c712dceac0c8f06",
  "solved": false
 },
 {
  "paper": "1703.04617",
  "qid": "fa218b297d9cdcae238cef71096752ce27ca8f4a",
  "solved": false
 },
 {
  "paper": "1703.05260",
  "qid": "a37ef83ab6bcc6faff3c70a481f26174ccd40489",
  "solved": true,
  "base_logprob": -4.70599365234375,
  "necessary": [
   48
  ],
  "causal": [
   48
  ],
  "sufficient": true,
  "evidence": [
   48
  ],
  "drops": [
   -1.0217,
   -1.0965,
   -0.9932,
   -1.0541,
   -1.0414,
   -0.8317,
   -1.0986,
   -0.818,
   -1.1124,
   -0.9318,
   -1.1122,
   -1.5196,
   -0.9771,
   -1.1859,
   -0.9378,
   -1.0397,
   -1.0375,
   -1.0729,
   -0.9804,
   -1.0341,
   -0.966,
   -0.9873,
   -1.0452,
   -1.1051,
   -1.036,
   -1.0575,
   -1.0169,
   -0.9839,
   -0.9645,
   -0.9941,
   -1.024,
   -1.055,
   -1.0786,
   -1.0113,
   -1.0322,
   -1.0111,
   -1.0764,
   -1.1217,
   -1.1084,
   -0.989,
   -1.0866,
   -1.097,
   -1.0564,
   -1.0285,
   -1.0159,
   -0.9995,
   -1.0547,
   -1.0767,
   2.021,
   -1.0916,
   -1.0518,
   -1.0817,
   -1.0493,
   -1.0626,
   -1.0253,
   -1.0302,
   -1.0273,
   -1.0302,
   -1.1024,
   -1.0293,
   -1.0768,
   -1.0287,
   -1.0236,
   -1.0396,
   -0.2064,
   -0.9971,
   -1.092,
   -1.0498,
   -1.0272,
   -1.1193,
   -0.9709,
   -1.0163,
   -1.0883,
   -1.0307,
   -1.044,
   -0.9542,
   -0.9776,
   -1.0673,
   -1.1664
  ]
 },
 {
  "paper": "1703.05916",
  "qid": "7aaaf7bff9947c6d3b954ae25be87e6e1c49db6d",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1703.05916",
  "qid": "4a2248e1c71c0b0183ab0d225440cae2da396b8d",
  "solved": false
 },
 {
  "paper": "1703.06492",
  "qid": "84a4a1f4695eba599d447e030c94f51e5f2f03bb",
  "solved": false
 },
 {
  "paper": "1703.06492",
  "qid": "bf6c14e9c5f476062cbaaf9179b0c9b751222c8f",
  "solved": false
 },
 {
  "paper": "1703.08098",
  "qid": "47ecaca8adc7306e3014e8c4358e306a5f0e1716",
  "solved": false
 },
 {
  "paper": "1703.08885",
  "qid": "73e715e485942859e1db75bfb5f35f1d5eb79d2e",
  "solved": false
 },
 {
  "paper": "1704.00177",
  "qid": "4e4d377b140c149338446ba69737ea191c4328d9",
  "solved": false
 },
 {
  "paper": "1704.00177",
  "qid": "828ce5faed7783297cf9ce202364f999b8d4a1f6",
  "solved": true,
  "base_logprob": -2.21247935295105,
  "necessary": [
   15
  ],
  "causal": [
   15
  ],
  "sufficient": true,
  "evidence": [
   15
  ],
  "drops": [
   -0.0181,
   0.3252,
   -0.0054,
   0.1008,
   0.3357,
   0.1267,
   -0.0153,
   0.0238,
   0.0476,
   0.0331,
   0.0427,
   -0.018,
   0.0998,
   0.2352,
   0.2514,
   3.3482,
   0.0679,
   0.1263,
   0.2174,
   0.5734
  ]
 },
 {
  "paper": "1704.00253",
  "qid": "e84e80067b3343d136fd75300691c8b3d3efbdac",
  "solved": false
 },
 {
  "paper": "1704.00253",
  "qid": "45bd22f2cfb62a5f79ec3c771c8324b963567cc0",
  "solved": false
 },
 {
  "paper": "1704.00939",
  "qid": "6dfad97356b6e82009ee442d7fd2b97b5dcabfe2",
  "solved": false
 },
 {
  "paper": "1704.00939",
  "qid": "59a5959a6abfb81b114e7bfaa945301349d20f0f",
  "solved": true,
  "base_logprob": -1.2320237159729004,
  "necessary": [],
  "causal": [
   4,
   29
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -0.1989,
   -0.077,
   -0.0779,
   -0.0265,
   -0.0005,
   -0.0994,
   -0.1001,
   -0.077,
   -0.1001,
   -0.053,
   -0.0786,
   -0.1263,
   -0.1019,
   -0.1256,
   -0.2035,
   -0.1272,
   -0.0291,
   -0.0296,
   -0.1268,
   -0.0779,
   -0.1511,
   -0.1038,
   -0.0537,
   -0.0779,
   -0.1024,
   -0.1504,
   -0.1968,
   -0.078,
   -0.2935,
   0.1938
  ]
 },
 {
  "paper": "1704.00939",
  "qid": "e2e31ab279d3092418159dfd24760f0f0566e9d3",
  "solved": false
 },
 {
  "paper": "1704.00939",
  "qid": "5a2f7e27efdedf3c43498ff0c32f808d406c42ec",
  "solved": true,
  "base_logprob": -6.817931175231934,
  "necessary": [],
  "causal": [
   3,
   5,
   12,
   21,
   22,
   23
  ],
  "sufficient": false,
  "evidence": [
   4
  ],
  "drops": [
   -0.312,
   -0.4363,
   -0.3736,
   0.8757,
   -0.1805,
   0.185,
   -0.0625,
   -0.0611,
   -0.0615,
   -0.1872,
   -0.1247,
   -0.1872,
   0.0629,
   -0.2477,
   -0.001,
   -0.2494,
   -0.0621,
   -0.0625,
   -0.1244,
   -0.0622,
   -0.1242,
   -0.0004,
   -0.0002,
   0.0007,
   -0.1872,
   -0.1245,
   -0.6251,
   -0.1849,
   -0.5608,
   -0.0008
  ]
 },
 {
  "paper": "1704.02385",
  "qid": "539eb559744641e6a4aefe267cbc4c79e2bcceae",
  "solved": true,
  "base_logprob": -12.750009536743164,
  "necessary": [
   25
  ],
  "causal": [
   25
  ],
  "sufficient": true,
  "evidence": [
   25
  ],
  "drops": [
   -1.75,
   0.375,
   -0.5,
   -1.125,
   -0.625,
   -1.75,
   0.0,
   -0.0,
   0.125,
   -0.25,
   -0.25,
   -0.125,
   -0.125,
   -0.375,
   -0.5,
   0.125,
   -0.5,
   -0.125,
   -0.5,
   0.125,
   -0.25,
   -0.375,
   0.0,
   -0.25,
   0.25,
   9.625,
   -0.375,
   -1.125,
   0.375,
   0.5,
   -0.125,
   -0.75,
   -0.25,
   -0.5,
   0.25,
   -0.375,
   -0.5,
   -0.0,
   0.25,
   0.125,
   -1.5,
   0.25,
   0.0,
   -0.625,
   -0.5,
   -0.25,
   -0.625,
   -0.125,
   0.5,
   -0.75,
   0.625
  ]
 },
 {
  "paper": "1704.02686",
  "qid": "fb381a59732474dc71a413e25cac37e239547b55",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1704.02686",
  "qid": "54415efa91566d5d7135fa23bce3840d41a6389e",
  "solved": false
 },
 {
  "paper": "1704.02686",
  "qid": "dcd22abfc9e7211925c0393adc30dbd4711a9f88",
  "solved": true,
  "base_logprob": -3.364205837249756,
  "necessary": [
   42
  ],
  "causal": [
   42
  ],
  "sufficient": true,
  "evidence": [
   42
  ],
  "drops": [
   -1.4824,
   -1.4164,
   -1.4522,
   -1.4614,
   -1.3658,
   -1.4233,
   -1.4129,
   -1.4334,
   -1.407,
   -1.4227,
   -1.4663,
   -1.3972,
   -1.3955,
   -1.4061,
   -1.4438,
   -1.3965,
   -1.4111,
   -1.4369,
   -1.4473,
   -1.4215,
   -1.3987,
   -1.4079,
   -1.4099,
   -1.4423,
   -1.4029,
   -1.4002,
   -1.3962,
   -1.4131,
   -1.4147,
   -1.3945,
   -1.4205,
   -1.3732,
   -1.4475,
   -1.4068,
   -1.4294,
   -1.4279,
   -1.4261,
   -1.4239,
   -1.4533,
   -1.422,
   -1.4883,
   -1.376,
   2.2113,
   -1.345,
   -1.2968,
   -1.4248,
   -1.3532,
   -1.3347,
   -1.369,
   -1.4713,
   -1.3983,
   -1.4296,
   -1.4174,
   -1.3949,
   -1.3474,
   -1.4889,
   -1.6098,
   -1.507,
   -1.5169,
   -1.4954,
   -1.4204,
   -1.4557,
   -1.4637,
   -1.4401,
   -1.4624,
   -1.1423,
   -1.3569,
   -1.4215,
   -1.4259,
   -1.451,
   -1.4504,
   -1.4273,
   -1.4001,
   -1.435,
   -1.0763
  ]
 },
 {
  "paper": "1704.02686",
  "qid": "05238d1fad2128403577822aa4822ef8ca9570ac",
  "solved": false
 },
 {
  "paper": "1704.04539",
  "qid": "8fa7011e7beaa9fb4083bf7dd75d1216f9c7b2eb",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1704.05572",
  "qid": "2fffff59e57b8dbcaefb437a6b3434fc137f813b",
  "solved": false
 },
 {
  "paper": "1704.05572",
  "qid": "65d34041ffa4564385361979a08706b10b92ebc7",
  "solved": true,
  "base_logprob": -0.5362118482589722,
  "necessary": [
   42
  ],
  "causal": [
   42
  ],
  "sufficient": true,
  "evidence": [
   42
  ],
  "drops": [
   0.0249,
   0.0645,
   0.004,
   -0.0441,
   -0.0024,
   0.0462,
   0.0585,
   0.0174,
   -0.0091,
   -0.1177,
   -0.0162,
   -0.0238,
   0.0446,
   -0.0058,
   0.0167,
   0.0221,
   0.0129,
   -0.0287,
   0.0249,
   -0.0099,
   -0.0068,
   0.0665,
   0.0745,
   0.0693,
   -0.0283,
   -0.0224,
   0.0593,
   0.0262,
   0.1536,
   -0.0245,
   0.0302,
   0.1155,
   0.0472,
   -0.0256,
   -0.0224,
   0.0653,
   0.0276,
   0.042,
   0.0215,
   -0.0705,
   0.0703,
   -0.1312,
   1.3194
  ]
 },
 {
  "paper": "1704.05572",
  "qid": "e215fa142102f7f9eeda9c9eb8d2aeff7f2a33ed",
  "solved": false
 },
 {
  "paper": "1704.05572",
  "qid": "a8545f145d5ea2202cb321c8f93e75ad26fcf4aa",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1704.06125",
  "qid": "3a1bd3ec1a7ce9514da0cb2dfcaa454ba8c0ed14",
  "solved": false
 },
 {
  "paper": "1704.06125",
  "qid": "39492338e27cb90bf1763e4337c2f697cf5082ba",
  "solved": true,
  "base_logprob": -4.190384864807129,
  "necessary": [],
  "causal": [
   20
  ],
  "sufficient": true,
  "evidence": [
   20
  ],
  "drops": [
   -4.0883,
   -4.1091,
   -4.1325,
   -4.1091,
   -4.1154,
   -4.1091,
   -4.1214,
   -4.109,
   -4.1214,
   -4.0883,
   -4.1214,
   -4.109,
   -4.1214,
   -4.109,
   -4.109,
   -4.1091,
   -4.1091,
   -4.1214,
   -4.1271,
   -4.1213,
   -4.0218,
   -4.1214,
   -4.109,
   -4.1214,
   -4.0955,
   -4.1375,
   -4.1214,
   -4.1091,
   -4.1421
  ]
 },
 {
  "paper": "1704.08424",
  "qid": "b686e10a725254695821e330a277c900792db69f",
  "solved": false
 },
 {
  "paper": "1704.08960",
  "qid": "9893c5f36f9d503678749cb0466eeaa0cfc9413f",
  "solved": false
 },
 {
  "paper": "1705.00108",
  "qid": "a9c5252173d3df1c06c770c180a77520de68531b",
  "solved": true,
  "base_logprob": -5.808000087738037,
  "necessary": [],
  "causal": [
   5,
   41,
   43
  ],
  "sufficient": true,
  "evidence": [
   21
  ],
  "drops": [
   -3.5097,
   -3.2995,
   -3.4947,
   -3.4323,
   -3.3541,
   -3.2605,
   -3.4167,
   -3.5417,
   -3.4634,
   -3.4948,
   -3.4947,
   -3.4478,
   -3.3854,
   -3.4634,
   -3.3775,
   -3.4323,
   -3.4321,
   -3.4323,
   -3.4322,
   -3.4322,
   -3.3154,
   -4.1629,
   -3.3384,
   -3.5561,
   -3.4636,
   -3.3464,
   -3.5263,
   -3.4787,
   -3.3229,
   -3.3931,
   -3.4633,
   -3.3932,
   -3.4244,
   -3.4555,
   -3.4479,
   -3.401,
   -3.4792,
   -3.3931,
   -3.4402,
   -3.5263,
   -3.6355,
   -2.597,
   -3.8534,
   -3.245
  ]
 },
 {
  "paper": "1705.00861",
  "qid": "76c8aac84152fc4bbc0d5faa7b46e40438353e77",
  "solved": false
 },
 {
  "paper": "1705.01991",
  "qid": "4e2e19a58e1f2cc5a7b1bc666c1577922454d8c8",
  "solved": false
 },
 {
  "paper": "1705.01991",
  "qid": "69ca609e86888c7e4e2e3d33435a0a36f77601b5",
  "solved": false
 },
 {
  "paper": "1705.02394",
  "qid": "a0fbf90ceb520626b80ff0f9160b3cd5029585a5",
  "solved": false
 },
 {
  "paper": "1705.02394",
  "qid": "e8ca81d5b36952259ef3e0dbeac7b3a622eabe8e",
  "solved": true,
  "base_logprob": -4.297134876251221,
  "necessary": [],
  "causal": [
   17
  ],
  "sufficient": true,
  "evidence": [
   17
  ],
  "drops": [
   -1.6091,
   -0.125,
   -2.0151,
   -0.2031,
   0.1406,
   -0.0469,
   -0.3907,
   -0.1095,
   -0.0313,
   -0.0313,
   -0.0313,
   -0.0781,
   -0.0156,
   -0.0469,
   -0.0469,
   -0.0156,
   -0.0782,
   0.6574,
   -0.0782,
   -0.0781,
   -0.0156,
   -0.0625,
   0.0157,
   -0.0157,
   -0.0469,
   -0.0625,
   0.0468,
   -0.0,
   -0.0625,
   0.0157,
   -0.0156,
   -0.0938,
   -0.3282,
   0.0781,
   0.0468,
   -0.0313,
   0.2812
  ]
 },
 {
  "paper": "1705.02394",
  "qid": "e75685ef5f58027be44f42f30cb3988b509b2768",
  "solved": false
 },
 {
  "paper": "1705.03261",
  "qid": "b42323d60827ecf0d9e478c9a31f90940cfae975",
  "solved": false
 },
 {
  "paper": "1705.03261",
  "qid": "1ba28338d3f993674a19d2ee2ec35447e361505b",
  "solved": false
 },
 {
  "paper": "1705.03487",
  "qid": "91c81807374f2459990e5f9f8103906401abc5c2",
  "solved": false
 },
 {
  "paper": "1705.07368",
  "qid": "4c71ed7d30ee44cf85ffbd7756b985e32e8e07da",
  "solved": true,
  "base_logprob": -7.313904762268066,
  "necessary": [],
  "causal": [
   17
  ],
  "sufficient": true,
  "evidence": [
   4,
   16,
   18
  ],
  "drops": [
   -0.3127,
   0.1034,
   -0.0214,
   -0.2088,
   0.1244,
   -0.1671,
   0.1245,
   0.062,
   -0.4995,
   -0.2712,
   -0.1464,
   -0.1255,
   -0.2506,
   -0.2709,
   -0.6253,
   -0.4367,
   -0.9763,
   0.541,
   -0.5,
   0.166,
   -0.0629,
   -0.2296,
   -0.2298,
   -0.1461,
   -0.188,
   -0.1671,
   -0.1241,
   -0.0631,
   -0.1253,
   -0.1459,
   -0.0212,
   -0.2086,
   -0.3546,
   -0.1877,
   -0.4168,
   -0.2296,
   -0.0839,
   -0.1047,
   -0.0421,
   -0.1045,
   -0.2087,
   0.3123
  ]
 },
 {
  "paper": "1705.07368",
  "qid": "1949d84653562fa9e83413796ae55980ab7318f2",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1705.07368",
  "qid": "7ee660927e2b202376849e489faa7341518adaf9",
  "solved": true,
  "base_logprob": -7.888150691986084,
  "necessary": [],
  "causal": [
   4,
   26,
   41
  ],
  "sufficient": true,
  "evidence": [
   8,
   9
  ],
  "drops": [
   -4.2709,
   -3.4098,
   -3.6005,
   -3.6376,
   -2.9476,
   -3.9073,
   -3.5787,
   -3.6817,
   -3.6423,
   -3.8464,
   -3.6358,
   -3.4355,
   -3.4784,
   -3.4325,
   -3.4992,
   -3.5424,
   -3.5574,
   -3.5782,
   -3.5367,
   -3.5163,
   -3.5589,
   -3.5546,
   -3.8145,
   -3.4335,
   -3.3921,
   -3.4561,
   -3.1278,
   -3.6712,
   -3.6001,
   -3.5106,
   -3.4747,
   -3.4337,
   -3.3063,
   -3.6794,
   -3.4682,
   -3.2281,
   -3.5597,
   -3.5333,
   -3.5391,
   -3.4356,
   -3.4314,
   -2.9105
  ]
 },
 {
  "paper": "1705.07830",
  "qid": "33d2919f3400cd3c6fbb6960d74187ec80b41cd6",
  "solved": false
 },
 {
  "paper": "1705.09665",
  "qid": "003f884d3893532f8c302431c9f70be6f64d9be8",
  "solved": false
 },
 {
  "paper": "1705.09665",
  "qid": "eea089baedc0ce80731c8fdcb064b82f584f483a",
  "solved": false
 },
 {
  "paper": "1705.09665",
  "qid": "938cf30c4f1d14fa182e82919e16072fdbcf2a82",
  "solved": false
 },
 {
  "paper": "1705.09665",
  "qid": "93f4ad6568207c9bd10d712a52f8de25b3ebadd4",
  "solved": true,
  "base_logprob": -5.588614463806152,
  "necessary": [],
  "causal": [
   28
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "drops": [
   -1.6168,
   -1.6845,
   -1.6511,
   -1.6388,
   -1.6243,
   -1.7083,
   -1.6635,
   -1.6953,
   -1.6719,
   -1.6593,
   -1.7295,
   -1.7207,
   -1.7954,
   -1.6831,
   -1.625,
   -1.6566,
   -1.6222,
   -1.6285,
   -1.574,
   -1.6419,
   -1.6971,
   -1.7234,
   -1.6714,
   -1.7228,
   -1.6416,
   -1.6438,
   -1.62,
   -1.6644,
   -0.557,
   -1.6104,
   -1.3881,
   -1.6698,
   -1.6695,
   -1.6614,
   -1.7064,
   -1.6708,
   -1.7285,
   -1.7115,
   -1.71,
   -1.6614,
   -1.7091,
   -1.6427,
   -1.66,
   -1.7158,
   -1.6465,
   -1.6322,
   -1.5554,
   -1.696,
   -1.7189,
   -1.6742,
   -1.6739,
   -1.6542,
   -1.6287,
   -1.6998,
   -1.6539,
   -1.6515,
   -1.6861,
   -1.6338,
   -1.6665,
   -1.6291,
   -1.6676,
   -1.7022,
   -1.6408,
   -1.6834,
   -1.6537,
   -1.6772,
   -1.6631,
   -1.6598,
   -1.6397,
   -1.6317,
   -1.6531,
   -1.6518,
   -1.6456,
   -1.6621,
   -1.5878,
   -1.6895,
   -1.7309
  ]
 },
 {
  "paper": "1706.01450",
  "qid": "0fa81adf00662694e1dc74475ae2b9283c50748c",
  "solved": false
 },
 {
  "paper": "1706.01450",
  "qid": "4ade72bfa28bd1f6b75cc7fa687fa634717782f2",
  "solved": false
 },
 {
  "paper": "1706.01723",
  "qid": "3fddd9f6707b9e40e35518dae7f6da7c4cb77d16",
  "solved": false
 },
 {
  "paper": "1706.01723",
  "qid": "fc54736e67f748f804e8f66b3aaaea7f5e55b209",
  "solved": false
 },
 {
  "paper": "1706.04815",
  "qid": "0300cf768996849cab7463d929afcb0b09c9cf2a",
  "solved": true,
  "base_logprob": -9.59207820892334,
  "necessary": [],
  "causal": [
   0,
   76
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -4.6657,
   -4.9794,
   -4.8577,
   -5.003,
   -4.9296,
   -4.7653,
   -4.8374,
   -4.8616,
   -4.9452,
   -4.844,
   -4.9044,
   -4.9013,
   -4.8947,
   -4.8801,
   -4.8579,
   -5.051,
   -4.8442,
   -4.9254,
   -4.9162,
   -4.8224,
   -4.8958,
   -5.0134,
   -4.9051,
   -4.9672,
   -4.9463,
   -4.8947,
   -4.9011,
   -4.9062,
   -4.9464,
   -4.8905,
   -4.8541,
   -4.868,
   -4.8634,
   -4.9157,
   -4.9047,
   -4.8433,
   -4.8791,
   -5.0089,
   -4.8722,
   -4.9318,
   -4.926,
   -4.9412,
   -4.9468,
   -4.8537,
   -4.8786,
   -4.932,
   -4.8421,
   -4.9041,
   -4.8482,
   -4.9313,
   -4.8381,
   -4.9567,
   -4.8584,
   -4.8791,
   -4.937,
   -4.8519,
   -4.9574,
   -4.9676,
   -4.8791,
   -4.9155,
   -4.952,
   -4.812,
   -4.7952,
   -4.9422,
   -4.992,
   -5.0037,
   -4.9046,
   -4.9322,
   -4.887,
   -4.8201,
   -4.9413,
   -4.8591,
   -4.8686,
   -4.7824,
   -4.8942,
   -4.9524,
   -4.6299,
   -5.0268,
   -5.0233,
   -4.7628
  ]
 },
 {
  "paper": "1706.04815",
  "qid": "dd8f72cb3c0961b5ca1413697a00529ba60571fe",
  "solved": false
 },
 {
  "paper": "1706.07179",
  "qid": "082c88e132b4f1bf68abdc3a21ac4af180de1113",
  "solved": false
 },
 {
  "paper": "1706.07179",
  "qid": "43b4f7eade7a9bcfaf9cc0edba921a41d6036e9c",
  "solved": false
 },
 {
  "paper": "1706.07179",
  "qid": "a75861e6dd72d69fdf77ebd81c78d26c6f7d0864",
  "solved": false
 },
 {
  "paper": "1706.07179",
  "qid": "60fd7ef7986a5752b31d3bd12bbc7da6843547a4",
  "solved": false
 },
 {
  "paper": "1706.07206",
  "qid": "2555ca85ff6b56bd09c3919aa6b277eb7a4d4631",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1706.08032",
  "qid": "0619fc797730a3e59ac146a5a4575c81517cc618",
  "solved": false
 },
 {
  "paper": "1706.08032",
  "qid": "846a1992d66d955fa1747bca9a139141c19908e8",
  "solved": true,
  "base_logprob": -4.072755336761475,
  "necessary": [],
  "causal": [
   13
  ],
  "sufficient": true,
  "evidence": [
   13,
   14,
   15
  ],
  "drops": [
   -1.9474,
   -2.1303,
   -2.1926,
   -2.1039,
   -2.1649,
   -2.0703,
   -2.0943,
   -2.0587,
   -2.1077,
   -2.0713,
   -2.1321,
   -2.1545,
   -1.311,
   -0.0172,
   -2.1385,
   -2.2275,
   -2.0947,
   -2.1454,
   -2.1337,
   -2.1563,
   -2.1108,
   -2.1444,
   -2.1454,
   -2.1594,
   -2.156,
   -2.1688,
   -2.1441,
   -2.1337,
   -2.1551,
   -2.1435,
   -2.2276,
   -2.2002,
   -2.1201,
   -2.0926,
   -2.1787,
   -2.1782,
   -2.1661,
   -2.1038,
   -1.86,
   -2.0618
  ]
 },
 {
  "paper": "1706.08032",
  "qid": "1ef8d1cb1199e1504b6b0daea52f2e4bd2ef7023",
  "solved": false
 },
 {
  "paper": "1706.08032",
  "qid": "12d77ac09c659d2e04b5e3955a283101c3ad1058",
  "solved": true,
  "base_logprob": -4.412771701812744,
  "necessary": [],
  "causal": [
   13
  ],
  "sufficient": true,
  "evidence": [
   13,
   14,
   15
  ],
  "drops": [
   -1.8663,
   -1.2316,
   -1.5299,
   -1.4763,
   -1.5432,
   -1.3701,
   -1.4312,
   -1.4448,
   -1.3447,
   -1.4789,
   -1.4569,
   -1.3179,
   -1.0011,
   0.5015,
   -1.6898,
   -1.6042,
   -1.4299,
   -1.5685,
   -1.5162,
   -1.5182,
   -1.5058,
   -1.4176,
   -1.4686,
   -1.519,
   -1.4689,
   -1.5671,
   -1.4561,
   -1.4811,
   -1.4926,
   -1.5418,
   -1.5148,
   -1.6546,
   -1.4939,
   -1.554,
   -1.5682,
   -1.5413,
   -1.4429,
   -1.4218,
   -1.1823,
   -1.4041
  ]
 },
 {
  "paper": "1707.00995",
  "qid": "f0317e48dafe117829e88e54ed2edab24b86edb1",
  "solved": false
 },
 {
  "paper": "1707.02377",
  "qid": "52f1a91f546b8a25a5d72325c503ec8f9c72de23",
  "solved": false
 },
 {
  "paper": "1707.02377",
  "qid": "bb5697cf352dd608edf119ca9b82a6b7e51c8d21",
  "solved": false
 },
 {
  "paper": "1707.04913",
  "qid": "c3d50f1e6942c9894f9a344e7cbc411af01e419c",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1707.06878",
  "qid": "2a1069ae3629ae8ecc19d2305f23445c0231dc39",
  "solved": true,
  "base_logprob": -0.0602407231926918,
  "necessary": [],
  "causal": [
   5
  ],
  "sufficient": true,
  "evidence": [
   5,
   6,
   7,
   8
  ],
  "drops": [
   0.0181,
   -0.04,
   -0.0094,
   0.0057,
   0.0044,
   0.2578,
   -0.0,
   0.0251,
   0.002,
   0.0349,
   0.0095,
   -0.0036,
   0.0188,
   0.0034,
   0.0912,
   -0.0046,
   -0.0052,
   0.0211,
   0.0118,
   0.0311,
   -0.0179,
   -0.0128,
   0.0873
  ]
 },
 {
  "paper": "1707.06939",
  "qid": "84d36bca06786070e49d3db784e42a51dd573d36",
  "solved": false
 },
 {
  "paper": "1707.06939",
  "qid": "c78f18606524539e4c573481e5bf1e0a242cc33c",
  "solved": true,
  "base_logprob": -1.8316951990127563,
  "necessary": [],
  "causal": [
   10
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   -0.9426,
   -1.018,
   -1.0436,
   -0.9945,
   -1.0446,
   -0.9939,
   -1.0195,
   -1.0437,
   -1.0439,
   -0.9441,
   0.7195,
   -1.1686,
   -1.0667,
   -1.0187,
   -0.9208,
   -1.067,
   -0.9237,
   -0.8974,
   -1.0189,
   -1.0415,
   -1.0178,
   -0.969,
   -1.044,
   -1.1381,
   -1.0671,
   -1.0179,
   -0.8969,
   -1.2791
  ]
 },
 {
  "paper": "1707.06939",
  "qid": "0cf6d52d7eafd43ff961377572bccefc29caf612",
  "solved": true,
  "base_logprob": -1.7843011617660522,
  "necessary": [],
  "causal": [
   10
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   -0.0459,
   -0.029,
   0.0608,
   -0.1207,
   0.2354,
   0.0808,
   -0.1068,
   0.0523,
   0.1832,
   0.1063,
   0.574,
   -0.1715,
   0.0446,
   0.1218,
   0.052,
   0.0611,
   0.0608,
   0.0608,
   0.1315,
   0.1132,
   0.0522,
   0.0202,
   -0.0607,
   -0.0605,
   0.0608,
   -0.0407,
   0.2205,
   -0.1607
  ]
 },
 {
  "paper": "1707.06945",
  "qid": "6b8a3100895f2192e08973006474428319dc298e",
  "solved": false
 },
 {
  "paper": "1707.07554",
  "qid": "ffc5ad48b69a71e92295a66a9a0ff39548ab3cf1",
  "solved": false
 },
 {
  "paper": "1707.07554",
  "qid": "1024f22110c436aa7a62a1022819bfe62dc0d336",
  "solved": false
 },
 {
  "paper": "1707.07554",
  "qid": "f062723bda695716aa7cb0f27675b7fc0d302d4d",
  "solved": false
 },
 {
  "paper": "1707.08559",
  "qid": "2e73006e5d007aa08c62030a4d5a7e2e7e0eaf6c",
  "solved": true,
  "base_logprob": -4.900876522064209,
  "necessary": [
   9
  ],
  "causal": [
   9
  ],
  "sufficient": true,
  "evidence": [
   9
  ],
  "drops": [
   -1.451,
   -1.6288,
   -1.5898,
   -1.7576,
   -1.7641,
   -1.4247,
   -1.5179,
   -1.371,
   -1.4576,
   1.2642,
   -1.3661,
   -1.1894,
   -1.8972,
   -1.4528
  ]
 },
 {
  "paper": "1708.00077",
  "qid": "dee7383a92c78ea49859a2d5ff2a9d0a794c1f0f",
  "solved": false
 },
 {
  "paper": "1708.00111",
  "qid": "0a92352839b549d07ac3f4cb997b8dc83f64ba6f",
  "solved": false
 },
 {
  "paper": "1708.00111",
  "qid": "242f96142116cf9ff763e97aecd54e22cb1c8b5a",
  "solved": false
 },
 {
  "paper": "1708.00111",
  "qid": "fcd0bd2db39898ee4f444ae970b80ea4d1d9b054",
  "solved": false
 },
 {
  "paper": "1708.00111",
  "qid": "5cc937c2dcb8fd4683cb2298d047f27a05e16d43",
  "solved": false
 },
 {
  "paper": "1708.00214",
  "qid": "56836afc57cae60210fa1e5294c88e40bb10cc0e",
  "solved": false
 },
 {
  "paper": "1708.00481",
  "qid": "4c1847f0f3e6f9cc6ac3dfbac9e135d34641a854",
  "solved": true,
  "base_logprob": -13.826709747314453,
  "necessary": [
   1,
   19
  ],
  "causal": [
   1,
   19
  ],
  "sufficient": true,
  "evidence": [
   7
  ],
  "drops": [
   0.0625,
   1.0037,
   0.1912,
   0.0865,
   -0.226,
   -0.0842,
   0.862,
   0.6187,
   0.0838,
   0.5037,
   0.1658,
   0.3488,
   0.6744,
   0.4615,
   0.2115,
   0.8749,
   -0.1994,
   0.5505,
   0.8005,
   2.6754
  ]
 },
 {
  "paper": "1708.01776",
  "qid": "41174d8b176cb8549c2d83429d94ba8218335c84",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1708.02267",
  "qid": "4d844c9453203069363173243e409698782bac3f",
  "solved": false
 },
 {
  "paper": "1708.02267",
  "qid": "5633d93ef356aca02592bae3dfc1b3ec8fce27dc",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1708.02267",
  "qid": "134598831939a3ae20d177cec7033d133625a88e",
  "solved": false
 },
 {
  "paper": "1708.04120",
  "qid": "094ce2f912aa3ced9eb97b171745d38f58f946dd",
  "solved": false
 },
 {
  "paper": "1708.05592",
  "qid": "9a9338d0e74fd315af643335e733445031bd7656",
  "solved": true,
  "base_logprob": -5.174203395843506,
  "necessary": [
   37
  ],
  "causal": [
   37
  ],
  "sufficient": true,
  "evidence": [
   37
  ],
  "drops": [
   -3.5133,
   -3.3048,
   -3.2209,
   -3.3055,
   -3.2844,
   -3.3683,
   -3.2634,
   -3.3035,
   -3.2831,
   -3.325,
   -3.2831,
   -3.2636,
   -3.2834,
   -3.2625,
   -3.3668,
   -3.3877,
   -3.2835,
   -3.3035,
   -3.2831,
   -3.2418,
   -3.2626,
   -3.3055,
   -3.2843,
   -3.3671,
   -3.3251,
   -3.3053,
   -3.3745,
   -3.2847,
   -3.3682,
   -3.3252,
   -3.3043,
   -3.3873,
   -3.3835,
   -3.3456,
   -3.3564,
   -3.3132,
   -3.3553,
   1.5627,
   -3.3042,
   -3.485,
   -3.3216,
   -3.3548,
   -3.2843,
   -3.3254,
   -2.6142
  ]
 },
 {
  "paper": "1708.05873",
  "qid": "a2103e7fe613549a9db5e65008f33cf2ee0403bd",
  "solved": true,
  "base_logprob": -24.75914192199707,
  "necessary": [
   2
  ],
  "causal": [
   2
  ],
  "sufficient": true,
  "evidence": [
   2,
   53
  ],
  "drops": [
   -6.2998,
   -0.0623,
   1.9329,
   -0.4361,
   -0.1874,
   -0.2459,
   -0.1894,
   -0.3737,
   -0.4972,
   -0.9975,
   -0.3098,
   -0.3112,
   0.0026,
   -0.2485,
   -0.1885,
   -0.2498,
   0.0625,
   -0.1249,
   0.1876,
   0.125,
   -0.1236,
   -0.1861,
   -0.1849,
   -0.2498,
   0.0615,
   0.0625,
   -0.3737,
   0.0625,
   -0.1834,
   -0.9973,
   -0.0599,
   0.2501,
   -0.0624,
   -0.2488,
   -0.435,
   -0.5612,
   -0.125,
   -0.3134,
   -0.2499,
   -0.2487,
   0.125,
   0.0012,
   0.1249,
   -0.25,
   -0.1874,
   -0.3099,
   0.3723,
   0.0615,
   -0.6874,
   -0.3135,
   -1.1851,
   -0.1885,
   -0.5641,
   -0.2496,
   -0.7487
  ]
 },
 {
  "paper": "1708.05873",
  "qid": "13b36644357870008d70e5601f394ec3c6c07048",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1708.07241",
  "qid": "1192e9a265956aa08177caea7d3c38d501707809",
  "solved": false
 },
 {
  "paper": "1708.08615",
  "qid": "95d8368b1055d97250df38d1e8c4a2b283d2b57e",
  "solved": false
 },
 {
  "paper": "1708.09157",
  "qid": "a43c400ae37a8705ff2effb4828f4b0b177a74c4",
  "solved": false
 },
 {
  "paper": "1708.09157",
  "qid": "4056ee2fd7a0a0f444275e627bb881134a1c2a10",
  "solved": false
 },
 {
  "paper": "1708.09609",
  "qid": "fc06502fa62803b62f6fd84265bfcfb207c1113b",
  "solved": false
 },
 {
  "paper": "1709.00387",
  "qid": "41844d1d1ee6d6d38f31b3a17a2398f87566ed92",
  "solved": false
 },
 {
  "paper": "1709.00387",
  "qid": "e87f47a293e0b49ab8b15fc6633d9ca6dc9de071",
  "solved": true,
  "base_logprob": -3.7258427143096924,
  "necessary": [
   8
  ],
  "causal": [
   8
  ],
  "sufficient": true,
  "evidence": [
   8
  ],
  "drops": [
   -0.2994,
   -0.0249,
   0.1496,
   -0.1,
   -0.1747,
   -0.0248,
   0.05,
   0.0,
   2.5314,
   0.0499,
   0.0748,
   0.025,
   -0.0001,
   -0.0499,
   -0.025,
   -0.0999,
   -0.0999,
   0.0523,
   0.0749,
   -0.05,
   -0.0002,
   -0.05,
   -0.0251,
   0.0001,
   0.1249,
   -0.1247,
   0.1502
  ]
 },
 {
  "paper": "1709.00947",
  "qid": "982979cb3c71770d8d7d2d1be8f92b66223dec85",
  "solved": false
 },
 {
  "paper": "1709.00947",
  "qid": "5ba6f7f235d0f5d1d01fd97dd5e4d5b0544fd212",
  "solved": false
 },
 {
  "paper": "1709.00947",
  "qid": "7ce7edd06925a943e32b59f3e7b5159ccb7acaf6",
  "solved": false
 },
 {
  "paper": "1709.01256",
  "qid": "3bfb8c12f151dada259fbd511358914c4b4e1b0e",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1709.01256",
  "qid": "3f85cc5be84479ba668db6d9f614fedbff6d77f1",
  "solved": true,
  "base_logprob": -15.187820434570312,
  "necessary": [
   58
  ],
  "causal": [
   58
  ],
  "sufficient": true,
  "evidence": [
   58
  ],
  "drops": [
   -0.4219,
   -0.1719,
   -0.375,
   -0.4998,
   -0.1249,
   0.0001,
   0.0312,
   0.0938,
   0.0782,
   -0.0624,
   -0.0468,
   -0.0155,
   -0.0312,
   -0.0156,
   0.1563,
   0.2188,
   -0.1718,
   0.0626,
   0.0782,
   0.0,
   0.25,
   0.1094,
   0.2188,
   0.0156,
   0.1407,
   -0.2343,
   0.4063,
   0.0625,
   0.0469,
   0.0782,
   0.1407,
   0.0938,
   0.2032,
   -0.0312,
   0.0314,
   -0.2343,
   0.1875,
   -0.1562,
   0.172,
   0.1407,
   -0.0937,
   -0.1718,
   0.125,
   0.1094,
   0.1094,
   0.125,
   -0.2032,
   -0.0469,
   0.3907,
   0.1563,
   0.1875,
   0.1875,
   -0.0781,
   0.1562,
   0.0782,
   0.3595,
   0.0782,
   0.0474,
   5.1365,
   0.6092,
   0.2032,
   -0.1405,
   0.1095,
   0.2345,
   0.2344,
   0.1876,
   0.2969,
   0.0782,
   0.4845,
   0.2812,
   -0.2656
  ]
 },
 {
  "paper": "1709.01256",
  "qid": "be08ef81c3cfaaaf35c7414397a1871611f1a7fd",
  "solved": false
 },
 {
  "paper": "1709.02271",
  "qid": "feb4e92ff1609f3a5e22588da66532ff689f3bcc",
  "solved": false
 },
 {
  "paper": "1709.05404",
  "qid": "c5ac07528cf99d353413c9d9ea61a1a699dd783e",
  "solved": false
 },
 {
  "paper": "1709.05404",
  "qid": "6608f171b3e0dcdcd51b3e0c697d6e5003ab5f02",
  "solved": false
 },
 {
  "paper": "1709.05411",
  "qid": "65e6a1cc2590b139729e7e44dce6d9af5dd2c3b5",
  "solved": true,
  "base_logprob": -4.616753578186035,
  "necessary": [],
  "causal": [
   1,
   3
  ],
  "sufficient": true,
  "evidence": [
   1,
   9
  ],
  "drops": [
   -2.4728,
   -2.317,
   -2.3359,
   -2.3127,
   -2.4075,
   -2.3581,
   -2.3919,
   -2.3838,
   -2.3457,
   -2.4008,
   -2.3608,
   -2.3645,
   -2.3708,
   -2.381,
   -2.3848,
   -2.3542,
   -2.365,
   -2.3956,
   -2.379,
   -2.3846,
   -2.4011,
   -2.3843,
   -2.3946,
   -2.3885,
   -2.3629,
   -2.3426,
   -2.4033,
   -2.3319
  ]
 },
 {
  "paper": "1709.05413",
  "qid": "915cf3d481164217290d7b1eb9d48ed3e249196d",
  "solved": false
 },
 {
  "paper": "1709.05413",
  "qid": "e26e7e9bcd7e2cea561af596c59b98e823653a4b",
  "solved": false
 },
 {
  "paper": "1709.05413",
  "qid": "b24767fe7e6620369063e646fd3048dc645a8348",
  "solved": false
 },
 {
  "paper": "1709.05563",
  "qid": "3aa43a0d543b88d40e4f3500c7471e263515be40",
  "solved": false
 },
 {
  "paper": "1709.06671",
  "qid": "b5484a0f03d63d091398d3ce4f841a45062438a7",
  "solved": false
 },
 {
  "paper": "1709.07916",
  "qid": "e5ae8ac51946db7475bb20b96e0a22083b366a6d",
  "solved": true,
  "base_logprob": -0.0021755853667855263,
  "necessary": [
   7
  ],
  "causal": [
   7
  ],
  "sufficient": true,
  "evidence": [
   7
  ],
  "drops": [
   -0.0009,
   -0.0002,
   -0.0008,
   0.0001,
   -0.0005,
   0.0002,
   -0.0006,
   1.6322,
   0.0003,
   -0.0002,
   0.0002,
   -0.0001,
   0.0006,
   0.0006,
   -0.0,
   -0.0006,
   -0.0001,
   -0.0003,
   0.0002,
   -0.0005,
   -0.0005,
   -0.0002,
   -0.0001,
   -0.0003,
   -0.0007,
   -0.0004,
   -0.0007,
   -0.0005,
   -0.0003,
   -0.0007,
   0.001,
   -0.001
  ]
 },
 {
  "paper": "1709.10217",
  "qid": "b8b588ca1e876b3094ae561a875dd949c8965b2e",
  "solved": false
 },
 {
  "paper": "1709.10217",
  "qid": "0460019eb2186aef835f7852fc445b037bd43bb7",
  "solved": true,
  "base_logprob": -12.67029857635498,
  "necessary": [],
  "causal": [
   8,
   26
  ],
  "sufficient": true,
  "evidence": [
   8
  ],
  "drops": [
   -2.1984,
   -0.1752,
   -0.8941,
   -1.8427,
   -1.5044,
   -0.0515,
   0.096,
   -0.5993,
   0.5421,
   -0.6163,
   -1.544,
   -1.1084,
   -0.603,
   0.1243,
   -0.591,
   -0.3756,
   -0.3814,
   0.2435,
   -0.2264,
   0.0089,
   -0.2608,
   -0.264,
   -0.5842,
   0.4025,
   -0.1753,
   -0.3857,
   0.5533,
   -2.2871
  ]
 },
 {
  "paper": "1709.10217",
  "qid": "a9cc4b17063711c8606b8fc1c5eaf057b317a0c9",
  "solved": false
 },
 {
  "paper": "1709.10445",
  "qid": "ae60079da9d3d039965368acbb23c6283bc3da94",
  "solved": true,
  "base_logprob": -0.7097806930541992,
  "necessary": [],
  "causal": [
   5,
   22,
   25,
   31
  ],
  "sufficient": true,
  "evidence": [
   5,
   25
  ],
  "drops": [
   -0.474,
   -0.1016,
   0.1866,
   0.0435,
   -0.053,
   0.8633,
   0.128,
   0.0626,
   0.0005,
   -0.1087,
   -0.0568,
   0.0095,
   0.1407,
   0.1819,
   0.058,
   -0.1184,
   -0.0656,
   0.261,
   -0.109,
   -0.0018,
   -0.0529,
   0.0046,
   0.7615,
   -0.1385,
   -0.2462,
   0.7572,
   0.0028,
   -0.0743,
   -0.0618,
   -0.0559,
   -0.2259,
   0.3785,
   -0.0485,
   -0.0651,
   -0.0469,
   0.0341
  ]
 },
 {
  "paper": "1709.10445",
  "qid": "83f567489da49966af3dc5df2d9d20232bb8cb1e",
  "solved": false
 },
 {
  "paper": "1710.00341",
  "qid": "ad4658c64056b6eddda00d3cbc55944ae01eb437",
  "solved": false
 },
 {
  "paper": "1710.00341",
  "qid": "89b9e298993dbedd3637189c3f37c0c4791041a1",
  "solved": false
 },
 {
  "paper": "1710.01492",
  "qid": "fa3663567c48c27703e09c42930e51bacfa54905",
  "solved": false
 },
 {
  "paper": "1710.02772",
  "qid": "0747cecb3c72594c5d15ba18490566be1ffdbfad",
  "solved": false
 },
 {
  "paper": "1710.02772",
  "qid": "0e9c08b635c1ebfd36472550d619095541bb5af1",
  "solved": false
 },
 {
  "paper": "1710.06536",
  "qid": "3bf429633ecbbfec3d7ffbcfa61fa90440cc918b",
  "solved": false
 },
 {
  "paper": "1710.06700",
  "qid": "76ce9e02d97e2d77fe28c0fa78526809e7c195c6",
  "solved": false
 },
 {
  "paper": "1710.06700",
  "qid": "64c7545ce349265e0c97fd6c434a5f8efdc23777",
  "solved": false
 },
 {
  "paper": "1710.06700",
  "qid": "47822fec590e840438a3054b7f512fec09dbd1e1",
  "solved": false
 },
 {
  "paper": "1710.06700",
  "qid": "989271972b3176d0a5dabd1cc0e4bdb671269c96",
  "solved": false
 },
 {
  "paper": "1710.07395",
  "qid": "dd2046f5481f11b7639a230e8ca92904da75feed",
  "solved": false
 },
 {
  "paper": "1710.07395",
  "qid": "47e6c3e6fcc9be8ca2437f41a4fef58ef4c02579",
  "solved": false
 },
 {
  "paper": "1710.07395",
  "qid": "569ad21441e99ae782d325d5f5e1ac19e08d5e76",
  "solved": true,
  "base_logprob": -5.084546089172363,
  "necessary": [],
  "causal": [
   24,
   53,
   54
  ],
  "sufficient": true,
  "evidence": [
   24
  ],
  "drops": [
   -0.2004,
   -0.0693,
   -0.2589,
   -0.2537,
   -0.2052,
   -0.0238,
   -0.2097,
   -0.3018,
   -0.1768,
   -0.0255,
   -0.1468,
   -0.7442,
   -0.102,
   -0.3345,
   -0.1936,
   -0.2322,
   0.013,
   0.1596,
   -0.2014,
   -0.2328,
   -0.1125,
   -0.1532,
   -0.1188,
   -0.2016,
   0.2498,
   0.0674,
   -0.0835,
   -0.0928,
   -0.1496,
   -0.2857,
   -0.0541,
   -0.1175,
   -0.1936,
   -0.1719,
   0.1522,
   -0.1103,
   -0.4504,
   -0.0224,
   -0.125,
   -0.1474,
   -0.1643,
   -0.1313,
   -0.1065,
   -0.4269,
   -0.1861,
   -0.2658,
   0.0306,
   -0.2783,
   0.007,
   -0.1095,
   -0.102,
   -0.1228,
   0.0879,
   0.5198,
   0.6116
  ]
 },
 {
  "paper": "1710.07395",
  "qid": "90741b227b25c42e0b81a08c279b94598a25119d",
  "solved": false
 },
 {
  "paper": "1710.08396",
  "qid": "ceda2a4872132b8e0a526c0f2c701d0df060c3af",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1710.09589",
  "qid": "97159b8b1ab360c34a1114cd81e8037474bd37db",
  "solved": true,
  "base_logprob": -4.460944175720215,
  "necessary": [
   15
  ],
  "causal": [
   15
  ],
  "sufficient": true,
  "evidence": [
   15
  ],
  "drops": [
   -0.4547,
   -0.2216,
   -0.1127,
   0.0181,
   -0.1159,
   0.0038,
   0.1283,
   -0.4519,
   0.1431,
   -0.7506,
   -0.2258,
   -0.1065,
   -0.2379,
   -0.2448,
   -0.218,
   1.0052,
   0.5952,
   -0.225,
   -0.1208,
   -0.1151,
   0.1251,
   -0.3602,
   -0.2242,
   -0.1239,
   -0.1148,
   -0.1145,
   -0.1013,
   -0.3573,
   -0.2433,
   -0.2403,
   -0.2394,
   -0.1225,
   -0.2436,
   -0.4719,
   -0.1162,
   -0.1218,
   -0.3485,
   -0.48,
   -0.2336,
   0.1251,
   0.6085,
   -0.3537,
   -0.0882,
   -0.7179
  ]
 },
 {
  "paper": "1710.09589",
  "qid": "cb20aebfedad1a306e82966d6e9e979129fcd9f9",
  "solved": true,
  "base_logprob": -3.191356658935547,
  "necessary": [
   31
  ],
  "causal": [
   31
  ],
  "sufficient": true,
  "evidence": [
   31
  ],
  "drops": [
   -0.1543,
   -0.1234,
   -0.0623,
   -0.0303,
   0.0013,
   0.0328,
   -0.0305,
   -0.0288,
   -0.2463,
   -0.0617,
   -0.0309,
   0.0001,
   -0.0613,
   -0.0619,
   -0.0304,
   -0.0309,
   -0.0927,
   0.0622,
   0.0308,
   -0.0307,
   0.0003,
   0.0312,
   -0.0308,
   0.0322,
   -0.0616,
   -0.0316,
   -0.0003,
   0.0322,
   -0.0929,
   -0.0001,
   -0.2501,
   7.2177,
   -0.0312,
   -0.0624,
   0.0316,
   -0.1244,
   -0.156,
   0.0323,
   0.0004,
   0.0309,
   0.0932,
   0.0314,
   0.0947,
   -0.1221
  ]
 },
 {
  "paper": "1710.09753",
  "qid": "b8ffb81e74c1c1ad552051aca8741b0141ae6e97",
  "solved": false
 },
 {
  "paper": "1710.10609",
  "qid": "3f7a7e81908a763e5ca720f90570c5f224ac64f6",
  "solved": false
 },
 {
  "paper": "1710.10609",
  "qid": "49b38189b8336ce41d0f0b4c5c9459722736e15b",
  "solved": false
 },
 {
  "paper": "1711.02013",
  "qid": "2ff3898fbb5954aa82dd2f60b37dd303449c81ba",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1711.04457",
  "qid": "da495e2f99ee2d5db9cc17eca5517ddaa5ea8e42",
  "solved": true,
  "base_logprob": -8.767219543457031,
  "necessary": [],
  "causal": [
   28
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "drops": [
   -2.5848,
   -2.607,
   -2.5287,
   -2.4849,
   -2.6065,
   -2.566,
   -2.5051,
   -2.4019,
   -2.4637,
   -2.5482,
   -2.5275,
   -2.4846,
   -2.5475,
   -2.608,
   -2.588,
   -2.4214,
   -2.5478,
   -2.2963,
   -2.5866,
   -2.4644,
   -2.5477,
   -2.5462,
   -2.5055,
   -2.5053,
   -2.5067,
   -2.567,
   -2.6316,
   -2.2772,
   0.348,
   -2.441,
   -2.5044,
   -2.3807,
   -2.5461,
   -2.5247,
   -2.5479,
   -2.4845,
   -2.4629,
   -2.4019,
   -2.506,
   -2.5461,
   -2.5442,
   -2.4865,
   -2.3995,
   -2.422,
   -2.5469,
   -2.6703,
   -2.5895,
   -2.4635,
   -2.6904,
   -2.3603,
   -2.6079,
   -2.6079,
   -2.4653,
   -2.4878
  ]
 },
 {
  "paper": "1711.04457",
  "qid": "310e61b9dd4d75bc1bebbcb1dae578f55807cd04",
  "solved": true,
  "base_logprob": -4.706345081329346,
  "necessary": [
   28
  ],
  "causal": [
   5,
   28
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "drops": [
   0.1711,
   0.1667,
   0.2433,
   0.08,
   0.2433,
   0.281,
   -0.037,
   0.0869,
   0.0822,
   0.0408,
   0.0805,
   -0.0419,
   0.0779,
   0.0764,
   0.0022,
   0.1639,
   0.0876,
   0.1184,
   -0.0472,
   0.1235,
   0.0432,
   0.0451,
   -0.0812,
   0.0816,
   -0.0002,
   -0.0025,
   0.0064,
   -0.0818,
   3.877,
   -0.0813,
   0.0094,
   0.1266,
   0.0831,
   -0.037,
   0.1211,
   0.1276,
   0.1239,
   0.1646,
   0.0489,
   0.1655,
   0.0879,
   0.0832,
   0.0818,
   0.0795,
   0.1247,
   0.0385,
   0.0857,
   0.0821,
   -0.0022,
   0.001,
   -0.0371,
   -0.1176,
   0.0846,
   0.1608
  ]
 },
 {
  "paper": "1711.05568",
  "qid": "e8c0fabae0d29491471e37dec34f652910302928",
  "solved": false
 },
 {
  "paper": "1711.05568",
  "qid": "cafa6103e609acaf08274a2f6d8686475c6b8723",
  "solved": false
 },
 {
  "paper": "1711.06288",
  "qid": "0be0c8106df5fde4b544af766ec3d4a3d7a6c8a2",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1711.10124",
  "qid": "280f863cfd63b711980ca6c7f1409c0306473de7",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1711.11221",
  "qid": "9d016eb3913b41f7a18c6fa865897c12b5fe0212",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1712.00609",
  "qid": "2e6b7afaf14871ed6db674782b93709910020b06",
  "solved": false
 },
 {
  "paper": "1712.00609",
  "qid": "d2e409031f4512375dd5cecec639c7373025f277",
  "solved": false
 },
 {
  "paper": "1712.00609",
  "qid": "5d22746b3004c5e90ea714b24bf8bc7b4d15bd88",
  "solved": false
 },
 {
  "paper": "1712.02121",
  "qid": "480e10e5a1b9c0ae9f7763b7611eeae9e925096b",
  "solved": true,
  "base_logprob": -2.4734580516815186,
  "necessary": [
   6,
   23,
   26
  ],
  "causal": [
   6,
   23,
   26
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -0.6553,
   -0.1091,
   -0.1115,
   0.0008,
   0.2299,
   0.2324,
   1.0655,
   0.3472,
   0.5853,
   0.5841,
   0.466,
   0.7037,
   0.7018,
   0.7043,
   0.9457,
   0.4621,
   0.9429,
   0.8272,
   0.5838,
   0.0021,
   0.4679,
   -0.1106,
   0.0083,
   1.1846,
   0.0021,
   0.1164,
   1.4301,
   0.1152,
   0.0024,
   -0.3372
  ]
 },
 {
  "paper": "1712.03547",
  "qid": "9ac923be6ada1ba2aa20ad62b0a3e593bb94e085",
  "solved": false
 },
 {
  "paper": "1712.09127",
  "qid": "6548db45fc28e8a8b51f114635bad14a13eaec5b",
  "solved": false
 },
 {
  "paper": "1712.09127",
  "qid": "4c4f76837d1329835df88b0921f4fe8bda26606f",
  "solved": true,
  "base_logprob": -5.139811038970947,
  "necessary": [],
  "causal": [
   14
  ],
  "sufficient": true,
  "evidence": [
   58
  ],
  "drops": [
   -3.9927,
   -4.436,
   -4.1191,
   -4.2601,
   -4.2351,
   -4.3448,
   -4.2872,
   -4.1086,
   -3.9562,
   -4.3267,
   -4.1207,
   -4.0959,
   -4.0305,
   -3.853,
   -3.361,
   -4.2075,
   -4.1234,
   -4.2066,
   -4.1295,
   -4.0499,
   -3.9641,
   -4.2728,
   -4.3513,
   -4.1551,
   -4.1351,
   -4.1733,
   -4.2801,
   -4.187,
   -4.2801,
   -4.262,
   -4.2083,
   -4.1997,
   -4.2241,
   -4.1219,
   -4.1558,
   -4.1496,
   -4.1313,
   -4.205,
   -4.1298,
   -4.1865,
   -4.2262,
   -4.2753,
   -4.0396,
   -4.2061,
   -4.2058,
   -4.1868,
   -4.2077,
   -4.1221,
   -4.1214,
   -4.2001,
   -4.2741,
   -4.266,
   -4.226,
   -4.2071,
   -4.2197,
   -4.3057,
   -4.2588,
   -4.2728,
   -4.0722,
   -4.1405,
   -4.1213,
   -4.2918,
   -4.2705,
   -4.3363,
   -4.1811,
   -4.2188,
   -4.102,
   -4.351,
   -4.2083,
   -4.2981,
   -4.2653,
   -4.3062,
   -4.2255,
   -4.1932,
   -3.9871,
   -4.2029,
   -4.3357,
   -4.2804,
   -4.3267,
   -4.1007,
   -4.3197,
   -4.225,
   -4.2059,
   -4.1987,
   -4.3044,
   -4.2061,
   -4.1297,
   -4.2135,
   -4.0762,
   -4.1548,
   -4.2726,
   -4.1303,
   -4.2866,
   -4.4153,
   -4.3611,
   -4.1872,
   -4.2002,
   -4.2141,
   -4.1308,
   -4.505,
   -4.4205,
   -4.3453
  ]
 },
 {
  "paper": "1712.09127",
  "qid": "819d2e97f54afcc7cdb3d894a072bcadfba9b747",
  "solved": false
 },
 {
  "paper": "1801.02243",
  "qid": "3d39e57e90903b776389f1b01ca238a6feb877f3",
  "solved": false
 },
 {
  "paper": "1801.02243",
  "qid": "69ef007fc131b04b5b71b0b446db2f77f434f1b3",
  "solved": false
 },
 {
  "paper": "1801.02243",
  "qid": "20df24165b881f97dc1ac32f343939554dd68011",
  "solved": false
 },
 {
  "paper": "1801.07537",
  "qid": "99cf494714c67723692ad1279132212db29295f3",
  "solved": false
 },
 {
  "paper": "1801.09030",
  "qid": "5d5a571ff04a5fdd656ca87f6525a60e917d6558",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1802.00923",
  "qid": "d86c7faf5a61d73a19397a4afa2d53206839b8ad",
  "solved": true,
  "base_logprob": -10.2252779006958,
  "necessary": [
   30,
   31
  ],
  "causal": [
   30,
   31
  ],
  "sufficient": true,
  "evidence": [
   30,
   31,
   32,
   33
  ],
  "drops": [
   0.2197,
   0.9214,
   0.3288,
   -0.1974,
   -0.2003,
   -0.3778,
   0.0007,
   -0.1488,
   -0.0795,
   -0.0507,
   0.2226,
   0.1139,
   0.0044,
   0.3358,
   0.1377,
   -0.1249,
   0.2169,
   0.052,
   0.1447,
   0.0229,
   -0.4668,
   -0.2042,
   -0.1837,
   -0.2272,
   -0.3173,
   -0.0078,
   0.0315,
   -0.1857,
   0.2231,
   0.8061,
   6.9188,
   8.1199,
   -0.4175,
   -0.5664,
   -0.7528,
   -0.1183,
   0.0661,
   -0.0792,
   -0.2304,
   0.0975,
   0.0001,
   0.0661,
   -0.125,
   -0.2731,
   -0.0873,
   -0.0949,
   -0.2165,
   -0.0789,
   0.102,
   0.155,
   -0.0028,
   0.1972,
   -0.1395,
   -0.088,
   -0.1351,
   -0.8161,
   0.1222,
   -0.1278,
   -0.2306,
   -0.1328,
   -0.273,
   -0.0304,
   0.0233,
   0.0329,
   -0.454,
   -1.3745,
   -0.7119
  ]
 },
 {
  "paper": "1802.00923",
  "qid": "082bc58e1a2a65fc1afec4064a51e4c785674fd7",
  "solved": true,
  "base_logprob": -3.7296693325042725,
  "necessary": [],
  "causal": [
   10
  ],
  "sufficient": true,
  "evidence": [
   10,
   11
  ],
  "drops": [
   -3.5832,
   -3.5492,
   -3.5599,
   -3.5765,
   -3.5613,
   -3.5618,
   -3.5602,
   -3.5587,
   -3.561,
   -3.5646,
   -2.9101,
   -3.6018,
   -3.6164,
   -3.5506,
   -3.5488,
   -3.5608,
   -3.5617,
   -3.5591,
   -3.5503,
   -3.5507,
   -3.5511,
   -3.5502,
   -3.549,
   -3.5602,
   -3.5683,
   -3.5494,
   -3.5593,
   -3.5498,
   -3.5489,
   -3.559,
   -3.5485,
   -3.5498,
   -3.5597,
   -3.5595,
   -3.5585,
   -3.5507,
   -3.5586,
   -3.5498,
   -3.5465,
   -3.5612,
   -3.562,
   -3.561,
   -3.5487,
   -3.5601,
   -3.5531,
   -3.5487,
   -3.5598,
   -3.5607,
   -3.5693,
   -3.5499,
   -3.5518,
   -3.559,
   -3.5506,
   -3.5606,
   -3.5598,
   -3.5583,
   -3.5494,
   -3.5603,
   -3.5477,
   -3.5585,
   -3.5598,
   -3.5595,
   -3.5517,
   -3.5491,
   -3.5555,
   -3.5514,
   -3.5546
  ]
 },
 {
  "paper": "1802.05322",
  "qid": "980568848cc8e7c43f767da616cf1e176f406b05",
  "solved": true,
  "base_logprob": -1.3216056823730469,
  "necessary": [
   36
  ],
  "causal": [
   36
  ],
  "sufficient": true,
  "evidence": [
   36
  ],
  "drops": [
   -0.026,
   0.1983,
   -0.1423,
   0.0428,
   -0.0272,
   0.0907,
   0.0968,
   -0.0547,
   -0.1111,
   -0.1744,
   -0.0251,
   0.0568,
   0.0424,
   -0.1043,
   -0.0663,
   -0.0882,
   -0.0504,
   0.0049,
   -0.0911,
   -0.0504,
   -0.0253,
   -0.0638,
   0.0021,
   0.0432,
   0.018,
   -0.0526,
   -0.1017,
   -0.0119,
   -0.1171,
   -0.0526,
   0.0021,
   -0.0119,
   -0.0352,
   -0.1091,
   -0.0251,
   0.1231,
   2.7159,
   -0.0708,
   -0.0232,
   -0.1516,
   0.0312,
   -0.0095,
   -0.0505,
   -0.041,
   -0.1374,
   0.1086,
   -0.0689,
   -0.0793,
   0.018,
   -0.0176,
   -0.0001,
   0.0047,
   -0.0836,
   -0.1035,
   0.0859,
   -0.0639,
   -0.0,
   -0.0093,
   0.0048,
   -0.0503,
   0.1716,
   -0.0003,
   0.0549,
   0.0789,
   -0.0477,
   -0.1048,
   -0.1087,
   -0.122,
   -0.1547,
   -0.0097,
   -0.0514,
   -0.0328,
   0.0591,
   0.0207,
   -0.0475,
   -0.0775,
   -0.0735,
   -0.0325,
   -0.0272,
   -0.0703,
   0.0315,
   0.0491,
   -0.1017,
   -0.1612,
   0.0518,
   -0.0503,
   -0.0358,
   0.0315,
   0.0432,
   -0.0202,
   0.1955,
   0.1154
  ]
 },
 {
  "paper": "1802.05322",
  "qid": "f1b738a7f118438663f9d77b4ccd3a2c4fd97c01",
  "solved": true,
  "base_logprob": -21.699626922607422,
  "necessary": [
   62,
   63,
   64,
   65
  ],
  "causal": [
   32,
   62,
   63,
   64,
   65,
   66
  ],
  "sufficient": true,
  "evidence": [
   21,
   28
  ],
  "drops": [
   -2.9349,
   0.0041,
   0.06,
   0.4372,
   0.6881,
   -0.0014,
   0.0684,
   0.1283,
   -0.7481,
   0.3731,
   0.3133,
   -0.3096,
   -0.2479,
   0.4357,
   0.2484,
   0.8093,
   -0.3777,
   0.6211,
   0.4988,
   0.124,
   -0.6216,
   -0.0029,
   0.2464,
   -0.4999,
   0.4996,
   -0.4364,
   0.1277,
   0.1889,
   0.0613,
   -0.6857,
   -1.9882,
   -0.9925,
   0.8119,
   -0.0639,
   -0.1875,
   -0.314,
   0.1878,
   -0.1255,
   0.0594,
   -0.0016,
   -0.0629,
   0.0,
   0.3111,
   0.3746,
   -0.0635,
   0.0015,
   -0.3135,
   -0.0628,
   0.1234,
   -0.0004,
   -0.2488,
   0.1843,
   -0.0663,
   -0.0609,
   -0.1917,
   -0.0022,
   0.2485,
   0.3725,
   0.124,
   0.1246,
   -0.1862,
   0.6237,
   1.4308,
   2.3041,
   1.4324,
   1.2443,
   0.8698,
   0.1263,
   -0.374,
   -0.1221,
   -0.0023,
   0.0621,
   -0.2497,
   -0.0609,
   -0.0625,
   -0.1263,
   -0.564,
   -0.0632,
   -0.0639,
   -0.2531,
   -0.3136,
   -0.0629,
   0.2482,
   -0.0639,
   -0.6863,
   -0.314,
   0.0611,
   -0.1242,
   0.6226,
   -0.5639,
   -0.255,
   0.4329
  ]
 },
 {
  "paper": "1802.05574",
  "qid": "18e915b917c81056ceaaad5d6581781c0168dac9",
  "solved": false
 },
 {
  "paper": "1802.05574",
  "qid": "372fbf2d120ca7a101f70d226057f9639bf1f9f2",
  "solved": false
 },
 {
  "paper": "1803.02839",
  "qid": "dee116df92f9f92d9a67ac4d30e32822c22158a6",
  "solved": true,
  "base_logprob": -0.6709128618240356,
  "necessary": [],
  "causal": [
   142
  ],
  "sufficient": true,
  "evidence": [
   17
  ],
  "drops": [
   0.1135,
   0.0075,
   -0.014,
   0.002,
   -0.007,
   0.1175,
   0.1182,
   -0.0181,
   -0.0574,
   0.1681,
   0.0426,
   0.0515,
   0.0497,
   0.0017,
   0.0058,
   -0.0174,
   0.1805,
   0.0527,
   0.0028,
   0.0489,
   0.0042,
   0.0587,
   0.0473,
   0.0005,
   -0.0127,
   0.0533,
   -0.0144,
   -0.0093,
   0.0562,
   -0.06,
   0.0456,
   0.005,
   -0.0085,
   -0.001,
   0.0723,
   0.0057,
   -0.0628,
   0.0489,
   -0.059,
   -0.0593,
   -0.0094,
   -0.0085,
   -0.0206,
   0.1146,
   -0.0716,
   0.0626,
   -0.0058,
   0.008,
   -0.0022,
   0.0513,
   0.048,
   0.0499,
   0.0457,
   -0.0098,
   0.0498,
   0.0567,
   -0.0058,
   -0.0584,
   -0.0449,
   0.0615,
   -0.0108,
   0.0002,
   -0.0596,
   0.0704,
   0.0535,
   -0.0012,
   0.0625,
   -0.0589,
   -0.0089,
   -0.006,
   -0.0601,
   0.003,
   0.0553,
   -0.0082,
   0.066,
   0.1101,
   -0.0088,
   -0.0093,
   0.0079,
   0.0664,
   -0.0095,
   0.0555,
   0.0553,
   -0.0141,
   0.0628,
   0.0533,
   -0.0587,
   0.0487,
   -0.0054,
   0.0564,
   0.1115,
   -0.0674,
   0.0116,
   0.0572,
   0.1227,
   0.0531,
   0.0132,
   0.0005,
   0.0456,
   0.0028,
   -0.0124,
   -0.001,
   -0.0016,
   0.0076,
   0.0488,
   0.048,
   0.1184,
   0.1102,
   0.008,
   0.0076,
   0.0652,
   0.0542,
   0.0442,
   0.1229,
   0.116,
   0.0569,
   0.0572,
   0.0413,
   -0.0085,
   0.123,
   0.0639,
   0.1246,
   -0.0432,
   -0.0001,
   -0.0079,
   -0.0559,
   -0.0133,
   0.0613,
   -0.0514,
   -0.0058,
   -0.0631,
   0.119,
   0.0622,
   0.0069,
   0.0575,
   0.0058,
   -0.0563,
   -0.0563,
   0.0546,
   0.1142,
   0.093,
   0.0422,
   0.2574,
   0.0977,
   -0.2444
  ]
 },
 {
  "paper": "1803.03664",
  "qid": "2b78052314cb730824836ea69bc968df7964b4e4",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1803.03786",
  "qid": "3d34a02ceebcc93ee79dc073c408651d25e538bc",
  "solved": true,
  "base_logprob": -3.8682451248168945,
  "necessary": [],
  "causal": [
   37
  ],
  "sufficient": true,
  "evidence": [
   37
  ],
  "drops": [
   -3.2919,
   -3.1884,
   -3.2145,
   -3.1836,
   -3.2245,
   -3.2407,
   -3.2257,
   -3.2098,
   -3.2297,
   -3.1867,
   -3.2132,
   -3.2101,
   -3.2144,
   -3.26,
   -3.1987,
   -3.1983,
   -3.2208,
   -3.2341,
   -3.198,
   -3.2142,
   -3.1672,
   -3.2021,
   -3.2178,
   -3.2255,
   -3.2406,
   -3.2293,
   -3.2067,
   -3.2142,
   -3.2332,
   -3.1743,
   -3.2001,
   -3.1594,
   -3.2354,
   -3.2138,
   -3.2304,
   -3.2136,
   -3.2075,
   -2.4466,
   -3.1949,
   -3.2149,
   -3.2146,
   -3.298,
   -3.2249,
   -3.1482
  ]
 },
 {
  "paper": "1803.03786",
  "qid": "96992460cfc5f0b8d065ee427067147293746b7a",
  "solved": true,
  "base_logprob": -8.834756851196289,
  "necessary": [
   40
  ],
  "causal": [
   40
  ],
  "sufficient": true,
  "evidence": [
   40
  ],
  "drops": [
   -0.0446,
   0.4037,
   -1.1739,
   -0.6959,
   -0.0878,
   -0.1587,
   -0.3342,
   -0.1468,
   0.0408,
   0.185,
   -0.0338,
   -0.247,
   0.0027,
   0.0653,
   -0.0651,
   -0.1275,
   -0.1534,
   -0.341,
   -0.4627,
   0.1873,
   0.3102,
   0.1562,
   -0.1534,
   -0.0253,
   0.0965,
   -0.2213,
   -0.0001,
   -0.1504,
   -0.4281,
   -0.2129,
   0.3465,
   -0.1191,
   -0.3126,
   -0.4376,
   0.6874,
   0.0027,
   -0.0648,
   0.8776,
   0.1591,
   -0.0844,
   1.6175,
   -0.9973,
   -0.6958,
   0.9822
  ]
 },
 {
  "paper": "1803.03786",
  "qid": "363ddc06db5720786ed440927d7fbb7d0a8078ae",
  "solved": false
 },
 {
  "paper": "1803.03786",
  "qid": "f12a282571f842b818d4bee86442751422b52337",
  "solved": false
 },
 {
  "paper": "1803.07771",
  "qid": "0b9021cefca71081e617a362e7e3995c5f1d2a88",
  "solved": false
 },
 {
  "paper": "1804.00079",
  "qid": "50be9e6203c40ed3db48ed37103f967ef0ea946c",
  "solved": false
 },
 {
  "paper": "1804.00079",
  "qid": "00e9f088291fcf27956f32a791f87e4a1e311e41",
  "solved": true,
  "base_logprob": -1.6204004287719727,
  "necessary": [
   61
  ],
  "causal": [
   0,
   6,
   36,
   39,
   58,
   60,
   61
  ],
  "sufficient": false,
  "evidence": [
   6
  ],
  "drops": [
   -0.0527,
   -0.2646,
   -0.359,
   -0.3378,
   -0.3075,
   -0.4047,
   -0.1413,
   -0.246,
   -0.3016,
   -0.2797,
   -0.2911,
   -0.2637,
   -0.1924,
   -0.3909,
   -0.2697,
   -0.3013,
   -0.3726,
   -0.4123,
   -0.4302,
   -0.5392,
   -0.3845,
   -0.367,
   -0.3698,
   -0.3113,
   -0.3355,
   -0.3147,
   -0.2866,
   -0.3311,
   -0.4099,
   -0.4014,
   -0.2933,
   -0.3539,
   -0.2806,
   -0.336,
   -0.2098,
   -0.3128,
   -0.1216,
   -0.3094,
   -0.4297,
   -0.035,
   -0.3443,
   -0.2623,
   -0.2765,
   -0.2872,
   -0.2811,
   -0.3976,
   -0.4033,
   -0.2868,
   -0.3356,
   -0.3254,
   -0.3636,
   -0.3099,
   -0.3181,
   -0.2964,
   -0.294,
   -0.2044,
   -0.3178,
   -0.2613,
   0.3682,
   -0.2299,
   -0.0075,
   2.2091
  ]
 },
 {
  "paper": "1804.00520",
  "qid": "3efc0981e7f959d916aa8bb32ab1c347b8474ff8",
  "solved": false
 },
 {
  "paper": "1804.02233",
  "qid": "dc28ac845602904c2522f5349374153f378c42d3",
  "solved": true,
  "base_logprob": -1.2659711837768555,
  "necessary": [],
  "causal": [
   7
  ],
  "sufficient": true,
  "evidence": [
   7
  ],
  "drops": [
   -1.1524,
   -1.143,
   -0.929,
   -0.7482,
   -0.9289,
   -0.9144,
   -0.9141,
   0.3749,
   -0.8699,
   -0.8996,
   -0.8848,
   -0.8847,
   -0.8848,
   -0.8996,
   -0.8996,
   -0.9143,
   -0.8848,
   -0.8847,
   -0.8848,
   -0.8698,
   -0.8699,
   -0.8996,
   -0.9143,
   -0.8848,
   -0.9143,
   -0.8848,
   -0.8397,
   -0.8698,
   -0.8848,
   -0.8548,
   -0.8996,
   -0.8996,
   -0.8848,
   -0.8548,
   -0.8847,
   -0.8848,
   -0.8996,
   -0.9143,
   -0.8996,
   -0.9143,
   -0.8548,
   -0.8698,
   -0.8699,
   -0.8996,
   -0.8848,
   -0.9435,
   -0.8246
  ]
 },
 {
  "paper": "1804.03396",
  "qid": "4ce3a6632e7d86d29a42bd1fcf325114b3c11d46",
  "solved": true,
  "base_logprob": -3.7435073852539062,
  "necessary": [],
  "causal": [
   7
  ],
  "sufficient": true,
  "evidence": [
   7,
   73
  ],
  "drops": [
   -0.6797,
   0.5012,
   0.6306,
   0.0208,
   -0.1146,
   -0.1236,
   0.2459,
   0.8625,
   -0.1155,
   0.2514,
   0.0159,
   0.0186,
   -0.1151,
   -0.2172,
   0.1436,
   0.3891,
   -0.1052,
   0.0094,
   0.0025,
   -0.2402,
   0.0103,
   -0.3279,
   0.1322,
   -0.0017,
   0.0374,
   0.0099,
   0.2561,
   0.3777,
   0.3631,
   0.005,
   0.1383,
   0.0254,
   0.25,
   0.0005,
   0.1158,
   0.2486,
   0.3656,
   0.1205,
   0.3787,
   0.3738,
   0.2494,
   -0.1089,
   0.2481,
   -0.104,
   0.0032,
   0.3656,
   0.1389,
   0.3677,
   0.127,
   0.1266,
   -0.1039,
   0.0054,
   0.3776,
   0.4889,
   -0.0016,
   0.3617,
   0.2461,
   0.0095,
   -0.1157,
   -0.105,
   0.0176,
   0.1277,
   0.1218,
   -0.2301,
   -0.2273,
   -0.0003,
   -0.1045,
   0.3673,
   0.2493,
   0.0021,
   0.1211,
   0.7465,
   -0.1327,
   -0.0325,
   -0.1205
  ]
 },
 {
  "paper": "1804.03396",
  "qid": "e7c0cdc05b48889905cc03215d1993ab94fb6eaa",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1804.04225",
  "qid": "482b4cc7676cf13912e27899c718f4dc5d92846d",
  "solved": false
 },
 {
  "paper": "1804.04225",
  "qid": "0c09ffb337be0feb25e2fd14164b35a0969d7b4c",
  "solved": false
 },
 {
  "paper": "1804.04225",
  "qid": "385dc96604e077611fbd877c7f39d3c17cd63bf2",
  "solved": true,
  "base_logprob": -2.0512311458587646,
  "necessary": [],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -2.0511,
   -2.051,
   -2.0508,
   -2.051,
   -2.0494,
   -2.0511,
   -2.051,
   -2.051,
   -2.0511,
   -2.051,
   -2.051,
   -2.051,
   -2.0508,
   -2.051,
   -2.051,
   -2.051,
   -2.0508,
   -2.051,
   -2.0511,
   -2.0511,
   -2.051,
   -2.051,
   -2.051,
   -2.0511,
   -2.0509,
   -2.0511,
   -2.0511,
   -2.0507
  ]
 },
 {
  "paper": "1804.04225",
  "qid": "62a3dc90ba427c5985789001a02825c9434ce67d",
  "solved": true,
  "base_logprob": -3.687958002090454,
  "necessary": [
   12
  ],
  "causal": [
   12
  ],
  "sufficient": true,
  "evidence": [
   12
  ],
  "drops": [
   -2.3433,
   -2.2798,
   -2.3166,
   -2.3649,
   -2.3133,
   -2.3561,
   -2.3611,
   -2.33,
   -2.308,
   -2.3109,
   -2.3177,
   -2.3661,
   1.4737,
   -2.3233,
   -2.3493,
   -2.3295,
   -2.2896,
   -2.2433,
   -2.2802,
   -2.3009,
   -2.3399,
   -2.3088,
   -2.3432,
   -2.3255,
   -2.3138,
   -2.3635,
   -2.3376,
   -2.2797
  ]
 },
 {
  "paper": "1804.06506",
  "qid": "7aab78e90ba1336950a2b0534cc0cb214b96b4fd",
  "solved": false
 },
 {
  "paper": "1804.06506",
  "qid": "b7fe91e71da8f4dc11e799b3bd408d253230e8c6",
  "solved": false
 },
 {
  "paper": "1804.08050",
  "qid": "948327d7aa9f85943aac59e3f8613765861f97ff",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1804.08094",
  "qid": "78661bdd4d11148e07bdf17141cf088db4ad60c6",
  "solved": false
 },
 {
  "paper": "1804.08094",
  "qid": "95d98b2a7fbecd1990ec9a070f9d5624891a4f26",
  "solved": false
 },
 {
  "paper": "1804.08094",
  "qid": "586566de02abdf20b7bfd0d5a43ba93cb02795c3",
  "solved": false
 },
 {
  "paper": "1804.08139",
  "qid": "b556fd3a9e0cff0b33c63fa1aef3aed825f13e28",
  "solved": false
 },
 {
  "paper": "1804.08782",
  "qid": "b653f55d1dad5cd262a99502f63bf44c58ccc8cf",
  "solved": false
 },
 {
  "paper": "1804.09301",
  "qid": "c2553166463b7b5ae4d9786f0446eb06a90af458",
  "solved": false
 },
 {
  "paper": "1804.10686",
  "qid": "7d5ba230522df1890619dedcfb310160958223c1",
  "solved": true,
  "base_logprob": -0.7015032172203064,
  "necessary": [
   32
  ],
  "causal": [
   12,
   32,
   33,
   35
  ],
  "sufficient": true,
  "evidence": [
   13,
   16,
   32
  ],
  "drops": [
   -0.1712,
   0.0022,
   0.0001,
   -0.0117,
   -0.0027,
   -0.02,
   0.0064,
   0.0032,
   0.0142,
   -0.0894,
   -0.0941,
   0.0,
   0.1281,
   -0.0086,
   0.0106,
   0.1185,
   -0.011,
   0.0042,
   0.007,
   -0.0956,
   -0.0149,
   -0.0091,
   0.0,
   0.0071,
   -0.0144,
   0.0036,
   0.0002,
   -0.0958,
   0.0033,
   -0.0109,
   0.0057,
   0.0309,
   3.6052,
   0.4249,
   -0.0992,
   0.5538
  ]
 },
 {
  "paper": "1804.10686",
  "qid": "a48cc6d3d322a7b159ff40ec162a541bf74321eb",
  "solved": true,
  "base_logprob": -2.422106981277466,
  "necessary": [
   19
  ],
  "causal": [
   19
  ],
  "sufficient": true,
  "evidence": [
   19
  ],
  "drops": [
   -0.0811,
   0.1106,
   -0.0281,
   -0.0995,
   -0.0451,
   -0.0278,
   0.0491,
   0.0798,
   0.0216,
   0.0395,
   -0.0065,
   -0.038,
   -0.0172,
   -0.0365,
   -0.0203,
   0.0416,
   -0.0274,
   -0.0865,
   -0.0269,
   1.4588,
   -0.1671,
   -0.0343,
   -0.1107,
   -0.0547,
   -0.067,
   0.0106,
   -0.0866,
   -0.0415,
   0.0107,
   -0.0034,
   0.0592,
   -0.0303,
   0.1115,
   -0.052,
   0.0659,
   -0.1037
  ]
 },
 {
  "paper": "1804.10686",
  "qid": "2bc0bb7d3688fdd2267c582ca593e2ce72718a91",
  "solved": true,
  "base_logprob": -4.546855926513672,
  "necessary": [
   27
  ],
  "causal": [
   6,
   23,
   25,
   26,
   27,
   28,
   35
  ],
  "sufficient": false,
  "evidence": [
   25,
   27
  ],
  "drops": [
   0.0994,
   0.0831,
   0.0074,
   -0.0433,
   -0.0201,
   0.0396,
   0.2485,
   0.0397,
   -0.0204,
   -0.0192,
   -0.0845,
   -0.0007,
   0.06,
   0.0026,
   0.0361,
   -0.0023,
   -0.1214,
   -0.0599,
   -0.0425,
   -0.1712,
   -0.0809,
   -0.0248,
   -0.1044,
   0.284,
   0.1033,
   0.2427,
   0.3829,
   1.5755,
   0.1195,
   -0.0438,
   -0.0831,
   -0.0554,
   -0.1387,
   -0.0442,
   0.0611,
   0.184
  ]
 },
 {
  "paper": "1804.10686",
  "qid": "8c073b7ea8cb5cc54d7fecb8f4bf88c1fb621b19",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1805.00460",
  "qid": "d2473c039ab85f8e9e99066894658381ae852e16",
  "solved": false
 },
 {
  "paper": "1805.00760",
  "qid": "282aa4e160abfa7569de7d99b8d45cabee486ba4",
  "solved": false
 },
 {
  "paper": "1805.00760",
  "qid": "a6950c22c7919f86b16384facc97f2cf66e5941d",
  "solved": false
 },
 {
  "paper": "1805.00760",
  "qid": "54be3541cfff6574dba067f1e581444537a417db",
  "solved": false
 },
 {
  "paper": "1805.03122",
  "qid": "be9cadaebfa0ff1a3c5a5ed56ff3aae76cf5e0a4",
  "solved": false
 },
 {
  "paper": "1805.04033",
  "qid": "ddd6ba43c4e1138156dd2ef03c25a4c4a47adad0",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1805.04570",
  "qid": "1546356a8c5893dc2d298dcbd96d0307731dd54d",
  "solved": false
 },
 {
  "paper": "1805.04570",
  "qid": "9f5507a8c835c4671020d7d310fff2930d44e75a",
  "solved": false
 },
 {
  "paper": "1805.05581",
  "qid": "77e57d19a0d48f46de8cbf857f5e5284bca0df2b",
  "solved": true,
  "base_logprob": -4.102232933044434,
  "necessary": [
   25
  ],
  "causal": [
   25
  ],
  "sufficient": true,
  "evidence": [
   25
  ],
  "drops": [
   -0.494,
   -0.6744,
   -0.5066,
   -0.4671,
   -0.661,
   -0.6355,
   -0.684,
   -0.5866,
   -0.6882,
   -0.4318,
   -0.6146,
   -0.605,
   -0.4986,
   -0.5338,
   -0.635,
   -0.6058,
   -0.6545,
   -0.5863,
   -0.5719,
   -0.6608,
   -0.571,
   -0.6063,
   -0.5849,
   -0.5693,
   -0.6874,
   1.2199,
   -0.5551,
   -0.547,
   -0.609,
   -0.6071,
   -0.6343,
   -0.6696,
   -0.6553,
   -0.7063,
   -0.6743,
   -0.6336,
   -0.6531,
   -0.6845,
   -0.5556
  ]
 },
 {
  "paper": "1805.05581",
  "qid": "50c8b821191339043306fd28e6cda2db400704f9",
  "solved": false
 },
 {
  "paper": "1805.07513",
  "qid": "5c4a2a3d6e02bcbeae784e439441524535916e85",
  "solved": true,
  "base_logprob": -6.222367286682129,
  "necessary": [
   1
  ],
  "causal": [
   1
  ],
  "sufficient": true,
  "evidence": [
   36
  ],
  "drops": [
   0.6072,
   1.7253,
   -0.2529,
   -0.4976,
   -0.4918,
   -0.3664,
   -0.2562,
   -0.727,
   -0.2439,
   -0.2457,
   -0.2326,
   -0.014,
   -0.3548,
   -0.4988,
   -0.1216,
   -0.6173,
   -0.0086,
   -0.8629,
   -0.1188,
   -0.6014,
   -0.1206,
   0.119,
   -0.2608,
   -0.0007,
   -0.0038,
   -0.3747,
   -0.3712,
   -0.6067,
   -0.6064,
   -0.1185,
   -0.1266,
   -0.2628,
   -0.4845,
   0.0002,
   -0.6154,
   -0.0011,
   -0.7232,
   0.0145,
   0.1295,
   -0.3747,
   -0.6212,
   -0.9515,
   0.6152,
   -0.1312,
   -0.3684,
   0.5014,
   -0.8601,
   -0.7539,
   -1.1235,
   -1.2422,
   -1.4823,
   -0.6659
  ]
 },
 {
  "paper": "1805.09959",
  "qid": "bb8f62950acbd4051774f1bfc50e3d424dd33b7c",
  "solved": false
 },
 {
  "paper": "1805.11535",
  "qid": "af82043e7d046c2fb1ed86ef9b48c35492e6a48c",
  "solved": false
 },
 {
  "paper": "1805.11535",
  "qid": "1bc8904118eb87fa5949ad7ce5b28ad3b3082bd0",
  "solved": true,
  "base_logprob": -17.631805419921875,
  "necessary": [
   1,
   2,
   8,
   16,
   25,
   30
  ],
  "causal": [
   1,
   2,
   8,
   16,
   25,
   30
  ],
  "sufficient": true,
  "evidence": [
   24
  ],
  "drops": [
   0.8719,
   1.0683,
   1.125,
   0.503,
   -0.7469,
   -0.2491,
   0.25,
   0.6281,
   1.5114,
   -0.373,
   -0.2491,
   -0.4991,
   0.1242,
   -0.5008,
   0.378,
   0.0,
   1.1236,
   -0.4956,
   0.1251,
   0.0019,
   -0.3719,
   -0.9925,
   0.1242,
   -0.125,
   -5.9924,
   1.2509,
   -0.2469,
   0.1293,
   0.1269,
   -0.122,
   4.3729,
   -0.3758,
   0.378,
   -0.3741,
   -0.8706,
   -0.4969,
   -0.1219,
   -0.497,
   0.0019,
   -0.8719,
   -0.3719,
   -0.2481,
   -0.2469,
   -0.372,
   0.003,
   -0.3731,
   -0.1231,
   -0.3731,
   -0.1241,
   -0.2491,
   -0.125,
   0.0058,
   -0.3719,
   -0.4969,
   0.0009,
   -0.2456,
   -0.1241,
   0.0,
   -0.9956,
   -0.2481,
   0.127,
   -0.3719,
   -0.2491,
   0.0009,
   -0.372,
   -0.4969,
   -0.4969,
   -0.8692,
   0.0031,
   0.1281,
   0.1308,
   -0.624,
   -0.7425,
   0.2531,
   0.1259,
   -0.6219,
   0.0044,
   0.1269,
   0.1294,
   0.25,
   -0.2481,
   -0.3706,
   0.2545,
   -1.1296
  ]
 },
 {
  "paper": "1805.12032",
  "qid": "b54fc86dc2cc6994e10c1819b6405de08c496c7b",
  "solved": false
 },
 {
  "paper": "1805.12032",
  "qid": "b43a8a0f4b8496b23c89730f0070172cd5dca06a",
  "solved": false
 },
 {
  "paper": "1805.12032",
  "qid": "b161febf86cdd58bd247a934120410068b24b7d1",
  "solved": true,
  "base_logprob": -24.173606872558594,
  "necessary": [],
  "causal": [
   1,
   8,
   9,
   11,
   20,
   24
  ],
  "sufficient": false,
  "evidence": [
   6
  ],
  "drops": [
   -0.3401,
   0.4526,
   -0.531,
   -1.9219,
   -0.3124,
   -0.1719,
   -0.1271,
   -1.8273,
   0.1871,
   0.6713,
   -0.4531,
   0.0312,
   -0.6088,
   -0.5153,
   -0.8904,
   -0.4844,
   -1.265,
   -0.0315,
   0.0,
   -1.0779,
   0.4059,
   -0.7182,
   -1.046,
   -1.077,
   0.5304,
   -8.0466
  ]
 },
 {
  "paper": "1805.12070",
  "qid": "3d583a0675ad34eb7a46767ef5eba5f0ea898aa9",
  "solved": true,
  "base_logprob": -12.658899307250977,
  "necessary": [
   11,
   16,
   17,
   24
  ],
  "causal": [
   0,
   11,
   16,
   17,
   18,
   20,
   24
  ],
  "sufficient": true,
  "evidence": [
   18
  ],
  "drops": [
   0.7461,
   -0.2573,
   0.015,
   -0.2349,
   -0.7136,
   -0.1323,
   0.2544,
   0.3962,
   -0.4034,
   0.2594,
   -0.2537,
   1.2193,
   -0.1154,
   -0.4955,
   -0.2405,
   0.2593,
   1.7273,
   1.7395,
   0.89,
   0.0,
   0.75,
   0.1295,
   -0.5038,
   -0.638,
   5.7862
  ]
 },
 {
  "paper": "1805.12070",
  "qid": "d7d41a1b8bbb1baece89b28962d23ee4457b9c3a",
  "solved": true,
  "base_logprob": -6.089616775512695,
  "necessary": [
   0,
   16,
   17,
   23,
   24
  ],
  "causal": [
   0,
   16,
   17,
   23,
   24
  ],
  "sufficient": true,
  "evidence": [
   15,
   16
  ],
  "drops": [
   1.3987,
   -1.0328,
   0.5964,
   0.4641,
   -3.3903,
   -2.8604,
   -0.8651,
   0.1922,
   0.0982,
   0.4143,
   -1.4216,
   0.4477,
   -0.0231,
   0.0391,
   0.1325,
   0.9164,
   6.1595,
   1.054,
   -0.0442,
   0.455,
   0.0591,
   0.5499,
   0.4591,
   3.1343,
   3.0927
  ]
 },
 {
  "paper": "1806.00722",
  "qid": "26b5c090f72f6d51e5d9af2e470d06b2d7fc4a98",
  "solved": false
 },
 {
  "paper": "1806.00722",
  "qid": "8c0621016e96d86a7063cb0c9ec20c76a2dba678",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1806.00722",
  "qid": "f1214a05cc0e6d870c789aed24a8d4c768e1db2f",
  "solved": true,
  "base_logprob": -7.334941864013672,
  "necessary": [],
  "causal": [
   1,
   31,
   32
  ],
  "sufficient": true,
  "evidence": [
   24
  ],
  "drops": [
   -4.2928,
   -2.9595,
   -3.8342,
   -3.9175,
   -3.5426,
   -3.8759,
   -4.0009,
   -3.7926,
   -3.9173,
   -3.9176,
   -3.9175,
   -3.9591,
   -3.8759,
   -3.7924,
   -3.959,
   -3.9176,
   -3.9176,
   -3.6259,
   -3.8341,
   -3.9175,
   -3.8342,
   -3.8759,
   -3.9591,
   -3.7506,
   -3.709,
   -4.3757,
   -4.2094,
   -4.0424,
   -3.9177,
   -3.9592,
   -3.9176,
   -3.4595,
   -3.5425,
   -3.9176,
   -3.9592,
   -3.7926,
   -4.0425,
   -4.0009,
   -4.001,
   -4.084,
   -4.2098,
   -3.7098
  ]
 },
 {
  "paper": "1806.01733",
  "qid": "ff0f77392abc905fe76e0b8c28a76dfb0372a0ec",
  "solved": false
 },
 {
  "paper": "1806.02847",
  "qid": "05bb75a1e1202850efa9191d6901de0a34744af0",
  "solved": false
 },
 {
  "paper": "1806.02847",
  "qid": "770aeff30846cd3d0d5963f527691f3685e8af02",
  "solved": false
 },
 {
  "paper": "1806.02908",
  "qid": "c47f593a5b92abc2e3c536fe2baaca226913688b",
  "solved": false
 },
 {
  "paper": "1806.02908",
  "qid": "c3a9732599849ba4a9f07170ce1e50867cf7d7bf",
  "solved": false
 },
 {
  "paper": "1806.03191",
  "qid": "cdf7e60150a166d41baed9dad539e3b93b544624",
  "solved": false
 },
 {
  "paper": "1806.03191",
  "qid": "c06b5623c35b6fa7938340fa340269dc81d061e1",
  "solved": false
 },
 {
  "paper": "1806.03191",
  "qid": "d325a3c21660dbc481b4e839ff1a2d37dcc7ca46",
  "solved": true,
  "base_logprob": -25.141435623168945,
  "necessary": [
   20,
   26
  ],
  "causal": [
   20,
   26
  ],
  "sufficient": true,
  "evidence": [
   20,
   21,
   22
  ],
  "drops": [
   -1.5411,
   0.7713,
   0.1875,
   -1.5411,
   -1.7908,
   0.0625,
   0.0625,
   -0.0625,
   -0.375,
   0.6875,
   0.4831,
   -0.2912,
   0.2713,
   0.0213,
   -0.125,
   0.1463,
   -0.1037,
   0.0213,
   0.3963,
   -4.9375,
   1.4232,
   0.5625,
   -0.7499,
   -0.5,
   -0.3894,
   0.2355,
   1.0456,
   -0.327,
   -0.5928
  ]
 },
 {
  "paper": "1806.04524",
  "qid": "79443bf3123170da44396b0481364552186abb91",
  "solved": true,
  "base_logprob": -3.48523211479187,
  "necessary": [
   29,
   31
  ],
  "causal": [
   29,
   31
  ],
  "sufficient": true,
  "evidence": [
   29
  ],
  "drops": [
   -0.2257,
   -0.3095,
   -0.1836,
   0.0015,
   -0.6695,
   -0.1851,
   -0.422,
   -0.3222,
   -0.0,
   -0.0588,
   0.1491,
   0.5087,
   0.3659,
   -0.1212,
   -0.0583,
   -0.1128,
   0.685,
   0.252,
   0.127,
   0.0661,
   -0.2757,
   0.1144,
   -0.0601,
   0.1389,
   -0.3592,
   0.0542,
   0.4906,
   -0.2312,
   0.2205,
   8.1441,
   0.2449,
   1.6646
  ]
 },
 {
  "paper": "1806.04535",
  "qid": "bcd6befa65cab3ffa6334c8ecedd065a4161028b",
  "solved": false
 },
 {
  "paper": "1806.04535",
  "qid": "479fc9e6d6d80e69f425d9e82e618e6b7cd12764",
  "solved": false
 },
 {
  "paper": "1806.09103",
  "qid": "859e0bed084f47796417656d7a68849eb9cb324f",
  "solved": false
 },
 {
  "paper": "1806.09103",
  "qid": "04e90c93d046cd89acef5a7c58952f54de689103",
  "solved": true,
  "base_logprob": -3.7269527912139893,
  "necessary": [],
  "causal": [
   3,
   30,
   38,
   41
  ],
  "sufficient": true,
  "evidence": [
   31,
   32
  ],
  "drops": [
   -2.5331,
   -2.25,
   -2.3841,
   -2.2007,
   -2.2813,
   -2.2404,
   -2.5831,
   -2.323,
   -2.3409,
   -2.3061,
   -2.388,
   -2.3348,
   -2.3203,
   -2.2344,
   -2.2489,
   -2.2988,
   -2.3028,
   -2.2526,
   -2.3059,
   -2.2883,
   -2.3058,
   -2.2846,
   -2.3203,
   -2.2314,
   -2.3378,
   -2.3025,
   -2.3237,
   -2.3203,
   -2.3025,
   -2.2988,
   -2.1957,
   -2.5695,
   -2.2166,
   -2.4127,
   -2.3345,
   -2.3735,
   -2.3665,
   -2.2947,
   -2.0268,
   -2.252,
   -2.3345,
   -2.1984,
   -2.3566,
   -2.323,
   -2.2701,
   -2.3524,
   -2.6043
  ]
 },
 {
  "paper": "1807.00868",
  "qid": "d20d6c8ecd7cb0126479305d27deb0c8b642b09f",
  "solved": false
 },
 {
  "paper": "1807.00868",
  "qid": "11e6b79f1f48ddc6c580c4d0a3cb9bcb42decb17",
  "solved": false
 },
 {
  "paper": "1807.00868",
  "qid": "2677b88c2def3ed94e25a776599555a788d197f2",
  "solved": false
 },
 {
  "paper": "1807.03367",
  "qid": "0cd0755ac458c3bafbc70e4268c1e37b87b9721b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1807.03367",
  "qid": "c1ce652085ef9a7f02cb5c363ce2b8757adbe213",
  "solved": false
 },
 {
  "paper": "1807.03367",
  "qid": "b85ab5f862221fac819cf2fef239bcb08b9cafc6",
  "solved": false
 },
 {
  "paper": "1807.03367",
  "qid": "7e34501255b89d64b9598b409d73f96489aafe45",
  "solved": false
 },
 {
  "paper": "1807.05154",
  "qid": "bb570d4a1b814f508a07e74baac735bf6ca0f040",
  "solved": false
 },
 {
  "paper": "1807.07961",
  "qid": "4a8bceb3b6d45f14c4749115d6aa83912f0b0a6e",
  "solved": false
 },
 {
  "paper": "1807.07961",
  "qid": "7ce213657f7ee792148988c5a3578b24cd2f9c62",
  "solved": false
 },
 {
  "paper": "1807.07961",
  "qid": "89ce18ee52c52a78b38c49b14574407b7ea2fb02",
  "solved": false
 },
 {
  "paper": "1807.07961",
  "qid": "d3092cd32cd581a57fa4844f80fe18d6b920e903",
  "solved": false
 },
 {
  "paper": "1807.08447",
  "qid": "a8e0796c1ac353d428d84f4506a92b51bce51b87",
  "solved": true,
  "base_logprob": -6.302228927612305,
  "necessary": [],
  "causal": [
   41
  ],
  "sufficient": true,
  "evidence": [
   41
  ],
  "drops": [
   -4.8472,
   -4.8273,
   -4.8736,
   -4.9149,
   -4.9106,
   -4.8798,
   -4.8702,
   -4.8968,
   -4.8825,
   -4.899,
   -4.8336,
   -4.8648,
   -4.9059,
   -4.8924,
   -4.8601,
   -4.8959,
   -4.9056,
   -4.8691,
   -4.8601,
   -4.8811,
   -4.878,
   -4.9013,
   -4.8924,
   -4.8924,
   -4.8924,
   -4.8866,
   -4.9014,
   -4.8823,
   -4.9225,
   -4.9103,
   -4.9057,
   -4.8912,
   -4.8924,
   -4.8735,
   -4.8912,
   -4.9002,
   -4.8745,
   -4.8656,
   -4.8601,
   -4.8927,
   -4.9277,
   -2.3736,
   -4.9147,
   -4.8778,
   -4.9152,
   -4.8946,
   -4.9236,
   -4.8867,
   -4.8735,
   -4.8967,
   -4.9198,
   -4.8947,
   -4.8957,
   -4.8779,
   -4.8678,
   -4.8991,
   -4.9124,
   -4.8456,
   -4.8787,
   -4.8967,
   -4.8523,
   -4.8745,
   -4.8701,
   -4.8913,
   -4.8779,
   -4.9225,
   -4.9054,
   -4.8701,
   -4.9103,
   -4.9199,
   -4.8777,
   -4.8823,
   -4.859,
   -4.8869,
   -4.9235,
   -4.8553,
   -4.892,
   -4.8824,
   -4.8866,
   -4.8586,
   -4.8697,
   -4.7364
  ]
 },
 {
  "paper": "1807.08666",
  "qid": "f748cb05becc60e7d47d34f4c5f94189bc184d33",
  "solved": false
 },
 {
  "paper": "1807.08666",
  "qid": "1a06b7a2097ebbad0afc787ea0756db6af3dadf4",
  "solved": false
 },
 {
  "paper": "1807.09000",
  "qid": "4b624064332072102ea674254d7098038edad572",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1807.09000",
  "qid": "65ba7304838eb960e3b3de7c8a367d2c2cd64c54",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1807.09671",
  "qid": "5758ebff49807a51d080b0ce10ba3f86dcf71925",
  "solved": false
 },
 {
  "paper": "1807.11714",
  "qid": "b458ebca72e3013da3b4064293a0a2b4b5ef1fa6",
  "solved": true,
  "base_logprob": -2.2103641033172607,
  "necessary": [],
  "causal": [
   0,
   1,
   8,
   9,
   15,
   37
  ],
  "sufficient": false,
  "evidence": [
   34
  ],
  "drops": [
   -0.047,
   0.0443,
   -0.236,
   -0.143,
   -0.2333,
   -0.2061,
   -0.2042,
   -0.1422,
   0.0753,
   0.0449,
   -0.0806,
   -0.0793,
   -0.0801,
   -0.1113,
   -0.1421,
   -0.0482,
   -0.1428,
   -0.0491,
   -0.1104,
   -0.1115,
   -0.1114,
   -0.0486,
   -0.1426,
   -0.1736,
   -0.0493,
   -0.0799,
   -0.1111,
   -0.0801,
   -0.1109,
   -0.0799,
   -0.1104,
   -0.1106,
   -0.1426,
   -0.1433,
   -0.2401,
   -0.765,
   -0.2048,
   0.0449
  ]
 },
 {
  "paper": "1808.00265",
  "qid": "17f5f4a5d943c91d46552fb75940b67a72144697",
  "solved": false
 },
 {
  "paper": "1808.00265",
  "qid": "83f22814aaed9b5f882168e22a3eac8f5fda3882",
  "solved": false
 },
 {
  "paper": "1808.02022",
  "qid": "5dc2f79cd8078d5976f2df9ab128d4517e894257",
  "solved": true,
  "base_logprob": -3.7504098415374756,
  "necessary": [],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   0.2499,
   -0.0835,
   -0.0417,
   -0.2918,
   0.5217,
   -0.0833,
   -0.1668,
   -0.0418,
   -0.0001,
   -0.0418,
   -0.1252,
   -0.0418,
   -0.0835,
   -0.0418,
   -0.0001,
   0.1249,
   0.0415,
   -0.0835,
   -0.0001,
   -0.0418,
   -0.0001,
   -0.0418,
   -0.0835,
   -0.1668,
   -0.0001,
   0.0415,
   -0.1251,
   -0.0835,
   0.0415,
   0.0415,
   -0.0835,
   -0.0418,
   -0.0001,
   0.1249,
   0.0415,
   -0.0001,
   -0.0418,
   -0.0001,
   -0.0001,
   -0.0001,
   0.0415,
   0.2082,
   0.2082,
   -0.0001,
   -0.0001,
   -0.0002,
   0.0832,
   -0.0002,
   -0.0835,
   -0.0001,
   -0.0418,
   -0.0418,
   -0.0418,
   0.2915
  ]
 },
 {
  "paper": "1808.02113",
  "qid": "0a4e82dc3728be0bd0325bfe944e7e7de0b98b22",
  "solved": false
 },
 {
  "paper": "1808.02113",
  "qid": "c635dc8013e63505084b9daaa9ddb021a2d24543",
  "solved": false
 },
 {
  "paper": "1808.02113",
  "qid": "61aac406b648865f007a400dcd69f28e44efc636",
  "solved": false
 },
 {
  "paper": "1808.03815",
  "qid": "06c340c7c2ad57d7621c3e8baba6a3d0ed9f4696",
  "solved": false
 },
 {
  "paper": "1808.03815",
  "qid": "4c88441f8a1b5fce0ca55a6fced34f97260206ae",
  "solved": false
 },
 {
  "paper": "1808.03894",
  "qid": "aceac4ad16ffe1af0f01b465919b1d4422941a6b",
  "solved": false
 },
 {
  "paper": "1808.03894",
  "qid": "2efdcebebeb970021233553104553205ce5d6567",
  "solved": false
 },
 {
  "paper": "1808.03986",
  "qid": "4698298d506bef02f02c80465867f2cd12d29182",
  "solved": true,
  "base_logprob": -2.021512985229492,
  "necessary": [
   40
  ],
  "causal": [
   40
  ],
  "sufficient": true,
  "evidence": [
   40
  ],
  "drops": [
   -0.5178,
   -0.4475,
   -0.474,
   -0.5268,
   -0.4251,
   -0.4979,
   -0.4528,
   -0.4847,
   -0.6983,
   -0.465,
   -0.4844,
   -0.4617,
   -0.4546,
   -0.49,
   -0.5144,
   -0.4666,
   -0.4992,
   -0.5056,
   -0.5171,
   -0.487,
   -0.4743,
   -0.5359,
   -0.5102,
   -0.5069,
   -0.4973,
   -0.4775,
   -0.4073,
   -0.5,
   -0.5199,
   -0.5382,
   -0.472,
   -0.514,
   -0.5171,
   -0.4587,
   -0.4469,
   -0.4676,
   -0.3747,
   -0.5174,
   -0.4374,
   -0.6134,
   1.6013,
   -0.5,
   -0.4908,
   -0.6038
  ]
 },
 {
  "paper": "1808.03986",
  "qid": "4e2cb1677df949ee3d1d3cd10962b951da907105",
  "solved": false
 },
 {
  "paper": "1808.03986",
  "qid": "9cc0fd3721881bd8e246d20fff5d15bd32365655",
  "solved": true,
  "base_logprob": -17.125686645507812,
  "necessary": [
   0,
   43
  ],
  "causal": [
   0,
   43
  ],
  "sufficient": true,
  "evidence": [
   16
  ],
  "drops": [
   1.1247,
   0.7498,
   -0.125,
   0.2498,
   0.1249,
   0.3126,
   0.6875,
   -0.0001,
   0.6249,
   0.2499,
   0.1251,
   0.5623,
   0.4373,
   0.25,
   -0.4376,
   0.25,
   -0.0626,
   0.1874,
   0.1252,
   0.0623,
   -0.3752,
   0.0625,
   0.0624,
   -0.3748,
   0.0624,
   0.2499,
   0.2499,
   0.3748,
   0.0624,
   -0.0625,
   0.2499,
   0.0,
   0.1874,
   0.3751,
   -0.0621,
   0.4374,
   0.1875,
   0.4375,
   0.4374,
   0.2499,
   0.6873,
   0.125,
   0.8748,
   1.0619
  ]
 },
 {
  "paper": "1808.03986",
  "qid": "82c4863293a179fe5c0d9a1ff17d224bde952f54",
  "solved": false
 },
 {
  "paper": "1808.04614",
  "qid": "e2a637f1d93e1ea9f29c96ff0fc6bc017209065b",
  "solved": false
 },
 {
  "paper": "1808.04614",
  "qid": "b3bd217287b8c765b0d461dc283afec779dbf039",
  "solved": true,
  "base_logprob": -6.674612522125244,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   70,
   71,
   72,
   73,
   74,
   75,
   76,
   77,
   78,
   79,
   80,
   81,
   82,
   83,
   84,
   85,
   86,
   87,
   88,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   70,
   71,
   72,
   73,
   74,
   75,
   76,
   77,
   78,
   79,
   80,
   81,
   82,
   83,
   84,
   85,
   86,
   87,
   88,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114
  ],
  "sufficient": true,
  "evidence": [
   107
  ],
  "drops": [
   5.4737,
   5.533,
   5.6543,
   5.1519,
   5.7063,
   5.5566,
   5.5837,
   5.5896,
   5.6829,
   5.4384,
   5.4399,
   5.6805,
   5.4368,
   5.6283,
   5.6532,
   5.5905,
   5.5884,
   5.4091,
   5.3452,
   5.5904,
   5.4978,
   5.6744,
   5.5634,
   5.6467,
   5.5684,
   5.6199,
   5.6801,
   5.535,
   5.4161,
   5.6226,
   5.6437,
   5.4976,
   5.5677,
   5.4385,
   5.6491,
   5.5378,
   5.4763,
   5.4404,
   5.5636,
   5.6223,
   5.6112,
   5.5884,
   5.378,
   5.5334,
   5.6154,
   5.6839,
   5.4676,
   5.1664,
   5.5674,
   5.6023,
   5.8654,
   5.56,
   5.4973,
   5.7053,
   5.7243,
   5.4376,
   5.7145,
   5.6463,
   5.4411,
   5.6152,
   5.531,
   5.342,
   5.5527,
   5.5882,
   5.7161,
   5.6594,
   5.5914,
   5.5002,
   5.6179,
   5.5593,
   5.592,
   5.5617,
   5.5298,
   5.4434,
   5.3529,
   5.5931,
   5.2291,
   5.5353,
   5.6293,
   5.5618,
   5.5028,
   5.6127,
   5.5718,
   5.3755,
   5.5323,
   5.5926,
   5.3808,
   5.3787,
   5.6494,
   5.4395,
   5.4997,
   5.3928,
   5.4342,
   5.6361,
   5.503,
   5.4182,
   5.5677,
   5.6517,
   5.6247,
   5.0504,
   5.2055,
   6.5564,
   4.9792,
   3.9613,
   3.8224,
   4.2315,
   4.5592,
   7.246,
   5.8684,
   5.5266,
   5.4312,
   5.5848,
   5.682,
   5.8554,
   5.023
  ]
 },
 {
  "paper": "1808.04614",
  "qid": "e8647f9dc0986048694c34ab9ce763b3167c3deb",
  "solved": false
 },
 {
  "paper": "1808.05077",
  "qid": "1951cde612751410355610074c3c69cec94824c2",
  "solved": false
 },
 {
  "paper": "1808.05077",
  "qid": "61272b1d0338ed7708cf9ed9c63060a6a53e97a2",
  "solved": true,
  "base_logprob": -4.290582656860352,
  "necessary": [],
  "causal": [
   0,
   12,
   13,
   15,
   16
  ],
  "sufficient": true,
  "evidence": [
   13
  ],
  "drops": [
   -1.8764,
   -1.934,
   -1.9234,
   -1.9136,
   -1.9317,
   -1.9137,
   -1.9496,
   -1.9621,
   -1.9702,
   -1.9429,
   -1.9839,
   -2.0241,
   -1.9033,
   -0.5944,
   -1.9074,
   -1.9066,
   -1.8815
  ]
 },
 {
  "paper": "1808.05902",
  "qid": "330f2cdeab689670b68583fc4125f5c0b26615a8",
  "solved": false
 },
 {
  "paper": "1808.05902",
  "qid": "c87b2dd5c439d5e68841a705dd81323ec0d64c97",
  "solved": false
 },
 {
  "paper": "1808.05902",
  "qid": "f7789313a804e41fcbca906a4e5cf69039eeef9f",
  "solved": false
 },
 {
  "paper": "1808.06834",
  "qid": "0cf5132ac7904b7b81e17938d5815f70926a5180",
  "solved": false
 },
 {
  "paper": "1808.08850",
  "qid": "d1747b1b56fddb05bb1225e98fd3c4c043d74592",
  "solved": true,
  "base_logprob": -9.085358619689941,
  "necessary": [],
  "causal": [
   39
  ],
  "sufficient": true,
  "evidence": [
   39
  ],
  "drops": [
   -4.7711,
   -4.7333,
   -4.8332,
   -4.843,
   -4.8438,
   -4.8085,
   -4.831,
   -4.8187,
   -4.9335,
   -4.8188,
   -4.8061,
   -4.9207,
   -4.7587,
   -4.9311,
   -4.896,
   -4.8562,
   -4.8437,
   -4.9332,
   -4.8934,
   -4.7562,
   -4.8313,
   -4.8709,
   -4.8937,
   -4.9811,
   -4.9435,
   -4.9561,
   -4.8437,
   -4.8436,
   -4.8961,
   -4.7937,
   -4.8185,
   -4.8186,
   -4.7937,
   -4.8959,
   -4.8062,
   -4.8437,
   -4.896,
   -4.7686,
   -4.8562,
   -4.0193,
   -4.8208,
   -4.7961,
   -4.8586,
   -4.9814,
   -5.0704,
   -4.8188,
   -4.7335,
   -4.7689,
   -4.8813,
   -4.7961,
   -4.7935,
   -4.7688,
   -4.8021,
   -4.9212,
   -4.7941,
   -4.8067,
   -4.9207,
   -4.6897
  ]
 },
 {
  "paper": "1808.09409",
  "qid": "b5d6357d3a9e3d5fdf9b344ae96cddd11a407875",
  "solved": false
 },
 {
  "paper": "1808.09409",
  "qid": "f33a21c6a9c75f0479ffdbb006c40e0739134716",
  "solved": false
 },
 {
  "paper": "1808.09633",
  "qid": "9a4aa0e4096c73cd2c3b1eab437c1bf24ae7bf03",
  "solved": false
 },
 {
  "paper": "1808.09920",
  "qid": "93e8ce62361b9f687d5200d2e26015723721a90f",
  "solved": true,
  "base_logprob": -0.6938474178314209,
  "necessary": [
   59
  ],
  "causal": [
   59
  ],
  "sufficient": true,
  "evidence": [
   15
  ],
  "drops": [
   -0.1765,
   0.4894,
   0.0262,
   -0.1417,
   0.2172,
   0.0333,
   -0.0462,
   0.054,
   0.2524,
   0.2296,
   0.0198,
   -0.174,
   -0.1562,
   -0.4209,
   0.0914,
   0.0225,
   0.0066,
   0.0189,
   0.0887,
   -0.0571,
   -0.0859,
   -0.019,
   -0.0791,
   -0.0106,
   0.0456,
   0.0219,
   -0.0185,
   -0.0236,
   -0.072,
   0.0803,
   -0.0297,
   0.0676,
   0.0044,
   0.0918,
   -0.0347,
   0.1908,
   0.0286,
   -0.0854,
   -0.1418,
   -0.0752,
   0.1167,
   -0.4349,
   0.2441,
   -0.0428,
   -0.0361,
   0.0951,
   -0.093,
   -0.0289,
   0.0679,
   -0.099,
   0.0636,
   -0.0059,
   0.0282,
   -0.0066,
   0.1275,
   -0.0504,
   0.032,
   -0.004,
   -0.0506,
   1.418
  ]
 },
 {
  "paper": "1808.10113",
  "qid": "e28a6e3d8f3aa303e1e0daff26b659a842aba97b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1808.10113",
  "qid": "0fce128b8aaa327ac0d58ec30cd2ecbea2019baa",
  "solved": true,
  "base_logprob": -3.9683423042297363,
  "necessary": [
   89
  ],
  "causal": [
   49,
   50,
   57,
   72,
   75,
   89
  ],
  "sufficient": true,
  "evidence": [
   52,
   53,
   54,
   55,
   56,
   57
  ],
  "drops": [
   0.125,
   0.0405,
   0.1655,
   0.1219,
   -0.0845,
   0.0812,
   -0.0022,
   0.0417,
   -0.1678,
   -0.0833,
   0.0812,
   -0.125,
   0.1645,
   0.0395,
   -0.1654,
   0.0417,
   -0.0012,
   0.1238,
   -0.0845,
   -0.2928,
   0.0013,
   0.1238,
   0.2072,
   0.0811,
   0.2061,
   0.0405,
   -0.0417,
   0.1667,
   0.0405,
   0.0822,
   0.0405,
   0.1219,
   0.0833,
   -0.0417,
   0.0405,
   -0.0417,
   -0.0806,
   0.125,
   0.125,
   0.2061,
   -0.0855,
   0.0405,
   0.0802,
   -0.125,
   0.0405,
   -0.0855,
   0.0802,
   -0.0417,
   -0.0417,
   0.2478,
   0.3311,
   0.0802,
   -0.4219,
   0.1263,
   -0.0039,
   0.2062,
   -0.0845,
   0.3728,
   -0.0031,
   0.1228,
   -0.0845,
   0.1636,
   -0.125,
   0.0812,
   0.2061,
   0.0822,
   -0.0417,
   -0.0,
   -0.0428,
   0.2053,
   -0.2083,
   -0.2122,
   0.2218,
   -0.1272,
   -0.125,
   0.3311,
   0.1655,
   -0.1237,
   0.1238,
   0.0444,
   -0.2083,
   -0.0417,
   -0.0022,
   -0.2522,
   0.1238,
   -0.1698,
   -0.2512,
   0.2045,
   0.1614,
   2.4961
  ]
 },
 {
  "paper": "1808.10267",
  "qid": "f91835f17c0086baec65ebd99d12326ae1ae87d2",
  "solved": false
 },
 {
  "paper": "1808.10267",
  "qid": "14e78db206a8180ea637774aa572b073e3ffa219",
  "solved": false
 },
 {
  "paper": "1808.10267",
  "qid": "bc1e3f67d607bfc7c4c56d6b9763d3ae7f56ad5b",
  "solved": false
 },
 {
  "paper": "1809.01060",
  "qid": "6b7d76c1e1a2490beb69609ba5652476dde8831b",
  "solved": false
 },
 {
  "paper": "1809.01341",
  "qid": "29e5e055e01fdbf7b90d5907158676dd3169732d",
  "solved": false
 },
 {
  "paper": "1809.04960",
  "qid": "100cf8b72d46da39fedfe77ec939fb44f25de77f",
  "solved": false
 },
 {
  "paper": "1809.04960",
  "qid": "5fa431b14732b3c47ab6eec373f51f2bca04f614",
  "solved": true,
  "base_logprob": -2.898461103439331,
  "necessary": [],
  "causal": [
   57,
   62
  ],
  "sufficient": true,
  "evidence": [
   35,
   37
  ],
  "drops": [
   -0.4064,
   0.0004,
   0.0422,
   -0.1249,
   -0.1247,
   -0.0388,
   -0.1636,
   -0.0807,
   -0.125,
   -0.1223,
   -0.0807,
   -0.1223,
   -0.0417,
   -0.0417,
   -0.0832,
   -0.0809,
   -0.039,
   -0.0415,
   0.0,
   0.0443,
   0.0001,
   -0.1248,
   -0.0806,
   -0.0415,
   -0.0806,
   -0.1249,
   -0.039,
   -0.1248,
   -0.0389,
   -0.1636,
   -0.1662,
   -0.164,
   -0.2056,
   0.0938,
   0.0103,
   0.0036,
   0.0029,
   -0.073,
   -0.0416,
   -0.0389,
   -0.0833,
   -0.0,
   -0.0833,
   -0.0391,
   -0.0418,
   -0.1223,
   -0.0391,
   -0.0001,
   -0.0806,
   -0.1223,
   -0.0417,
   0.0859,
   0.0025,
   -0.0416,
   -0.1559,
   -0.0832,
   0.1248,
   0.3741,
   -0.1249,
   0.2084,
   -0.0391,
   -0.0392,
   0.5222
  ]
 },
 {
  "paper": "1809.04960",
  "qid": "33ccbc401b224a48fba4b167e86019ffad1787fb",
  "solved": false
 },
 {
  "paper": "1809.04960",
  "qid": "cca74448ab0c518edd5fc53454affd67ac1a201c",
  "solved": true,
  "base_logprob": -2.5236716270446777,
  "necessary": [],
  "causal": [
   31
  ],
  "sufficient": true,
  "evidence": [
   31
  ],
  "drops": [
   -2.1627,
   -2.1909,
   -2.1771,
   -2.218,
   -2.2472,
   -2.2194,
   -2.2183,
   -2.2322,
   -2.218,
   -2.2203,
   -2.2052,
   -2.2044,
   -2.2332,
   -2.2339,
   -2.19,
   -2.2021,
   -2.26,
   -2.1898,
   -2.2039,
   -2.2187,
   -2.2329,
   -2.2039,
   -2.2453,
   -2.2182,
   -2.219,
   -2.2328,
   -2.219,
   -2.233,
   -2.2042,
   -2.2589,
   -2.2341,
   0.7365,
   -2.2324,
   -2.2327,
   -2.2046,
   -2.1908,
   -2.2324,
   -2.2465,
   -2.2183,
   -2.2189,
   -2.2048,
   -2.1897,
   -2.2046,
   -2.1911,
   -2.1755,
   -2.2048,
   -2.2191,
   -2.2037,
   -2.1906,
   -2.2341,
   -2.2039,
   -2.216,
   -2.2325,
   -2.219,
   -2.2043,
   -2.2451,
   -2.1449,
   -2.2609,
   -2.2035,
   -2.1906,
   -2.2191,
   -2.1774,
   -1.8672
  ]
 },
 {
  "paper": "1809.05752",
  "qid": "39cf0b3974e8a19f3745ad0bcd1e916bf20eeab8",
  "solved": false
 },
 {
  "paper": "1809.06963",
  "qid": "6c4d121d40ce6318ecdc141395cdd2982ba46cff",
  "solved": true,
  "base_logprob": -2.2774202823638916,
  "necessary": [
   3,
   67
  ],
  "causal": [
   0,
   3,
   10,
   26,
   60,
   61,
   65,
   67
  ],
  "sufficient": false,
  "evidence": [
   3,
   26
  ],
  "drops": [
   0.2723,
   -0.1269,
   -0.4237,
   1.5858,
   0.1333,
   -0.0014,
   0.1234,
   0.0486,
   0.0991,
   0.0706,
   0.2798,
   0.1123,
   -0.0441,
   -0.0439,
   0.0718,
   0.0834,
   -0.0072,
   0.111,
   0.0208,
   -0.0689,
   0.111,
   0.159,
   -0.0489,
   0.0924,
   0.149,
   0.0965,
   0.4112,
   0.1332,
   -0.0073,
   0.024,
   -0.0482,
   0.0552,
   0.0143,
   -0.0698,
   0.0185,
   0.0834,
   0.0396,
   0.0366,
   0.0865,
   -0.054,
   -0.0482,
   0.0143,
   -0.0793,
   0.1694,
   0.0551,
   -0.0259,
   0.0552,
   -0.0013,
   0.1747,
   0.0552,
   -0.0885,
   0.2173,
   0.0835,
   0.0612,
   0.0395,
   -0.0126,
   -0.0229,
   -0.0875,
   0.0682,
   0.1121,
   0.2426,
   0.2271,
   0.2239,
   -0.2926,
   -0.0639,
   0.2836,
   -0.2191,
   1.4109
  ]
 },
 {
  "paper": "1809.07629",
  "qid": "c5171daf82107fce0f285fa18f19e91fbd1215c5",
  "solved": false
 },
 {
  "paper": "1809.07629",
  "qid": "baeb6785077931e842079e9d0c9c9040947ffa4e",
  "solved": false
 },
 {
  "paper": "1809.08298",
  "qid": "7633be56ae46c163fb21cd1afd018f989eb6b524",
  "solved": true,
  "base_logprob": -9.663854598999023,
  "necessary": [],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -4.1999,
   -2.9544,
   -3.3412,
   -3.3707,
   0.2945,
   -3.0376,
   -3.2345,
   -3.057,
   -2.972,
   -3.362,
   -3.2078,
   -3.2697,
   -3.0797,
   -3.093,
   -3.1261,
   -2.8816,
   -3.6444,
   -3.3204
  ]
 },
 {
  "paper": "1809.08652",
  "qid": "790ed4458a23aa23e2b5399259e50083c86d9e14",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1809.08652",
  "qid": "562a2feeba9580f5435a94396f2a8751f79a4d5c",
  "solved": true,
  "base_logprob": -5.8883585929870605,
  "necessary": [],
  "causal": [
   7,
   8
  ],
  "sufficient": true,
  "evidence": [
   5
  ],
  "drops": [
   -0.0334,
   0.077,
   -0.1362,
   -0.3075,
   0.2567,
   -0.7981,
   -0.2175,
   0.512,
   0.7076
  ]
 },
 {
  "paper": "1809.08652",
  "qid": "d4e78d3205e98cafdf93ddaa95627ea00b7c4d55",
  "solved": false
 },
 {
  "paper": "1809.08652",
  "qid": "8b51db1f7a6293b5bd8be49386cce45989b8079f",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1809.08731",
  "qid": "7aa8375cdf4690fc3b9b1799b0f5a9ec1c1736ed",
  "solved": true,
  "base_logprob": -0.06950117647647858,
  "necessary": [],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   26,
   27,
   28,
   31,
   33
  ],
  "drops": [
   -0.0159,
   -0.0187,
   -0.0187,
   -0.0108,
   0.0528,
   0.0098,
   -0.0069,
   0.0005,
   -0.0006,
   -0.0008,
   -0.0138,
   -0.0133,
   -0.0073,
   -0.0066,
   -0.0132,
   -0.0083,
   0.0001,
   0.0006,
   -0.0061,
   -0.0183,
   -0.0075,
   -0.0153,
   -0.0131,
   -0.0,
   -0.0005,
   0.0075,
   -0.0349,
   -0.0368,
   -0.0124,
   -0.008,
   0.0087,
   -0.0222,
   0.0009,
   -0.013,
   -0.0081,
   -0.0078,
   -0.0169,
   -0.0073,
   0.0089,
   0.0095,
   -0.0061,
   0.0083,
   0.0076,
   0.002,
   -0.0042,
   -0.0063,
   -0.0074,
   -0.0197,
   0.0051,
   -0.0142,
   -0.0135,
   -0.0427,
   -0.0189,
   -0.0075,
   -0.0041,
   -0.0069,
   -0.0027,
   -0.0115,
   -0.0257,
   -0.0184,
   -0.0272,
   -0.0462
  ]
 },
 {
  "paper": "1809.08731",
  "qid": "3ac30bd7476d759ea5d9a5abf696d4dfc480175b",
  "solved": true,
  "base_logprob": -3.816509246826172,
  "necessary": [],
  "causal": [
   1,
   2,
   30,
   42,
   60,
   61
  ],
  "sufficient": false,
  "evidence": [
   17,
   24
  ],
  "drops": [
   -0.0614,
   0.1465,
   0.1248,
   -0.17,
   0.0517,
   -0.0214,
   -0.3755,
   -0.0149,
   -0.1204,
   -0.1315,
   -0.1602,
   -0.1836,
   -0.0504,
   -0.1256,
   -0.1389,
   -0.0075,
   0.0335,
   -0.2501,
   -0.089,
   -0.0872,
   -0.0787,
   -0.1272,
   -0.0912,
   -0.0434,
   -0.519,
   -0.21,
   -0.0836,
   -0.1254,
   -0.1585,
   -0.1671,
   0.4628,
   -0.0789,
   -0.0832,
   -0.0055,
   -0.1232,
   -0.0052,
   -0.1304,
   -0.0483,
   -0.0488,
   -0.0835,
   -0.0417,
   -0.0902,
   0.0517,
   -0.0136,
   -0.0903,
   -0.05,
   -0.0489,
   -0.0466,
   -0.008,
   -0.0559,
   -0.0079,
   -0.0503,
   -0.0477,
   0.0157,
   -0.1349,
   -0.0986,
   -0.0892,
   -0.0516,
   -0.1371,
   -0.1274,
   0.3102,
   0.0675
  ]
 },
 {
  "paper": "1809.09795",
  "qid": "e196e2ce72eb8b2d50732c26e9bf346df6643f69",
  "solved": true,
  "base_logprob": -0.038707487285137177,
  "necessary": [
   16
  ],
  "causal": [
   16
  ],
  "sufficient": true,
  "evidence": [
   12,
   13,
   14,
   15,
   16
  ],
  "drops": [
   0.0293,
   0.0353,
   0.0172,
   -0.0132,
   0.023,
   -0.0195,
   0.0537,
   0.0493,
   0.0174,
   -0.0039,
   0.0954,
   0.0282,
   0.0212,
   -0.0256,
   0.0394,
   0.0403,
   7.0748,
   0.0121,
   0.0366,
   0.0096,
   0.1821,
   -0.012,
   -0.0108,
   -0.0333
  ]
 },
 {
  "paper": "1809.09795",
  "qid": "46570c8faaeefecc8232cfc2faab0005faaba35f",
  "solved": true,
  "base_logprob": -5.432915210723877,
  "necessary": [],
  "causal": [
   13
  ],
  "sufficient": true,
  "evidence": [
   13,
   14,
   15
  ],
  "drops": [
   -3.3399,
   -3.1715,
   -3.1453,
   -3.1717,
   -3.1629,
   -3.0527,
   -3.1303,
   -3.1037,
   -3.1336,
   -3.1395,
   -3.0363,
   -3.0984,
   -3.0751,
   -1.9484,
   -3.1771,
   -3.148,
   -3.3891,
   -3.1512,
   -3.0552,
   -3.0739,
   -3.099,
   -3.0966,
   -3.0961,
   -3.005
  ]
 },
 {
  "paper": "1809.09795",
  "qid": "982d375378238d0adbc9a4c987d633ed16b7f98f",
  "solved": true,
  "base_logprob": -9.181671142578125,
  "necessary": [
   13
  ],
  "causal": [
   13
  ],
  "sufficient": true,
  "evidence": [
   12,
   13,
   14,
   15
  ],
  "drops": [
   -0.3057,
   0.069,
   0.0691,
   -0.0559,
   -0.0558,
   0.3189,
   0.319,
   0.3191,
   0.319,
   0.0694,
   -0.3062,
   0.444,
   0.6936,
   1.5689,
   0.069,
   0.4441,
   0.1945,
   0.194,
   0.319,
   0.4439,
   0.194,
   -0.1808,
   0.1938,
   -2.0554
  ]
 },
 {
  "paper": "1809.09795",
  "qid": "4ec538e114356f72ef82f001549accefaf85e99c",
  "solved": false
 },
 {
  "paper": "1809.10644",
  "qid": "50690b72dc61748e0159739a9a0243814d37f360",
  "solved": true,
  "base_logprob": -0.11172062903642654,
  "necessary": [],
  "causal": [
   8,
   9,
   10,
   17,
   18,
   22
  ],
  "sufficient": false,
  "evidence": [
   9,
   10,
   25,
   26,
   27,
   28,
   29
  ],
  "drops": [
   -0.029,
   0.057,
   0.0183,
   0.0137,
   -0.0238,
   -0.0095,
   0.0117,
   0.0184,
   0.1038,
   0.0976,
   0.1905,
   0.03,
   0.029,
   0.0289,
   0.014,
   -0.0007,
   0.0502,
   0.43,
   0.0805,
   0.0043,
   0.0095,
   -0.0204,
   0.063,
   -0.0435,
   -0.0237,
   -0.0071,
   -0.0035,
   -0.0308,
   0.0037,
   -0.0164,
   0.0093,
   -0.0003,
   0.0117,
   -0.0042,
   -0.0148,
   -0.0017,
   -0.0006,
   0.0271,
   0.0332,
   0.0569,
   0.0302,
   -0.004,
   -0.0592,
   -0.0133,
   0.0132,
   -0.0097,
   -0.0127,
   -0.0125,
   -0.0083,
   -0.0142,
   0.0076,
   0.0331,
   0.0623
  ]
 },
 {
  "paper": "1809.10644",
  "qid": "8266642303fbc6a1138b4e23ee1d859a6f584fbb",
  "solved": false
 },
 {
  "paper": "1809.10644",
  "qid": "3685bf2409b23c47bfd681989fb4a763bcab6be2",
  "solved": false
 },
 {
  "paper": "1809.10644",
  "qid": "19225e460fff2ac3aebc7fe31fcb4648eda813fb",
  "solved": true,
  "base_logprob": -6.854314804077148,
  "necessary": [],
  "causal": [
   0,
   7,
   39,
   45,
   50,
   52
  ],
  "sufficient": false,
  "evidence": [
   16
  ],
  "drops": [
   0.125,
   0.0,
   -0.125,
   0.0416,
   -0.1667,
   -0.125,
   0.0625,
   0.1667,
   -0.0,
   -0.1458,
   -0.1875,
   -0.1666,
   -0.1458,
   -0.2707,
   -0.0208,
   -0.0833,
   -0.6286,
   0.0625,
   0.0833,
   -0.0208,
   -0.1875,
   0.0208,
   -0.0208,
   -0.0208,
   -0.1875,
   -0.125,
   -0.0625,
   -0.1875,
   0.0,
   -0.0625,
   -0.0625,
   -0.0417,
   0.0625,
   -0.0417,
   -0.0,
   0.0417,
   0.0417,
   0.0417,
   0.0833,
   0.1042,
   0.0416,
   -0.0208,
   -0.5624,
   -0.0833,
   -0.0833,
   0.0833,
   0.0416,
   -0.0417,
   -0.0,
   -0.0625,
   0.125,
   -0.0,
   0.3749
  ]
 },
 {
  "paper": "1810.00663",
  "qid": "aa800b424db77e634e82680f804894bfa37f2a34",
  "solved": true,
  "base_logprob": -2.136012554168701,
  "necessary": [
   38
  ],
  "causal": [
   38
  ],
  "sufficient": true,
  "evidence": [
   7,
   38
  ],
  "drops": [
   0.4558,
   -0.2183,
   0.5707,
   0.2248,
   0.6842,
   0.8025,
   0.4535,
   0.5741,
   -0.0009,
   0.2228,
   0.4524,
   0.0008,
   0.0017,
   0.4528,
   -0.4261,
   0.6842,
   0.1106,
   0.1122,
   0.5682,
   0.3378,
   0.2239,
   0.1113,
   0.1137,
   0.2257,
   0.3389,
   0.0018,
   -0.1085,
   0.2251,
   0.1132,
   -0.2158,
   0.1109,
   -0.2135,
   0.2228,
   0.0006,
   0.2229,
   -0.1075,
   -0.1071,
   -0.4247,
   1.6513,
   0.2238,
   -0.321,
   -0.2164,
   0.0022,
   0.1113,
   0.1107,
   0.0009,
   0.0018,
   -0.2149,
   0.2233,
   0.1105,
   0.1108,
   0.1108,
   -0.6261,
   -0.1099,
   0.1128,
   0.2229,
   0.5675,
   0.2245,
   0.223,
   0.1117,
   0.2223,
   -0.4249,
   0.0016,
   -0.0002,
   -0.1096,
   0.1113,
   0.1107,
   0.0,
   -0.0015,
   0.1113,
   0.7997,
   0.6818,
   0.34,
   -0.0023,
   -1.2211
  ]
 },
 {
  "paper": "1810.00663",
  "qid": "fbd47705262bfa0a2ba1440a2589152def64cbbd",
  "solved": false
 },
 {
  "paper": "1810.00663",
  "qid": "29bdd1fb20d013b23b3962a065de3a564b14f0fb",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1810.01570",
  "qid": "864b5c1fe8c744f80a55e87421b29d6485b7efd0",
  "solved": false
 },
 {
  "paper": "1810.01570",
  "qid": "fd80a7162fde83077ed82ae41d521d774f74340a",
  "solved": false
 },
 {
  "paper": "1810.01570",
  "qid": "4d4739682d540878a94d8227412e9e1ec1bb3d39",
  "solved": false
 },
 {
  "paper": "1810.03459",
  "qid": "fb56743e942883d7e74a73c70bd11016acddc348",
  "solved": false
 },
 {
  "paper": "1810.03459",
  "qid": "da82b6dad2edd4911db1dc59e4ccd7f66c5fd79c",
  "solved": true,
  "base_logprob": -4.892920017242432,
  "necessary": [],
  "causal": [
   33
  ],
  "sufficient": true,
  "evidence": [
   17,
   26
  ],
  "drops": [
   -4.4057,
   -3.9816,
   -3.9495,
   -3.9349,
   -4.0933,
   -4.0292,
   -4.0287,
   -4.0289,
   -4.0389,
   -4.0286,
   -4.0153,
   -3.9833,
   -4.0222,
   -4.0488,
   -4.0201,
   -4.0454,
   -4.0165,
   -4.1694,
   -4.0052,
   -4.0155,
   -4.0303,
   -4.0144,
   -4.04,
   -3.9762,
   -4.0255,
   -4.0327,
   -4.0312,
   -4.0118,
   -4.027,
   -4.0653,
   -4.0006,
   -4.0692,
   -3.9436,
   -3.5941
  ]
 },
 {
  "paper": "1810.04528",
  "qid": "99a10823623f78dbff9ccecb210f187105a196e9",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1810.04528",
  "qid": "09f0dce416a1e40cc6a24a8b42a802747d2c9363",
  "solved": true,
  "base_logprob": -1.5545251369476318,
  "necessary": [],
  "causal": [
   9,
   18
  ],
  "sufficient": true,
  "evidence": [
   9
  ],
  "drops": [
   -1.1822,
   -1.2204,
   -1.1393,
   -1.0333,
   -1.1416,
   -1.0853,
   -1.0565,
   -1.1953,
   -1.0393,
   0.04,
   -1.1655,
   -1.1648,
   -1.2423,
   -1.2252,
   -1.0695,
   -1.179,
   -1.0979,
   -1.1403,
   -0.5602,
   -1.206,
   -1.1378,
   -1.0851,
   -1.1495,
   -1.1531,
   -1.0962
  ]
 },
 {
  "paper": "1810.05320",
  "qid": "cda4612b4bda3538d19f4b43dde7bc30c1eda4e5",
  "solved": false
 },
 {
  "paper": "1810.05320",
  "qid": "e12674f0466f8c0da109b6076d9939b30952c7da",
  "solved": true,
  "base_logprob": -0.5378363728523254,
  "necessary": [],
  "causal": [
   14
  ],
  "sufficient": true,
  "evidence": [
   45
  ],
  "drops": [
   -0.1694,
   -0.0285,
   0.074,
   0.0626,
   -0.0031,
   -0.0071,
   0.2491,
   -0.0685,
   0.0495,
   0.0306,
   0.0676,
   -0.0675,
   0.0035,
   0.3329,
   0.6293,
   -0.1001,
   -0.0471,
   -0.028,
   -0.0187,
   0.0806,
   -0.0008,
   -0.0815,
   -0.0209,
   -0.0569,
   -0.0448,
   -0.0316,
   -0.0575,
   0.0329,
   0.0017,
   -0.0498,
   0.157,
   -0.042,
   -0.035,
   -0.0338,
   -0.0267,
   -0.1111,
   -0.0964,
   -0.0623,
   0.0039,
   0.0013,
   0.0868,
   0.0139,
   -0.0696,
   -0.0131,
   -0.0946,
   -0.114,
   -0.0476,
   0.2112,
   0.4003
  ]
 },
 {
  "paper": "1810.05334",
  "qid": "aaec98481defc4c230f84a64cdcf793d89081a76",
  "solved": true,
  "base_logprob": -1.7537950277328491,
  "necessary": [],
  "causal": [
   30
  ],
  "sufficient": true,
  "evidence": [
   14,
   24,
   30
  ],
  "drops": [
   -0.496,
   -0.4144,
   -0.4553,
   -0.5772,
   -0.6176,
   -0.4553,
   -0.496,
   -0.496,
   -0.5367,
   -0.4144,
   -0.5772,
   -0.4144,
   -0.5367,
   -0.6175,
   -0.6578,
   -0.5367,
   -0.6175,
   -0.5367,
   -0.496,
   -0.5772,
   -0.5367,
   -0.6176,
   -0.6175,
   -0.3734,
   -0.4958,
   -0.5772,
   -0.5367,
   -0.5772,
   -0.5772,
   -0.5367,
   0.5801,
   -0.2501,
   -0.8164,
   -0.9703,
   -0.7771
  ]
 },
 {
  "paper": "1810.05334",
  "qid": "69b41524dc5820143e45f2f3545cd5c0a70e2922",
  "solved": true,
  "base_logprob": -5.925867080688477,
  "necessary": [
   14,
   15
  ],
  "causal": [
   0,
   14,
   15,
   16,
   29,
   31,
   32,
   34
  ],
  "sufficient": false,
  "evidence": [
   14,
   15,
   16,
   17,
   18,
   20,
   21,
   22,
   23,
   24
  ],
  "drops": [
   0.3575,
   -0.0782,
   -0.2392,
   -0.8917,
   -0.4904,
   -0.297,
   -0.1784,
   -0.2021,
   -0.3369,
   -0.2009,
   -0.5098,
   -0.5881,
   -0.2024,
   -0.8765,
   8.3629,
   10.2605,
   0.3201,
   -0.317,
   -0.1307,
   -0.456,
   -0.1338,
   -0.2505,
   -0.1858,
   -0.3912,
   -0.1442,
   -0.302,
   -0.0676,
   0.0541,
   -0.1421,
   0.1708,
   -0.1653,
   0.2907,
   0.2199,
   -0.7204,
   0.1127
  ]
 },
 {
  "paper": "1810.05334",
  "qid": "72122e0bc5da1d07c0dadb3401aab2acd748424d",
  "solved": true,
  "base_logprob": -8.115558624267578,
  "necessary": [],
  "causal": [
   8
  ],
  "sufficient": true,
  "evidence": [
   3,
   8
  ],
  "drops": [
   -2.4338,
   -2.5296,
   -2.8047,
   -3.109,
   -2.7364,
   -2.4738,
   -2.6267,
   -2.3887,
   -1.081,
   -1.8375,
   -2.6756,
   -2.731,
   -2.6864,
   -2.7951,
   -2.7811,
   -2.779,
   -2.7318,
   -2.6092,
   -2.7945,
   -2.6697,
   -2.7602,
   -2.6841,
   -2.7913,
   -2.7314,
   -2.7797,
   -2.6384,
   -2.7471,
   -2.7187,
   -2.6877,
   -2.764,
   -2.7224,
   -2.7325,
   -2.9907,
   -3.9041,
   -2.5454
  ]
 },
 {
  "paper": "1810.05334",
  "qid": "1af4d56eeaf74460ca2c621a2ad8a5d8dbac491c",
  "solved": true,
  "base_logprob": -2.7272603511810303,
  "necessary": [],
  "causal": [
   8
  ],
  "sufficient": true,
  "evidence": [
   8
  ],
  "drops": [
   -1.7241,
   -2.2199,
   -2.3292,
   -1.9779,
   -2.0774,
   -2.1669,
   -2.2743,
   -2.1788,
   -1.6092,
   -2.0682,
   -1.907,
   -1.7952,
   -2.0527,
   -2.0537,
   -2.0205,
   -2.0618,
   -2.0807,
   -2.0464,
   -2.0296,
   -2.0208,
   -2.0417,
   -2.0487,
   -2.0467,
   -2.0915,
   -2.0462,
   -2.0893,
   -2.0967,
   -2.0433,
   -2.0334,
   -2.044,
   -1.9808,
   -2.1547,
   -2.0408,
   -2.0583,
   -1.9925
  ]
 },
 {
  "paper": "1810.06743",
  "qid": "642c4704a71fd01b922a0ef003f234dcc7b223cd",
  "solved": false
 },
 {
  "paper": "1810.06743",
  "qid": "e477e494fe15a978ff9c0a5f1c88712cdaec0c5c",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1810.06743",
  "qid": "04495845251b387335bf2e77e2c423130f43c7d9",
  "solved": false
 },
 {
  "paper": "1810.06743",
  "qid": "564dcaf8d0bcc274ab64c784e4c0f50d7a2c17ee",
  "solved": false
 },
 {
  "paper": "1810.07091",
  "qid": "d13efa7dee280c7c2f6dc451c4fbbf0240fc2efa",
  "solved": true,
  "base_logprob": -0.8907109498977661,
  "necessary": [],
  "causal": [
   1
  ],
  "sufficient": true,
  "evidence": [
   21,
   22
  ],
  "drops": [
   0.5178,
   0.6272,
   -0.122,
   0.2109,
   -0.0727,
   0.0264,
   0.0241,
   0.0278,
   0.0385,
   0.0807,
   0.0224,
   0.0211,
   0.071,
   -0.1246,
   -0.0466,
   0.0768,
   0.1556,
   0.1481,
   0.2659,
   0.0699,
   -0.1402,
   -0.1603,
   0.1587,
   0.2956,
   0.3064,
   -0.155,
   -0.1146,
   0.1559
  ]
 },
 {
  "paper": "1810.07091",
  "qid": "6cd01609c8afb425fbed941441a2528123352940",
  "solved": false
 },
 {
  "paper": "1810.08732",
  "qid": "7f2fd7ab968de720082133c42c2052d351589a67",
  "solved": true,
  "base_logprob": -11.046205520629883,
  "necessary": [],
  "causal": [
   13
  ],
  "sufficient": true,
  "evidence": [
   13,
   14
  ],
  "drops": [
   -6.8991,
   -6.6472,
   -6.8144,
   -6.9006,
   -6.8592,
   -6.6158,
   -6.8352,
   -6.7673,
   -6.7845,
   -6.6701,
   -6.8358,
   -6.4078,
   -5.9953,
   -4.9325,
   -7.9068,
   -6.7017,
   -6.7926,
   -6.7946,
   -6.7914,
   -6.8374,
   -6.7404,
   -6.8384,
   -6.9619,
   -6.8381,
   -6.8604,
   -6.6138,
   -7.0194,
   -6.793,
   -6.6738,
   -6.783,
   -6.8394,
   -6.742,
   -6.7291,
   -6.9936,
   -6.9598,
   -6.8002,
   -6.8372,
   -6.841,
   -6.7925,
   -6.9849
  ]
 },
 {
  "paper": "1810.08732",
  "qid": "369b0a481a4b75439ade0ec4f12b44414c4e5164",
  "solved": true,
  "base_logprob": -4.866908073425293,
  "necessary": [
   26
  ],
  "causal": [
   26
  ],
  "sufficient": true,
  "evidence": [
   26
  ],
  "drops": [
   -0.2896,
   0.0573,
   -0.0413,
   0.4333,
   0.0436,
   -0.7564,
   -0.1304,
   -0.4335,
   -0.0737,
   0.2421,
   0.2767,
   -0.3853,
   0.2071,
   0.0877,
   -0.2936,
   0.2795,
   -0.0335,
   0.2507,
   0.1839,
   0.0551,
   0.023,
   0.1869,
   0.2742,
   0.4286,
   0.1386,
   -0.208,
   1.6679,
   0.0068,
   0.3399,
   0.1206,
   -0.0382,
   0.4456,
   -0.0652,
   -0.4837,
   0.2681,
   0.0903,
   -0.2384,
   -0.3277,
   -0.0685,
   0.075
  ]
 },
 {
  "paper": "1810.09774",
  "qid": "b69897deb5fb80bf2adb44f9cbf6280d747271b3",
  "solved": true,
  "base_logprob": -0.1689007729291916,
  "necessary": [],
  "causal": [
   5
  ],
  "sufficient": true,
  "evidence": [
   30
  ],
  "drops": [
   -0.0056,
   0.0964,
   0.0026,
   0.0229,
   0.0476,
   0.1245,
   -0.0118,
   0.0476,
   0.0087,
   0.0274,
   0.0392,
   0.0164,
   -0.0267,
   0.0205,
   -0.0057,
   -0.0184,
   0.0029,
   0.0196,
   0.0501,
   0.0149,
   0.0143,
   0.0688,
   -0.0138,
   0.0265,
   -0.0092,
   0.0289,
   -0.0111,
   -0.0144,
   -0.0112,
   0.0452,
   -0.0213,
   -0.0111,
   0.0271,
   0.008,
   -0.0065,
   -0.0277,
   -0.0112,
   -0.0072,
   -0.017
  ]
 },
 {
  "paper": "1810.09774",
  "qid": "0a521541b9e2b5c6d64fb08eb318778eba8ac9f7",
  "solved": true,
  "base_logprob": -1.8277266025543213,
  "necessary": [],
  "causal": [
   13,
   38
  ],
  "sufficient": true,
  "evidence": [
   13,
   16,
   17,
   19
  ],
  "drops": [
   -0.5689,
   -0.5693,
   -0.5821,
   -0.5688,
   -0.5404,
   -0.5676,
   -0.5693,
   -0.5684,
   -0.5955,
   -0.6092,
   -0.5964,
   -0.6371,
   -0.5536,
   -0.3752,
   -0.6528,
   -0.6236,
   -0.5699,
   -0.6919,
   -0.5688,
   -0.6235,
   -0.6242,
   -0.664,
   -0.5965,
   -0.6516,
   -0.5967,
   -0.6517,
   -0.6388,
   -0.6108,
   -0.6102,
   -0.6511,
   -0.6105,
   -0.5133,
   -0.5415,
   -0.5686,
   -0.5681,
   -0.5976,
   -0.6248,
   -0.7199,
   -0.3734
  ]
 },
 {
  "paper": "1810.10254",
  "qid": "9257c578ee19a7d93e2fba866be7b0bf1142c393",
  "solved": false
 },
 {
  "paper": "1810.10254",
  "qid": "235c156d9c2adc895c9113f53c60f2dd8df45834",
  "solved": true,
  "base_logprob": -3.7865402698516846,
  "necessary": [
   11
  ],
  "causal": [
   11
  ],
  "sufficient": true,
  "evidence": [
   11
  ],
  "drops": [
   -0.4748,
   0.2481,
   -0.0124,
   0.4604,
   0.6257,
   -0.1053,
   -0.2308,
   0.1085,
   0.2312,
   0.1362,
   -0.0124,
   6.0316,
   -0.1127,
   0.1085,
   0.4772,
   0.0854,
   0.0977,
   0.6593,
   0.7406
  ]
 },
 {
  "paper": "1810.11118",
  "qid": "f011d6d5287339a35d00cd9ce1dfeabb1f3c0563",
  "solved": true,
  "base_logprob": -0.002383964601904154,
  "necessary": [],
  "causal": [
   64
  ],
  "sufficient": true,
  "evidence": [
   34
  ],
  "drops": [
   -0.0013,
   -0.0003,
   0.0007,
   -0.0003,
   0.0,
   -0.0002,
   0.0007,
   0.0005,
   -0.0001,
   0.0005,
   0.0002,
   0.0,
   0.0008,
   -0.0002,
   0.0,
   0.0001,
   -0.0003,
   0.0,
   0.0003,
   0.0001,
   0.0004,
   -0.0001,
   0.0001,
   0.0002,
   -0.0005,
   -0.0002,
   0.0002,
   0.0003,
   0.0003,
   0.0006,
   0.0,
   -0.0002,
   0.0001,
   -0.0002,
   0.0002,
   -0.0002,
   0.0008,
   0.0,
   0.0004,
   0.0001,
   0.0,
   0.0005,
   -0.0001,
   -0.0005,
   0.0001,
   0.0003,
   -0.0006,
   0.0003,
   -0.0003,
   -0.0003,
   -0.0004,
   0.0002,
   0.0,
   0.0005,
   0.0,
   0.0001,
   0.0008,
   0.0007,
   0.0011,
   0.0011,
   0.0002,
   0.0002,
   0.0012,
   -0.0007,
   0.007,
   0.0042
  ]
 },
 {
  "paper": "1811.00266",
  "qid": "013a8525dbf7a9e1e69acc1cff18bb7b8261cbad",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1811.00625",
  "qid": "d8cecea477dfc5163dca6e2078a2fe6bc94ce09f",
  "solved": true,
  "base_logprob": -13.128535270690918,
  "necessary": [
   57
  ],
  "causal": [
   57
  ],
  "sufficient": true,
  "evidence": [
   57
  ],
  "drops": [
   0.029,
   -0.0003,
   -0.2204,
   0.0985,
   -0.0268,
   -0.0267,
   0.1247,
   -0.2208,
   -0.0003,
   -0.2206,
   -0.3452,
   -0.25,
   -0.0002,
   -0.0267,
   0.0527,
   -0.1515,
   0.0742,
   0.0983,
   -0.0504,
   -0.125,
   0.199,
   -0.0267,
   -0.125,
   0.0985,
   0.0742,
   -0.1515,
   -0.25,
   -0.0265,
   0.0292,
   -0.0505,
   0.0744,
   -0.0003,
   -0.276,
   -0.1517,
   -0.0002,
   -0.1252,
   -0.0002,
   -0.2206,
   -0.125,
   -0.0267,
   -0.0267,
   0.0744,
   0.0744,
   -0.125,
   -0.0002,
   0.098,
   -0.2208,
   0.0,
   0.074,
   0.0743,
   -0.0267,
   -0.0268,
   -0.0267,
   -0.0002,
   0.0744,
   -0.2498,
   0.2357,
   4.4406,
   -0.0918,
   0.0524,
   -0.1517,
   -0.3456,
   0.029,
   0.0526,
   -0.2496,
   -0.096,
   0.2784
  ]
 },
 {
  "paper": "1811.00854",
  "qid": "70c2dc170a73185c9d1a16953f85aca834ead6d3",
  "solved": true,
  "base_logprob": -3.419142723083496,
  "necessary": [],
  "causal": [
   46
  ],
  "sufficient": true,
  "evidence": [
   43
  ],
  "drops": [
   -0.1274,
   -0.0025,
   -0.0024,
   0.0809,
   -0.1274,
   -0.0024,
   -0.0024,
   0.0392,
   -0.0024,
   0.1225,
   -0.0441,
   -0.0024,
   0.0809,
   -0.0441,
   0.0392,
   -0.0024,
   0.1225,
   -0.0441,
   -0.0441,
   0.0392,
   -0.0441,
   -0.0024,
   -0.0441,
   0.0392,
   0.1225,
   0.0809,
   -0.0441,
   -0.0024,
   -0.0024,
   -0.0858,
   -0.0024,
   -0.0024,
   -0.0858,
   -0.0858,
   0.0392,
   -0.0024,
   -0.0024,
   0.0809,
   0.0392,
   -0.0024,
   -0.0024,
   -0.0441,
   0.1225,
   -0.9603,
   -0.0858,
   -0.0858,
   0.1226,
   -0.544
  ]
 },
 {
  "paper": "1811.00854",
  "qid": "38854255dbdf2f36eebefc0d9826aa76df9637c6",
  "solved": true,
  "base_logprob": -0.2112368941307068,
  "necessary": [
   6
  ],
  "causal": [
   6
  ],
  "sufficient": true,
  "evidence": [
   6
  ],
  "drops": [
   0.8053,
   0.6485,
   0.6485,
   0.6485,
   0.4258,
   0.4256,
   1.1286,
   0.4259,
   0.8849,
   0.6485,
   0.7262,
   0.6485,
   0.7262,
   0.7262,
   0.7262,
   0.805,
   0.7262,
   0.7262,
   0.6485,
   0.6485,
   0.6485,
   0.6485,
   0.7262,
   0.6485,
   0.6485,
   0.7262,
   0.4979,
   0.6485,
   0.6485,
   0.6485,
   0.6485,
   0.7262,
   0.805,
   0.7262,
   0.7262,
   0.6485,
   0.7262,
   0.7262,
   0.7262,
   0.7262,
   0.7262,
   0.7262,
   0.7262,
   0.7262,
   0.8051,
   0.8051,
   0.8849,
   0.9656
  ]
 },
 {
  "paper": "1811.00942",
  "qid": "a9d530d68fb45b52d9bad9da2cd139db5a4b2f7c",
  "solved": false
 },
 {
  "paper": "1811.00942",
  "qid": "e07df8f613dbd567a35318cd6f6f4cb959f5c82d",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1811.01001",
  "qid": "da2b43d7d048f3f59adf26a67ce66bd2d8a06326",
  "solved": false
 },
 {
  "paper": "1811.01001",
  "qid": "17988d65e46ff7d756076e9191890aec177b081e",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1811.01088",
  "qid": "a91abc7983fffa6b2e1e46133f559cec3d7d9438",
  "solved": true,
  "base_logprob": -0.0021394239738583565,
  "necessary": [],
  "causal": [
   10
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   0.0014,
   0.0014,
   0.0,
   0.0008,
   0.0008,
   -0.0002,
   0.0004,
   0.0002,
   0.0001,
   0.0004,
   0.0059,
   0.0007,
   -0.0004,
   0.0011,
   -0.0003,
   0.0006,
   0.0004,
   -0.0008
  ]
 },
 {
  "paper": "1811.01299",
  "qid": "7ff48fe5b7bd6b56553caacc891ce3d7e0070440",
  "solved": true,
  "base_logprob": -0.03067813627421856,
  "necessary": [],
  "causal": [
   3
  ],
  "sufficient": true,
  "evidence": [
   22
  ],
  "drops": [
   -0.017,
   -0.0078,
   -0.013,
   0.0226,
   -0.0162,
   0.0082,
   -0.0144,
   0.0112,
   -0.0181,
   -0.0093,
   -0.0094,
   -0.0172,
   -0.0095,
   -0.006,
   -0.0005,
   -0.0118,
   -0.0093,
   -0.0091,
   -0.004,
   -0.0003,
   -0.009,
   -0.0006,
   -0.0006,
   0.0075,
   0.0001,
   -0.004,
   -0.0037,
   -0.0031,
   -0.0029,
   0.0,
   -0.01,
   -0.0059,
   -0.0038,
   -0.0033,
   -0.0036,
   -0.0003,
   -0.0025,
   -0.002,
   -0.0068,
   -0.0003,
   -0.0033,
   -0.0065,
   0.0054,
   0.0009
  ]
 },
 {
  "paper": "1811.01299",
  "qid": "54a2c08aa55c3db9b30ae2922c96528d3f4fc733",
  "solved": false
 },
 {
  "paper": "1811.01399",
  "qid": "69a7a6675c59a4c5fb70006523b9fe0f01ca415c",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1811.01734",
  "qid": "ea51aecd64bd95d42d28ab3f1b60eecadf6d3760",
  "solved": true,
  "base_logprob": -28.84375,
  "necessary": [
   47,
   55
  ],
  "causal": [
   47,
   55
  ],
  "sufficient": true,
  "evidence": [
   51
  ],
  "drops": [
   0.375,
   -0.2812,
   -0.625,
   0.75,
   -0.2188,
   0.0312,
   -0.6875,
   0.5625,
   0.7188,
   0.625,
   0.3125,
   0.625,
   0.2812,
   0.4375,
   0.8125,
   0.375,
   0.8438,
   -0.0625,
   0.1875,
   0.0,
   0.1562,
   0.1562,
   0.7812,
   0.3125,
   0.4062,
   0.0,
   0.4062,
   0.3438,
   0.625,
   0.5938,
   0.5312,
   0.1875,
   0.375,
   0.5312,
   0.4688,
   -0.125,
   0.6562,
   0.4062,
   0.4062,
   0.9375,
   0.0625,
   -0.125,
   0.3438,
   0.6562,
   0.0625,
   0.7188,
   -0.1875,
   1.0,
   0.8125,
   0.3438,
   0.0938,
   -13.2186,
   -0.4375,
   -0.3438,
   0.0312,
   4.3125,
   -1.3125
  ]
 },
 {
  "paper": "1811.01734",
  "qid": "cc28919313f897358ef864948c65318dc61cb03c",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1811.02076",
  "qid": "4bae74eb707ed71d5f438ddb3d9c2192ac490f66",
  "solved": false
 },
 {
  "paper": "1811.02076",
  "qid": "c30c3e0f8450b1c914d29f41c17a22764fa078e0",
  "solved": false
 },
 {
  "paper": "1811.02076",
  "qid": "21656039994cab07f79e89553cbecc31ba9853d4",
  "solved": false
 },
 {
  "paper": "1811.02906",
  "qid": "9003c7041d3d2addabc2c112fa2c7efe5fab493c",
  "solved": true,
  "base_logprob": -29.26581382751465,
  "necessary": [],
  "causal": [
   3,
   4,
   7,
   15,
   21,
   28
  ],
  "sufficient": false,
  "evidence": [
   12
  ],
  "drops": [
   -9.7847,
   0.3281,
   -0.0313,
   0.3906,
   0.4843,
   0.2035,
   0.1094,
   0.3906,
   0.1093,
   -0.1875,
   -0.2187,
   -0.0313,
   -0.4533,
   0.2188,
   -0.0,
   0.4687,
   -0.0156,
   -0.1875,
   -0.0468,
   0.0156,
   0.3437,
   0.4218,
   0.2344,
   0.047,
   0.2032,
   0.1563,
   0.0313,
   0.125,
   0.4531,
   -0.1405,
   0.2817
  ]
 },
 {
  "paper": "1811.04604",
  "qid": "43878a6a8fc36aaae29d95815355aaa7d25c3b53",
  "solved": true,
  "base_logprob": -5.27246618270874,
  "necessary": [],
  "causal": [
   49
  ],
  "sufficient": true,
  "evidence": [
   5
  ],
  "drops": [
   -1.9796,
   -2.0605,
   -2.0604,
   -2.0685,
   -2.0575,
   -1.9446,
   -2.028,
   -2.0279,
   -2.0691,
   -2.0456,
   -2.0364,
   -1.9908,
   -2.0678,
   -2.0518,
   -2.1431,
   -2.0842,
   -2.0511,
   -2.0643,
   -2.0245,
   -2.0497,
   -2.0293,
   -2.0568,
   -2.1356,
   -2.0616,
   -2.0983,
   -2.0798,
   -2.0725,
   -2.0521,
   -2.05,
   -2.0718,
   -2.0806,
   -2.0653,
   -2.0913,
   -2.0822,
   -2.0609,
   -2.08,
   -2.1059,
   -2.0067,
   -2.0542,
   -2.0682,
   -2.0171,
   -2.0499,
   -2.0403,
   -2.0689,
   -2.0747,
   -2.0706,
   -2.0592,
   -2.0516,
   -2.1229,
   -1.9305,
   -2.0621,
   -2.0684,
   -2.0969,
   -2.0474,
   -2.0498,
   -2.0657,
   -2.0919,
   -2.0665,
   -2.0723,
   -2.0344,
   -2.0633,
   -2.0651,
   -2.0231,
   -2.0963,
   -2.1087,
   -2.1177,
   -2.0806,
   -2.07,
   -2.019,
   -2.0631,
   -2.0627,
   -2.08,
   -2.0564,
   -2.087,
   -2.0456,
   -1.9647,
   -2.0482,
   -2.1493,
   -2.3464
  ]
 },
 {
  "paper": "1811.05085",
  "qid": "30db81df46474363d5749d7f6a94b7ef95cd3e01",
  "solved": false
 },
 {
  "paper": "1811.08048",
  "qid": "ce14b87dacfd5206d2a5af7c0ed1cfeb7b181922",
  "solved": false
 },
 {
  "paper": "1811.08048",
  "qid": "709a4993927187514701fe3cc491ac3030da1215",
  "solved": false
 },
 {
  "paper": "1811.08048",
  "qid": "a3c6acf900126bc9bd9c50ce99041ea00761da6a",
  "solved": false
 },
 {
  "paper": "1811.08048",
  "qid": "31b631a8634f6180b20a72477040046d1e085494",
  "solved": true,
  "base_logprob": -2.461097240447998,
  "necessary": [],
  "causal": [
   11,
   60
  ],
  "sufficient": true,
  "evidence": [
   33
  ],
  "drops": [
   -2.3309,
   -2.3309,
   -2.3413,
   -2.3716,
   -2.3346,
   -2.3807,
   -2.2684,
   -2.3868,
   -2.2659,
   -2.056,
   -2.1861,
   0.4528,
   -2.3309,
   -2.3102,
   -2.3567,
   -2.3527,
   -2.2632,
   -2.3107,
   -2.2877,
   -2.2533,
   -2.3434,
   -2.298,
   -2.3152,
   -2.3447,
   -2.0739,
   -2.2969,
   -2.3112,
   -2.3133,
   -2.2737,
   -2.2553,
   -2.3325,
   -2.1726,
   -2.3473,
   -2.3601,
   -2.1041,
   -2.1466,
   -2.1472,
   -2.293,
   -2.2754,
   -2.2295,
   -2.2881,
   -2.2848,
   -2.2727,
   -2.2969,
   -2.2464,
   -2.2825,
   -2.3035,
   -2.261,
   -2.3288,
   -2.3501,
   -2.2982,
   -2.2915,
   -2.2987,
   -2.3205,
   -2.2795,
   -2.3031,
   -2.3767,
   -2.3068,
   -2.365,
   -2.2442,
   -1.8702,
   -2.1213,
   -2.4459,
   -2.4514
  ]
 },
 {
  "paper": "1811.09353",
  "qid": "3cca26a9474d3b0d278e4dd57e24b227e7c2cd41",
  "solved": true,
  "base_logprob": -2.7826414108276367,
  "necessary": [
   25
  ],
  "causal": [
   25
  ],
  "sufficient": true,
  "evidence": [
   24,
   25,
   26,
   27,
   28,
   29
  ],
  "drops": [
   0.1236,
   -0.1888,
   0.0592,
   0.0614,
   -0.0674,
   -0.0652,
   -0.1243,
   -0.0605,
   -0.1855,
   0.0612,
   0.0019,
   0.0012,
   0.1268,
   -0.1844,
   -0.0615,
   -0.0009,
   -0.1243,
   -0.0599,
   0.0018,
   0.0615,
   -0.1254,
   -0.184,
   -0.1236,
   -0.2622,
   0.1094,
   1.6215,
   0.0587,
   0.6295,
   -0.0618,
   0.0003,
   -0.1905,
   -0.2555,
   0.1808,
   0.2507,
   -0.2512,
   -0.0675,
   -0.2447,
   0.2482
  ]
 },
 {
  "paper": "1811.09353",
  "qid": "8f8f2b0046e1a78bd34c0c3d6b6cb24463a8ed7f",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1811.09786",
  "qid": "b984612ceac5b4cf5efd841af2afddd244ee497a",
  "solved": false
 },
 {
  "paper": "1811.11136",
  "qid": "1405824a6845082eae0458c94c4affd7456ad0f7",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1811.11365",
  "qid": "cf15c4652e23829d8fb4cf2a25e64408c18734c1",
  "solved": false
 },
 {
  "paper": "1812.02802",
  "qid": "a779d452d11f368c66f7b51f7190d0fe9402f505",
  "solved": false
 },
 {
  "paper": "1812.02802",
  "qid": "cdc5a998cb73262594cdae1dda49576044da3d3d",
  "solved": false
 },
 {
  "paper": "1812.02802",
  "qid": "1383ddd4619cf81227c72f3d9f30c10c47a0cdad",
  "solved": false
 },
 {
  "paper": "1812.03593",
  "qid": "40a45d59a2ef7a67c8ab0f2b2d5b43fc85b85498",
  "solved": false
 },
 {
  "paper": "1812.03593",
  "qid": "b29b5c39575454da9566b3dd27707fced8c6f4a1",
  "solved": false
 },
 {
  "paper": "1812.06705",
  "qid": "df8cc1f395486a12db98df805248eb37c087458b",
  "solved": true,
  "base_logprob": -8.300390243530273,
  "necessary": [],
  "causal": [
   23
  ],
  "sufficient": true,
  "evidence": [
   23,
   24,
   25,
   26,
   27
  ],
  "drops": [
   -5.6617,
   -5.5722,
   -5.698,
   -5.6757,
   -5.7964,
   -5.625,
   -5.6344,
   -5.585,
   -5.5852,
   -5.5585,
   -5.6516,
   -5.6188,
   -5.4934,
   -5.572,
   -5.745,
   -5.5828,
   -5.6953,
   -5.6361,
   -5.6274,
   -5.7091,
   -5.7197,
   -5.9196,
   -6.2101,
   -4.2952,
   -5.5865,
   -5.7824,
   -5.7719,
   -5.8641,
   -5.6246,
   -5.5969,
   -5.6365,
   -5.552,
   -5.6162,
   -5.6321,
   -5.5024,
   -5.5769,
   -5.4315,
   -5.7356
  ]
 },
 {
  "paper": "1812.06705",
  "qid": "de2d33760dc05f9d28e9dabc13bab2b3264cadb7",
  "solved": true,
  "base_logprob": -5.2128448486328125,
  "necessary": [],
  "causal": [
   3,
   14,
   17,
   21,
   34
  ],
  "sufficient": true,
  "evidence": [
   34
  ],
  "drops": [
   -4.3223,
   -4.2387,
   -4.144,
   -3.8106,
   -4.1898,
   -4.4097,
   -4.5093,
   -4.5414,
   -4.4657,
   -4.4117,
   -4.4423,
   -4.4507,
   -4.3812,
   -4.4109,
   -4.0238,
   -4.4446,
   -4.3428,
   -3.8925,
   -4.4688,
   -4.4125,
   -4.4747,
   -3.3564,
   -4.4406,
   -4.4119,
   -4.4771,
   -4.299,
   -4.4047,
   -4.4788,
   -4.4205,
   -4.3782,
   -4.5017,
   -4.372,
   -4.472,
   -4.411,
   -4.0516,
   -4.4752,
   -4.5727,
   -4.6135
  ]
 },
 {
  "paper": "1812.06705",
  "qid": "6333845facb22f862ffc684293eccc03002a4830",
  "solved": false
 },
 {
  "paper": "1812.08879",
  "qid": "4319a13a6c4a9494ccb465509c9d4265f63dc9b5",
  "solved": false
 },
 {
  "paper": "1812.10860",
  "qid": "1d6c42e3f545d55daa86bea6fabf0b1c52a93bbb",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1901.00439",
  "qid": "fac052c4ad6b19a64d7db32fd08df38ad2e22118",
  "solved": true,
  "base_logprob": -6.645928382873535,
  "necessary": [],
  "causal": [
   17,
   29,
   35
  ],
  "sufficient": true,
  "evidence": [
   28,
   32
  ],
  "drops": [
   -4.2571,
   -4.0706,
   -4.2475,
   -4.1917,
   -4.1776,
   -4.2134,
   -4.1893,
   -4.2312,
   -4.1445,
   -4.1929,
   -4.1357,
   -4.2252,
   -4.1403,
   -4.1023,
   -4.1847,
   -4.2607,
   -4.2606,
   -4.0599,
   -4.1254,
   -4.2607,
   -4.3801,
   -4.1241,
   -4.1534,
   -4.1893,
   -4.2072,
   -4.2856,
   -4.4945,
   -4.1004,
   -4.2491,
   -4.0487,
   -4.1776,
   -4.1477,
   -4.2542,
   -4.3723,
   -4.1737,
   -4.0246,
   -4.2012,
   -4.2118,
   -4.1857,
   -4.2319,
   -4.1078,
   -4.37
  ]
 },
 {
  "paper": "1901.00570",
  "qid": "524abe0ab77db168d5b2f0b68dba0982ac5c1d8e",
  "solved": true,
  "base_logprob": -0.08128585666418076,
  "necessary": [
   47
  ],
  "causal": [
   47
  ],
  "sufficient": true,
  "evidence": [
   47
  ],
  "drops": [
   -0.0369,
   -0.0317,
   0.011,
   -0.0368,
   -0.0094,
   -0.0094,
   0.0098,
   -0.0246,
   -0.018,
   0.0212,
   -0.025,
   -0.0179,
   -0.0094,
   -0.018,
   -0.0173,
   -0.0175,
   -0.0099,
   -0.0178,
   -0.0249,
   -0.0005,
   -0.0095,
   -0.0095,
   -0.0249,
   -0.0176,
   -0.0002,
   -0.0176,
   -0.0096,
   -0.0249,
   -0.0003,
   -0.0006,
   -0.0008,
   -0.025,
   -0.0005,
   -0.0247,
   -0.01,
   -0.0249,
   -0.0178,
   -0.0095,
   -0.0007,
   -0.0254,
   -0.0093,
   -0.0085,
   0.0495,
   -0.0311,
   -0.0315,
   -0.0104,
   -0.0097,
   11.1732,
   0.0227
  ]
 },
 {
  "paper": "1901.01911",
  "qid": "04a4b0c6c8bd4c170c93ea7ea1bf693965ef38f4",
  "solved": true,
  "base_logprob": -0.0010899323970079422,
  "necessary": [],
  "causal": [
   0
  ],
  "sufficient": true,
  "evidence": [
   2
  ],
  "drops": [
   0.0358,
   -0.0002,
   0.0107,
   0.0013,
   -0.0004,
   0.0009,
   -0.0007,
   0.0061,
   0.0014,
   -0.0001,
   0.0005,
   0.0003,
   0.0001,
   0.0001,
   0.0003,
   0.0001,
   0.0003,
   0.0007,
   0.0005,
   0.0008,
   0.0007,
   0.001,
   0.0007,
   0.0008,
   0.0005,
   0.0006,
   0.0007,
   0.0005,
   -0.0,
   0.0006,
   0.0009,
   0.0003,
   0.0005,
   0.0017,
   -0.0,
   0.0007,
   0.0002,
   0.0005,
   0.0005,
   0.0007,
   0.0003,
   0.0003,
   0.0008,
   0.0002,
   0.0004,
   0.0007,
   0.0006,
   0.0002,
   0.0004,
   0.0007,
   0.0003,
   0.0001,
   0.0007,
   0.0001,
   0.0005,
   -0.0001,
   0.0003,
   0.0002,
   0.0016,
   0.0,
   0.0005,
   0.0007,
   0.0001,
   0.0005,
   0.0006,
   0.0007,
   0.0005,
   0.0001,
   0.0003,
   0.0005,
   -0.0,
   0.0004,
   0.0013,
   0.0007,
   0.0008,
   0.0003,
   0.0007,
   0.0027,
   -0.0007,
   0.0008,
   -0.0005
  ]
 },
 {
  "paper": "1901.02262",
  "qid": "6ead576ee5813164684a8cdda36e6a8c180455d9",
  "solved": true,
  "base_logprob": -3.9828362464904785,
  "necessary": [
   65
  ],
  "causal": [
   65,
   79
  ],
  "sufficient": true,
  "evidence": [
   69
  ],
  "drops": [
   -0.0603,
   0.3784,
   0.006,
   -0.1817,
   -0.431,
   0.0583,
   0.0633,
   0.0054,
   -0.0628,
   -0.3701,
   -0.3074,
   -0.0575,
   -0.1142,
   0.0675,
   0.124,
   -0.1771,
   -0.2444,
   -0.0575,
   -0.1202,
   -0.1198,
   0.0051,
   -0.051,
   -0.3004,
   -0.1139,
   -0.3079,
   -0.3009,
   0.0043,
   -0.1141,
   -0.0576,
   -0.307,
   -0.1197,
   -0.1202,
   0.0678,
   -0.0039,
   0.1301,
   -0.1815,
   0.0734,
   -0.1824,
   -0.1761,
   0.005,
   -0.2441,
   -0.1132,
   0.1864,
   0.0624,
   -0.0574,
   -0.1247,
   -0.1138,
   -0.1825,
   -0.1765,
   -0.1193,
   -0.1199,
   -0.0623,
   -0.1823,
   0.0056,
   -0.1252,
   -0.1137,
   -0.1819,
   -0.1198,
   -0.0627,
   0.0675,
   -0.1249,
   -0.1819,
   0.0049,
   -0.0576,
   -0.0625,
   1.1987,
   0.1259,
   -0.2445,
   0.1306,
   0.0162,
   -0.182,
   0.1252,
   0.1875,
   0.0623,
   -0.0622,
   -0.2544,
   -0.2445,
   0.4832,
   0.129,
   0.6171,
   -0.5119
  ]
 },
 {
  "paper": "1901.02262",
  "qid": "0117aa1266a37b0d2ef429f1b0653b9dde3677fe",
  "solved": true,
  "base_logprob": -2.045642852783203,
  "necessary": [],
  "causal": [
   6
  ],
  "sufficient": true,
  "evidence": [
   34
  ],
  "drops": [
   -2.0041,
   -1.9092,
   -1.8972,
   -1.96,
   -1.9073,
   -1.9288,
   -0.3249,
   -1.4748,
   -1.8547,
   -1.8512,
   -1.9341,
   -1.9646,
   -1.9656,
   -1.812,
   -1.8541,
   -1.8925,
   -1.8921,
   -1.8389,
   -1.9013,
   -1.9343,
   -1.8769,
   -1.8614,
   -1.9282,
   -1.9344,
   -1.9326,
   -1.7592,
   -1.865,
   -1.9268,
   -1.8602,
   -1.9258,
   -1.8925,
   -1.9019,
   -1.9154,
   -1.7595,
   -0.7631,
   -1.9283,
   -1.9085,
   -1.8578,
   -1.8397,
   -1.906,
   -1.9316,
   -1.8697,
   -1.8437,
   -1.9234,
   -1.8852,
   -1.8928,
   -1.9261,
   -1.9368,
   -1.8372,
   -1.8946,
   -1.9028,
   -1.9041,
   -1.9163,
   -1.8925,
   -1.9153,
   -1.8891,
   -1.8658,
   -1.9377,
   -1.8767,
   -1.9467,
   -1.919,
   -1.9473,
   -1.8673,
   -1.8949,
   -1.8722,
   -1.9434,
   -1.8754,
   -1.9149,
   -1.8261,
   -1.6403,
   -1.7374,
   -1.923,
   -1.9009,
   -1.9129,
   -1.9241,
   -1.9179,
   -1.8898,
   -1.9869,
   -1.8275,
   -2.0032,
   -1.9179
  ]
 },
 {
  "paper": "1901.02262",
  "qid": "6c80bc3ed6df228c8ca6e02c0a8a1c2889498688",
  "solved": false
 },
 {
  "paper": "1901.02534",
  "qid": "559c1307610a15427caeb8aff4d2c01ae5c9de20",
  "solved": false
 },
 {
  "paper": "1901.02534",
  "qid": "4ecb6674bcb4162bf71aea8d8b82759255875df3",
  "solved": false
 },
 {
  "paper": "1901.02534",
  "qid": "eacc1eb65daad055df934e0e878f417b73b2ecc1",
  "solved": false
 },
 {
  "paper": "1901.03859",
  "qid": "10f560fe8e1c0c7dea5e308ee4cec16d07874f1d",
  "solved": false
 },
 {
  "paper": "1901.03860",
  "qid": "4e379d6d5f87554fabf6f7f7b6ed92d2025e7280",
  "solved": false
 },
 {
  "paper": "1901.03860",
  "qid": "518d0847b02b4f23a8f441faa38b935c9b892e1e",
  "solved": true,
  "base_logprob": -2.8780314922332764,
  "necessary": [],
  "causal": [
   11,
   18
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -0.1866,
   0.063,
   0.0621,
   0.1245,
   -1.0442,
   0.0002,
   0.0004,
   0.1868,
   -0.0,
   -0.1864,
   -0.0,
   0.3127,
   0.311,
   -0.1871,
   0.1241,
   -0.2488,
   0.0623,
   -0.4354,
   0.9348
  ]
 },
 {
  "paper": "1901.03860",
  "qid": "8112d18681e266426cf7432ac4928b87f5ce8311",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1901.03866",
  "qid": "efe49829725cfe54de01405c76149a4fe4d18747",
  "solved": false
 },
 {
  "paper": "1901.04085",
  "qid": "25c4fa78299481788a19d0c25ae07dfd8cb6315c",
  "solved": false
 },
 {
  "paper": "1901.04899",
  "qid": "c6e63e3b807474e29bfe32542321d015009e7148",
  "solved": true,
  "base_logprob": -3.289869785308838,
  "necessary": [
   2
  ],
  "causal": [
   2,
   6
  ],
  "sufficient": true,
  "evidence": [
   2
  ],
  "drops": [
   -2.0729,
   -1.4654,
   2.799,
   -1.8593,
   -2.4613,
   -2.0111,
   -0.4657
  ]
 },
 {
  "paper": "1901.04899",
  "qid": "40e3639b79e2051bf6bce300d06548e7793daee0",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1901.04899",
  "qid": "8383e52b2adbbfb533fbe8179bc8dae11b3ed6da",
  "solved": true,
  "base_logprob": -6.878272533416748,
  "necessary": [],
  "causal": [
   2
  ],
  "sufficient": true,
  "evidence": [
   2
  ],
  "drops": [
   -3.9385,
   -3.6582,
   -0.1194,
   -3.689,
   -4.3426,
   -3.3295,
   -2.1594
  ]
 },
 {
  "paper": "1901.09755",
  "qid": "71fca845edd33f6e227eccde10db73b99a7e157b",
  "solved": false
 },
 {
  "paper": "1901.09755",
  "qid": "e755fb599690d0d0c12ddb851ac731a0a7965797",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1901.09755",
  "qid": "7e51490a362135267e75b2817de3c38dfe846e21",
  "solved": false
 },
 {
  "paper": "1901.10746",
  "qid": "f08502e952e711c629d40b22ee3f5ff626d62ba8",
  "solved": true,
  "base_logprob": -5.593297958374023,
  "necessary": [],
  "causal": [
   1,
   16,
   18,
   19,
   42
  ],
  "sufficient": true,
  "evidence": [
   5,
   18,
   20,
   21,
   22,
   23,
   24,
   25
  ],
  "drops": [
   -0.1987,
   0.8826,
   0.2171,
   0.3383,
   0.1226,
   -0.0777,
   0.2892,
   0.1186,
   0.0255,
   -0.0268,
   -0.1884,
   0.0906,
   0.211,
   0.2169,
   -0.0948,
   -0.1606,
   0.5222,
   0.0217,
   0.5801,
   0.7532,
   -0.0016,
   -0.1109,
   -0.057,
   0.1131,
   0.1783,
   0.0631,
   -0.0045,
   0.0645,
   -0.0069,
   -0.0601,
   0.106,
   -0.1344,
   -0.0366,
   -0.1787,
   0.0344,
   0.0305,
   -0.1903,
   0.2387,
   0.0076,
   0.1498,
   0.4201,
   -0.3321,
   0.5424,
   0.0233,
   0.1487,
   0.0529,
   0.215,
   -0.5926
  ]
 },
 {
  "paper": "1901.10826",
  "qid": "46bca122a87269b20e252838407a2f88f644ded8",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1901.11117",
  "qid": "aee1af55d39145f609da95116ab1b154adb5fa7e",
  "solved": false
 },
 {
  "paper": "1901.11117",
  "qid": "feedddb7ae4998b6a3eaa2d6323017ba278748cc",
  "solved": false
 },
 {
  "paper": "1901.11117",
  "qid": "2b5dc3595dfc3d52a1525783d943b3dd0cc62473",
  "solved": false
 },
 {
  "paper": "1902.00330",
  "qid": "dad8cc543a87534751f9f9e308787e1af06f0627",
  "solved": true,
  "base_logprob": -4.247705459594727,
  "necessary": [],
  "causal": [
   46,
   73
  ],
  "sufficient": true,
  "evidence": [
   45,
   46,
   47,
   48,
   49,
   50,
   51
  ],
  "drops": [
   -0.2148,
   -0.1239,
   0.0668,
   0.0359,
   0.1684,
   0.0173,
   0.1895,
   -0.1574,
   -0.0014,
   0.0664,
   -0.061,
   0.0005,
   -0.0793,
   -0.0399,
   0.0865,
   -0.0492,
   0.0384,
   -0.0171,
   0.0032,
   -0.0686,
   -0.0309,
   0.052,
   -0.1023,
   -0.0622,
   -0.0128,
   -0.0946,
   -0.0299,
   -0.0669,
   -0.0199,
   -0.0464,
   -0.0599,
   0.0176,
   0.0304,
   0.0219,
   0.04,
   0.0624,
   0.0677,
   -0.1501,
   -0.1613,
   -0.0336,
   -0.1569,
   -0.1115,
   -0.177,
   -0.0493,
   -0.611,
   -0.3084,
   0.3478,
   -0.043,
   -0.0537,
   -0.1004,
   -0.2237,
   0.0622,
   -0.1325,
   -0.2415,
   -0.0391,
   0.1796,
   -0.2029,
   -0.0687,
   0.0568,
   -0.0154,
   -0.5077,
   0.0978,
   0.1564,
   0.0238,
   -0.2768,
   -0.0781,
   0.02,
   0.15,
   0.1837,
   0.0412,
   -0.1685,
   -0.1668,
   -0.0834,
   0.2236,
   -0.2652,
   -0.235,
   -0.3879
  ]
 },
 {
  "paper": "1902.00330",
  "qid": "0481a8edf795768d062c156875d20b8fb656432c",
  "solved": false
 },
 {
  "paper": "1902.00756",
  "qid": "6916596253d67f74dba9222f48b9e8799581bad9",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1902.06843",
  "qid": "97dac7092cf8082a6238aaa35f4b185343b914af",
  "solved": false
 },
 {
  "paper": "1902.06843",
  "qid": "195611926760d1ceec00bd043dfdc8eba2df5ad1",
  "solved": false
 },
 {
  "paper": "1902.06843",
  "qid": "a3b1520e3da29d64af2b6e22ff15d330026d0b36",
  "solved": false
 },
 {
  "paper": "1902.07285",
  "qid": "a458c649a793588911cef4c421f95117d0b9c472",
  "solved": false
 },
 {
  "paper": "1902.09087",
  "qid": "85aa125b3a15bbb6f99f91656ca2763e8fbdb0ff",
  "solved": true,
  "base_logprob": -5.637618064880371,
  "necessary": [],
  "causal": [
   30
  ],
  "sufficient": true,
  "evidence": [
   30
  ],
  "drops": [
   -2.6237,
   -2.6096,
   -2.5789,
   -2.7863,
   -2.578,
   -2.6928,
   -2.4607,
   -2.6198,
   -2.495,
   -2.6207,
   -2.6241,
   -2.5468,
   -2.671,
   -2.5554,
   -2.6009,
   -2.5371,
   -2.5777,
   -2.5682,
   -2.5787,
   -2.6709,
   -2.5783,
   -2.6621,
   -2.6469,
   -2.5741,
   -2.7547,
   -2.6717,
   -2.7073,
   -2.7594,
   -2.8021,
   -2.6046,
   -0.5801,
   -2.7304,
   -2.6747,
   -2.6841,
   -2.6207,
   -2.6884,
   -2.647,
   -2.6128,
   -2.6929,
   -2.5643,
   -2.6307,
   -2.6003,
   -2.6665,
   -2.6196,
   -2.5748,
   -2.6047,
   -2.5716,
   -2.5829,
   -2.5789,
   -2.6886,
   -2.6296,
   -2.5706,
   -2.6996,
   -2.6997,
   -2.6257,
   -2.7404,
   -2.7354
  ]
 },
 {
  "paper": "1902.09314",
  "qid": "9bffc9a9c527e938b2a95ba60c483a916dbd1f6b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1902.09314",
  "qid": "b67420da975689e47d3ea1c12b601851018c4071",
  "solved": false
 },
 {
  "paper": "1902.10525",
  "qid": "b8d5e9fa08247cb4eea835b19377262d86107a9d",
  "solved": false
 },
 {
  "paper": "1903.00058",
  "qid": "d72548fa4d29115252605d5abe1561a3ef2430ca",
  "solved": false
 },
 {
  "paper": "1903.00058",
  "qid": "24d06808fa3b903140659ee5a471fdfa86279980",
  "solved": true,
  "base_logprob": -6.930287837982178,
  "necessary": [],
  "causal": [
   27
  ],
  "sufficient": true,
  "evidence": [
   27
  ],
  "drops": [
   -0.4997,
   -0.029,
   -0.1848,
   -0.1627,
   -0.1587,
   -0.092,
   -0.2632,
   -0.0344,
   -0.1915,
   -0.0354,
   -0.0725,
   -0.0565,
   -0.1142,
   -0.032,
   0.0089,
   -0.1859,
   -0.1228,
   -0.025,
   -0.1059,
   -0.1959,
   -0.0938,
   -0.0976,
   -0.1662,
   -0.0813,
   -0.1257,
   -0.0856,
   -0.07,
   0.6817,
   -0.0543,
   -0.1434,
   0.15,
   -0.24,
   -0.0547,
   -0.0408,
   -0.1355,
   -0.0461,
   -0.0562,
   0.0231,
   0.0803,
   -0.0985,
   -0.1392,
   0.0321,
   -0.1707,
   -0.0378,
   0.0453,
   -0.1083,
   -0.1684,
   -0.2273,
   0.1462,
   -0.2745,
   -0.0741,
   -0.0028,
   -0.6673
  ]
 },
 {
  "paper": "1903.00058",
  "qid": "dba3d05c495e2c8ca476139e78f65059db2eb72d",
  "solved": false
 },
 {
  "paper": "1903.00058",
  "qid": "0062ad4aed09a57d0ece6aa4b873f4a4bf65d165",
  "solved": false
 },
 {
  "paper": "1903.03467",
  "qid": "2fea3c955ff78220b2c31a8ad1322bc77f6706f8",
  "solved": false
 },
 {
  "paper": "1903.03467",
  "qid": "faa4f28a2f2968cecb770d9379ab2cfcaaf5cfab",
  "solved": false
 },
 {
  "paper": "1903.03467",
  "qid": "da068b20988883bc324e55c073fb9c1a5c39be33",
  "solved": false
 },
 {
  "paper": "1903.03467",
  "qid": "0d6d5b6c00551dd0d2519f117ea81d1e9e8785ec",
  "solved": true,
  "base_logprob": -0.8218138813972473,
  "necessary": [
   9
  ],
  "causal": [
   9
  ],
  "sufficient": true,
  "evidence": [
   9
  ],
  "drops": [
   -0.3345,
   -0.3224,
   -0.3777,
   -0.3676,
   -0.3066,
   -0.3046,
   -0.3453,
   -0.3144,
   -0.2688,
   1.7872,
   -0.221,
   -0.3179,
   -0.3324,
   -0.3139,
   -0.3324,
   -0.3604,
   -0.3438,
   -0.413,
   -0.3431,
   -0.3493,
   -0.3808
  ]
 },
 {
  "paper": "1903.07398",
  "qid": "c8f11561fc4da90bcdd72f76414421e1527c0287",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1903.07398",
  "qid": "d9cbcaf8f0457b4be59178446f1a280d17a923fa",
  "solved": false
 },
 {
  "paper": "1903.07398",
  "qid": "fc69f5d9464cdba6db43a525cecde2bf6ddaaa57",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1904.00648",
  "qid": "aa60b0a6c1601e09209626fd8c8bdc463624b0b3",
  "solved": false
 },
 {
  "paper": "1904.00648",
  "qid": "3837ae1e91a4feb27f11ac3b14963e9a12f0c05e",
  "solved": false
 },
 {
  "paper": "1904.00648",
  "qid": "ef4d6c9416e45301ea1a4d550b7c381f377cacd9",
  "solved": false
 },
 {
  "paper": "1904.00648",
  "qid": "689d1d0c4653a8fa87fd0e01fa7e12f75405cd38",
  "solved": false
 },
 {
  "paper": "1904.01608",
  "qid": "be7f52c4f2bad20e728785a357c383853d885d94",
  "solved": true,
  "base_logprob": -4.214752674102783,
  "necessary": [],
  "causal": [
   0,
   20,
   21,
   28,
   41,
   42
  ],
  "sufficient": false,
  "evidence": [
   21
  ],
  "drops": [
   -2.4335,
   -2.4917,
   -2.5063,
   -2.5052,
   -2.5,
   -2.4824,
   -2.4896,
   -2.4896,
   -2.5,
   -2.5219,
   -2.4948,
   -2.5354,
   -2.4907,
   -2.5063,
   -2.5,
   -2.5042,
   -2.4834,
   -2.4761,
   -2.4855,
   -2.5125,
   -2.4147,
   -0.8147,
   -2.4896,
   -2.4813,
   -2.5187,
   -2.5354,
   -2.5074,
   -2.5183,
   -2.4449,
   -2.4938,
   -2.4699,
   -2.5115,
   -2.5229,
   -2.4928,
   -2.5032,
   -2.5063,
   -2.4959,
   -2.5084,
   -2.4792,
   -2.5125,
   -2.4751,
   -2.4698,
   -2.4386,
   -2.4782,
   -2.4969,
   -2.4863
  ]
 },
 {
  "paper": "1904.02357",
  "qid": "5c70fdd3d6b67031768d3e28336942e49bf9a500",
  "solved": false
 },
 {
  "paper": "1904.02357",
  "qid": "f27502c3ece9ade265389d5ace90ca9ca42b46f3",
  "solved": false
 },
 {
  "paper": "1904.02357",
  "qid": "aa4b38f601cc87bf93849245d5f65124da3dc112",
  "solved": true,
  "base_logprob": -4.323159217834473,
  "necessary": [
   9
  ],
  "causal": [
   2,
   9
  ],
  "sufficient": true,
  "evidence": [
   9
  ],
  "drops": [
   -0.468,
   -0.0644,
   0.3884,
   -0.1937,
   -0.3479,
   -0.1735,
   -0.2541,
   -0.334,
   0.3611,
   4.0219,
   0.0566,
   -0.3968,
   -0.0297,
   0.3742,
   -0.1646,
   -0.0376,
   -0.2748,
   -0.157,
   -0.4953,
   -0.1908,
   -0.4046,
   0.0003,
   0.1806
  ]
 },
 {
  "paper": "1904.02815",
  "qid": "b3ac67232c8c7d5a759ae025aee85e9c838584eb",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1904.03339",
  "qid": "01d91d356568fca79e47873bd0541bd22ba66ec0",
  "solved": false
 },
 {
  "paper": "1904.03339",
  "qid": "37e45a3439b048a80c762418099a183b05772e6a",
  "solved": false
 },
 {
  "paper": "1904.04055",
  "qid": "5ea87432b9166d6a4ab8806599cd2b1f9178622f",
  "solved": false
 },
 {
  "paper": "1904.04055",
  "qid": "3af9156b95a4c2d67cc54b80b92cc7b918fea2a9",
  "solved": false
 },
 {
  "paper": "1904.04055",
  "qid": "7e328cc3cffa521e73f111d6796aaa9661c8eb07",
  "solved": false
 },
 {
  "paper": "1904.04055",
  "qid": "80f19be1cbe1f0ec89bbafb9c5f7a8ded37881fb",
  "solved": false
 },
 {
  "paper": "1904.05527",
  "qid": "43d8057ff0d3f0c745a7164aed7ed146674630e0",
  "solved": false
 },
 {
  "paper": "1904.05584",
  "qid": "7fe48939ce341212c1d801095517dc552b98e7b3",
  "solved": false
 },
 {
  "paper": "1904.05584",
  "qid": "65ad17f614b7345f0077424c04c94971c831585b",
  "solved": true,
  "base_logprob": -4.6823248863220215,
  "necessary": [],
  "causal": [
   27
  ],
  "sufficient": true,
  "evidence": [
   27
  ],
  "drops": [
   -1.4942,
   -1.3163,
   -1.3002,
   -1.3477,
   -1.3697,
   -1.3786,
   -1.3015,
   -1.3052,
   -1.3325,
   -1.3523,
   -1.4357,
   -1.3031,
   -1.387,
   -1.3542,
   -1.3542,
   -1.3784,
   -1.3502,
   -1.3908,
   -1.358,
   -1.3104,
   -1.2829,
   -1.3448,
   -1.3433,
   -1.3161,
   -1.3418,
   -1.3334,
   -1.451,
   -0.3864,
   -1.3118,
   -1.4137,
   -1.3318,
   -1.324,
   -1.3931,
   -1.3297,
   -1.3168,
   -1.3369,
   -1.3318,
   -1.3634,
   -1.2952,
   -1.403,
   -1.3133,
   -1.3121,
   -1.3354,
   -1.35,
   -1.3095,
   -1.3317,
   -1.3472,
   -1.3189,
   -1.3054,
   -1.2873,
   -1.3274,
   -1.3161,
   -1.3095,
   -1.2895,
   -1.2881,
   -1.3337,
   -1.3258,
   -1.3275,
   -1.331,
   -1.2818,
   -1.3372,
   -1.3161,
   -1.269,
   -1.3003,
   -1.3208,
   -1.3205,
   -1.3182,
   -1.3367,
   -1.3282,
   -1.3298,
   -1.4108,
   -1.298,
   -1.3393,
   -1.3293,
   -1.3141,
   -1.3474,
   -1.2225,
   -1.2874,
   -1.3244,
   -1.37,
   -1.3049,
   -1.3226,
   -1.276,
   -1.4095,
   -1.5742,
   -1.4006,
   -1.3712,
   -1.3247,
   -1.2912,
   -1.4,
   -1.373,
   -1.3114,
   -1.0439
  ]
 },
 {
  "paper": "1904.05584",
  "qid": "323e100a6c92d3fe503f7a93b96d821408f92109",
  "solved": false
 },
 {
  "paper": "1904.05584",
  "qid": "9f89bff89cea722debc991363f0826de945bc582",
  "solved": false
 },
 {
  "paper": "1904.05862",
  "qid": "828615a874512844ede9d7f7d92bdc48bb48b18d",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1904.07342",
  "qid": "16fa6896cf4597154363a6c9a98deb49fffef15f",
  "solved": false
 },
 {
  "paper": "1904.07342",
  "qid": "0f60864503ecfd5b048258e21d548ab5e5e81772",
  "solved": false
 },
 {
  "paper": "1904.07342",
  "qid": "fe578842021ccfc295209a28cf2275ca18f8d155",
  "solved": false
 },
 {
  "paper": "1904.07342",
  "qid": "279b633b90fa2fd69e84726090fadb42ebdf4c02",
  "solved": true,
  "base_logprob": -3.875304937362671,
  "necessary": [
   5
  ],
  "causal": [
   5
  ],
  "sufficient": true,
  "evidence": [
   5
  ],
  "drops": [
   -0.5003,
   0.0728,
   0.0208,
   0.0414,
   -0.1876,
   3.4263,
   -0.0314,
   0.0623,
   -0.0002,
   -0.1044,
   -0.0628,
   0.0103,
   -0.0209,
   -0.0628,
   0.0944
  ]
 },
 {
  "paper": "1904.08386",
  "qid": "508580af51483b5fb0df2630e8ea726ff08d537b",
  "solved": false
 },
 {
  "paper": "1904.08386",
  "qid": "fc6cfac99636adda28654e1e19931c7394d76c7c",
  "solved": false
 },
 {
  "paper": "1904.09545",
  "qid": "b68d2549431c524a86a46c63960b3b283f61f445",
  "solved": false
 },
 {
  "paper": "1904.09678",
  "qid": "8fc14714eb83817341ada708b9a0b6b4c6ab5023",
  "solved": false
 },
 {
  "paper": "1904.10500",
  "qid": "ab78f066144936444ecd164dc695bec1cb356762",
  "solved": false
 },
 {
  "paper": "1904.10500",
  "qid": "e659ceb184777015c12db2da5ae396635192f0b0",
  "solved": false
 },
 {
  "paper": "1904.11942",
  "qid": "4266aacb575b4be7dbcdb8616766324f8790763c",
  "solved": false
 },
 {
  "paper": "1904.11942",
  "qid": "191107cd112f7ee6d19c1dc43177e6899452a2c7",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1904.11942",
  "qid": "b0dca7b74934f51ff3da0c074ad659c25d84174d",
  "solved": true,
  "base_logprob": -1.6056880950927734,
  "necessary": [
   0,
   14
  ],
  "causal": [
   0,
   14,
   15
  ],
  "sufficient": true,
  "evidence": [
   21
  ],
  "drops": [
   1.4997,
   0.1394,
   -0.0064,
   0.1807,
   0.0979,
   -0.1872,
   0.5467,
   0.6635,
   0.2969,
   -0.3213,
   0.2725,
   0.1313,
   0.2142,
   0.0484,
   1.5047,
   0.8457,
   -0.2122,
   0.0486,
   0.0413,
   -0.2727,
   0.0565,
   -0.0832,
   0.1482,
   -0.0263,
   0.2141,
   0.5629
  ]
 },
 {
  "paper": "1904.11942",
  "qid": "601e58a3d2c03a0b4cd627c81c6228a714e43903",
  "solved": false
 },
 {
  "paper": "1904.12087",
  "qid": "edc43e1b75c0970b7003deeabfe3ad247cb1ed83",
  "solved": true,
  "base_logprob": -5.2350897789001465,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26
  ],
  "sufficient": true,
  "evidence": [
   5
  ],
  "drops": [
   1.1819,
   1.3417,
   1.1968,
   1.1919,
   1.2397,
   0.8954,
   1.3377,
   1.1254,
   1.2316,
   1.2539,
   1.2508,
   1.2508,
   1.2976,
   1.2703,
   1.2593,
   1.2976,
   1.2548,
   1.3253,
   1.2799,
   1.1885,
   1.3133,
   1.2389,
   1.2391,
   1.2279,
   1.2511,
   1.2863,
   1.2185
  ]
 },
 {
  "paper": "1904.12087",
  "qid": "0c3924214572579ddbc1b4a87c7f7842ef20ff1b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1904.12535",
  "qid": "cdf65116a7c50edddcb115e9afd86b2b6accb8ad",
  "solved": false
 },
 {
  "paper": "1904.12535",
  "qid": "c8031c1629d270dedc3b0c16dcb7410524ff1bab",
  "solved": false
 },
 {
  "paper": "1904.12535",
  "qid": "8c0e8a312b85c4ffdffabeef0d29df1ef8ff7fb2",
  "solved": true,
  "base_logprob": -5.395646572113037,
  "necessary": [],
  "causal": [
   30
  ],
  "sufficient": true,
  "evidence": [
   30
  ],
  "drops": [
   -2.9764,
   -2.9539,
   -2.9012,
   -2.8645,
   -2.8452,
   -2.8114,
   -2.8831,
   -2.8646,
   -2.9534,
   -2.8837,
   -2.9359,
   -2.9016,
   -2.9756,
   -2.9718,
   -2.8816,
   -2.8993,
   -2.9537,
   -2.8634,
   -2.8479,
   -2.9346,
   -2.9542,
   -2.8829,
   -2.8479,
   -2.988,
   -2.9524,
   -2.989,
   -2.7934,
   -2.9182,
   -2.936,
   -2.7907,
   -1.6319,
   -2.7932,
   -2.8814,
   -2.847,
   -2.8471,
   -2.9182,
   -2.8647,
   -2.9169,
   -2.8823,
   -2.9168,
   -2.8633,
   -2.936,
   -2.8646,
   -2.9164,
   -2.8113,
   -2.9018,
   -2.8471,
   -2.8632,
   -2.8828,
   -2.8811,
   -2.8634,
   -2.8662,
   -2.865,
   -2.8277,
   -2.8289,
   -2.9359,
   -2.7637,
   -2.8807,
   -2.8632,
   -2.865,
   -2.9347,
   -2.9362,
   -2.8825,
   -2.8648,
   -2.8649,
   -2.8991,
   -2.9003,
   -2.8629,
   -2.8646,
   -2.9182,
   -2.7919,
   -2.8815,
   -2.9171,
   -2.9332,
   -2.8645,
   -2.8971,
   -2.8826,
   -2.8473,
   -2.9528,
   -2.8812,
   -2.8989,
   -2.8987,
   -2.8326,
   -3.2738,
   -2.832
  ]
 },
 {
  "paper": "1905.00563",
  "qid": "bc9c31b3ce8126d1d148b1025c66f270581fde10",
  "solved": true,
  "base_logprob": -2.6957757472991943,
  "necessary": [],
  "causal": [
   2
  ],
  "sufficient": true,
  "evidence": [
   2
  ],
  "drops": [
   -1.9337,
   -1.9151,
   -1.5391,
   -1.9361,
   -1.9507,
   -1.9248,
   -1.9117,
   -1.9119,
   -1.9511,
   -1.9518,
   -1.963,
   -1.9398,
   -2.0252,
   -2.0028,
   -2.0014,
   -1.9518,
   -1.9754,
   -1.8894,
   -1.9385,
   -1.9774,
   -1.9756,
   -1.9756,
   -1.9887,
   -1.9267,
   -1.9396,
   -1.951,
   -1.9368,
   -1.976,
   -1.9118,
   -1.9256,
   -1.9373,
   -1.937,
   -1.9626,
   -1.9743,
   -1.9498,
   -1.9738,
   -1.9509,
   -1.9378,
   -1.9507,
   -1.9265,
   -1.9501,
   -1.9637,
   -1.9494,
   -1.9394,
   -1.9504,
   -1.9632,
   -1.9382,
   -1.9623,
   -1.9378,
   -1.9507,
   -1.9881,
   -1.7705
  ]
 },
 {
  "paper": "1905.00563",
  "qid": "185841e979373808d99dccdade5272af02b98774",
  "solved": false
 },
 {
  "paper": "1905.00563",
  "qid": "d427e3d41c4c9391192e249493be23926fc5d2e9",
  "solved": false
 },
 {
  "paper": "1905.01715",
  "qid": "ebb7313eee2ea447abc83cb08b658b57c7eaa600",
  "solved": false
 },
 {
  "paper": "1905.01715",
  "qid": "df934aa1db09c14b3bf4bc617491264e2192390b",
  "solved": false
 },
 {
  "paper": "1905.06512",
  "qid": "9f6e877e3bde771595e8aee10c2656a0e7b9aeb2",
  "solved": false
 },
 {
  "paper": "1905.06512",
  "qid": "a3783e42c2bf616c8a07bd3b3d503886660e4344",
  "solved": false
 },
 {
  "paper": "1905.06512",
  "qid": "0d0959dba3f7c15ee4f5cdee51682656c4abbd8f",
  "solved": false
 },
 {
  "paper": "1905.06906",
  "qid": "df510c85c277afc67799abcb503caa248c448ad2",
  "solved": false
 },
 {
  "paper": "1905.06906",
  "qid": "d95180d72d329a27ddf2fd5cc6919f469632a895",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1905.07464",
  "qid": "3752bbc5367973ab5b839ded08c57f51336b5c3d",
  "solved": true,
  "base_logprob": -5.762272357940674,
  "necessary": [],
  "causal": [
   1,
   35
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -2.0195,
   -1.4062,
   -2.0219,
   -1.9576,
   -2.2277,
   -1.8082,
   -1.8072,
   -1.6842,
   -1.7147,
   -1.8672,
   -1.7768,
   -1.7457,
   -1.7777,
   -1.8077,
   -1.7455,
   -1.7755,
   -1.7467,
   -1.6843,
   -1.7435,
   -1.7784,
   -1.8065,
   -1.8065,
   -1.7759,
   -1.8683,
   -1.9302,
   -1.7736,
   -1.7139,
   -1.712,
   -1.9221,
   -1.7474,
   -1.7457,
   -1.8398,
   -1.8373,
   -1.7159,
   -1.8341,
   -1.4631,
   -1.7076,
   -1.8431,
   -2.1736,
   -2.2324
  ]
 },
 {
  "paper": "1905.08949",
  "qid": "ca4b66ffa4581f9491442dcec78ca556253c8146",
  "solved": true,
  "base_logprob": -0.07621408998966217,
  "necessary": [
   49
  ],
  "causal": [
   49
  ],
  "sufficient": true,
  "evidence": [
   49,
   50
  ],
  "drops": [
   -0.0074,
   -0.0343,
   -0.0188,
   -0.0006,
   -0.0006,
   -0.0261,
   -0.0151,
   -0.0377,
   -0.0235,
   0.0291,
   0.0081,
   0.0521,
   0.005,
   -0.032,
   -0.0128,
   -0.0073,
   0.0026,
   0.0264,
   -0.0074,
   -0.0162,
   -0.0179,
   -0.0317,
   0.0255,
   0.0082,
   -0.0251,
   -0.0067,
   -0.0018,
   -0.0198,
   0.0125,
   -0.0071,
   -0.016,
   -0.0243,
   -0.0018,
   -0.0011,
   -0.0089,
   0.0098,
   -0.0314,
   0.006,
   -0.0026,
   -0.0033,
   -0.0185,
   0.0339,
   -0.0293,
   0.0152,
   0.0048,
   -0.0184,
   -0.0259,
   -0.0136,
   -0.0227,
   2.0746,
   0.0206,
   0.0214,
   0.0658,
   -0.0202,
   -0.03,
   -0.0348,
   -0.0625,
   -0.0759,
   -0.0762
  ]
 },
 {
  "paper": "1905.10044",
  "qid": "5871d258f66b00fb716065086f757ef745645bfe",
  "solved": false
 },
 {
  "paper": "1905.10044",
  "qid": "10210d5c31dc937e765051ee066b971b6f04d3af",
  "solved": false
 },
 {
  "paper": "1905.10238",
  "qid": "4146e1d8f79902c0bc034695998b724515b6ac81",
  "solved": false
 },
 {
  "paper": "1905.10702",
  "qid": "52e8c9ed66ace1780e41815260af1309064d20de",
  "solved": false
 },
 {
  "paper": "1905.10810",
  "qid": "6a31bd676054222faf46229fc1d283322478a020",
  "solved": false
 },
 {
  "paper": "1905.10810",
  "qid": "e4d16050f0b457c93e590261732a20401def9cde",
  "solved": false
 },
 {
  "paper": "1905.10810",
  "qid": "b25e7137f49f77e7e67ee2f40ca585d3a377f8b5",
  "solved": false
 },
 {
  "paper": "1905.11037",
  "qid": "19608e727b527562b750949e41e763908566b58e",
  "solved": false
 },
 {
  "paper": "1905.11901",
  "qid": "4547818a3bbb727c4bb4a76554b5a5a7b5c5fedb",
  "solved": false
 },
 {
  "paper": "1905.11901",
  "qid": "07d7652ad4a0ec92e6b44847a17c378b0d9f57f5",
  "solved": false
 },
 {
  "paper": "1905.11901",
  "qid": "9f3444c9fb2e144465d63abf58520cddd4165a01",
  "solved": false
 },
 {
  "paper": "1905.11901",
  "qid": "2348d68e065443f701d8052018c18daa4ecc120e",
  "solved": false
 },
 {
  "paper": "1905.12260",
  "qid": "93b1b94b301a46251695db8194a2536639a22a88",
  "solved": false
 },
 {
  "paper": "1905.13497",
  "qid": "d6d29040e7fafceb188e62afba566016b119b23c",
  "solved": false
 },
 {
  "paper": "1906.00378",
  "qid": "591231d75ff492160958f8aa1e6bfcbbcd85a776",
  "solved": false
 },
 {
  "paper": "1906.00378",
  "qid": "9e805020132d950b54531b1a2620f61552f06114",
  "solved": false
 },
 {
  "paper": "1906.00378",
  "qid": "95abda842c4df95b4c5e84ac7d04942f1250b571",
  "solved": false
 },
 {
  "paper": "1906.01183",
  "qid": "9785ecf1107090c84c57112d01a8e83418a913c1",
  "solved": true,
  "base_logprob": -17.25328826904297,
  "necessary": [],
  "causal": [
   9,
   12,
   13,
   16,
   18,
   24
  ],
  "sufficient": false,
  "evidence": [
   17,
   22
  ],
  "drops": [
   -0.6893,
   -2.3468,
   0.1994,
   -1.1739,
   0.3245,
   0.3748,
   0.3244,
   0.5741,
   0.1996,
   0.6583,
   0.3242,
   -0.4256,
   0.8242,
   0.75,
   0.4492,
   0.5746,
   0.5747,
   -2.0003,
   0.9381,
   -0.3751,
   -0.8628,
   0.2834,
   -0.4242,
   0.0332,
   0.8747,
   0.0336,
   -0.1737
  ]
 },
 {
  "paper": "1906.01512",
  "qid": "ae95a7d286cb7a0d5bc1a8283ecbf803e9305951",
  "solved": true,
  "base_logprob": -5.675419807434082,
  "necessary": [],
  "causal": [
   5,
   9,
   11,
   13,
   16,
   18
  ],
  "sufficient": false,
  "evidence": [
   9
  ],
  "drops": [
   -4.5703,
   -4.5911,
   -4.5591,
   -4.5184,
   -4.5658,
   -4.5002,
   -4.5687,
   -4.5479,
   -4.5946,
   -3.798,
   -4.5447,
   -4.4812,
   -4.5555,
   -4.5108,
   -4.521,
   -4.5538,
   -4.5162,
   -4.5358,
   -4.499,
   -4.5711,
   -4.5446
  ]
 },
 {
  "paper": "1906.01840",
  "qid": "e9d882775a132e172eea68ab6ab4621a924bb6b8",
  "solved": true,
  "base_logprob": -12.060677528381348,
  "necessary": [],
  "causal": [
   49
  ],
  "sufficient": true,
  "evidence": [
   49
  ],
  "drops": [
   0.4481,
   0.0617,
   -0.0751,
   0.0409,
   -0.0632,
   -0.1152,
   -0.4794,
   0.0626,
   -0.1253,
   -0.1451,
   -0.0431,
   0.0242,
   0.1274,
   0.0178,
   -0.0986,
   0.0008,
   -0.0126,
   0.0116,
   0.0866,
   0.0197,
   -0.0668,
   0.0326,
   0.1564,
   0.1522,
   -0.0115,
   -0.0293,
   -0.2606,
   -0.2813,
   -0.0771,
   0.0006,
   0.0872,
   0.0004,
   0.0972,
   -0.0224,
   -0.0262,
   0.391,
   0.1589,
   -0.0661,
   0.1336,
   -0.1191,
   0.0425,
   -0.1523,
   0.0091,
   -0.0545,
   -0.0895,
   0.0342,
   -0.0468,
   -0.0788,
   -1.3883,
   0.899,
   0.216,
   -0.1889,
   -0.1466,
   0.0582,
   0.1108,
   0.6334
  ]
 },
 {
  "paper": "1906.01840",
  "qid": "6367877c05beebfdbb31e83c1f25dfddf925b6b6",
  "solved": true,
  "base_logprob": -4.509467601776123,
  "necessary": [],
  "causal": [
   1,
   5,
   6,
   7,
   43,
   49
  ],
  "sufficient": false,
  "evidence": [
   44
  ],
  "drops": [
   -0.0625,
   0.2419,
   -0.0775,
   0.117,
   0.125,
   0.2349,
   0.4223,
   0.1725,
   0.1249,
   -0.0079,
   0.0712,
   -0.0625,
   -0.0624,
   0.0624,
   0.0475,
   -0.0079,
   0.0625,
   -0.0,
   0.11,
   0.117,
   0.117,
   -0.044,
   0.0545,
   -0.1251,
   0.0625,
   0.11,
   -0.015,
   0.0546,
   0.11,
   -0.0625,
   -0.0625,
   -0.0625,
   -0.0625,
   0.0624,
   0.0,
   0.11,
   -0.0625,
   -0.0001,
   0.0545,
   -0.0624,
   -0.0625,
   0.0624,
   0.0001,
   0.3935,
   -0.7275,
   -0.015,
   0.117,
   0.117,
   0.1099,
   0.1724,
   0.1037,
   -0.0625,
   -0.1874,
   -0.0704,
   0.0474,
   -0.3127
  ]
 },
 {
  "paper": "1906.01840",
  "qid": "d151327c93b67928313f8fad8079a4ff9ef89314",
  "solved": false
 },
 {
  "paper": "1906.01840",
  "qid": "70f9358dc01fd2db01a6b165e0b4e83e4a9141a7",
  "solved": true,
  "base_logprob": -6.051686763763428,
  "necessary": [
   47
  ],
  "causal": [
   47
  ],
  "sufficient": true,
  "evidence": [
   47
  ],
  "drops": [
   0.2322,
   -0.018,
   0.1702,
   -0.0174,
   0.2495,
   -0.0966,
   0.7939,
   0.0449,
   0.1442,
   -0.0627,
   -0.0001,
   -0.08,
   -0.0001,
   0.0447,
   -0.0176,
   -0.1873,
   0.0622,
   -0.1425,
   0.0448,
   -0.018,
   -0.0623,
   0.0287,
   -0.1247,
   0.1075,
   -0.0174,
   0.1536,
   0.0913,
   0.1874,
   -0.0624,
   -0.0177,
   0.0286,
   -0.1248,
   -0.0624,
   -0.0801,
   -0.0335,
   0.1072,
   0.0449,
   -0.0801,
   -0.0179,
   -0.205,
   -0.0178,
   0.0447,
   0.0001,
   0.3573,
   0.2017,
   -0.1421,
   -0.2049,
   2.4897,
   -0.4379,
   -0.3301,
   0.0454,
   0.0445,
   -0.0181,
   -0.4706,
   -0.5963,
   -0.298
  ]
 },
 {
  "paper": "1906.01946",
  "qid": "1a7d2ade16149630c0028339a816fcafa8192408",
  "solved": true,
  "base_logprob": -2.8037338256835938,
  "necessary": [],
  "causal": [
   9
  ],
  "sufficient": true,
  "evidence": [
   9
  ],
  "drops": [
   -1.3036,
   -1.3661,
   -1.1578,
   -1.2411,
   -1.2411,
   -1.1578,
   -1.3453,
   -1.2828,
   -1.1786,
   0.296,
   -1.1786,
   -1.1786,
   -1.2411,
   -1.2202,
   -1.1578,
   -1.137,
   -1.2411,
   -1.2619,
   -1.1786,
   -1.2619,
   -1.1578,
   -1.262,
   -1.1578,
   -1.2619,
   -1.2411,
   -1.137,
   -1.2203,
   -1.2203,
   -1.2828,
   -1.1994,
   -0.9912,
   -1.1577,
   -1.241
  ]
 },
 {
  "paper": "1906.02715",
  "qid": "2ba0c7576eb5b84463a59ff190d4793b67f40ccc",
  "solved": false
 },
 {
  "paper": "1906.02715",
  "qid": "c58e60b99a6590e6b9a34de96c7606b004a4f169",
  "solved": false
 },
 {
  "paper": "1906.03338",
  "qid": "fb2593de1f5cc632724e39d92e4dd82477f06ea1",
  "solved": false
 },
 {
  "paper": "1906.03338",
  "qid": "476d0b5579deb9199423bb843e584e606d606bc7",
  "solved": false
 },
 {
  "paper": "1906.03538",
  "qid": "fb96c0cd777bb2961117feca19c6d41bfd8cfd42",
  "solved": true,
  "base_logprob": -4.696683883666992,
  "necessary": [
   19
  ],
  "causal": [
   19
  ],
  "sufficient": true,
  "evidence": [
   19
  ],
  "drops": [
   -3.6181,
   -3.5971,
   -3.6699,
   -3.7124,
   -3.7573,
   -3.7643,
   -3.8555,
   -3.6774,
   -3.6643,
   -3.7411,
   -3.6259,
   -3.7076,
   -3.7009,
   -3.5917,
   -3.6513,
   -3.7261,
   -3.5832,
   -3.5448,
   -3.6642,
   6.1017,
   -3.6216,
   -3.6262,
   -3.6965,
   -3.6699,
   -3.6618,
   -3.6248,
   -3.6263,
   -3.6244,
   -3.6237,
   -3.591,
   -3.6257,
   -3.6607,
   -3.59,
   -3.5932,
   -3.6303,
   -3.2524,
   -3.6279,
   -3.6652,
   -3.7033,
   -3.6689,
   -3.6288,
   -3.6683,
   -3.6222,
   -3.548,
   -3.6696,
   -3.6307,
   -3.7024,
   -3.7079,
   -3.7544,
   -3.5562,
   -3.6666,
   -3.5476,
   -3.705,
   -3.6611,
   -3.7679,
   -3.5361,
   -3.2655,
   -3.0859,
   -3.6364,
   -3.5819,
   -3.6647,
   -3.7311,
   -3.4193,
   -3.1436,
   -3.6525,
   -3.5172,
   -3.741,
   -3.0379,
   -1.8407
  ]
 },
 {
  "paper": "1906.03538",
  "qid": "534f69c8c90467d5aa4e38d7c25c53dbc94f4b24",
  "solved": true,
  "base_logprob": -2.2432861328125,
  "necessary": [],
  "causal": [
   30,
   35,
   50,
   63,
   67,
   68
  ],
  "sufficient": false,
  "evidence": [
   15
  ],
  "drops": [
   -1.6831,
   -1.6907,
   -1.7247,
   -1.639,
   -1.6733,
   -1.672,
   -1.6889,
   -1.6569,
   -1.7248,
   -1.6734,
   -1.6909,
   -1.6734,
   -1.6733,
   -1.6389,
   -1.6831,
   -1.8595,
   -1.7077,
   -1.6657,
   -1.6393,
   -1.6906,
   -1.688,
   -1.6387,
   -1.7392,
   -1.7585,
   -1.6909,
   -1.7051,
   -1.6909,
   -1.7077,
   -1.6531,
   -1.6734,
   -1.6311,
   -1.6906,
   -1.6734,
   -1.7078,
   -1.706,
   -1.5005,
   -1.7394,
   -1.7247,
   -1.6561,
   -1.7077,
   -1.6906,
   -1.6911,
   -1.6905,
   -1.708,
   -1.7077,
   -1.6908,
   -1.7077,
   -1.7249,
   -1.7586,
   -1.688,
   -1.6357,
   -1.6532,
   -1.725,
   -1.7417,
   -1.6886,
   -1.8072,
   -1.7048,
   -1.6906,
   -1.6904,
   -1.6732,
   -1.6909,
   -1.7075,
   -1.6413,
   -1.605,
   -1.6706,
   -1.6908,
   -1.6656,
   -1.5802,
   -1.4499
  ]
 },
 {
  "paper": "1906.03538",
  "qid": "090f2b941b9c5b6b7c34ae18c2cc97e9650f1f0b",
  "solved": true,
  "base_logprob": -3.047894239425659,
  "necessary": [
   34,
   35
  ],
  "causal": [
   34,
   35
  ],
  "sufficient": true,
  "evidence": [
   35
  ],
  "drops": [
   -1.2047,
   0.1666,
   0.0411,
   0.2084,
   -0.0428,
   0.1669,
   -0.0417,
   -0.0835,
   -0.1664,
   -0.0423,
   0.2077,
   0.2075,
   -0.0001,
   0.001,
   -0.0411,
   0.2101,
   0.2075,
   0.2073,
   -0.1664,
   -0.0404,
   0.1248,
   0.0826,
   0.0824,
   -0.0419,
   0.083,
   0.0829,
   0.0427,
   -0.0413,
   0.0008,
   -0.0428,
   -0.084,
   0.2495,
   0.0511,
   -0.045,
   1.1732,
   2.5309,
   -1.1251,
   -0.0426,
   -0.0004,
   -0.0403,
   0.0834,
   -0.1649,
   0.0007,
   -0.3733,
   -0.0007,
   -0.0815,
   0.0001,
   -0.081,
   0.083,
   0.0823,
   0.1653,
   0.2907,
   -0.0827,
   0.0832,
   -0.0827,
   -0.163,
   -0.125,
   -0.1244,
   0.0836,
   0.1664,
   0.0839,
   -0.3326,
   0.2072,
   0.0003,
   -0.1659,
   0.041,
   0.0414,
   0.5806,
   0.9973
  ]
 },
 {
  "paper": "1906.03538",
  "qid": "5e032de729ce9fc727b547e3064be04d30009324",
  "solved": false
 },
 {
  "paper": "1906.04571",
  "qid": "db62d5d83ec187063b57425affe73fef8733dd28",
  "solved": true,
  "base_logprob": -2.131993055343628,
  "necessary": [],
  "causal": [
   3,
   35,
   38,
   44
  ],
  "sufficient": true,
  "evidence": [
   39
  ],
  "drops": [
   -1.3215,
   -1.2003,
   -1.2739,
   -1.0336,
   -1.2125,
   -1.276,
   -1.1299,
   -1.1545,
   -1.1606,
   -1.109,
   -1.1405,
   -1.2063,
   -1.2104,
   -1.2197,
   -1.1807,
   -1.1871,
   -1.224,
   -1.1435,
   -1.2014,
   -1.297,
   -1.2428,
   -1.1703,
   -1.2305,
   -1.1685,
   -1.1604,
   -1.1962,
   -1.1974,
   -1.1681,
   -1.2272,
   -1.1214,
   -1.2152,
   -1.249,
   -1.1746,
   -1.2348,
   -1.3135,
   -0.8774,
   -1.3321,
   -1.1866,
   -0.8357,
   -1.3782,
   -1.2841,
   -1.1629,
   -1.2736,
   -1.3818,
   0.5279
  ]
 },
 {
  "paper": "1906.05012",
  "qid": "e97545f4a5e7bc96515e60f2f9b23d8023d1eed9",
  "solved": false
 },
 {
  "paper": "1906.05963",
  "qid": "9a5d02062fa7eec7097f1dc1c38b5e6d5c82acdf",
  "solved": false
 },
 {
  "paper": "1906.06045",
  "qid": "1083ec9a2a33f7fe2b6b51bbcebd2d9aec4b4de2",
  "solved": false
 },
 {
  "paper": "1906.06045",
  "qid": "58a00ca123d67b9be55021493384c0acef4c568d",
  "solved": false
 },
 {
  "paper": "1906.06045",
  "qid": "199bdb3a6b1f7c89d95ea6c6ddbbb5eff484fa1f",
  "solved": false
 },
 {
  "paper": "1906.06442",
  "qid": "c431c142f5b82374746a2b2f18b40c6874f7131d",
  "solved": true,
  "base_logprob": -4.485065937042236,
  "necessary": [],
  "causal": [
   14
  ],
  "sufficient": true,
  "evidence": [
   5,
   14
  ],
  "drops": [
   -1.8598,
   -1.7789,
   -1.7334,
   -1.7997,
   -1.8473,
   -1.7551,
   -1.7713,
   -1.7525,
   -1.7931,
   -1.7907,
   -1.8136,
   -1.7705,
   -1.7619,
   -1.9128,
   -0.0825,
   -1.8118,
   -1.8386,
   -1.8313,
   -1.7488,
   -1.8201,
   -1.8143,
   -1.8287,
   -1.7318,
   -1.7713,
   -1.8105,
   -1.8182,
   -1.7447,
   -1.7997,
   -1.7411,
   -1.7765,
   -1.7889,
   -1.7989,
   -1.7786,
   -1.7907,
   -1.8495,
   -1.7868,
   -1.8467,
   -1.7753,
   -1.8105,
   -1.816,
   -1.8004,
   -1.8485,
   -1.7558,
   -1.7873,
   -1.8777
  ]
 },
 {
  "paper": "1906.06448",
  "qid": "c0a11ba0f6bbb4c69b5a0d4ae9d18e86a4a8f354",
  "solved": true,
  "base_logprob": -0.012221215292811394,
  "necessary": [],
  "causal": [
   68
  ],
  "sufficient": true,
  "evidence": [
   6
  ],
  "drops": [
   0.0005,
   0.0079,
   0.0036,
   0.001,
   0.0031,
   0.0051,
   0.0009,
   -0.0013,
   0.005,
   0.0062,
   0.0023,
   0.0106,
   0.001,
   -0.0004,
   0.003,
   0.008,
   0.0055,
   0.0055,
   -0.0002,
   0.0025,
   0.0014,
   0.0013,
   0.0028,
   -0.0003,
   -0.0013,
   -0.0011,
   -0.0013,
   0.0035,
   0.0025,
   0.0004,
   -0.0,
   0.0015,
   0.0005,
   0.0026,
   0.0036,
   0.0,
   0.0035,
   0.001,
   0.0058,
   0.0011,
   0.0045,
   0.0071,
   -0.0001,
   0.0017,
   0.0022,
   0.0022,
   0.0018,
   0.0035,
   0.0014,
   0.0056,
   0.0014,
   0.0035,
   0.0002,
   0.0001,
   0.0029,
   -0.0004,
   0.0017,
   0.0027,
   0.0017,
   -0.0013,
   0.0036,
   0.0031,
   0.0015,
   0.0025,
   0.0016,
   -0.0017,
   0.003,
   0.0092,
   0.0645,
   0.0088,
   0.0226
  ]
 },
 {
  "paper": "1906.06448",
  "qid": "dfc393ba10ec4af5a17e5957fcbafdffdb1a6443",
  "solved": true,
  "base_logprob": -1.0418859720230103,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   70
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   70
  ],
  "sufficient": true,
  "evidence": [
   49
  ],
  "drops": [
   4.6503,
   4.9796,
   4.5532,
   4.6624,
   4.5057,
   4.4958,
   4.4958,
   4.2458,
   4.2416,
   4.5791,
   4.5332,
   4.4541,
   4.5295,
   4.4958,
   4.4916,
   4.4541,
   4.5374,
   4.5711,
   4.6208,
   4.5421,
   4.4541,
   4.2832,
   4.3708,
   4.5374,
   4.5749,
   4.4878,
   4.4958,
   4.6255,
   4.5374,
   4.5374,
   4.5711,
   4.5332,
   4.5332,
   4.4499,
   4.6582,
   4.6165,
   4.5791,
   4.5749,
   4.6208,
   4.5711,
   4.4541,
   4.2458,
   4.5116,
   4.6208,
   4.5295,
   4.5791,
   4.6928,
   4.5421,
   4.6307,
   7.8496,
   4.4878,
   4.4541,
   4.4082,
   4.4588,
   4.589,
   4.4124,
   4.5332,
   4.5295,
   4.4958,
   4.4499,
   4.4499,
   4.5332,
   4.3291,
   4.5791,
   4.6165,
   4.4541,
   4.6128,
   4.4428,
   4.3666,
   4.5421,
   4.9588
  ]
 },
 {
  "paper": "1906.06448",
  "qid": "82bcacad668351c0f81bd841becb2dbf115f000e",
  "solved": false
 },
 {
  "paper": "1906.07668",
  "qid": "f52ec4d68de91dba66668f0affc198706949ff90",
  "solved": false
 },
 {
  "paper": "1906.08286",
  "qid": "61c9f97ee1ac5a4b8654aa152f05f22e153e7e6e",
  "solved": true,
  "base_logprob": -2.811893939971924,
  "necessary": [
   4
  ],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -0.2511,
   0.0132,
   -0.134,
   -0.2066,
   4.4371,
   -0.0285,
   -0.0402,
   -0.07,
   -0.0572,
   -0.0285,
   -0.0156,
   -0.0156,
   -0.0433,
   -0.21,
   -0.0989,
   -0.1235,
   -0.0434,
   -0.0284,
   0.0015,
   -0.0701,
   -0.0573,
   -0.0402,
   -0.1235,
   -0.111,
   -0.0283,
   0.0676,
   0.1475,
   -0.0155,
   -0.009
  ]
 },
 {
  "paper": "1906.08382",
  "qid": "ee279ace5bc69d15e640da967bd4214fe264aa1a",
  "solved": false
 },
 {
  "paper": "1906.09774",
  "qid": "b093b440ae3cd03555237791550f3224d159d85b",
  "solved": false
 },
 {
  "paper": "1906.09774",
  "qid": "ad16c8261c3a0b88c685907387e1a6904eb15066",
  "solved": false
 },
 {
  "paper": "1906.09777",
  "qid": "2cfcc5864a30259fd35f1cc035fab956802c1c5b",
  "solved": false
 },
 {
  "paper": "1906.10551",
  "qid": "61b0db2b5718d409b07f83f912bad6a788bfee5a",
  "solved": true,
  "base_logprob": -0.10325238108634949,
  "necessary": [
   35
  ],
  "causal": [
   35,
   62
  ],
  "sufficient": true,
  "evidence": [
   35
  ],
  "drops": [
   -0.03,
   0.006,
   0.0145,
   -0.0064,
   -0.0264,
   -0.0259,
   0.0051,
   -0.0158,
   -0.0036,
   -0.0169,
   -0.0261,
   -0.0038,
   -0.0202,
   -0.0155,
   -0.0059,
   -0.0132,
   0.0008,
   -0.0058,
   -0.0112,
   -0.0223,
   0.0021,
   -0.0043,
   -0.015,
   -0.0097,
   -0.0164,
   -0.0114,
   -0.0055,
   -0.0045,
   -0.0217,
   0.0025,
   -0.0205,
   -0.0008,
   0.0137,
   0.0082,
   -0.0406,
   3.9277,
   -0.0554,
   -0.0042,
   -0.009,
   -0.015,
   -0.0208,
   -0.0265,
   0.0001,
   0.0084,
   0.013,
   -0.0106,
   -0.0096,
   -0.0112,
   0.0045,
   -0.0253,
   -0.0252,
   -0.021,
   0.0022,
   -0.0218,
   0.0075,
   -0.0062,
   -0.0214,
   -0.0061,
   -0.0251,
   -0.0264,
   0.0338,
   -0.0233,
   0.0855,
   0.0423
  ]
 },
 {
  "paper": "1906.10551",
  "qid": "b217d9730ba469f48426280945dbb77542b39183",
  "solved": false
 },
 {
  "paper": "1906.10551",
  "qid": "8c0846879771c8f3915cc2e0718bee448f5cb007",
  "solved": true,
  "base_logprob": -2.3345658779144287,
  "necessary": [
   36
  ],
  "causal": [
   36
  ],
  "sufficient": true,
  "evidence": [
   36,
   37,
   38
  ],
  "drops": [
   0.0352,
   -0.1856,
   -0.1152,
   -0.0879,
   -0.028,
   -0.018,
   -0.0016,
   -0.0652,
   -0.0981,
   -0.0705,
   -0.0121,
   -0.0662,
   -0.0996,
   -0.0835,
   -0.0983,
   -0.0469,
   -0.0744,
   -0.09,
   -0.1488,
   -0.0937,
   -0.0635,
   -0.0746,
   -0.0725,
   -0.0825,
   -0.0882,
   -0.0865,
   -0.075,
   -0.0497,
   -0.1218,
   -0.1375,
   -0.1108,
   -0.0692,
   -0.1172,
   -0.0851,
   -0.1088,
   -0.3619,
   4.058,
   -0.024,
   -0.1302,
   -0.1094,
   -0.0185,
   -0.0715,
   -0.0461,
   -0.0738,
   -0.0651,
   -0.0626,
   -0.076,
   -0.1373,
   -0.0704,
   -0.0567,
   -0.0367,
   -0.029,
   -0.0358,
   -0.1175,
   -0.0803,
   -0.0342,
   -0.089,
   -0.0673,
   -0.0861,
   -0.0284,
   -0.0083,
   -0.0973,
   -0.0709,
   -0.1952
  ]
 },
 {
  "paper": "1906.10551",
  "qid": "3fae289ab1fc023bce2fa4f1ce4d9f828074f232",
  "solved": false
 },
 {
  "paper": "1906.11180",
  "qid": "b6ffa18d49e188c454188669987b0a4807ca3018",
  "solved": false
 },
 {
  "paper": "1906.11180",
  "qid": "2b61893b22ac190c94c2cb129e86086888347079",
  "solved": true,
  "base_logprob": -1.5592292547225952,
  "necessary": [],
  "causal": [
   12
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -0.1143,
   -0.0344,
   -0.0152,
   -0.1162,
   -0.1886,
   -0.2347,
   -0.0778,
   -0.175,
   -0.0952,
   -0.2396,
   -0.0921,
   -0.1955,
   0.013,
   -0.0372,
   -0.057,
   -0.0968,
   -0.0952,
   -0.1889,
   -0.1856,
   -0.1555,
   -0.0359,
   -0.1175,
   -0.1734,
   -0.1661,
   -0.1889,
   -0.0583,
   -0.057,
   -0.0952,
   -0.1597,
   -0.0583,
   -0.1511,
   -0.2096,
   -0.1162,
   -0.1146,
   -0.1555,
   -0.132,
   -0.057,
   -0.1542,
   -0.079,
   -0.0952,
   -0.1527,
   -0.2127,
   -0.0596,
   -0.1874,
   -0.0344,
   -0.3398,
   -0.1527,
   -0.0902,
   -0.151,
   -0.2318,
   -0.0747,
   -0.1302,
   -0.1903,
   -0.2112,
   -0.0778,
   -0.0583,
   -0.1188,
   -0.1513,
   -0.1545,
   -0.3103,
   -0.2318,
   -0.1723,
   -0.4547,
   -0.4123
  ]
 },
 {
  "paper": "1907.00455",
  "qid": "e98d331faacd50f8ec588d2466b5a85da1f37e6f",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1907.00455",
  "qid": "f319f2c3f9339b0ce47478f5aa0c32da387a156e",
  "solved": true,
  "base_logprob": -5.519685745239258,
  "necessary": [],
  "causal": [
   24,
   28,
   32,
   36,
   42,
   49
  ],
  "sufficient": false,
  "evidence": [
   38
  ],
  "drops": [
   -0.1615,
   0.0265,
   0.0571,
   0.0417,
   0.0402,
   -0.0433,
   -0.085,
   -0.0833,
   0.04,
   0.0833,
   -0.085,
   -0.0696,
   0.0177,
   0.0419,
   -0.0556,
   0.0554,
   0.0715,
   0.0002,
   0.0574,
   -0.0415,
   -0.0833,
   0.0986,
   -0.1252,
   0.0819,
   0.1736,
   0.0579,
   0.0402,
   0.0806,
   0.1113,
   0.0817,
   -0.0955,
   -0.1665,
   0.0986,
   0.0419,
   0.0968,
   0.0,
   0.1234,
   -0.154,
   -0.499,
   -0.0008,
   -0.073,
   -0.3305,
   0.0997,
   -0.03,
   -0.0751,
   -0.6563,
   -0.6894,
   -0.028,
   -0.0075,
   0.4467,
   0.0358
  ]
 },
 {
  "paper": "1907.00758",
  "qid": "f6f8054f327a2c084a73faca16cf24a180c094ae",
  "solved": false
 },
 {
  "paper": "1907.01413",
  "qid": "abad9beb7295d809d7e5e1407cbf673c9ffffd19",
  "solved": true,
  "base_logprob": -0.11503533273935318,
  "necessary": [
   21
  ],
  "causal": [
   3,
   20,
   21
  ],
  "sufficient": true,
  "evidence": [
   21
  ],
  "drops": [
   0.002,
   0.053,
   -0.0098,
   0.143,
   -0.0098,
   0.0013,
   0.0193,
   0.014,
   0.0182,
   0.0124,
   0.0168,
   0.05,
   -0.0084,
   0.0119,
   0.0253,
   0.049,
   0.0148,
   0.0353,
   0.0513,
   -0.0043,
   0.0664,
   2.0407,
   0.021
  ]
 },
 {
  "paper": "1907.01413",
  "qid": "265c9b733e4dfffb76acfbade4c0c9b14d3ccde1",
  "solved": false
 },
 {
  "paper": "1907.01413",
  "qid": "0f928732f226185c76ad5960402e9342c0619310",
  "solved": true,
  "base_logprob": -1.2902432680130005,
  "necessary": [
   14
  ],
  "causal": [
   14
  ],
  "sufficient": true,
  "evidence": [
   14
  ],
  "drops": [
   -0.0022,
   -0.0192,
   -0.0012,
   -0.0109,
   0.003,
   -0.0004,
   0.003,
   0.0023,
   0.0014,
   -0.0061,
   -0.0027,
   0.0002,
   -0.0356,
   0.0328,
   1.0082,
   -0.0196,
   -0.0152,
   -0.0078,
   0.0096,
   0.0133,
   -0.0005,
   0.0148,
   -0.0045
  ]
 },
 {
  "paper": "1907.01413",
  "qid": "d24acc567ebaec1efee52826b7eaadddc0a89e8b",
  "solved": false
 },
 {
  "paper": "1907.02030",
  "qid": "bd6cec2ab620e67b3e0e7946fc045230e6906020",
  "solved": false
 },
 {
  "paper": "1907.02030",
  "qid": "4b0ba460ae3ba7a813f204abd16cf631b871baca",
  "solved": false
 },
 {
  "paper": "1907.02030",
  "qid": "63b0c93f0452d0e1e6355de1d0f3ff0fd67939fb",
  "solved": false
 },
 {
  "paper": "1907.02636",
  "qid": "08b87a90139968095433f27fc88f571d939cd433",
  "solved": false
 },
 {
  "paper": "1907.02636",
  "qid": "4db3c2ca6ddc87209c31b20763b7a3c1c33387bc",
  "solved": false
 },
 {
  "paper": "1907.04152",
  "qid": "0153f563f5e2680c2de1a5f6d0e443454dc1ef2a",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1907.04152",
  "qid": "670c464a5dba78e0be7ec168fe36db604e172ea7",
  "solved": true,
  "base_logprob": -4.929764747619629,
  "necessary": [
   49
  ],
  "causal": [
   7,
   18,
   20,
   37,
   46,
   48,
   49
  ],
  "sufficient": false,
  "evidence": [
   22,
   23,
   24
  ],
  "drops": [
   -0.6682,
   0.2555,
   -0.0624,
   0.0631,
   0.2488,
   -0.0003,
   -0.1296,
   0.3119,
   -0.1293,
   0.1867,
   -0.0611,
   0.125,
   0.2495,
   0.1197,
   -0.1156,
   0.1306,
   0.2557,
   0.1806,
   0.3256,
   0.1877,
   0.5397,
   0.0615,
   -0.2794,
   0.0569,
   0.1135,
   -0.0566,
   0.0058,
   -0.0552,
   -0.1243,
   -0.0001,
   0.1812,
   -0.0003,
   0.0625,
   0.1812,
   0.0512,
   -0.0485,
   0.0,
   0.4304,
   -0.0491,
   -0.1179,
   0.1387,
   0.0769,
   -0.1248,
   -0.0004,
   0.1925,
   0.1246,
   0.3057,
   -0.3,
   0.6248,
   1.3578
  ]
 },
 {
  "paper": "1907.04152",
  "qid": "94ec0e205790ec663a5353f3c68c8d77701573c7",
  "solved": false
 },
 {
  "paper": "1907.04152",
  "qid": "a91878129583fcb6d16067ba8ba3600e39d70021",
  "solved": false
 },
 {
  "paper": "1907.04380",
  "qid": "2fd8688c8f475ab43edaf5d189567f8799b018e1",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1907.05664",
  "qid": "6e2ad9ad88cceabb6977222f5e090ece36aa84ea",
  "solved": false
 },
 {
  "paper": "1907.05664",
  "qid": "710c1f8d4c137c8dad9972f5ceacdbf8004db208",
  "solved": false
 },
 {
  "paper": "1907.06458",
  "qid": "f14ff780c28addab1d738f676c4ec0b4106356b6",
  "solved": false
 },
 {
  "paper": "1907.06458",
  "qid": "b799936d6580c0e95102027175d3fe184f0ee253",
  "solved": false
 },
 {
  "paper": "1907.08501",
  "qid": "bdc6664cec2b94b0b3769bc70a60914795f39574",
  "solved": false
 },
 {
  "paper": "1907.08501",
  "qid": "9653c89a93ac5c717a0a26cf80e9aa98a5ccf910",
  "solved": false
 },
 {
  "paper": "1907.08501",
  "qid": "412aff0b2113b7d61c914edf90b90f2994390088",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1907.08937",
  "qid": "29571867fe00346418b1ec36c3b7685f035e22ce",
  "solved": true,
  "base_logprob": -8.038812637329102,
  "necessary": [
   89
  ],
  "causal": [
   53,
   89
  ],
  "sufficient": true,
  "evidence": [
   41,
   53
  ],
  "drops": [
   -0.0856,
   0.1885,
   0.1257,
   -0.3112,
   -0.1849,
   -0.3457,
   -0.1565,
   -0.2479,
   -0.0924,
   -0.2111,
   -0.3436,
   -0.1229,
   -0.09,
   -0.1854,
   -0.0913,
   -0.1537,
   -0.0916,
   -0.1849,
   -0.1836,
   -0.0913,
   -0.343,
   -0.1858,
   -0.2482,
   -0.3416,
   -0.1849,
   -0.1865,
   -0.2162,
   -0.1868,
   -0.2795,
   -0.0306,
   -0.2181,
   -0.092,
   -0.122,
   -0.2471,
   -0.2475,
   -0.2479,
   -0.1871,
   -0.0608,
   0.1247,
   -0.0628,
   -0.1221,
   0.0315,
   -0.2157,
   -0.0904,
   -0.1556,
   -0.3407,
   -0.1224,
   -0.0934,
   -0.1857,
   -0.1846,
   -0.2486,
   -0.3104,
   0.0316,
   0.3799,
   0.2172,
   -0.0917,
   -0.2181,
   0.0007,
   -0.0281,
   -0.2166,
   -0.1548,
   -0.2177,
   -0.1864,
   -0.2505,
   -0.3769,
   -0.2798,
   -0.2183,
   -0.1553,
   -0.156,
   -0.1554,
   0.2171,
   0.031,
   -0.2173,
   -0.4664,
   -0.1868,
   -0.1229,
   -0.1853,
   -0.1232,
   -0.2173,
   -0.2177,
   -0.0318,
   -0.1858,
   -0.0299,
   -0.1852,
   0.0004,
   -0.1558,
   -0.0625,
   -0.0299,
   0.1249,
   2.1242
  ]
 },
 {
  "paper": "1907.08937",
  "qid": "1a678d081f97531d54b7122254301c20b3531198",
  "solved": true,
  "base_logprob": -5.119246482849121,
  "necessary": [
   34
  ],
  "causal": [
   34
  ],
  "sufficient": true,
  "evidence": [
   33,
   34,
   35,
   36
  ],
  "drops": [
   -0.2352,
   -0.375,
   0.1321,
   -0.1101,
   -0.0626,
   -0.2715,
   0.0561,
   -0.1101,
   -0.0689,
   -0.125,
   -0.2976,
   -0.0001,
   -0.2351,
   -0.1726,
   -0.1726,
   -0.118,
   -0.0688,
   -0.0555,
   -0.1805,
   -0.125,
   -0.0555,
   -0.0001,
   -0.0,
   -0.2976,
   -0.125,
   -0.0625,
   -0.118,
   -0.1101,
   -0.0626,
   -0.1875,
   0.0861,
   -0.0476,
   -0.1251,
   0.1661,
   1.7606,
   0.2015,
   -0.588,
   -0.3415,
   -0.1804,
   -0.1312,
   -0.1804,
   -0.0555,
   -0.1805,
   -0.0688,
   -0.1805,
   -0.1725,
   0.007,
   -0.1179,
   -0.243,
   -0.0555,
   -0.125,
   -0.3054,
   -0.2682,
   -0.3054,
   -0.0476,
   -0.1013,
   -0.1875,
   -0.1179,
   -0.0625,
   -0.3054,
   -0.1179,
   -0.0554,
   -0.243,
   -0.0687,
   -0.2429,
   -0.125,
   -0.2429,
   -0.118,
   -0.5388,
   -0.1805,
   -0.61,
   -0.3126,
   -0.0689,
   -0.3932,
   -0.1805,
   -0.25,
   -0.118,
   -0.1804,
   -0.3055,
   -0.1996,
   0.0237,
   -0.2976,
   -0.2351,
   -0.0626,
   -0.2351,
   -0.7045,
   -0.1805,
   -0.125,
   -0.3919,
   0.632
  ]
 },
 {
  "paper": "1907.08937",
  "qid": "3513682d4ee2e64725b956c489cd5b5995a6acf2",
  "solved": false
 },
 {
  "paper": "1907.10738",
  "qid": "b34c60eb4738e0439523bcc679fe0fe70ceb8bde",
  "solved": false
 },
 {
  "paper": "1907.11062",
  "qid": "4c026715ee365c709381c5da770bdc8297eed19f",
  "solved": true,
  "base_logprob": -2.7515008449554443,
  "necessary": [
   29
  ],
  "causal": [
   1,
   4,
   19,
   26,
   27,
   28,
   29
  ],
  "sufficient": false,
  "evidence": [
   29
  ],
  "drops": [
   -1.6305,
   -1.607,
   -1.6611,
   -1.6452,
   -1.6279,
   -1.6467,
   -1.6324,
   -1.6398,
   -1.6438,
   -1.6626,
   -1.6326,
   -1.6484,
   -1.6444,
   -1.6401,
   -1.663,
   -1.6291,
   -1.6522,
   -1.6372,
   -1.644,
   -1.6253,
   -1.6363,
   -1.6509,
   -1.6552,
   -1.6618,
   -1.6328,
   -1.6357,
   -1.6251,
   -1.6243,
   -1.6175,
   2.4725,
   -1.6793,
   -1.6443,
   -1.6465,
   -1.6516,
   -1.6439,
   -1.6512,
   -1.6407,
   -1.6441,
   -1.6547,
   -1.6563,
   -1.6442,
   -1.6479,
   -1.6481,
   -1.6715,
   -1.6336,
   -1.6368,
   -1.6499,
   -1.6464,
   -1.6287,
   -1.6943
  ]
 },
 {
  "paper": "1907.11062",
  "qid": "4ef3bfebabda83a6d5ca55d30de0e05893f241e3",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1907.11062",
  "qid": "db264e363f3b3aa83526952bef02f826dff70042",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1907.11062",
  "qid": "e8e6986365f899dead0768ecf7b1eca8a2699f2f",
  "solved": false
 },
 {
  "paper": "1907.11907",
  "qid": "8c981f8b992cb583e598f71741c322f522c6d2ad",
  "solved": false
 },
 {
  "paper": "1907.11907",
  "qid": "16f33de90b76975a99572e0684632d5aedbd957c",
  "solved": false
 },
 {
  "paper": "1907.12108",
  "qid": "1f1a9f2dd8c4c10b671cb8affe56e181948e229e",
  "solved": true,
  "base_logprob": -1.5302879810333252,
  "necessary": [],
  "causal": [
   5
  ],
  "sufficient": true,
  "evidence": [
   5
  ],
  "drops": [
   -1.1065,
   -1.0208,
   -1.3081,
   -1.0275,
   -0.9095,
   -0.8313,
   -1.0006,
   -0.9977
  ]
 },
 {
  "paper": "1908.00153",
  "qid": "58c1b162a4491d4a5ae0ff86cc8bd64e98739620",
  "solved": true,
  "base_logprob": -2.622600959512056e-06,
  "necessary": [],
  "causal": [
   72
  ],
  "sufficient": true,
  "evidence": [
   5
  ],
  "drops": [
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   0.0
  ]
 },
 {
  "paper": "1908.01060",
  "qid": "e6c163f80a11bd057bbd0b6e1451ac82edddc78d",
  "solved": false
 },
 {
  "paper": "1908.01060",
  "qid": "6adfa9eee76b96953a76c03356bf41d8a9378851",
  "solved": false
 },
 {
  "paper": "1908.02322",
  "qid": "441886f0497dc84f46ed8c32e8fa32983b5db42e",
  "solved": false
 },
 {
  "paper": "1908.02322",
  "qid": "62afbf8b1090e56fdd2a2fa2bdb687c3995477f6",
  "solved": false
 },
 {
  "paper": "1908.04531",
  "qid": "b69f0438c1af4b9ed89e531c056d9812d4994016",
  "solved": false
 },
 {
  "paper": "1908.04531",
  "qid": "2e9c6e01909503020070ec4faa6c8bf2d6c0af42",
  "solved": true,
  "base_logprob": -3.3885726928710938,
  "necessary": [
   27
  ],
  "causal": [
   27
  ],
  "sufficient": true,
  "evidence": [
   27,
   31
  ],
  "drops": [
   0.089,
   0.0629,
   0.1255,
   0.0626,
   0.0132,
   0.0253,
   0.1527,
   0.063,
   0.0254,
   0.1136,
   0.0006,
   0.026,
   0.0012,
   0.0511,
   0.0001,
   0.0382,
   0.0759,
   0.0506,
   0.0256,
   0.088,
   0.1758,
   0.0631,
   -0.0241,
   0.0651,
   -0.0363,
   0.1129,
   -0.0868,
   3.5259,
   0.0134,
   -0.024,
   -0.0116,
   -0.1116,
   0.0125,
   0.0256,
   0.1254,
   0.1123,
   0.0511,
   0.113,
   0.064,
   0.1006,
   0.0637,
   0.1379,
   0.0879,
   0.0008,
   0.0255,
   0.076,
   0.0878,
   0.0379,
   0.0382,
   0.0505,
   0.0626,
   0.0129,
   0.0749,
   0.1006,
   0.0757,
   0.0128,
   0.0131,
   0.0754,
   0.1134,
   0.0376,
   0.0877,
   0.051,
   0.0631,
   0.0879,
   0.088,
   0.113,
   0.1383,
   0.1271,
   -0.0106,
   0.1256
  ]
 },
 {
  "paper": "1908.04917",
  "qid": "8a7bd9579d2783bfa81e055a7a6ebc3935da9d20",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1908.04917",
  "qid": "27b01883ed947b457d3bab0c66de26c0736e4f90",
  "solved": false
 },
 {
  "paper": "1908.04917",
  "qid": "9714cb7203c18a0c53805f6c889f2e20b4cab5dd",
  "solved": false
 },
 {
  "paper": "1908.05434",
  "qid": "43761478c26ad65bec4f0fd511ec3181a100681c",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1908.05434",
  "qid": "01866fe392d9196dda1d0b472290edbd48a99f66",
  "solved": false
 },
 {
  "paper": "1908.05763",
  "qid": "8ea664a72e6d6eca73c1b3e1f75a72a677474ab1",
  "solved": true,
  "base_logprob": -0.5447027683258057,
  "necessary": [
   0
  ],
  "causal": [
   0
  ],
  "sufficient": true,
  "evidence": [
   24
  ],
  "drops": [
   1.1676,
   0.4377,
   0.36,
   -0.0611,
   0.0362,
   0.01,
   0.0946,
   0.0782,
   0.0289,
   0.1368,
   0.1332,
   0.039,
   0.0785,
   0.0223,
   0.0485,
   0.0777,
   0.1051,
   0.0251,
   0.1075,
   0.097,
   0.1074,
   0.1485,
   0.2428,
   0.1835,
   0.0929,
   0.0398,
   -0.0979,
   0.3186,
   -0.1252
  ]
 },
 {
  "paper": "1908.06006",
  "qid": "975085e3b6679cc644fdd6ad11b7c2d1261a2dc6",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1908.06006",
  "qid": "609fbe627309775de415682f48588937d5dd8748",
  "solved": false
 },
 {
  "paper": "1908.06083",
  "qid": "c84590ba32df470a7c5343d8b99e541b217f10cf",
  "solved": true,
  "base_logprob": -0.07149209827184677,
  "necessary": [],
  "causal": [
   11
  ],
  "sufficient": true,
  "evidence": [
   6
  ],
  "drops": [
   -0.0507,
   -0.0544,
   -0.0549,
   -0.0526,
   -0.0551,
   -0.0507,
   -0.0547,
   -0.0524,
   -0.0534,
   -0.0524,
   0.0315,
   0.229,
   -0.051,
   -0.053,
   -0.0543,
   -0.0582,
   -0.052,
   -0.0542,
   -0.0531,
   -0.0562,
   -0.0525,
   -0.0578,
   -0.057,
   -0.0533,
   -0.0569,
   -0.0569,
   -0.0576,
   -0.0515,
   -0.0553,
   -0.0497,
   -0.0573,
   -0.0555,
   -0.0568,
   -0.056,
   -0.0525,
   -0.0532,
   -0.0565,
   -0.0527,
   -0.0524,
   -0.0537,
   -0.0541,
   -0.0528,
   -0.0565,
   -0.0521,
   -0.0545,
   -0.056,
   -0.0544,
   -0.0542,
   -0.0543,
   -0.0575,
   -0.0521,
   -0.0517,
   -0.0508,
   -0.052,
   -0.0556,
   -0.0357,
   -0.0554,
   -0.0448,
   -0.0425
  ]
 },
 {
  "paper": "1908.06138",
  "qid": "12391aab31c899bac0ecd7238c111cb73723a6b7",
  "solved": false
 },
 {
  "paper": "1908.06138",
  "qid": "8b43201e7e648c670c02e16ba189230820879228",
  "solved": false
 },
 {
  "paper": "1908.06151",
  "qid": "f9c5799091e7e35a8133eee4d95004e1b35aea00",
  "solved": false
 },
 {
  "paper": "1908.06151",
  "qid": "7889ec45b996be0b8bf7360d08f84daf3644f115",
  "solved": false
 },
 {
  "paper": "1908.06379",
  "qid": "42be49b883eba268e3dbc5c3ff4631442657dcbb",
  "solved": false
 },
 {
  "paper": "1908.06379",
  "qid": "8d4f0815f8a23fe45c298c161fc7a27f3bb0d338",
  "solved": false
 },
 {
  "paper": "1908.06379",
  "qid": "a6665074b067abb2676d5464f36b2cb07f6919d3",
  "solved": false
 },
 {
  "paper": "1908.06556",
  "qid": "5c26388a2c0b0452d529d5dd565a5375fdabdb70",
  "solved": false
 },
 {
  "paper": "1908.06556",
  "qid": "184e1f28f96babf468f2bb4e1734f69646590cda",
  "solved": false
 },
 {
  "paper": "1908.06606",
  "qid": "71a7153e12879defa186bfb6dbafe79c74265e10",
  "solved": true,
  "base_logprob": -4.006504535675049,
  "necessary": [
   34
  ],
  "causal": [
   34,
   45
  ],
  "sufficient": true,
  "evidence": [
   34
  ],
  "drops": [
   0.1985,
   0.0625,
   -0.1341,
   0.0452,
   -0.5662,
   -0.1136,
   -0.2284,
   0.2507,
   -0.0968,
   -0.034,
   -0.2286,
   0.0842,
   0.0966,
   0.0867,
   0.1013,
   0.2297,
   0.087,
   -0.2965,
   0.1667,
   0.416,
   -0.406,
   -0.0721,
   -0.0301,
   -0.0136,
   -0.0254,
   -0.0299,
   0.0531,
   -0.171,
   0.0996,
   0.2535,
   0.1465,
   0.1994,
   0.0166,
   0.049,
   3.8802,
   0.0076,
   0.0373,
   -0.0718,
   0.0739,
   -0.0381,
   0.2321,
   0.0488,
   -0.1294,
   -0.0758,
   0.0371,
   0.5388,
   0.3196,
   -0.4347
  ]
 },
 {
  "paper": "1908.06606",
  "qid": "85d1831c28d3c19c84472589a252e28e9884500f",
  "solved": false
 },
 {
  "paper": "1908.06606",
  "qid": "1959e0ebc21fafdf1dd20c6ea054161ba7446f61",
  "solved": false
 },
 {
  "paper": "1908.06606",
  "qid": "77cf4379106463b6ebcb5eb8fa5bb25450fa5fb8",
  "solved": false
 },
 {
  "paper": "1908.06725",
  "qid": "3c16d4cf5dc23223980d9c0f924cb9e4e6943f13",
  "solved": false
 },
 {
  "paper": "1908.06809",
  "qid": "45b28a6ce2b0f1a8b703a3529fd1501f465f3fdf",
  "solved": false
 },
 {
  "paper": "1908.06809",
  "qid": "d6a27c41c81f12028529e97e255789ec2ba39eaa",
  "solved": false
 },
 {
  "paper": "1908.07816",
  "qid": "9cbea686732b5b85f77868ca47d2f93cf34516ed",
  "solved": false
 },
 {
  "paper": "1908.07816",
  "qid": "6aee16c4f319a190c2a451c1c099b66162299a28",
  "solved": false
 },
 {
  "paper": "1908.07816",
  "qid": "4d4b9ff2da51b9e0255e5fab0b41dfe49a0d9012",
  "solved": false
 },
 {
  "paper": "1908.07816",
  "qid": "180047e1ccfc7c98f093b8d1e1d0479a4cca99cc",
  "solved": true,
  "base_logprob": -3.112114667892456,
  "necessary": [],
  "causal": [
   35
  ],
  "sufficient": true,
  "evidence": [
   35
  ],
  "drops": [
   -1.0259,
   -0.931,
   -0.9749,
   -0.985,
   -0.9685,
   -1.0237,
   -1.0204,
   -0.955,
   -0.9613,
   -0.9845,
   -0.9336,
   -0.9749,
   -1.0181,
   -0.9592,
   -0.9706,
   -0.9508,
   -0.9741,
   -0.9825,
   -0.956,
   -0.9572,
   -1.0169,
   -0.98,
   -0.9805,
   -0.9846,
   -0.9488,
   -0.9673,
   -1.0021,
   -0.9873,
   -0.9656,
   -0.9443,
   -0.9945,
   -0.9513,
   -0.9877,
   -0.9774,
   -1.1255,
   -0.6162,
   -0.9425,
   -0.9729,
   -0.9801,
   -0.997,
   -0.9955,
   -0.96,
   -0.9493,
   -0.9774,
   -0.9497,
   -0.9915,
   -0.9264,
   -1.0537,
   -0.9341
  ]
 },
 {
  "paper": "1908.07822",
  "qid": "d4ce220dcdabcf9ebf4da9bdd3ad778e2d79fc07",
  "solved": false
 },
 {
  "paper": "1908.07822",
  "qid": "c806e891324af5d10a72c3b4b9b91177ae6446fb",
  "solved": false
 },
 {
  "paper": "1908.07822",
  "qid": "e1132564b0dd916a522e7690bc7719d2bba3fe68",
  "solved": false
 },
 {
  "paper": "1908.08419",
  "qid": "3c3cb51093b5fd163e87a773a857496a4ae71f03",
  "solved": false
 },
 {
  "paper": "1908.08419",
  "qid": "0bfed6f9cfe93617c5195c848583e3945f2002ff",
  "solved": true,
  "base_logprob": -4.512413024902344,
  "necessary": [],
  "causal": [
   34
  ],
  "sufficient": true,
  "evidence": [
   33
  ],
  "drops": [
   0.0203,
   -0.1534,
   -0.0511,
   -0.0811,
   -0.1636,
   -0.1195,
   -0.1389,
   -0.1984,
   -0.0953,
   -0.2055,
   -0.1425,
   -0.1421,
   -0.1424,
   -0.1557,
   0.0346,
   0.0598,
   -0.1195,
   -0.1954,
   -0.2191,
   -0.2422,
   -0.1547,
   -0.1047,
   -0.1329,
   -0.1059,
   -0.1174,
   -0.1362,
   -0.1711,
   -0.1259,
   -0.1051,
   -0.135,
   -0.0526,
   0.02,
   0.0694,
   -0.3334,
   0.3538,
   -0.3286,
   -0.4394,
   -0.0907,
   -0.0577,
   -0.1525,
   -0.1349,
   -0.1404,
   -0.084,
   -0.3812,
   -0.1284,
   -0.0952,
   -0.1554,
   -0.0989,
   -0.0798,
   -0.1405,
   -0.0717,
   -0.1824,
   -0.0666,
   -0.1181,
   -0.0984,
   -0.1834,
   -0.2502,
   -0.1592,
   -0.1593,
   -0.1307,
   -0.1414,
   -0.1217,
   -0.1943,
   -0.1409,
   -0.1812,
   -0.1448,
   -0.2771,
   -0.1178,
   -0.0646,
   -0.2337
  ]
 },
 {
  "paper": "1908.08593",
  "qid": "1a252ffeaebdb189317aefd6c606652ba9677112",
  "solved": false
 },
 {
  "paper": "1908.08593",
  "qid": "da4d25dd9de09d16168788bb02ad600f5b0b3ba4",
  "solved": false
 },
 {
  "paper": "1908.08593",
  "qid": "2870fbce43a3cf6daf982f720137c008b30c60dc",
  "solved": true,
  "base_logprob": -23.625951766967773,
  "necessary": [
   24,
   25,
   43,
   44,
   58
  ],
  "causal": [
   1,
   14,
   24,
   25,
   27,
   33,
   34,
   37,
   43,
   44,
   58
  ],
  "sufficient": false,
  "evidence": [
   45
  ],
  "drops": [
   -8.7862,
   0.4995,
   0.2499,
   -0.6252,
   0.2503,
   0.0004,
   -1.1244,
   -0.4997,
   -0.4371,
   -0.0624,
   0.3119,
   -1.5,
   -0.0,
   -0.5624,
   0.5,
   -0.312,
   -0.8122,
   -0.8747,
   0.0627,
   -0.062,
   -0.2498,
   0.3126,
   -0.1876,
   -1.125,
   1.4371,
   1.125,
   0.1255,
   0.375,
   -0.9372,
   -1.0622,
   -1.1871,
   -0.0625,
   0.0623,
   0.6875,
   0.9997,
   -0.3751,
   0.0626,
   0.9373,
   -0.3122,
   -0.2499,
   -0.4995,
   0.2499,
   0.3125,
   1.3748,
   1.0013,
   -1.2471,
   -1.6871,
   -0.4374,
   0.3749,
   -0.6251,
   -0.5,
   -0.4998,
   0.1875,
   -0.0001,
   -0.9996,
   -0.8125,
   -0.5618,
   -1.6865,
   3.2493
  ]
 },
 {
  "paper": "1908.08593",
  "qid": "65b579b2c62982e2ff154c8160288c2950d509f2",
  "solved": true,
  "base_logprob": -2.1535604000091553,
  "necessary": [
   14,
   16
  ],
  "causal": [
   14,
   16
  ],
  "sufficient": true,
  "evidence": [
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22
  ],
  "drops": [
   0.2913,
   -0.0616,
   -0.0484,
   -0.1817,
   -0.2325,
   -0.1276,
   -0.1172,
   -0.1231,
   -0.1785,
   -0.175,
   0.0534,
   -0.2456,
   -0.0616,
   -0.1172,
   1.1421,
   0.7268,
   6.1184,
   -0.1203,
   -0.0046,
   -0.0558,
   -0.0589,
   -0.0558,
   -0.1204,
   -0.2567,
   -0.0616,
   0.0028,
   -0.1255,
   0.0644,
   -0.1203,
   0.0027,
   -0.1203,
   -0.0,
   -0.0,
   -0.1231,
   -0.0025,
   0.0592,
   -0.0641,
   -0.1255,
   -0.1231,
   -0.1231,
   -0.1231,
   0.0592,
   -0.0616,
   -0.0025,
   -0.0557,
   -0.0589,
   -0.1203,
   -0.1203,
   -0.0025,
   -0.1231,
   -0.0616,
   -0.0,
   -0.0616,
   -0.248,
   -0.2428,
   -0.1231,
   -0.0589,
   -0.191,
   0.1694
  ]
 },
 {
  "paper": "1908.09137",
  "qid": "b236b9827253037b2fd7884d7bfec74619d96293",
  "solved": false
 },
 {
  "paper": "1908.09137",
  "qid": "b53efdbb9e53a65cd3828a3eb485c70f782a06e5",
  "solved": false
 },
 {
  "paper": "1908.09951",
  "qid": "1571e16063b53409f2d1bd6ec143fccc5b29ebb9",
  "solved": true,
  "base_logprob": -3.9220798015594482,
  "necessary": [
   33
  ],
  "causal": [
   33
  ],
  "sufficient": true,
  "evidence": [
   33
  ],
  "drops": [
   -2.2432,
   -2.2386,
   -2.286,
   -2.2831,
   -2.2399,
   -2.2817,
   -2.2382,
   -2.2988,
   -2.3024,
   -2.2402,
   -2.2832,
   -2.2609,
   -2.3217,
   -2.2626,
   -2.3038,
   -2.1756,
   -2.3423,
   -2.261,
   -2.3233,
   -2.2815,
   -2.2382,
   -2.2816,
   -2.2606,
   -2.3026,
   -2.2819,
   -2.3025,
   -2.384,
   -2.3005,
   -2.3423,
   -2.2401,
   -2.2608,
   -2.2606,
   -2.3231,
   2.248,
   -2.2109,
   -2.3649,
   -2.1754,
   -2.2798,
   -2.2819,
   -2.2814,
   -2.3875,
   -2.2798,
   -2.2363,
   -2.3007,
   -2.153,
   -2.2191,
   -2.426,
   -2.3022,
   -2.2813,
   -2.259,
   -2.3245,
   -2.2588,
   -2.2798,
   -2.3002,
   -2.2606,
   -2.2608,
   -2.2592,
   -2.0527,
   -2.1967,
   -2.3212,
   -2.1343
  ]
 },
 {
  "paper": "1908.10275",
  "qid": "75043c17a2cddfce6578c3c0e18d4b7cf2f18933",
  "solved": false
 },
 {
  "paper": "1908.10275",
  "qid": "95bb3ea4ebc3f2174846e8d422abc076e1407d6a",
  "solved": false
 },
 {
  "paper": "1908.10275",
  "qid": "3ebdc15480250f130cf8f5ab82b0595e4d870e2f",
  "solved": true,
  "base_logprob": -4.847006797790527,
  "necessary": [],
  "causal": [
   8
  ],
  "sufficient": true,
  "evidence": [
   7,
   8
  ],
  "drops": [
   -2.9606,
   -2.7267,
   -3.0069,
   -3.3663,
   -3.0379,
   -3.1321,
   -3.0702,
   -3.0804,
   -1.565,
   -2.9531,
   -3.1313,
   -3.1115,
   -3.0176,
   -3.0157,
   -3.0907,
   -2.9974,
   -3.0488,
   -2.9447,
   -2.8732,
   -2.9561,
   -2.9664,
   -2.8627,
   -2.8199,
   -2.9361,
   -2.3402
  ]
 },
 {
  "paper": "1908.10322",
  "qid": "fb427239c8d44f524a6c1bf1ce5c3383d5c33e52",
  "solved": true,
  "base_logprob": -3.5759921073913574,
  "necessary": [
   10
  ],
  "causal": [
   10
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   -0.9649,
   -0.9232,
   -0.951,
   -0.9857,
   -0.9926,
   -0.8537,
   -0.9996,
   -0.9857,
   -1.0551,
   -0.9371,
   1.2583,
   -0.9718,
   -0.9371,
   -0.9787,
   -0.9787,
   -0.9787,
   -0.9579,
   -0.9857,
   -1.0343,
   -1.0482,
   -0.9024,
   -0.9718,
   -0.951,
   -0.8954,
   -0.9163,
   -0.9857,
   -1.0135,
   -0.6871,
   -0.7774
  ]
 },
 {
  "paper": "1908.10322",
  "qid": "7c45c6e5db6cfca2d6de8751e28403b35420ae38",
  "solved": false
 },
 {
  "paper": "1908.10383",
  "qid": "313087c69caeab2f58e7abd62664d3bd93618e4e",
  "solved": false
 },
 {
  "paper": "1908.10422",
  "qid": "702e2d02c25a2f3f6b1be8ad3d448b502b8ced9c",
  "solved": false
 },
 {
  "paper": "1908.10422",
  "qid": "a83a351539fb0b6acb5bdee32323dd924f4fd1e7",
  "solved": true,
  "base_logprob": -2.2867348194122314,
  "necessary": [
   57
  ],
  "causal": [
   1,
   31,
   42,
   47,
   54,
   55,
   57
  ],
  "sufficient": false,
  "evidence": [
   49
  ],
  "drops": [
   -0.5025,
   -0.0973,
   -0.5664,
   -0.4103,
   -0.4727,
   -0.6288,
   -0.4099,
   -0.5039,
   -0.5972,
   -0.5039,
   -0.4103,
   -0.4415,
   -0.4724,
   -0.4103,
   -0.4727,
   -0.4101,
   -0.5039,
   -0.4723,
   -0.4725,
   -0.5662,
   -0.566,
   -0.4415,
   -0.5352,
   -0.5352,
   -0.4416,
   -0.4727,
   -0.5348,
   -0.4723,
   -0.4416,
   -0.4413,
   -0.379,
   -0.2853,
   -0.4416,
   -0.5039,
   -0.535,
   -0.5036,
   -0.5352,
   -0.4727,
   -0.4411,
   -0.4727,
   -0.4415,
   -0.5036,
   -0.3474,
   -0.4725,
   -0.5657,
   -0.5346,
   -0.3474,
   -0.3164,
   -0.4101,
   -0.4103,
   -0.4411,
   -0.4415,
   -0.4413,
   -0.3479,
   -0.3168,
   -0.0639,
   -0.8782,
   1.4949
  ]
 },
 {
  "paper": "1908.10449",
  "qid": "1ef5fc4473105f1c72b4d35cf93d312736833d3d",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1908.10449",
  "qid": "b2fab9ffbcf1d6ec6d18a05aeb6e3ab9a4dbf2ae",
  "solved": false
 },
 {
  "paper": "1908.10449",
  "qid": "e9cf1b91f06baec79eb6ddfd91fc5d434889f652",
  "solved": true,
  "base_logprob": -29.01955223083496,
  "necessary": [],
  "causal": [
   1,
   5,
   12,
   20,
   78,
   80
  ],
  "sufficient": false,
  "evidence": [
   22,
   23,
   24,
   25,
   26
  ],
  "drops": [
   -1.4656,
   0.3949,
   0.1638,
   -0.6893,
   -0.5308,
   0.2893,
   0.2181,
   0.2294,
   0.0655,
   0.2555,
   -0.0836,
   0.1204,
   0.372,
   -0.2163,
   -0.2224,
   0.0669,
   0.2484,
   -0.0938,
   -0.0323,
   0.1246,
   0.5257,
   -0.2976,
   -0.1542,
   -0.0956,
   -0.2154,
   -0.1305,
   0.1846,
   0.2478,
   -0.3119,
   0.1595,
   -0.0829,
   -0.3352,
   -0.0239,
   -0.0519,
   -0.3139,
   -0.1239,
   -0.1874,
   -0.3613,
   -0.0937,
   0.0004,
   0.0922,
   -0.1883,
   -0.0549,
   -0.025,
   -0.125,
   -0.1254,
   0.0369,
   -0.2078,
   -0.1265,
   -0.1179,
   0.037,
   -0.212,
   -0.2729,
   -0.3432,
   -0.0328,
   -0.211,
   0.1304,
   -0.0949,
   -0.2722,
   -0.2078,
   -0.126,
   -0.366,
   -0.1812,
   -0.1772,
   -0.1793,
   -0.3678,
   0.0374,
   0.1557,
   0.0686,
   0.2172,
   -0.064,
   -0.0608,
   0.1635,
   -0.3719,
   -0.149,
   0.0621,
   0.223,
   0.1263,
   0.7534,
   -0.4024,
   0.3113,
   0.2261
  ]
 },
 {
  "paper": "1908.11279",
  "qid": "de015276dcde4e7d1d648c6e31100ec80f61960f",
  "solved": false
 },
 {
  "paper": "1908.11425",
  "qid": "da544015511e535503dee2eaf4912a5e36c806cd",
  "solved": false
 },
 {
  "paper": "1908.11425",
  "qid": "7bc993b32484d6ae3c86d0b351a68e59fd2757a5",
  "solved": false
 },
 {
  "paper": "1908.11860",
  "qid": "11c77ee117cb4de825016b6ccff59ff021f84a38",
  "solved": false
 },
 {
  "paper": "1908.11860",
  "qid": "0b92fb692feb35d4b4bf4665f7754d283d6ad5f3",
  "solved": false
 },
 {
  "paper": "1909.00088",
  "qid": "98ba7a7aae388b1a77dd6cab890977251d906359",
  "solved": true,
  "base_logprob": -1.1275413036346436,
  "necessary": [
   0,
   1
  ],
  "causal": [
   0,
   1
  ],
  "sufficient": true,
  "evidence": [
   6
  ],
  "drops": [
   1.1185,
   1.015,
   0.2461,
   -0.0845,
   0.3461,
   -0.1925,
   0.2262,
   -0.3438,
   -0.0182,
   0.5137,
   0.1419,
   0.7276,
   0.1829,
   0.498,
   0.4132,
   0.4236,
   -0.1507,
   0.2367,
   -0.0822,
   0.0685,
   0.0809,
   0.1384,
   0.2443,
   0.0676,
   0.1567,
   0.1788,
   0.1516,
   0.1452,
   0.0654,
   0.151,
   0.2291,
   0.3518,
   0.4376,
   0.1605,
   0.2452,
   0.0718,
   0.078,
   -0.0102,
   -0.0144,
   0.4111,
   -0.1609,
   0.5252,
   0.1428,
   0.4355,
   0.4096,
   0.2356,
   0.1745,
   -0.0012,
   -0.0153,
   0.0693,
   0.3441,
   0.3407,
   -0.4316,
   -0.4286,
   -0.3635,
   -0.0078,
   0.2567,
   -0.0893,
   0.1701,
   0.1592,
   0.1526,
   0.3451,
   0.1683,
   0.2478,
   -0.0747,
   0.255,
   0.1488,
   0.0949,
   -0.005,
   -0.1552,
   -0.0056,
   0.0868,
   0.2332,
   0.0727,
   0.1592,
   0.3505,
   -0.2269,
   -0.1722,
   -0.3837,
   0.4194,
   -0.2448,
   0.0702,
   -0.9029
  ]
 },
 {
  "paper": "1909.00088",
  "qid": "3da9a861dfa25ed486cff0ef657d398fdebf8a93",
  "solved": true,
  "base_logprob": -2.5341782569885254,
  "necessary": [
   7
  ],
  "causal": [
   7
  ],
  "sufficient": true,
  "evidence": [
   7
  ],
  "drops": [
   -0.0134,
   0.0517,
   0.0482,
   0.0287,
   0.0205,
   0.1099,
   0.1128,
   1.3539,
   0.0738,
   0.0694,
   0.0384,
   0.0478,
   0.0181,
   0.0616,
   0.0612,
   0.1555,
   0.1056,
   0.0393,
   0.0699,
   0.0482,
   0.0259,
   0.0519,
   0.0616,
   0.079,
   0.0519,
   0.0567,
   0.0478,
   0.044,
   0.0431,
   0.0433,
   0.0074,
   0.0476,
   0.0654,
   0.0478,
   0.021,
   0.021,
   0.0346,
   0.1056,
   0.039,
   0.0217,
   0.0256,
   0.0606,
   -0.0284,
   0.0824,
   -0.0277,
   0.0073,
   0.0608,
   0.0344,
   0.0473,
   0.0656,
   0.0346,
   0.0658,
   0.048,
   0.0522,
   0.0119,
   0.0214,
   0.0487,
   0.0078,
   0.0482,
   0.0167,
   0.034,
   0.0346,
   -0.0013,
   0.0172,
   0.0172,
   0.0217,
   0.0076,
   0.0346,
   -0.0106,
   0.039,
   0.0296,
   0.0301,
   0.0519,
   0.0437,
   0.039,
   0.0478,
   0.061,
   0.0296,
   0.0485,
   -0.0,
   0.0973,
   0.0577,
   0.0329
  ]
 },
 {
  "paper": "1909.00100",
  "qid": "63eb31f613a41a3ddd86f599e743ed10e1cd07ba",
  "solved": true,
  "base_logprob": -6.17434024810791,
  "necessary": [],
  "causal": [
   27
  ],
  "sufficient": true,
  "evidence": [
   27
  ],
  "drops": [
   -2.9235,
   -3.5644,
   -3.481,
   -3.4809,
   -3.4839,
   -3.5154,
   -3.5571,
   -3.6859,
   -3.609,
   -3.561,
   -3.5257,
   -3.6475,
   -3.5724,
   -3.5227,
   -3.481,
   -3.2612,
   -3.2692,
   -3.3943,
   -3.4809,
   -3.4776,
   -3.5643,
   -3.5673,
   -3.6476,
   -3.7339,
   -3.6365,
   -3.6892,
   -3.5154,
   -1.2947,
   -3.7611,
   -3.4912,
   -3.4394,
   -3.5643,
   -3.6025,
   -3.6026,
   -3.5192,
   -3.5609,
   -3.5192,
   -3.4775,
   -3.5643,
   -3.5609,
   -3.5643,
   -3.5192,
   -3.5987,
   -3.4809,
   -3.5643,
   -3.606,
   -3.6653,
   -3.6117,
   -3.5257,
   -3.5673,
   -3.5643,
   -3.6025,
   -3.6441,
   -3.6059,
   -3.5642,
   -3.5643,
   -3.5609,
   -3.5571,
   -3.6059,
   -3.5226,
   -3.5642,
   -3.6089,
   -3.5608,
   -3.5642,
   -3.5609,
   -3.5643,
   -3.5609,
   -3.6026,
   -3.5643,
   -3.5225,
   -3.5609,
   -3.5256,
   -3.5643,
   -3.6442,
   -3.4809,
   -3.5608,
   -3.6025,
   -3.6059,
   -3.6475,
   -3.4891,
   -3.6476,
   -3.5642,
   -3.5608,
   -3.5608,
   -3.6403,
   -3.5644,
   -3.5673,
   -3.5609,
   -3.6058,
   -3.5673,
   -3.6025,
   -3.5642,
   -3.5226,
   -3.5226,
   -3.5192,
   -3.5673,
   -3.6442,
   -3.6059,
   -3.6948,
   -3.5642,
   -3.5643,
   -3.5642,
   -3.6025,
   -3.5609,
   -3.5226,
   -3.5609,
   -3.6891,
   -3.5256,
   -3.6405,
   -3.5987,
   -3.5192,
   -3.5226,
   -3.6404,
   -3.5609,
   -3.6858,
   -3.6892,
   -3.5643,
   -3.5673,
   -3.4809,
   -3.5226,
   -3.5643,
   -3.5642,
   -3.5642,
   -3.4809,
   -3.5609,
   -3.5642,
   -3.6025,
   -3.5642,
   -3.5642,
   -3.5192,
   -3.5256,
   -3.6442,
   -3.6059,
   -3.6059,
   -3.6505,
   -3.5642,
   -3.5225,
   -3.6441,
   -3.5608,
   -3.6922,
   -3.5609,
   -3.5609,
   -3.5226,
   -3.5642,
   -3.5643,
   -3.6089,
   -3.6441,
   -3.4776,
   -3.6476,
   -3.6059,
   -3.5608,
   -3.5154,
   -3.6089,
   -3.6025,
   -3.5571,
   -3.5608,
   -3.5192,
   -3.5988,
   -3.481,
   -3.5192,
   -3.5642,
   -3.5608,
   -3.6476,
   -3.6025,
   -3.6025,
   -3.5227,
   -3.6025,
   -3.6025,
   -3.5673,
   -3.6476,
   -3.57,
   -3.5226,
   -3.484,
   -3.5609,
   -3.5192,
   -3.5642,
   -3.5226,
   -3.5643,
   -3.5256,
   -3.5609,
   -3.5193,
   -3.5256,
   -3.6475,
   -3.6059,
   -3.5608,
   -3.5257,
   -3.5986,
   -3.5608,
   -3.5609,
   -3.5193,
   -3.557,
   -3.5192,
   -3.6025,
   -3.5192,
   -3.5226,
   -3.6858,
   -3.5192,
   -3.5988,
   -3.5571,
   -3.5609,
   -3.5609,
   -3.6026,
   -3.6025,
   -3.5256,
   -3.5193,
   -3.5643,
   -3.5643,
   -3.5609,
   -3.4774,
   -3.5673,
   -3.5987,
   -3.6025,
   -3.606,
   -3.5609,
   -3.6059,
   -3.5571,
   -3.5699,
   -3.609,
   -3.6089,
   -3.5609,
   -3.481,
   -3.5642,
   -3.6476,
   -3.5256,
   -3.6059,
   -3.5672,
   -3.6025,
   -3.5155,
   -3.5609,
   -3.5226,
   -3.6476,
   -3.5643,
   -3.6441,
   -3.4777,
   -3.484,
   -3.609,
   -3.5571,
   -3.6089,
   -3.5226,
   -3.5987,
   -3.6116,
   -3.6442,
   -3.5192,
   -3.5193,
   -3.5674,
   -3.606,
   -3.484,
   -3.6026,
   -3.6059,
   -3.741
  ]
 },
 {
  "paper": "1909.00100",
  "qid": "d2804ac0f068e9c498e33582af9c66906b26cac3",
  "solved": false
 },
 {
  "paper": "1909.00100",
  "qid": "e24fbcc8be922c43f6b6037cdf2bfd4c0a926c08",
  "solved": false
 },
 {
  "paper": "1909.00107",
  "qid": "21cbcd24863211b02b436f21deaf02125f34da4c",
  "solved": false
 },
 {
  "paper": "1909.00124",
  "qid": "c20b012ad31da46642c553ce462bc0aad56912db",
  "solved": false
 },
 {
  "paper": "1909.00124",
  "qid": "89b9a2389166b992c42ca19939d750d88c5fa79b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.00153",
  "qid": "ef07ec34433221d4da79d5923fb00d8ac446b92c",
  "solved": false
 },
 {
  "paper": "1909.00153",
  "qid": "5cb3d69607f60e1c5be2120462726a477ead9570",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.00153",
  "qid": "3b7798a6bce1a5faf411bb12e2e011dbab1e279d",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.00154",
  "qid": "c45a160d31ca8eddbfea79907ec8e59f543aab86",
  "solved": true,
  "base_logprob": -3.9757418632507324,
  "necessary": [],
  "causal": [
   6,
   32,
   40,
   48,
   50,
   51
  ],
  "sufficient": false,
  "evidence": [
   46
  ],
  "drops": [
   -0.4372,
   -0.1918,
   -0.1483,
   -0.3495,
   -0.1472,
   0.0217,
   0.522,
   -0.148,
   -0.1126,
   -0.0683,
   -0.0653,
   -0.103,
   0.0194,
   0.1035,
   -0.3622,
   -0.0967,
   -0.1797,
   -0.2642,
   0.0592,
   -0.1066,
   -0.0489,
   -0.1486,
   -0.0642,
   -0.3083,
   -0.0645,
   -0.1443,
   -0.226,
   -0.0241,
   -0.4548,
   0.1009,
   -0.1342,
   -0.1129,
   0.1384,
   0.0477,
   0.0286,
   -0.01,
   -0.4264,
   -0.1624,
   0.1073,
   -0.2875,
   0.1512,
   -0.0226,
   -0.4437,
   -0.133,
   -0.7294,
   -0.5055,
   -1.0094,
   -0.0263,
   0.2095,
   0.0927,
   0.3001,
   0.2689
  ]
 },
 {
  "paper": "1909.00161",
  "qid": "e1f5531ed04d0aae1dfcb0559f1512a43134c43a",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.00161",
  "qid": "4a4b7c0d3e7365440b49e9e6b67908ea5cea687d",
  "solved": true,
  "base_logprob": -13.438265800476074,
  "necessary": [
   0,
   47,
   50,
   51,
   59,
   66
  ],
  "causal": [
   0,
   47,
   50,
   51,
   59,
   66
  ],
  "sufficient": true,
  "evidence": [
   51,
   52,
   53,
   54,
   55
  ],
  "drops": [
   1.3508,
   -0.0136,
   -0.0001,
   0.3747,
   0.2362,
   -0.0194,
   0.4865,
   -0.5137,
   -0.5,
   -0.0073,
   0.2498,
   0.2427,
   0.2365,
   -0.3821,
   -1.0134,
   -0.3821,
   0.2426,
   0.0001,
   0.2579,
   0.5079,
   0.6248,
   0.2426,
   0.3614,
   -0.0073,
   -0.1321,
   0.6114,
   -0.0,
   -0.367,
   -0.7499,
   -0.375,
   -0.125,
   -0.0073,
   0.6114,
   0.6176,
   0.6178,
   -0.2572,
   -0.0071,
   0.3678,
   0.1175,
   -0.25,
   -0.0071,
   -0.2502,
   -0.1251,
   0.1176,
   0.8749,
   -1.0,
   -0.2421,
   1.3613,
   -0.2571,
   0.3674,
   8.4859,
   8.4187,
   0.2505,
   0.0085,
   0.3678,
   -1.2417,
   -1.2419,
   0.2364,
   -0.7328,
   1.2255,
   0.1248,
   0.9862,
   0.508,
   0.7427,
   0.7425,
   0.3677,
   1.8558,
   -0.7506,
   0.8504
  ]
 },
 {
  "paper": "1909.00170",
  "qid": "a999761aa976458bbc7b4f330764796446d030ff",
  "solved": false
 },
 {
  "paper": "1909.00170",
  "qid": "f229069bcb05c2e811e4786c89b0208af90d9a25",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.00252",
  "qid": "89e1e0dc5d15a05f8740f471e1cb3ddd296b8942",
  "solved": true,
  "base_logprob": -5.007203578948975,
  "necessary": [],
  "causal": [
   7,
   11,
   13,
   23,
   26,
   27
  ],
  "sufficient": false,
  "evidence": [
   21
  ],
  "drops": [
   -1.5488,
   -1.438,
   -1.523,
   -1.4899,
   -1.4474,
   -1.4458,
   -1.4094,
   -1.3657,
   -1.4518,
   -1.5036,
   -1.4912,
   -1.3881,
   -1.4051,
   -1.3556,
   -1.4246,
   -1.4034,
   -1.4001,
   -1.4209,
   -1.4214,
   -1.4917,
   -1.4107,
   -1.3939,
   -1.4204,
   -1.3158,
   -1.3906,
   -1.3992,
   -1.2861,
   -1.3505
  ]
 },
 {
  "paper": "1909.00252",
  "qid": "de03e8cc1ceaf2108383114460219bf46e00423c",
  "solved": false
 },
 {
  "paper": "1909.00252",
  "qid": "8a276dfe748f07e810b3944f4f324eaf27e4a52c",
  "solved": false
 },
 {
  "paper": "1909.00279",
  "qid": "6b9310b577c6232e3614a1612cbbbb17067b3886",
  "solved": false
 },
 {
  "paper": "1909.00279",
  "qid": "5787ac3e80840fe4cf7bfae7e8983fa6644d6220",
  "solved": false
 },
 {
  "paper": "1909.00338",
  "qid": "827c58f6cab6c6fe7a6c43bdc71150b61ba0eed4",
  "solved": false
 },
 {
  "paper": "1909.00338",
  "qid": "58ad7e8f7190e2a4f1588cae9a7842c56b37694d",
  "solved": false
 },
 {
  "paper": "1909.00338",
  "qid": "12eba1598dca14db64dbc8b73484639363a4618e",
  "solved": true,
  "base_logprob": -6.126112937927246,
  "necessary": [],
  "causal": [
   27
  ],
  "sufficient": true,
  "evidence": [
   27
  ],
  "drops": [
   -4.0141,
   -4.0764,
   -4.064,
   -4.1008,
   -4.083,
   -4.0882,
   -4.1002,
   -4.0385,
   -4.0378,
   -4.026,
   -4.0391,
   -4.0831,
   -4.0459,
   -4.0582,
   -4.0397,
   -4.0704,
   -4.0694,
   -4.0585,
   -4.0885,
   -4.0583,
   -4.1309,
   -4.1137,
   -4.0755,
   -4.0521,
   -4.0565,
   -4.1374,
   -4.1108,
   -2.1391,
   -4.0763,
   -4.0637,
   -4.027,
   -4.0523,
   -4.0451,
   -4.0444,
   -4.0381,
   -4.0271,
   -4.0638,
   -4.027,
   -4.0329,
   -4.0324,
   -4.0208,
   -4.0571,
   -4.0632,
   -4.0569,
   -4.027,
   -4.0575,
   -4.0395,
   -4.0083,
   -4.046,
   -4.0635,
   -4.008,
   -4.0584,
   -4.0331,
   -4.0564,
   -4.0029,
   -4.0648,
   -4.0333,
   -4.0825,
   -4.0572,
   -4.1245,
   -4.0016,
   -4.027,
   -4.0134,
   -4.0458,
   -4.0328,
   -4.1145,
   -4.1293
  ]
 },
 {
  "paper": "1909.00338",
  "qid": "4e468ce13b7f6ac05371c62c08c3cec1cd760517",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.00361",
  "qid": "a9acd1af4a869c17b95ec489cdb1ba7d76715ea4",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.00430",
  "qid": "e574f0f733fb98ecef3c64044004aa7a320439be",
  "solved": false
 },
 {
  "paper": "1909.00542",
  "qid": "cfffc94518d64cb3c8789395707e4336676e0345",
  "solved": false
 },
 {
  "paper": "1909.00542",
  "qid": "f60629c01f99de3f68365833ee115b95a3388699",
  "solved": false
 },
 {
  "paper": "1909.00542",
  "qid": "a7cb4f8e29fd2f3d1787df64cd981a6318b65896",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.00574",
  "qid": "9595bf228c9e859b0dc745e6c74070be2468d2cf",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.00574",
  "qid": "94c5f5b1eb8414ad924c3568cedd81dc35f29c48",
  "solved": false
 },
 {
  "paper": "1909.00578",
  "qid": "ae8354e67978b7c333094c36bf9d561ca0c2d286",
  "solved": true,
  "base_logprob": -3.005657911300659,
  "necessary": [],
  "causal": [
   6
  ],
  "sufficient": true,
  "evidence": [
   6
  ],
  "drops": [
   -2.285,
   -2.2955,
   -2.2928,
   -2.2986,
   -2.3293,
   -2.3223,
   -1.3114,
   -2.3696,
   -2.3172,
   -2.3122,
   -2.3141,
   -2.3198,
   -2.3271,
   -2.3167,
   -2.3015,
   -2.3193,
   -2.3199,
   -2.3301,
   -2.32,
   -2.3041,
   -2.3353,
   -2.3006,
   -2.3396,
   -2.3167,
   -2.3353,
   -2.2992,
   -2.3108,
   -2.3189,
   -2.3067,
   -2.2952
  ]
 },
 {
  "paper": "1909.00694",
  "qid": "753990d0b621d390ed58f20c4d9e4f065f0dc672",
  "solved": false
 },
 {
  "paper": "1909.00694",
  "qid": "86abeff85f3db79cf87a8c993e5e5aa61226dc98",
  "solved": true,
  "base_logprob": -13.363832473754883,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56
  ],
  "sufficient": true,
  "evidence": [
   1
  ],
  "drops": [
   8.0247,
   7.693,
   6.711,
   6.1053,
   6.599,
   7.177,
   6.4777,
   6.6032,
   6.9128,
   6.6255,
   6.6413,
   7.0926,
   6.4409,
   6.6912,
   7.0286,
   6.3885,
   6.8106,
   6.3174,
   6.6931,
   6.7756,
   7.1938,
   6.9845,
   6.7685,
   6.7907,
   6.6955,
   6.8441,
   6.7743,
   6.5383,
   6.9278,
   6.7301,
   6.7588,
   6.6539,
   6.5344,
   7.2941,
   8.1456,
   6.7411,
   6.9517,
   6.8458,
   6.7803,
   7.172,
   8.7092,
   6.4476,
   6.8452,
   6.0368,
   6.9129,
   6.6184,
   6.8423,
   6.8069,
   6.6219,
   7.0571,
   6.6569,
   6.8576,
   6.318,
   6.5719,
   7.3356,
   7.6035,
   7.0253
  ]
 },
 {
  "paper": "1909.00694",
  "qid": "a592498ba2fac994cd6fad7372836f0adb37e22a",
  "solved": true,
  "base_logprob": -4.293819427490234,
  "necessary": [],
  "causal": [
   27
  ],
  "sufficient": true,
  "evidence": [
   23,
   27
  ],
  "drops": [
   -2.4414,
   -2.5594,
   -2.5592,
   -2.4573,
   -2.5791,
   -2.533,
   -2.4981,
   -2.4592,
   -2.4028,
   -2.4777,
   -2.4543,
   -2.4365,
   -2.4331,
   -2.4519,
   -2.4973,
   -2.5624,
   -2.4784,
   -2.4405,
   -2.4782,
   -2.4967,
   -2.4969,
   -2.5512,
   -2.479,
   -2.6553,
   -2.5186,
   -2.4977,
   -2.4495,
   -1.0688,
   -2.548,
   -2.5404,
   -2.4608,
   -2.4978,
   -2.4961,
   -2.5267,
   -2.4451,
   -2.5151,
   -2.475,
   -2.4541,
   -2.5123,
   -2.553,
   -2.4921,
   -2.4795,
   -2.4978,
   -2.469,
   -2.4638,
   -2.4559,
   -2.497,
   -2.5207,
   -2.5419,
   -2.4122,
   -2.4109,
   -2.3887,
   -2.4259,
   -2.3808,
   -2.3645,
   -2.4101,
   -2.6463
  ]
 },
 {
  "paper": "1909.00754",
  "qid": "72ceeb58e783e3981055c70a3483ea706511fac3",
  "solved": true,
  "base_logprob": -4.883919715881348,
  "necessary": [],
  "causal": [
   7,
   41,
   49,
   50
  ],
  "sufficient": true,
  "evidence": [
   34
  ],
  "drops": [
   -0.1731,
   0.0347,
   -0.0072,
   -0.0485,
   -0.1317,
   -0.0069,
   -0.0069,
   0.1177,
   0.0347,
   -0.0069,
   -0.0482,
   -0.0071,
   0.0346,
   0.0762,
   -0.0484,
   -0.0069,
   -0.0067,
   -0.0067,
   -0.0484,
   -0.0483,
   -0.0067,
   -0.007,
   0.0347,
   0.0348,
   -0.0486,
   0.0763,
   -0.0485,
   0.0762,
   -0.0485,
   0.0762,
   0.0344,
   -0.0062,
   0.0758,
   -0.0486,
   -0.163,
   0.0347,
   -0.0068,
   -0.0071,
   0.0352,
   0.0347,
   0.0338,
   0.1179,
   -0.0897,
   -0.0067,
   -0.1316,
   -0.0071,
   -0.0483,
   -0.0069,
   -0.0484,
   0.0766,
   0.1178
  ]
 },
 {
  "paper": "1909.00754",
  "qid": "9bfa46ad55136f2a365e090ce585fc012495393c",
  "solved": true,
  "base_logprob": -5.093850135803223,
  "necessary": [],
  "causal": [
   0,
   6,
   31
  ],
  "sufficient": true,
  "evidence": [
   31
  ],
  "drops": [
   -2.8293,
   -2.9983,
   -3.0495,
   -3.05,
   -2.9967,
   -2.958,
   -2.9457,
   -2.9519,
   -2.9683,
   -3.0021,
   -3.0368,
   -2.9895,
   -3.0207,
   -2.988,
   -2.9633,
   -2.9938,
   -2.9919,
   -3.0257,
   -3.005,
   -2.9611,
   -3.0317,
   -3.0176,
   -2.9743,
   -3.0159,
   -3.0184,
   -3.0157,
   -2.9903,
   -2.9941,
   -3.0246,
   -3.0071,
   -2.9773,
   -0.9726,
   -2.9773,
   -2.9833,
   -3.0261,
   -3.0431,
   -3.0583,
   -2.997,
   -3.0164,
   -2.9539,
   -3.0027,
   -2.9678,
   -2.9851,
   -3.0323,
   -3.0113,
   -3.0717,
   -3.0011,
   -3.0245,
   -3.0116,
   -3.1229,
   -3.1261
  ]
 },
 {
  "paper": "1909.00997",
  "qid": "a7f07ae48eed084c3144214228f4ecb72bc0a0e3",
  "solved": true,
  "base_logprob": -7.762665748596191,
  "necessary": [
   32
  ],
  "causal": [
   16,
   17,
   21,
   26,
   32,
   37,
   38
  ],
  "sufficient": false,
  "evidence": [
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27
  ],
  "drops": [
   -0.5905,
   -0.0281,
   -0.1824,
   -0.5437,
   -0.1338,
   -0.088,
   -0.1006,
   -0.1102,
   -0.4945,
   -0.3191,
   -0.4059,
   -0.2086,
   -0.585,
   -0.0768,
   0.0261,
   -0.1809,
   0.3252,
   0.2965,
   0.013,
   -0.8021,
   -0.6335,
   0.608,
   -0.8217,
   -0.5084,
   0.0001,
   -0.0314,
   0.0779,
   -0.4146,
   -0.1794,
   -0.1591,
   -0.1927,
   0.0765,
   1.4563,
   -0.0386,
   -0.0721,
   -0.0081,
   -0.201,
   0.2737,
   0.1465,
   -3.7892
  ]
 },
 {
  "paper": "1909.01013",
  "qid": "3a8d65eb8e1dbb995981a0e02d86ebf3feab107a",
  "solved": false
 },
 {
  "paper": "1909.01013",
  "qid": "ebeedbb8eecdf118d543fdb5224ae610eef212c8",
  "solved": false
 },
 {
  "paper": "1909.01093",
  "qid": "d82ec1003a3db7370994c7522590f7e5151b1f33",
  "solved": false
 },
 {
  "paper": "1909.01093",
  "qid": "58f08d38bbcffb2dd9d660faa8026718d390d64b",
  "solved": false
 },
 {
  "paper": "1909.01247",
  "qid": "bb169a0624aefe66d3b4b1116bbd152d54f9e31b",
  "solved": false
 },
 {
  "paper": "1909.01247",
  "qid": "ca8e023d142d89557714d67739e1df54d7e5ce4b",
  "solved": false
 },
 {
  "paper": "1909.01492",
  "qid": "70f84c73172211186de1a27b98f5f5ae25a94e55",
  "solved": false
 },
 {
  "paper": "1909.01638",
  "qid": "c65b6470b7ed0a035548cc08e0bc541c2c4a95a7",
  "solved": false
 },
 {
  "paper": "1909.01638",
  "qid": "6e2899c444baaeb0469599f65722780894f90f29",
  "solved": false
 },
 {
  "paper": "1909.01638",
  "qid": "896e99d7f8f957f6217185ff787e94f84c136087",
  "solved": false
 },
 {
  "paper": "1909.01958",
  "qid": "48cf360a7753a23342f53f116eeccc2014bcc8eb",
  "solved": false
 },
 {
  "paper": "1909.02265",
  "qid": "d1909ce77d09983aa1b3ab5c56e2458caefbd442",
  "solved": true,
  "base_logprob": -3.165073871612549,
  "necessary": [
   30
  ],
  "causal": [
   30
  ],
  "sufficient": true,
  "evidence": [
   30
  ],
  "drops": [
   -0.3099,
   0.0005,
   -0.183,
   0.0123,
   0.0021,
   0.1273,
   -0.1384,
   0.3498,
   -0.0662,
   0.0558,
   -0.0288,
   0.0069,
   -0.0327,
   -0.0609,
   -0.1431,
   -0.1683,
   -0.2191,
   -0.1383,
   -0.0707,
   -0.1399,
   0.0055,
   0.0065,
   -0.1431,
   -0.2072,
   -0.2079,
   -0.0662,
   -0.1076,
   -0.1455,
   -0.0314,
   -0.1463,
   3.1428,
   -0.0622,
   -0.2479,
   -0.1031,
   -0.2756,
   -0.1716,
   0.5584,
   -1.3706,
   0.7978,
   -0.4116
  ]
 },
 {
  "paper": "1909.02265",
  "qid": "27c1c678d3862c7676320ca493537b03a9f0c77a",
  "solved": true,
  "base_logprob": -1.7701101303100586,
  "necessary": [
   20
  ],
  "causal": [
   20
  ],
  "sufficient": true,
  "evidence": [
   20
  ],
  "drops": [
   -0.1751,
   -0.0026,
   0.0001,
   0.0586,
   0.1198,
   0.365,
   0.1821,
   -0.1839,
   0.1809,
   0.1805,
   0.18,
   0.242,
   0.1205,
   0.1217,
   0.1811,
   0.2431,
   -0.0007,
   0.0603,
   0.1201,
   0.3649,
   1.3576,
   0.3036,
   0.1208,
   -0.0004,
   0.0606,
   0.0597,
   -0.0007,
   -0.0024,
   0.1223,
   0.061,
   -0.0615,
   -0.001,
   -0.057,
   0.1208,
   0.2461,
   0.0616,
   0.8579,
   0.3189,
   -0.8542,
   0.5506
  ]
 },
 {
  "paper": "1909.02265",
  "qid": "ccb3d21885250bdbfc4c320e99f25923896e70fa",
  "solved": true,
  "base_logprob": -2.657839298248291,
  "necessary": [
   20,
   22,
   36
  ],
  "causal": [
   20,
   22,
   36
  ],
  "sufficient": true,
  "evidence": [
   20
  ],
  "drops": [
   -0.1318,
   0.0526,
   -0.094,
   0.2229,
   0.2145,
   0.2529,
   -0.0403,
   -0.2685,
   0.0183,
   0.5145,
   0.4014,
   0.3166,
   0.0846,
   0.435,
   0.0543,
   -0.019,
   -0.078,
   -0.0382,
   0.1278,
   0.0029,
   3.3312,
   0.8098,
   2.2435,
   -0.2086,
   -0.094,
   -0.0968,
   0.096,
   0.1591,
   0.0974,
   0.0969,
   0.1132,
   -0.0082,
   0.2459,
   -0.0755,
   -0.1845,
   -0.2189,
   1.5548,
   0.8012,
   -1.6629,
   0.6859
  ]
 },
 {
  "paper": "1909.02480",
  "qid": "65e72ad72a9cbfc379f126b10b0ce80cfe44579b",
  "solved": true,
  "base_logprob": -4.665742874145508,
  "necessary": [
   53
  ],
  "causal": [
   53
  ],
  "sufficient": true,
  "evidence": [
   53
  ],
  "drops": [
   -3.6456,
   -3.5116,
   -3.5068,
   -3.5211,
   -3.4986,
   -3.5545,
   -3.5485,
   -3.4816,
   -3.561,
   -3.617,
   -3.5587,
   -3.5355,
   -3.5573,
   -3.5323,
   -3.5526,
   -3.5525,
   -3.5575,
   -3.5307,
   -3.5001,
   -3.5662,
   -3.51,
   -3.5257,
   -3.5853,
   -3.5359,
   -3.5324,
   -3.5595,
   -3.5293,
   -3.5599,
   -3.5542,
   -3.508,
   -3.5872,
   -3.5324,
   -3.5776,
   -3.5598,
   -3.5359,
   -3.5599,
   -3.5591,
   -3.5517,
   -3.5314,
   -3.51,
   -3.5413,
   -3.5268,
   -3.5573,
   -3.5039,
   -3.5263,
   -3.5359,
   -3.5537,
   -3.5117,
   -3.4406,
   -3.5032,
   -3.5565,
   -3.5448,
   -3.5248,
   3.1097,
   -3.636,
   -3.5518,
   -3.5113,
   -3.4989,
   -3.5278,
   -3.5313,
   -3.5573,
   -3.4747,
   -3.5771,
   -3.5776,
   -3.5198,
   -3.5432,
   -3.5313,
   -3.4974,
   -3.5319,
   -3.5386,
   -3.8061,
   -3.5484
  ]
 },
 {
  "paper": "1909.02480",
  "qid": "cf8edc6e8c4d578e2bd9965579f0ee81f4bf35a9",
  "solved": false
 },
 {
  "paper": "1909.02560",
  "qid": "2c8d5e3941a6cc5697b242e64222f5d97dba453c",
  "solved": false
 },
 {
  "paper": "1909.02560",
  "qid": "78102422a5dc99812739b8dd2541e4fdb5fe3c7a",
  "solved": false
 },
 {
  "paper": "1909.02560",
  "qid": "930c51b9f3936d936ee745716536a4b40f531c7f",
  "solved": true,
  "base_logprob": -2.4552078247070312,
  "necessary": [
   0
  ],
  "causal": [
   0,
   33
  ],
  "sufficient": true,
  "evidence": [
   32,
   33,
   34
  ],
  "drops": [
   1.0386,
   -0.4555,
   -0.4792,
   0.1235,
   0.0875,
   0.0969,
   -0.264,
   0.3532,
   0.4311,
   0.4265,
   0.1044,
   -0.5381,
   0.1959,
   0.0483,
   0.0329,
   0.126,
   0.0369,
   0.1821,
   0.0419,
   0.0421,
   0.0851,
   -0.0046,
   0.3557,
   -0.0149,
   0.0694,
   0.0251,
   0.0539,
   -0.048,
   -0.0529,
   0.0184,
   0.1515,
   -0.1518,
   0.0538,
   0.9967,
   0.6954,
   0.2454,
   -0.184,
   0.0148,
   0.0064,
   0.1193,
   -0.0073,
   -0.1754,
   0.1027,
   0.0361,
   0.1925,
   0.0582,
   0.137,
   0.1061,
   0.1133,
   0.2707,
   -0.4768
  ]
 },
 {
  "paper": "1909.02764",
  "qid": "9b1d789398f1f1a603e4741a5eee63ccaf0d4a4f",
  "solved": false
 },
 {
  "paper": "1909.02764",
  "qid": "f92ee3c5fce819db540bded3cfcc191e21799cb1",
  "solved": false
 },
 {
  "paper": "1909.02776",
  "qid": "49ea25af6f75e2e96318bad5ecf784ce84e4f76b",
  "solved": false
 },
 {
  "paper": "1909.02776",
  "qid": "7d841b98bcee29aaa9852ef7ceea1213d703deba",
  "solved": true,
  "base_logprob": -1.2355186939239502,
  "necessary": [],
  "causal": [
   0,
   20,
   29,
   38,
   59,
   61
  ],
  "sufficient": false,
  "evidence": [
   60
  ],
  "drops": [
   -0.5587,
   -0.8355,
   -0.7808,
   -0.87,
   -0.745,
   -0.7652,
   -0.7458,
   -0.7885,
   -0.7414,
   -0.7864,
   -0.7899,
   -0.7936,
   -0.741,
   -0.7467,
   -0.7429,
   -0.7494,
   -0.7451,
   -0.7066,
   -0.7453,
   -0.7912,
   -0.65,
   -0.7408,
   -0.7493,
   -0.7964,
   -0.7957,
   -0.8231,
   -0.8285,
   -0.6994,
   -0.7474,
   -0.6958,
   -0.7478,
   -0.7477,
   -0.7884,
   -0.788,
   -0.7941,
   -0.7293,
   -0.7908,
   -0.7482,
   -0.6983,
   -0.702,
   -0.7468,
   -0.7423,
   -0.7459,
   -0.7421,
   -0.702,
   -0.833,
   -0.6986,
   -0.7485,
   -0.8687,
   -0.7373,
   -0.8356,
   -0.8305,
   -0.7548,
   -0.7492,
   -0.7434,
   -0.7868,
   -0.7424,
   -0.8293,
   -0.7422,
   -0.5911,
   -0.7563,
   -0.5077,
   -0.7218
  ]
 },
 {
  "paper": "1909.03023",
  "qid": "65ebed1971dca992c3751ed985fbe294cbe140d7",
  "solved": false
 },
 {
  "paper": "1909.03023",
  "qid": "b24b56ccc5d4b04fee85579b2dee77306ec829b2",
  "solved": false
 },
 {
  "paper": "1909.03023",
  "qid": "9378b41f7e888e78d667e9763883dd64ddb48728",
  "solved": true,
  "base_logprob": -1.2275278568267822,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21
  ],
  "sufficient": true,
  "evidence": [
   13
  ],
  "drops": [
   4.2058,
   4.4281,
   4.316,
   4.0967,
   5.4454,
   4.6406,
   3.9033,
   4.3519,
   4.1713,
   4.1429,
   4.9246,
   4.727,
   3.9545,
   6.3718,
   4.3698,
   4.1821,
   4.7245,
   4.5759,
   3.8439,
   5.9552,
   3.7528,
   5.5083
  ]
 },
 {
  "paper": "1909.03242",
  "qid": "a74886d789a5d7ebcf7f151bdfb862c79b6b8a12",
  "solved": false
 },
 {
  "paper": "1909.03464",
  "qid": "6147846520a3dc05b230241f2ad6d411d614e24c",
  "solved": true,
  "base_logprob": -4.196020126342773,
  "necessary": [],
  "causal": [
   3
  ],
  "sufficient": true,
  "evidence": [
   16
  ],
  "drops": [
   -0.5101,
   -0.1285,
   -0.1292,
   0.3447,
   -0.2914,
   -0.2913,
   0.0383,
   -0.0871,
   -0.0036,
   -0.131,
   -0.1633,
   -0.0861,
   -0.0453,
   -0.1283,
   -0.5034,
   0.1991,
   0.0449,
   0.083,
   0.0767,
   -0.1219,
   0.1182,
   0.0413,
   0.2432,
   0.1186,
   0.0383,
   0.1158,
   -0.0453,
   -0.0064,
   0.038,
   -0.0426,
   -0.0089,
   -0.006,
   -0.134,
   -0.0455,
   -0.7456,
   -0.0004,
   -0.0479,
   0.0829,
   -0.0034,
   0.0354,
   -0.0481,
   0.0378,
   -0.0896,
   -0.0036,
   0.0415,
   -0.1215,
   -0.0034,
   0.0379,
   0.2407,
   0.1576,
   0.2404,
   0.2747,
   0.3091
  ]
 },
 {
  "paper": "1909.03526",
  "qid": "18412237f7faafc6befe975d5bcd348e2b499b55",
  "solved": true,
  "base_logprob": -6.4226603507995605,
  "necessary": [],
  "causal": [
   0,
   5,
   6,
   11,
   12,
   27
  ],
  "sufficient": false,
  "evidence": [
   22
  ],
  "drops": [
   -0.0261,
   -0.4202,
   -0.241,
   -0.5025,
   -0.2552,
   -0.2073,
   -0.2073,
   -0.2691,
   -0.3925,
   -0.3017,
   -0.2524,
   -0.1319,
   -0.1333,
   -0.2138,
   -0.226,
   -0.2601,
   -0.3178,
   -0.2411,
   -0.2732,
   -0.3341,
   -0.3432,
   -0.4885,
   -0.7771,
   -0.2397,
   -0.2794,
   -0.5388,
   -1.1835,
   -0.2122
  ]
 },
 {
  "paper": "1909.03526",
  "qid": "02945c85d6cc4cdd1757b2f2bfa5e92ee4ed14a0",
  "solved": false
 },
 {
  "paper": "1909.03526",
  "qid": "6e51af9088c390829703c6fa966e98c3a53114c1",
  "solved": true,
  "base_logprob": -5.278635025024414,
  "necessary": [],
  "causal": [
   0
  ],
  "sufficient": true,
  "evidence": [
   3,
   12
  ],
  "drops": [
   -1.4839,
   -1.7427,
   -1.6981,
   -1.7249,
   -1.8765,
   -1.832,
   -1.7694,
   -1.8409,
   -1.832,
   -1.8408,
   -1.8945,
   -1.7338,
   -1.8587,
   -1.8052,
   -1.832,
   -1.7873,
   -1.8052,
   -1.8675,
   -1.8855,
   -1.8498,
   -1.841,
   -1.7516,
   -1.7963,
   -1.8051,
   -1.7694,
   -1.8319,
   -1.805,
   -1.6803
  ]
 },
 {
  "paper": "1909.03526",
  "qid": "07ee4e0277ad1083270131d32a71c3fe062a916d",
  "solved": true,
  "base_logprob": -4.626250743865967,
  "necessary": [
   15
  ],
  "causal": [
   14,
   15
  ],
  "sufficient": true,
  "evidence": [
   14,
   15,
   16,
   17
  ],
  "drops": [
   -0.9126,
   -0.9314,
   -0.9225,
   -1.0479,
   -0.9857,
   -0.9851,
   -0.8426,
   -0.8026,
   -0.802,
   -0.8871,
   -0.8431,
   -0.8062,
   -1.0018,
   -0.9474,
   -0.3341,
   2.1559,
   -0.8307,
   -0.9398,
   -0.9396,
   -0.8871,
   -0.7992,
   -0.9045,
   -0.9404,
   -0.8428,
   -0.9605,
   -0.7704,
   -0.9321,
   -1.1307
  ]
 },
 {
  "paper": "1909.03544",
  "qid": "7772cb23b7609f1d4cfd6511ac3fcdc20f8481ba",
  "solved": false
 },
 {
  "paper": "1909.03544",
  "qid": "48fb76ae9921c9d181f65afc63a42af8ba3bc519",
  "solved": true,
  "base_logprob": -5.404754161834717,
  "necessary": [],
  "causal": [
   44,
   69
  ],
  "sufficient": true,
  "evidence": [
   44,
   45,
   46
  ],
  "drops": [
   -4.0231,
   -3.9823,
   -4.0004,
   -3.9545,
   -3.9662,
   -3.9343,
   -3.9739,
   -3.9843,
   -3.9977,
   -4.0088,
   -4.0001,
   -3.9857,
   -3.9849,
   -3.9922,
   -3.974,
   -4.0111,
   -4.0043,
   -4.0233,
   -3.9929,
   -3.9973,
   -3.9931,
   -4.0044,
   -3.9965,
   -3.9964,
   -3.9697,
   -4.0118,
   -3.9878,
   -3.9816,
   -3.9768,
   -3.9727,
   -4.0161,
   -4.0011,
   -3.9845,
   -3.978,
   -3.9891,
   -3.9661,
   -3.9614,
   -3.9922,
   -4.0001,
   -3.9888,
   -4.0043,
   -3.9893,
   -3.9509,
   -3.9777,
   -1.8804,
   -4.02,
   -3.9857,
   -3.9735,
   -3.9737,
   -3.9816,
   -3.9893,
   -3.9895,
   -3.9967,
   -4.0741,
   -4.0166,
   -3.9894,
   -3.9855,
   -4.0134,
   -3.985,
   -3.9784,
   -3.9468,
   -3.9819,
   -3.9898,
   -3.9916,
   -4.0324,
   -3.9933,
   -3.989,
   -3.9073,
   -3.9984,
   -3.8892
  ]
 },
 {
  "paper": "1909.04181",
  "qid": "52ed2eb6f4d1f74ebdc4dcddcae201786d4c0463",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.04181",
  "qid": "2c576072e494ab5598667cd6b40bc97fdd7d92d7",
  "solved": false
 },
 {
  "paper": "1909.04453",
  "qid": "479d334b79c1eae3f2aa3701d28aa0d8dd46036a",
  "solved": false
 },
 {
  "paper": "1909.04453",
  "qid": "a035472a5c6cf238bed62b63d28100c546d40bd5",
  "solved": false
 },
 {
  "paper": "1909.04556",
  "qid": "70afd28b0ecc02eb8e404e7ff9f89879bf71a670",
  "solved": false
 },
 {
  "paper": "1909.04556",
  "qid": "42c02c554ab4ceaf30a8ca770be4f271887554c2",
  "solved": false
 },
 {
  "paper": "1909.04625",
  "qid": "a1e07c7563ad038ee2a7de5093ea08efdd6077d4",
  "solved": false
 },
 {
  "paper": "1909.05017",
  "qid": "2255c36c8c7ed6084da577b480eb01d349f52943",
  "solved": false
 },
 {
  "paper": "1909.05017",
  "qid": "9e391c8325b48f6119ca4f3d428b1b2b037f5c13",
  "solved": false
 },
 {
  "paper": "1909.05246",
  "qid": "2ea382c676e418edd5327998e076a8c445d007a5",
  "solved": true,
  "base_logprob": -3.947429656982422,
  "necessary": [],
  "causal": [
   3,
   16
  ],
  "sufficient": true,
  "evidence": [
   27,
   28,
   29,
   30
  ],
  "drops": [
   -0.2393,
   0.0979,
   -0.186,
   0.2286,
   -0.4695,
   -0.071,
   -0.0966,
   -0.2193,
   -0.2054,
   0.1562,
   -0.4064,
   -0.3013,
   0.0251,
   0.1664,
   -0.0924,
   0.0174,
   0.3161,
   -0.0283,
   0.1696,
   -0.1565,
   0.1642,
   -0.6337,
   -0.1743,
   -0.1129,
   -0.3247,
   -0.5254,
   -0.0568,
   -0.3173,
   -0.2119,
   0.0305,
   0.0705,
   -0.1402,
   -0.2924,
   -0.147,
   -0.244,
   -0.2239,
   -0.5776,
   -0.4511
  ]
 },
 {
  "paper": "1909.05246",
  "qid": "bd7a95b961af7caebf0430a7c9f675816c9c527f",
  "solved": true,
  "base_logprob": -9.58062744140625,
  "necessary": [],
  "causal": [
   0,
   20,
   25,
   32,
   35,
   37
  ],
  "sufficient": false,
  "evidence": [
   21
  ],
  "drops": [
   -4.4551,
   -4.7471,
   -4.9971,
   -4.7471,
   -4.7471,
   -4.8305,
   -4.9138,
   -5.0804,
   -4.8721,
   -4.9554,
   -4.7471,
   -4.6638,
   -4.7055,
   -4.7887,
   -4.7887,
   -4.7888,
   -4.7888,
   -4.7888,
   -4.7054,
   -4.7055,
   -4.5805,
   -5.497,
   -5.2887,
   -4.7471,
   -4.7054,
   -4.6222,
   -4.7055,
   -4.7471,
   -4.9138,
   -4.7888,
   -4.9138,
   -5.2887,
   -4.6638,
   -4.9138,
   -4.9555,
   -4.4971,
   -5.0805,
   -4.2056
  ]
 },
 {
  "paper": "1909.05358",
  "qid": "221e9189a9d2431902d8ea833f486a38a76cbd8e",
  "solved": true,
  "base_logprob": -0.758089542388916,
  "necessary": [],
  "causal": [
   12
  ],
  "sufficient": true,
  "evidence": [
   12
  ],
  "drops": [
   -0.7561,
   -0.7569,
   -0.7563,
   -0.7526,
   -0.7563,
   -0.7567,
   -0.7559,
   -0.7564,
   -0.7548,
   -0.7531,
   -0.7535,
   -0.7551,
   0.5768,
   -0.756,
   -0.7561,
   -0.7557,
   -0.7551,
   -0.7557,
   -0.7553,
   -0.7556,
   -0.7556,
   -0.756,
   -0.7558,
   -0.7554,
   -0.7562,
   -0.7563,
   -0.7557,
   -0.7557,
   -0.756,
   -0.7554,
   -0.7563,
   -0.756,
   -0.7559,
   -0.7549,
   -0.7554,
   -0.7559,
   -0.7561,
   -0.7557,
   -0.7561,
   -0.7556,
   -0.7554,
   -0.7564,
   -0.7454
  ]
 },
 {
  "paper": "1909.05358",
  "qid": "a276d5931b989e0a33f2a0bc581456cca25658d9",
  "solved": false
 },
 {
  "paper": "1909.05358",
  "qid": "c21d26130b521c9596a1edd7b9ef3fe80a499f1e",
  "solved": false
 },
 {
  "paper": "1909.05360",
  "qid": "cfb5ab893ed77f9df7eeb4940b6bacdef5acccea",
  "solved": false
 },
 {
  "paper": "1909.05360",
  "qid": "a5abd4dd91e6f2855e9098bd6ae1481c0fdb0d4a",
  "solved": true,
  "base_logprob": -1.8268673419952393,
  "necessary": [],
  "causal": [
   27,
   34,
   57
  ],
  "sufficient": true,
  "evidence": [
   36
  ],
  "drops": [
   0.0091,
   -0.1316,
   -0.0739,
   -0.2441,
   0.1661,
   -0.0829,
   -0.1656,
   -0.1615,
   -0.1569,
   -0.083,
   -0.0038,
   -0.1243,
   -0.0453,
   -0.0867,
   -0.1154,
   -0.0829,
   -0.0452,
   -0.0741,
   -0.0414,
   -0.0415,
   -0.0452,
   -0.0414,
   -0.1658,
   -0.0414,
   -0.1281,
   0.0,
   -0.0565,
   0.2285,
   0.0377,
   -0.0452,
   -0.0414,
   -0.0829,
   0.0344,
   0.0,
   0.2581,
   -0.0077,
   -0.0225,
   -0.1694,
   -0.2804,
   -0.0414,
   -0.1155,
   -0.0326,
   -0.083,
   0.0089,
   -0.0414,
   -0.0829,
   -0.0486,
   -0.0,
   -0.0072,
   -0.1243,
   -0.1615,
   -0.0453,
   -0.083,
   -0.1281,
   -0.1244,
   -0.1241,
   -0.0127,
   0.4381
  ]
 },
 {
  "paper": "1909.05438",
  "qid": "d7aed39c359fd381495b12996c4dfc1d3da38ed5",
  "solved": false
 },
 {
  "paper": "1909.05438",
  "qid": "9c423e3b44e3acc2d4b0606688d4ac9d6285ed0f",
  "solved": false
 },
 {
  "paper": "1909.05438",
  "qid": "e6469135e0273481cf11a6c737923630bc7ccfca",
  "solved": true,
  "base_logprob": -4.561826705932617,
  "necessary": [],
  "causal": [
   0
  ],
  "sufficient": true,
  "evidence": [
   17,
   23,
   30
  ],
  "drops": [
   0.4444,
   -0.0022,
   -0.0637,
   -0.0605,
   -0.4186,
   0.1224,
   0.2467,
   0.0598,
   0.1039,
   0.0204,
   0.0829,
   -0.1062,
   -0.1233,
   0.0814,
   0.1005,
   0.2651,
   0.0611,
   -0.023,
   0.0588,
   -0.045,
   -0.1061,
   -0.1494,
   -0.1002,
   -0.0436,
   -0.0855,
   -0.1481,
   0.0993,
   0.0766,
   -0.0231,
   -0.1263,
   0.0017,
   -0.1434,
   -0.0647,
   0.0166,
   -0.0499,
   -0.5245
  ]
 },
 {
  "paper": "1909.05478",
  "qid": "aa7decee4e3006c2c99b1f331a5b32d44a565ef6",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.05855",
  "qid": "3ee721c3531bf1b9a1356a40205d088c9a7a44fc",
  "solved": false
 },
 {
  "paper": "1909.05890",
  "qid": "86be8241737dd8f7b656a3af2cd17c8d54bf1553",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.06434",
  "qid": "d4a6f5034345036dbc2d4e634a8504f79d42ca69",
  "solved": true,
  "base_logprob": -3.3340258598327637,
  "necessary": [],
  "causal": [
   12
  ],
  "sufficient": true,
  "evidence": [
   12
  ],
  "drops": [
   -2.0863,
   -2.0479,
   -2.1415,
   -2.1193,
   -2.0741,
   -2.0652,
   -2.0975,
   -2.0852,
   -2.0946,
   -2.0959,
   -2.0805,
   -2.1619,
   -1.4389,
   -2.05,
   -2.1019,
   -2.1023,
   -2.0648,
   -2.0779,
   -2.0851,
   -2.0634,
   -2.0951,
   -2.0918,
   -2.0282,
   -2.1028,
   -2.082,
   -2.1235,
   -2.1189,
   -2.1041,
   -2.1177,
   -2.039,
   -2.1026
  ]
 },
 {
  "paper": "1909.06434",
  "qid": "a997fc1a62442fd80d1873cd29a9092043f025ad",
  "solved": false
 },
 {
  "paper": "1909.06762",
  "qid": "ee31c8a94e07b3207ca28caef3fbaf9a38d94964",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.06762",
  "qid": "66d743b735ba75589486e6af073e955b6bb9d2a4",
  "solved": true,
  "base_logprob": -5.703210830688477,
  "necessary": [],
  "causal": [
   39,
   40
  ],
  "sufficient": true,
  "evidence": [
   39,
   40,
   41,
   42,
   43,
   44
  ],
  "drops": [
   -2.7431,
   -2.6237,
   -2.7005,
   -2.6251,
   -2.5474,
   -2.6747,
   -2.6968,
   -2.7242,
   -2.6487,
   -2.7742,
   -2.7997,
   -2.6987,
   -2.5982,
   -2.7237,
   -2.7997,
   -2.7992,
   -2.7497,
   -2.7242,
   -2.7247,
   -2.6242,
   -2.8505,
   -2.8242,
   -2.7242,
   -2.7242,
   -2.7247,
   -2.6492,
   -2.6737,
   -2.7242,
   -2.8001,
   -2.6987,
   -2.8247,
   -2.7243,
   -2.7737,
   -2.6987,
   -2.7243,
   -2.7237,
   -2.7992,
   -2.7491,
   -2.7982,
   -2.443,
   -2.1028,
   -2.7949,
   -2.7974,
   -2.7242,
   -2.7481,
   -2.7487,
   -2.7988,
   -2.7247,
   -2.6996,
   -2.6231,
   -2.7993,
   -2.6992,
   -2.6737,
   -2.7242,
   -2.7992,
   -2.7992,
   -2.7747,
   -2.6731,
   -2.7246,
   -2.95,
   -2.7967,
   -2.7997,
   -2.6007,
   -2.5987,
   -2.8518
  ]
 },
 {
  "paper": "1909.06762",
  "qid": "b9f852256113ef468d60e95912800fab604966f6",
  "solved": true,
  "base_logprob": -11.608747482299805,
  "necessary": [
   4
  ],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -0.346,
   -0.1271,
   -0.6783,
   -1.0411,
   2.4733,
   -0.9684,
   -1.0031,
   -0.8201,
   -0.7812,
   -0.9015,
   -1.1514,
   -0.8702,
   -0.8203,
   -0.5622,
   -0.8164,
   -0.8659,
   -0.7888,
   -0.8125,
   -1.0661,
   -1.0489,
   -1.1954,
   -0.9638,
   -0.8076,
   -0.6914,
   -0.9864,
   -0.6599,
   -0.6993,
   -1.1474,
   -1.1875,
   -0.9094,
   -1.1329,
   -1.089,
   -0.8737,
   -0.7715,
   -0.9141,
   -1.3346,
   -0.4898,
   -0.9414,
   -1.0221,
   -0.7852,
   -1.0889,
   -0.6914,
   -0.9414,
   -0.8824,
   -0.7884,
   -0.6013,
   -0.9684,
   -0.8829,
   -1.2887,
   -0.8243,
   -0.8434,
   -1.2339,
   -1.1559,
   -0.8243,
   -1.0846,
   -1.3073,
   -1.0309,
   -0.6289,
   -1.0577,
   -1.2452,
   -1.1664,
   -0.9417,
   -1.1998,
   -0.4629,
   -0.0984
  ]
 },
 {
  "paper": "1909.06937",
  "qid": "b4f5bf3b7b37e2f22d13b724ca8fe7d0888e04a2",
  "solved": false
 },
 {
  "paper": "1909.06937",
  "qid": "d71772bfbc27ff1682e552484bc7c71818be50cf",
  "solved": false
 },
 {
  "paper": "1909.06937",
  "qid": "b6858c505936d981747962eae755a81489f62858",
  "solved": false
 },
 {
  "paper": "1909.07512",
  "qid": "2e3265d83d2a595293ed458152d3ee76ad19e244",
  "solved": false
 },
 {
  "paper": "1909.07512",
  "qid": "c2432884287dca4af355698a543bc0db67a8c091",
  "solved": false
 },
 {
  "paper": "1909.07512",
  "qid": "226ae469a65611f041de3ae545be0e386dba7d19",
  "solved": true,
  "base_logprob": -5.687524795532227,
  "necessary": [],
  "causal": [
   35
  ],
  "sufficient": true,
  "evidence": [
   35
  ],
  "drops": [
   -3.7865,
   -3.7338,
   -3.7974,
   -3.8466,
   -3.807,
   -3.7864,
   -3.7875,
   -3.8382,
   -3.7527,
   -3.8217,
   -3.8407,
   -3.8291,
   -3.812,
   -3.8009,
   -3.8217,
   -3.8088,
   -3.8083,
   -3.8182,
   -3.8043,
   -3.8152,
   -3.7765,
   -3.8014,
   -3.8043,
   -3.8177,
   -3.8083,
   -3.777,
   -3.7981,
   -3.8078,
   -3.7879,
   -3.8083,
   -3.8078,
   -3.8217,
   -3.8139,
   -3.8152,
   -3.773,
   -1.2252,
   -3.8179,
   -3.787,
   -3.7835,
   -3.8043,
   -3.8014,
   -3.7014
  ]
 },
 {
  "paper": "1909.07593",
  "qid": "f608fbc7a4a10a79698f340e2948c4c7034642d5",
  "solved": false
 },
 {
  "paper": "1909.07593",
  "qid": "9439430ff97c6e927d919860b1cb86a0dcff0038",
  "solved": false
 },
 {
  "paper": "1909.07593",
  "qid": "00d6228bcd6b839529e52d0d622bf787a9356158",
  "solved": false
 },
 {
  "paper": "1909.07734",
  "qid": "544e29937e0c972abcdd27c953dc494b2376dd76",
  "solved": false
 },
 {
  "paper": "1909.07863",
  "qid": "a9610cbcca813f4376fbfbf21cc14689c7fbd677",
  "solved": false
 },
 {
  "paper": "1909.08041",
  "qid": "9df4a7bd0abb99ae81f0ebb29c488f1caa0f268f",
  "solved": false
 },
 {
  "paper": "1909.08041",
  "qid": "b7291845ccf08313e09195befd3c8030f28f6a9e",
  "solved": false
 },
 {
  "paper": "1909.08041",
  "qid": "ac54a9c30c968e5225978a37032158a6ffd4ddb8",
  "solved": false
 },
 {
  "paper": "1909.08103",
  "qid": "18d8b52b4409c718bf1cc90ce9e013206034bbd9",
  "solved": false
 },
 {
  "paper": "1909.08167",
  "qid": "37016cc987d33be5ab877013ef26ec7239b48bd9",
  "solved": false
 },
 {
  "paper": "1909.08167",
  "qid": "b3dc6d95d1570ad9a58274539ff1def12df8f474",
  "solved": false
 },
 {
  "paper": "1909.08191",
  "qid": "b124137e62178a2bd3b5570d73b1652dfefa2457",
  "solved": true,
  "base_logprob": -12.36156940460205,
  "necessary": [
   4
  ],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -2.5498,
   0.2481,
   0.0621,
   0.4399,
   2.3663,
   0.249,
   0.2795,
   -0.2791,
   -0.1255,
   -0.0322,
   0.093,
   0.0907,
   0.0612,
   -0.0011,
   0.0609,
   0.2792,
   -0.0625,
   0.0325,
   -0.4059,
   -0.0323,
   0.0311,
   -0.1243,
   0.1273,
   0.0318,
   0.375,
   0.594,
   0.1235,
   0.0024,
   0.0315,
   -0.3088,
   0.2496,
   0.2835,
   0.2549,
   0.1562,
   -0.0349,
   0.1541,
   -0.0981,
   -0.3116,
   -0.2187,
   0.0019,
   0.5621,
   0.8755,
   0.7764,
   -0.5013
  ]
 },
 {
  "paper": "1909.08191",
  "qid": "c6aa8a02597fea802890945f0b4be8d631e4d5cd",
  "solved": true,
  "base_logprob": -6.0436506271362305,
  "necessary": [
   22
  ],
  "causal": [
   21,
   22,
   41
  ],
  "sufficient": true,
  "evidence": [
   21,
   22,
   23
  ],
  "drops": [
   -1.2527,
   0.0534,
   -0.064,
   -0.0572,
   0.0281,
   -0.1109,
   -0.1291,
   -0.0741,
   0.0059,
   -0.0843,
   -0.0358,
   -0.0453,
   -0.033,
   -0.0788,
   -0.0732,
   0.0863,
   0.0197,
   -0.0303,
   -0.0355,
   0.0037,
   -0.1052,
   0.3279,
   5.3868,
   0.0802,
   -0.0269,
   0.0411,
   -0.0904,
   -0.0075,
   -0.0826,
   -0.0777,
   -0.0915,
   -0.0993,
   0.013,
   0.0426,
   0.0542,
   0.0508,
   0.0073,
   -0.082,
   0.0344,
   0.0871,
   -0.1678,
   0.1631,
   -0.5521,
   -0.1957
  ]
 },
 {
  "paper": "1909.08191",
  "qid": "bfad30f51ce3deea8a178944fa4c6e8acdd83a48",
  "solved": false
 },
 {
  "paper": "1909.08191",
  "qid": "dd9883f4adf7be072d314d7ed13fe4518c5500e0",
  "solved": false
 },
 {
  "paper": "1909.08306",
  "qid": "e37c32fce68759b2272adc1e44ea91c1a7c47059",
  "solved": true,
  "base_logprob": -15.160552024841309,
  "necessary": [
   7
  ],
  "causal": [
   7
  ],
  "sufficient": true,
  "evidence": [
   7
  ],
  "drops": [
   0.1358,
   0.4869,
   -0.129,
   -0.3747,
   -0.7619,
   -0.1257,
   0.3972,
   9.6955,
   -0.0048,
   -0.1232,
   -0.2509,
   0.1226,
   0.2505,
   0.0005,
   -0.1216,
   -0.248,
   0.1222,
   0.0001,
   -0.1234,
   0.0002,
   0.3743,
   -0.5021,
   0.0066,
   0.1249,
   -0.4965,
   0.8651,
   0.4972,
   0.121,
   0.2497,
   0.849,
   -0.1158,
   0.8565
  ]
 },
 {
  "paper": "1909.08402",
  "qid": "f5cf8738e8d211095bb89350ed05ee7f9997eb19",
  "solved": true,
  "base_logprob": -4.80715274810791,
  "necessary": [],
  "causal": [
   49
  ],
  "sufficient": true,
  "evidence": [
   49
  ],
  "drops": [
   -1.3794,
   -1.5641,
   -1.4282,
   -1.5011,
   -1.4909,
   -1.5132,
   -1.3584,
   -1.4451,
   -1.5141,
   -1.4733,
   -1.4567,
   -1.4826,
   -1.485,
   -1.4869,
   -1.4796,
   -1.4481,
   -1.4528,
   -1.4662,
   -1.4328,
   -1.4653,
   -1.5006,
   -1.4532,
   -1.4686,
   -1.4641,
   -1.4682,
   -1.4479,
   -1.4375,
   -1.44,
   -1.4974,
   -1.466,
   -1.5028,
   -1.4873,
   -1.482,
   -1.436,
   -1.4758,
   -1.4825,
   -1.4543,
   -1.469,
   -1.3752,
   -1.4625,
   -1.4594,
   -1.4844,
   -1.5448,
   -1.4626,
   -1.491,
   -1.449,
   -1.3591,
   -1.4108,
   -1.623,
   0.551,
   -1.394,
   -1.4459,
   -1.8097
  ]
 },
 {
  "paper": "1909.08402",
  "qid": "bed527bcb0dd5424e69563fba4ae7e6ea1fca26a",
  "solved": true,
  "base_logprob": -2.3054487705230713,
  "necessary": [],
  "causal": [
   2
  ],
  "sufficient": true,
  "evidence": [
   2
  ],
  "drops": [
   -0.0553,
   0.1572,
   0.378,
   -0.0343,
   -0.0155,
   0.051,
   -0.0065,
   0.0015,
   -0.2107,
   -0.0218,
   0.0026,
   0.0071,
   -0.0113,
   -0.043,
   0.0049,
   -0.0216,
   -0.0303,
   -0.008,
   -0.0369,
   -0.0141,
   -0.0151,
   -0.0406,
   -0.0167,
   0.027,
   -0.0035,
   0.0015,
   0.0254,
   0.0065,
   -0.0512,
   0.0304,
   0.06,
   0.0282,
   -0.0093,
   -0.0213,
   0.047,
   0.0324,
   -0.0186,
   -0.0232,
   0.0121,
   0.016,
   -0.0154,
   -0.0088,
   -0.0268,
   -0.0041,
   0.0006,
   0.0027,
   -0.0427,
   -0.0209,
   -0.0765,
   0.0367,
   -0.0651,
   -0.0824,
   -0.1453
  ]
 },
 {
  "paper": "1909.08402",
  "qid": "aeab5797b541850e692f11e79167928db80de1ea",
  "solved": false
 },
 {
  "paper": "1909.08824",
  "qid": "42bc4e0cd0f3e238a4891142f1b84ebcd6594bf1",
  "solved": true,
  "base_logprob": -3.6502044200897217,
  "necessary": [],
  "causal": [
   0,
   51
  ],
  "sufficient": true,
  "evidence": [
   50,
   51,
   52,
   53,
   54,
   55
  ],
  "drops": [
   -1.7339,
   -1.9031,
   -2.0676,
   -1.9431,
   -1.9204,
   -1.9004,
   -2.0602,
   -2.0694,
   -2.0231,
   -1.9852,
   -1.9046,
   -1.8997,
   -1.8634,
   -2.0074,
   -1.9399,
   -1.9669,
   -1.9027,
   -1.963,
   -1.9021,
   -1.8815,
   -1.9442,
   -1.8597,
   -1.9457,
   -1.9435,
   -1.9425,
   -1.9227,
   -1.8821,
   -1.9206,
   -1.9846,
   -1.9202,
   -1.881,
   -1.9448,
   -1.9414,
   -2.0063,
   -1.9639,
   -1.9224,
   -1.9619,
   -1.9642,
   -1.9437,
   -1.9247,
   -1.9233,
   -1.9428,
   -1.9244,
   -1.9428,
   -1.9023,
   -1.841,
   -1.9473,
   -2.0384,
   -1.8837,
   -1.9197,
   -2.0298,
   -1.5675,
   -2.005,
   -1.9848,
   -1.9021,
   -2.0214,
   -1.8193,
   -1.9639,
   -2.0486,
   -1.795,
   -1.9229,
   -1.9035,
   -1.8592,
   -1.8822,
   -1.9412,
   -1.9244,
   -1.7786,
   -1.9226,
   -1.8887
  ]
 },
 {
  "paper": "1909.08859",
  "qid": "a883bb41449794e0a63b716d9766faea034eb359",
  "solved": false
 },
 {
  "paper": "1909.08859",
  "qid": "5d83b073635f5fd8cd1bdb1895d3f13406583fbd",
  "solved": true,
  "base_logprob": -2.3928580284118652,
  "necessary": [
   36,
   37
  ],
  "causal": [
   36,
   37
  ],
  "sufficient": true,
  "evidence": [
   36,
   37,
   38,
   39,
   40
  ],
  "drops": [
   -0.9572,
   -0.0852,
   -0.0837,
   -0.2085,
   -0.043,
   -0.125,
   -0.0417,
   0.0398,
   -0.2485,
   -0.0023,
   -0.0418,
   -0.0454,
   -0.0399,
   -0.0421,
   -0.0018,
   -0.0002,
   0.1232,
   -0.0418,
   -0.0002,
   -0.0418,
   -0.1249,
   -0.0001,
   -0.042,
   0.0398,
   -0.0836,
   0.0023,
   -0.0002,
   -0.0418,
   0.0418,
   -0.0018,
   -0.0416,
   -0.2482,
   0.0016,
   0.0398,
   -0.2044,
   0.4941,
   4.9374,
   10.7314,
   -0.1251,
   -0.0433,
   -0.0834,
   -0.0782,
   -0.0021,
   -0.0377,
   -0.002,
   -0.0017,
   -0.1209,
   -0.0357,
   -0.2778
  ]
 },
 {
  "paper": "1909.09268",
  "qid": "1244cf6d75e3aa6d605a0f4b141c015923a3f2e7",
  "solved": false
 },
 {
  "paper": "1909.09270",
  "qid": "869aaf397c9b4da7ab52d6dd0961887ae08da9ae",
  "solved": false
 },
 {
  "paper": "1909.09484",
  "qid": "b366706e2fff6dd8edc89cc0c6b9d5b0790f43aa",
  "solved": true,
  "base_logprob": -4.51530122756958,
  "necessary": [
   40
  ],
  "causal": [
   40,
   42
  ],
  "sufficient": true,
  "evidence": [
   40,
   41,
   42
  ],
  "drops": [
   -0.3136,
   -0.1889,
   -0.3122,
   -0.2478,
   -0.0619,
   -0.1264,
   -0.189,
   -0.0626,
   -0.2532,
   -0.0639,
   0.1219,
   0.1235,
   0.0644,
   0.1875,
   0.0628,
   -0.1267,
   0.0625,
   0.061,
   -0.1248,
   -0.0657,
   0.1881,
   -0.1874,
   0.0627,
   -0.1249,
   0.0611,
   -0.123,
   0.0003,
   0.061,
   -0.0624,
   -0.0581,
   0.0019,
   0.0647,
   -0.0017,
   -0.1873,
   0.0019,
   -0.3137,
   0.0607,
   -0.1855,
   -0.3747,
   0.1249,
   1.9551,
   -0.7955,
   0.6401,
   0.0634,
   -0.3154,
   0.002,
   0.0644,
   0.0628,
   -0.3105,
   -0.1228,
   -0.0601,
   -0.1247,
   0.122,
   -0.5016,
   0.1277,
   0.0075,
   -0.6179,
   -0.1246,
   -0.2494,
   -0.2498,
   -0.1213,
   -0.1272
  ]
 },
 {
  "paper": "1909.09484",
  "qid": "e72a672f8008bbc52b93d8037a5fedf8956136af",
  "solved": true,
  "base_logprob": -1.2409765720367432,
  "necessary": [],
  "causal": [
   47,
   48
  ],
  "sufficient": true,
  "evidence": [
   48,
   49
  ],
  "drops": [
   -0.109,
   0.0307,
   -0.0784,
   -0.033,
   -0.0331,
   -0.017,
   -0.0622,
   -0.0479,
   -0.0481,
   -0.0787,
   0.0287,
   -0.0173,
   -0.0173,
   -0.0172,
   -0.0003,
   -0.0312,
   -0.0134,
   -0.0311,
   -0.0022,
   -0.0173,
   -0.0482,
   -0.0928,
   -0.0481,
   0.0138,
   -0.0622,
   -0.0621,
   -0.0022,
   -0.0173,
   -0.0483,
   -0.0481,
   -0.0172,
   -0.0173,
   -0.062,
   -0.0313,
   -0.0309,
   -0.0481,
   -0.0617,
   -0.0313,
   -0.0481,
   -0.0023,
   -0.0482,
   -0.0481,
   -0.0311,
   -0.0785,
   -0.048,
   -0.017,
   -0.1371,
   0.2361,
   0.4327,
   -0.0168,
   -0.0619,
   -0.0622,
   -0.0312,
   -0.0483,
   -0.0313,
   -0.0309,
   -0.1102,
   -0.0004,
   -0.0621,
   -0.0002,
   0.0616,
   0.0306
  ]
 },
 {
  "paper": "1909.09484",
  "qid": "57586358dd01633aa2ebeef892e96a549b1d1930",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.09491",
  "qid": "d28260b5565d9246831e8dbe594d4f6211b60237",
  "solved": false
 },
 {
  "paper": "1909.09524",
  "qid": "191d4fe8a37611b2485e715bb55ff1a30038ad6a",
  "solved": true,
  "base_logprob": -5.228455543518066,
  "necessary": [],
  "causal": [
   86
  ],
  "sufficient": true,
  "evidence": [
   48
  ],
  "drops": [
   0.2677,
   0.0106,
   0.2522,
   0.1204,
   -0.1102,
   0.0084,
   0.0128,
   0.2548,
   -0.0014,
   0.0084,
   -0.1171,
   0.0024,
   0.3811,
   0.0127,
   0.123,
   0.1259,
   0.0038,
   0.0046,
   -0.1157,
   0.0015,
   0.0112,
   -0.0058,
   0.0008,
   0.1246,
   -0.1219,
   0.1184,
   -0.1212,
   0.1254,
   0.1209,
   -0.1084,
   -0.1099,
   0.0013,
   0.0053,
   -0.1068,
   0.0034,
   0.0086,
   -0.1205,
   0.1293,
   -0.1218,
   0.0075,
   0.0084,
   0.1267,
   -0.1136,
   -0.1174,
   0.1114,
   -0.1176,
   0.001,
   -0.2498,
   -0.1009,
   -0.1155,
   0.127,
   -0.2454,
   0.008,
   0.0052,
   -0.1216,
   0.0168,
   -0.234,
   -0.1194,
   -0.002,
   0.1337,
   -0.1134,
   -0.0026,
   0.0034,
   0.0001,
   -0.1141,
   -0.1162,
   0.0041,
   -0.243,
   -0.0989,
   -0.2087,
   0.0199,
   -0.1158,
   0.1183,
   -0.1096,
   -0.1314,
   -0.2403,
   0.1243,
   0.0089,
   0.0076,
   0.1316,
   0.1296,
   0.0082,
   0.0128,
   0.0079,
   -0.2353,
   -0.1192,
   0.3871,
   -0.2376,
   -0.009,
   -0.3534,
   -0.2551
  ]
 },
 {
  "paper": "1909.09524",
  "qid": "6e76f114209f59b027ec3b3c8c9cdfc3e682589f",
  "solved": false
 },
 {
  "paper": "1909.09524",
  "qid": "6583e8bfa7bcc3a792a90b30abb316e6d423f49b",
  "solved": false
 },
 {
  "paper": "1909.09779",
  "qid": "e8e00b4c0673af5ab02ec82563105e4157cc54bb",
  "solved": false
 },
 {
  "paper": "1909.09986",
  "qid": "56a3c9bd74c6573abce3805177cdebf941db0b71",
  "solved": false
 },
 {
  "paper": "1909.09986",
  "qid": "73cd785d474bae7af974802715ef7ba5468d9139",
  "solved": false
 },
 {
  "paper": "1909.09986",
  "qid": "65461516098ed63c45a567648e8e47c38ea7e58a",
  "solved": false
 },
 {
  "paper": "1909.09986",
  "qid": "92d09654011d424cfef5691eec28ee934f88d954",
  "solved": false
 },
 {
  "paper": "1909.11189",
  "qid": "bfa3776c30cb30e0088e185a5908e5172df79236",
  "solved": true,
  "base_logprob": -0.6934605836868286,
  "necessary": [],
  "causal": [
   11
  ],
  "sufficient": true,
  "evidence": [
   11
  ],
  "drops": [
   -0.3271,
   0.0925,
   0.0991,
   -0.2655,
   -0.1116,
   -0.1168,
   -0.0545,
   -0.0458,
   -0.0885,
   -0.0599,
   -0.174,
   0.3118,
   -0.0458,
   0.0627,
   0.1062,
   -0.0256,
   -0.1448,
   -0.0258,
   -0.1476
  ]
 },
 {
  "paper": "1909.11189",
  "qid": "a2a66726a5dca53af58aafd8494c4de833a06f14",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.11189",
  "qid": "ee87608419e4807b9b566681631a8cd72197a71a",
  "solved": true,
  "base_logprob": -9.646081924438477,
  "necessary": [
   1
  ],
  "causal": [
   1
  ],
  "sufficient": true,
  "evidence": [
   1
  ],
  "drops": [
   0.1334,
   2.7076,
   0.1284,
   -0.1587,
   -0.2447,
   -0.1909,
   -0.4451,
   0.156,
   -0.0185,
   -0.0401,
   -0.1372,
   0.1771,
   0.0294,
   0.038,
   -0.1554,
   -0.0618,
   -0.1204,
   0.3001,
   -0.2506
  ]
 },
 {
  "paper": "1909.11297",
  "qid": "1afd550cbee15b753db45d7db2c969fc3d12a7d9",
  "solved": false
 },
 {
  "paper": "1909.11467",
  "qid": "9d9f6cc0f026f7168fcea461baff4b8a925a185f",
  "solved": false
 },
 {
  "paper": "1909.11833",
  "qid": "892c346617a3391c7dafc9da1b65e5ea3890294d",
  "solved": false
 },
 {
  "paper": "1909.11879",
  "qid": "80b9600e51a823f32bbce12fc52cba9700e2b8d2",
  "solved": true,
  "base_logprob": -0.435118705034256,
  "necessary": [
   2,
   3,
   13
  ],
  "causal": [
   2,
   3,
   13
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -0.4165,
   0.0948,
   6.0206,
   1.3515,
   -0.3498,
   -0.0365,
   0.2105,
   0.589,
   -0.1675,
   0.0312,
   -0.0833,
   0.0796,
   0.031,
   1.3506,
   0.1008,
   -0.065,
   -0.3502,
   -0.0943
  ]
 },
 {
  "paper": "1909.12140",
  "qid": "f8281eb49be3e8ea0af735ad3bec955a5dedf5b3",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1909.12140",
  "qid": "a5ee9b40a90a6deb154803bef0c71c2628acb571",
  "solved": false
 },
 {
  "paper": "1909.12231",
  "qid": "48cc41c372d44b69a477998be449f8b81384786b",
  "solved": false
 },
 {
  "paper": "1909.12642",
  "qid": "d10e256f2f724ad611fd3ff82ce88f7a78bad7f7",
  "solved": true,
  "base_logprob": -4.461930751800537,
  "necessary": [],
  "causal": [
   26
  ],
  "sufficient": true,
  "evidence": [
   26
  ],
  "drops": [
   -1.6441,
   -1.5036,
   -1.5322,
   -1.5756,
   -1.5732,
   -1.445,
   -1.5168,
   -1.5567,
   -1.5698,
   -1.4666,
   -1.5563,
   -1.7919,
   -1.4857,
   -1.4509,
   -1.5291,
   -1.5411,
   -1.5132,
   -1.4913,
   -1.535,
   -1.4977,
   -1.5348,
   -1.6288,
   -1.5446,
   -1.5541,
   -1.5632,
   -1.7244,
   -1.0847,
   -1.6586,
   -1.5787
  ]
 },
 {
  "paper": "1909.12673",
  "qid": "ff9495982b8821240b8a65eafcc9bb8ed8b8e084",
  "solved": false
 },
 {
  "paper": "1909.13362",
  "qid": "f6556d2a8b42b133eaa361f562745edbe56c0b51",
  "solved": true,
  "base_logprob": -0.00029988560709170997,
  "necessary": [],
  "causal": [
   9,
   33
  ],
  "sufficient": true,
  "evidence": [
   14,
   15
  ],
  "drops": [
   -0.0001,
   -0.0001,
   0.0,
   -0.0,
   -0.0001,
   0.0,
   -0.0002,
   -0.0,
   0.0,
   0.0003,
   0.0001,
   0.0001,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0002,
   0.0,
   -0.0,
   0.0001,
   0.0,
   0.0,
   -0.0,
   0.0001,
   0.0001,
   0.0001,
   0.0,
   -0.0001,
   0.0001,
   0.0,
   -0.0,
   -0.0,
   0.0,
   0.0002,
   0.0,
   0.0001,
   0.0001,
   -0.0,
   -0.0002,
   0.0002,
   -0.0001
  ]
 },
 {
  "paper": "1909.13375",
  "qid": "5a02a3dd26485a4e4a77411b50b902d2bda3731b",
  "solved": false
 },
 {
  "paper": "1909.13375",
  "qid": "a9def7958eac7b9a780403d4f136927f756bab83",
  "solved": false
 },
 {
  "paper": "1909.13668",
  "qid": "dd2f21d60cfca3917a9eb8b192c194f4de85e8b2",
  "solved": false
 },
 {
  "paper": "1909.13668",
  "qid": "ccf7415b515fe5c59fa92d4a8af5d2437c591615",
  "solved": false
 },
 {
  "paper": "1909.13695",
  "qid": "3241f90a03853fa85d287007d2d51e7843ee3d9b",
  "solved": false
 },
 {
  "paper": "1909.13717",
  "qid": "090fd9ce9a21438cdec1ea51ed216941d52eb3b6",
  "solved": false
 },
 {
  "paper": "1910.00194",
  "qid": "496e81769a8d9992dae187ed60639ff2eec531f3",
  "solved": false
 },
 {
  "paper": "1910.00194",
  "qid": "f103789b85b00ec973076652c639bd31c605381e",
  "solved": false
 },
 {
  "paper": "1910.00458",
  "qid": "53d6cbee3606dd106494e2e98aa93fdd95920375",
  "solved": false
 },
 {
  "paper": "1910.00458",
  "qid": "9dc844f82f520daf986e83466de0c84d93953754",
  "solved": false
 },
 {
  "paper": "1910.00458",
  "qid": "36d892460eb863220cd0881d5823d73bbfda172c",
  "solved": true,
  "base_logprob": -3.2200992107391357,
  "necessary": [],
  "causal": [
   15,
   39,
   40
  ],
  "sufficient": true,
  "evidence": [
   3
  ],
  "drops": [
   -3.0815,
   -3.113,
   -3.1027,
   -3.0687,
   -3.1233,
   -3.1332,
   -3.1332,
   -3.1131,
   -3.1027,
   -3.1131,
   -3.1233,
   -3.1132,
   -3.1132,
   -3.0921,
   -3.1027,
   -3.0485,
   -3.1131,
   -3.1131,
   -3.1131,
   -3.1331,
   -3.1233,
   -3.1132,
   -3.1131,
   -3.1233,
   -3.0705,
   -3.1427,
   -3.1233,
   -3.1028,
   -3.1131,
   -3.1027,
   -3.0922,
   -3.1232,
   -3.1233,
   -3.1233,
   -3.0705,
   -3.1517,
   -3.1131,
   -3.1427,
   -3.1233,
   -3.0485,
   -2.9981
  ]
 },
 {
  "paper": "1910.00825",
  "qid": "d5f8707ddc21741d52b3c2a9ab1af2871dc6c90b",
  "solved": false
 },
 {
  "paper": "1910.00825",
  "qid": "db39a71080e323ba2ddf958f93778e2b875dcd24",
  "solved": false
 },
 {
  "paper": "1910.00825",
  "qid": "6da2cb3187d3f28b75ac0a61f6562a8adf716109",
  "solved": true,
  "base_logprob": -3.0045828819274902,
  "necessary": [
   3
  ],
  "causal": [
   3
  ],
  "sufficient": true,
  "evidence": [
   33
  ],
  "drops": [
   0.6074,
   0.2935,
   0.8734,
   1.0618,
   -0.3321,
   -0.0005,
   -0.0013,
   -0.576,
   0.0005,
   -0.0411,
   -0.0398,
   0.0006,
   0.0833,
   -0.0405,
   -0.0821,
   0.0429,
   0.0417,
   0.0012,
   0.1245,
   -0.0828,
   -0.0411,
   0.0006,
   0.0838,
   -0.0404,
   0.0006,
   -0.0416,
   0.0839,
   0.0428,
   0.0006,
   -0.0827,
   0.0005,
   0.0006,
   -0.0814,
   0.7887,
   0.0422,
   -0.0411,
   -0.0821,
   0.0006,
   -0.0,
   0.2089,
   -0.039,
   0.5812
  ]
 },
 {
  "paper": "1910.00825",
  "qid": "14684ad200915ff1e3fc2a89cb614e472a1a2854",
  "solved": false
 },
 {
  "paper": "1910.00912",
  "qid": "7c794fa0b2818d354ca666969107818a2ffdda0c",
  "solved": false
 },
 {
  "paper": "1910.01363",
  "qid": "0ee20a3a343e1e251b74a804e9aa1393d17b46d6",
  "solved": false
 },
 {
  "paper": "1910.01363",
  "qid": "f0e8f045e2e33a2129e67fb32f356242db1dc280",
  "solved": false
 },
 {
  "paper": "1910.01363",
  "qid": "b6c235d5986914b380c084d9535a7b01310c0278",
  "solved": false
 },
 {
  "paper": "1910.01363",
  "qid": "e9b1e8e575809f7b80b1125305cfa76ae4f5bdfb",
  "solved": false
 },
 {
  "paper": "1910.02334",
  "qid": "5e997d4499b18f1ee1ef6fa145cadbc018b8dd87",
  "solved": true,
  "base_logprob": -5.879660606384277,
  "necessary": [
   10,
   21
  ],
  "causal": [
   10,
   21
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   -0.4415,
   0.0353,
   -0.1652,
   -0.3252,
   0.0353,
   -0.1199,
   0.3114,
   0.2125,
   -0.0751,
   -0.0556,
   3.2801,
   0.0626,
   0.0215,
   0.2543,
   -0.2052,
   0.2689,
   -0.0781,
   0.0372,
   -0.2309,
   -0.0895,
   -0.1811,
   1.1009
  ]
 },
 {
  "paper": "1910.02334",
  "qid": "12c7d79d2a26af2d445229d0c8ba3ba1aab3f5b5",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.02334",
  "qid": "98daaa9eaa1e1e574be336b8933b861bfd242e5e",
  "solved": true,
  "base_logprob": -3.4764363765716553,
  "necessary": [],
  "causal": [
   2,
   3,
   10,
   18,
   20,
   21
  ],
  "sufficient": false,
  "evidence": [
   10
  ],
  "drops": [
   -2.4202,
   -2.3971,
   -2.3372,
   -2.3308,
   -2.3659,
   -2.3437,
   -2.3938,
   -2.3474,
   -2.4163,
   -2.5193,
   0.7649,
   -2.3984,
   -2.37,
   -2.3637,
   -2.3636,
   -2.3716,
   -2.4042,
   -2.3622,
   -2.3306,
   -2.3693,
   -2.3147,
   -2.2515
  ]
 },
 {
  "paper": "1910.02754",
  "qid": "04aff4add28e6343634d342db92b3ac36aa8c255",
  "solved": true,
  "base_logprob": -5.43538236618042,
  "necessary": [],
  "causal": [
   19
  ],
  "sufficient": true,
  "evidence": [
   19
  ],
  "drops": [
   -1.6135,
   -1.4436,
   -1.6737,
   -1.7884,
   -1.6743,
   -1.6699,
   -1.6257,
   -1.5899,
   -1.7311,
   -1.715,
   -1.6001,
   -1.7086,
   -1.8271,
   -1.644,
   -1.8436,
   -1.7112,
   -1.714,
   -1.4907,
   -1.4852,
   0.1207,
   -1.6895
  ]
 },
 {
  "paper": "1910.02754",
  "qid": "a8e4522ce2ce7336e731286654d6ad0931927a4e",
  "solved": false
 },
 {
  "paper": "1910.02789",
  "qid": "8e857e44e4233193c7b2d538e520d37be3ae1552",
  "solved": false
 },
 {
  "paper": "1910.02789",
  "qid": "084fb7c80a24b341093d4bf968120e3aff56f693",
  "solved": false
 },
 {
  "paper": "1910.03042",
  "qid": "44c7c1fbac80eaea736622913d65fe6453d72828",
  "solved": false
 },
 {
  "paper": "1910.03042",
  "qid": "3e0c9469821cb01a75e1818f2acb668d071fcf40",
  "solved": true,
  "base_logprob": -10.115812301635742,
  "necessary": [],
  "causal": [
   13,
   15
  ],
  "sufficient": true,
  "evidence": [
   15
  ],
  "drops": [
   0.1644,
   -0.5221,
   -0.3405,
   0.2422,
   -0.1156,
   -0.0553,
   -0.2353,
   -0.2998,
   -0.1675,
   -0.0069,
   -0.1683,
   -0.0671,
   0.3723,
   0.8459,
   -0.2198,
   0.7346,
   -0.1142,
   -0.0482,
   0.0722,
   0.5055,
   -1.5386,
   -0.5871
  ]
 },
 {
  "paper": "1910.03042",
  "qid": "a725246bac4625e6fe99ea236a96ccb21b5f30c6",
  "solved": false
 },
 {
  "paper": "1910.03042",
  "qid": "516626825e51ca1e8a3e0ac896c538c9d8a747c8",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.03467",
  "qid": "b367b823c5db4543ac421d0057b02f62ea16bf9f",
  "solved": false
 },
 {
  "paper": "1910.03467",
  "qid": "84737d871bde8058d8033e496179f7daec31c2d3",
  "solved": false
 },
 {
  "paper": "1910.03484",
  "qid": "9508e9ec675b6512854e830fa89fa6a747b520c5",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.03484",
  "qid": "a65e5c97ade6e697ec10bcf3c3190dc6604a0cd5",
  "solved": false
 },
 {
  "paper": "1910.03771",
  "qid": "ec62c4cdbeaafc875c695f2d4415bce285015763",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.03814",
  "qid": "6976296126e4a5c518e6b57de70f8dc8d8fde292",
  "solved": true,
  "base_logprob": -5.911264419555664,
  "necessary": [],
  "causal": [
   28
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "drops": [
   -2.0415,
   -1.8819,
   -1.9383,
   -1.9235,
   -1.9583,
   -1.9166,
   -1.8862,
   -1.9175,
   -1.9305,
   -1.986,
   -1.9027,
   -1.8819,
   -1.9096,
   -1.9097,
   -1.9305,
   -1.98,
   -2.0693,
   -1.9244,
   -1.8958,
   -1.9027,
   -1.9071,
   -1.9097,
   -1.9166,
   -1.9513,
   -1.9027,
   -1.9522,
   -1.8585,
   -1.9791,
   -1.8402,
   -1.9792,
   -2.0902,
   -1.98,
   -1.9583,
   -1.9904,
   -1.9383,
   -1.973,
   -1.9521,
   -1.9305,
   -1.8897,
   -1.9305,
   -1.868,
   -2.2124
  ]
 },
 {
  "paper": "1910.03814",
  "qid": "b2b0321b0aaf58c3aa9050906ade6ef35874c5c1",
  "solved": true,
  "base_logprob": -6.234625816345215,
  "necessary": [],
  "causal": [
   1,
   14,
   15,
   24,
   32,
   41
  ],
  "sufficient": false,
  "evidence": [
   17
  ],
  "drops": [
   -4.4672,
   -4.4365,
   -4.5095,
   -4.5108,
   -4.5233,
   -4.4797,
   -4.4728,
   -4.5236,
   -4.4604,
   -4.5227,
   -4.5026,
   -4.4955,
   -4.5328,
   -4.4909,
   -4.4483,
   -4.4189,
   -4.4664,
   -4.5641,
   -4.5184,
   -4.4869,
   -4.5018,
   -4.4989,
   -4.5252,
   -4.5824,
   -4.3283,
   -4.4907,
   -4.4889,
   -4.4703,
   -4.5112,
   -4.4766,
   -4.4657,
   -4.4486,
   -4.44,
   -4.4578,
   -4.4946,
   -4.5263,
   -4.4742,
   -4.464,
   -4.4951,
   -4.507,
   -4.4811,
   -4.1831
  ]
 },
 {
  "paper": "1910.03814",
  "qid": "2e632eb5ad611bbd16174824de0ae5efe4892daf",
  "solved": true,
  "base_logprob": -7.318675994873047,
  "necessary": [
   36,
   37,
   38
  ],
  "causal": [
   7,
   20,
   35,
   36,
   37,
   38,
   40,
   41
  ],
  "sufficient": true,
  "evidence": [
   36,
   37,
   38,
   39,
   40
  ],
  "drops": [
   -1.533,
   -1.4466,
   -1.5062,
   -1.6699,
   -1.5209,
   -1.4201,
   -1.4331,
   -1.1753,
   -1.4112,
   -1.6808,
   -1.46,
   -1.4625,
   -1.4237,
   -1.4194,
   -1.4517,
   -1.5302,
   -1.9682,
   -1.4906,
   -1.4365,
   -1.4561,
   -1.2847,
   -1.5066,
   -1.5007,
   -1.4071,
   -1.4418,
   -1.4707,
   -1.4622,
   -1.5598,
   -1.4199,
   -1.4219,
   -1.4066,
   -1.4477,
   -1.5715,
   -1.5602,
   -1.5182,
   -1.4037,
   2.0825,
   1.3991,
   3.3152,
   -1.5527,
   -1.2724,
   -1.2647
  ]
 },
 {
  "paper": "1910.03814",
  "qid": "d1ff6cba8c37e25ac6b261a25ea804d8e58e09c0",
  "solved": true,
  "base_logprob": -1.426514983177185,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41
  ],
  "sufficient": true,
  "evidence": [
   33
  ],
  "drops": [
   3.6998,
   4.1371,
   3.7622,
   3.8871,
   3.5746,
   3.9498,
   3.6999,
   3.7622,
   3.6996,
   3.5748,
   3.6998,
   3.8871,
   3.8872,
   3.8872,
   3.8246,
   3.8872,
   3.7627,
   4.1372,
   3.7621,
   3.6998,
   3.7622,
   3.8246,
   4.012,
   3.8872,
   4.0122,
   4.0121,
   3.8248,
   3.6997,
   3.6372,
   4.0746,
   3.6997,
   3.9497,
   3.512,
   11.0114,
   3.9499,
   3.7619,
   3.8248,
   3.9498,
   3.8246,
   3.9498,
   3.6996,
   2.8253
  ]
 },
 {
  "paper": "1910.03891",
  "qid": "00e6324ecd454f5d4b2a4b27fcf4104855ff8ee2",
  "solved": false
 },
 {
  "paper": "1910.03891",
  "qid": "aa0d67c2a1bc222d1f2d9e5d51824352da5bb6dc",
  "solved": false
 },
 {
  "paper": "1910.03891",
  "qid": "cf0085c1d7bd9bc9932424e4aba4e6812d27f727",
  "solved": true,
  "base_logprob": -2.5617401599884033,
  "necessary": [],
  "causal": [
   49
  ],
  "sufficient": true,
  "evidence": [
   49
  ],
  "drops": [
   -0.7792,
   -1.0914,
   -1.1224,
   -0.9976,
   -1.1535,
   -1.0915,
   -0.9041,
   -1.1535,
   -1.0912,
   -1.029,
   -1.1849,
   -1.0601,
   -0.9667,
   -1.0291,
   -1.1537,
   -1.0602,
   -1.1226,
   -1.1846,
   -1.1224,
   -1.1225,
   -1.0602,
   -0.9668,
   -1.0603,
   -1.1224,
   -1.1222,
   -1.0601,
   -1.0912,
   -1.091,
   -1.029,
   -1.1226,
   -0.9667,
   -1.0602,
   -1.0292,
   -1.091,
   -1.0601,
   -1.0913,
   -1.1224,
   -1.1845,
   -1.029,
   -1.1226,
   -1.029,
   -1.091,
   -0.9977,
   -1.0291,
   -1.0601,
   -1.0601,
   -1.091,
   -1.0601,
   -1.1227,
   0.5262,
   -1.0913,
   -1.0606,
   -1.0912,
   -0.9976,
   -1.1538,
   -1.1533,
   -1.1834,
   -0.9981,
   -1.1537,
   -1.2786,
   -0.6549
  ]
 },
 {
  "paper": "1910.03891",
  "qid": "586b7470be91efe246c3507b05e30651ea6b9832",
  "solved": false
 },
 {
  "paper": "1910.04006",
  "qid": "fd5412e2784acefb50afc3bfae1e087580b90ab9",
  "solved": true,
  "base_logprob": -0.035707928240299225,
  "necessary": [],
  "causal": [
   27
  ],
  "sufficient": true,
  "evidence": [
   25
  ],
  "drops": [
   -0.0058,
   -0.012,
   -0.0102,
   -0.0135,
   -0.0108,
   -0.0111,
   -0.0038,
   0.0103,
   0.0007,
   -0.0073,
   -0.0096,
   -0.0078,
   -0.0036,
   0.001,
   -0.0039,
   0.0004,
   0.001,
   0.0007,
   0.0048,
   0.0129,
   -0.0035,
   0.0038,
   0.0057,
   -0.0065,
   -0.0032,
   0.0108,
   0.0021,
   0.6422,
   -0.0155,
   -0.0111,
   -0.0144,
   -0.0151,
   -0.015
  ]
 },
 {
  "paper": "1910.04006",
  "qid": "c7f087c78768d5c6f3ff26921858186d627fd4fd",
  "solved": false
 },
 {
  "paper": "1910.04006",
  "qid": "82596190560dc2e2ced2131779730f40a3f3eb8c",
  "solved": false
 },
 {
  "paper": "1910.04006",
  "qid": "345f65eaff1610deecb02ff785198aa531648e75",
  "solved": false
 },
 {
  "paper": "1910.04269",
  "qid": "922f1b740f8b13fdc8371e2a275269a44c86195e",
  "solved": false
 },
 {
  "paper": "1910.04519",
  "qid": "13149342ccbb7a6df9b4b1bed890cfbdc1331c1f",
  "solved": false
 },
 {
  "paper": "1910.04519",
  "qid": "fbe149bd76863575b98fafb3679f411d3d21b4a3",
  "solved": false
 },
 {
  "paper": "1910.04601",
  "qid": "b11ee27f3de7dd4a76a1f158dc13c2331af37d9f",
  "solved": false
 },
 {
  "paper": "1910.04601",
  "qid": "7aba5e4483293f5847caad144ee0791c77164917",
  "solved": true,
  "base_logprob": -2.128932476043701,
  "necessary": [],
  "causal": [
   9,
   10,
   34,
   40,
   54,
   59
  ],
  "sufficient": false,
  "evidence": [
   24
  ],
  "drops": [
   -0.9394,
   -0.8255,
   -1.2199,
   -1.1109,
   -1.1114,
   -1.5118,
   -1.0526,
   -0.9374,
   -0.8863,
   -0.5361,
   -0.3563,
   -0.9407,
   -1.1115,
   -0.8871,
   -0.887,
   -0.8319,
   -1.1137,
   -0.7729,
   -1.0003,
   -0.5971,
   -0.8874,
   -0.8869,
   -1.0002,
   -0.9477,
   -1.0513,
   -0.8865,
   -0.7157,
   -0.8898,
   -0.8302,
   -0.8888,
   -1.0002,
   -1.1115,
   -0.6525,
   -1.0004,
   -0.5969,
   -0.946,
   -0.8882,
   -1.1124,
   -0.9424,
   -1.0573,
   -0.5958,
   -0.8864,
   -1.0577,
   -1.1103,
   -1.2755,
   -1.164,
   -1.0577,
   -0.8872,
   -0.9434,
   -1.1115,
   -0.8885,
   -0.9447,
   -0.8286,
   -0.9447,
   -0.2282,
   -0.8328,
   -0.892,
   -1.2207,
   -1.4612,
   0.5672
  ]
 },
 {
  "paper": "1910.04601",
  "qid": "565d668947ffa6d52dad019af79289420505889b",
  "solved": true,
  "base_logprob": -1.3118603229522705,
  "necessary": [],
  "causal": [
   59
  ],
  "sufficient": true,
  "evidence": [
   22
  ],
  "drops": [
   -1.3098,
   -1.3083,
   -1.3102,
   -1.3099,
   -1.3091,
   -1.3103,
   -1.3096,
   -1.3102,
   -1.3102,
   -1.3105,
   -1.3108,
   -1.3101,
   -1.3092,
   -1.3101,
   -1.31,
   -1.3101,
   -1.3091,
   -1.3091,
   -1.3103,
   -1.3099,
   -1.3094,
   -1.3094,
   -1.31,
   -1.31,
   -1.3096,
   -1.3097,
   -1.3101,
   -1.3099,
   -1.3103,
   -1.3104,
   -1.3103,
   -1.31,
   -1.3099,
   -1.3097,
   -1.31,
   -1.3098,
   -1.31,
   -1.31,
   -1.3102,
   -1.3096,
   -1.31,
   -1.31,
   -1.31,
   -1.309,
   -1.3099,
   -1.3094,
   -1.3097,
   -1.3104,
   -1.3102,
   -1.3093,
   -1.3102,
   -1.3089,
   -1.3096,
   -1.3099,
   -1.3105,
   -1.3102,
   -1.3101,
   -1.2896,
   -1.3055,
   -1.2569
  ]
 },
 {
  "paper": "1910.04601",
  "qid": "d83304c70fe66ae72e78aa1d183e9f18b7484cd6",
  "solved": false
 },
 {
  "paper": "1910.04887",
  "qid": "a130aa735de3b65c71f27018f20d3c068bafb826",
  "solved": false
 },
 {
  "paper": "1910.04887",
  "qid": "0c1663a7f7750b399f40ef7b4bf19d5c598890ff",
  "solved": false
 },
 {
  "paper": "1910.05154",
  "qid": "b72264a73eea36c828e7de778a8b4599a5d02b39",
  "solved": true,
  "base_logprob": -2.739898204803467,
  "necessary": [
   0
  ],
  "causal": [
   0
  ],
  "sufficient": true,
  "evidence": [
   6
  ],
  "drops": [
   1.0663,
   -1.3748,
   -0.789,
   -0.8316,
   -0.6319,
   -0.9388,
   0.0753,
   -0.8663,
   -0.1162,
   -1.2318
  ]
 },
 {
  "paper": "1910.05154",
  "qid": "24cc1586e5411a7f8574796d3c576b7c677d6e21",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.05154",
  "qid": "db291d734524fa51fb314628b64ebe1bac7f7e1e",
  "solved": false
 },
 {
  "paper": "1910.05154",
  "qid": "85abd60094c92eb16f39f861c6de8c2064807d02",
  "solved": false
 },
 {
  "paper": "1910.05456",
  "qid": "fc29bb14f251f18862c100e0d3cd1396e8f2c3a1",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.05456",
  "qid": "f3e96c5487d87557a661a65395b0162033dc05b3",
  "solved": false
 },
 {
  "paper": "1910.05456",
  "qid": "587885bc86543b8f8b134c20e2c62f6251195571",
  "solved": false
 },
 {
  "paper": "1910.05608",
  "qid": "284ea817fd79bc10b7a82c88d353e8f8a9d7e93c",
  "solved": true,
  "base_logprob": -0.4380322992801666,
  "necessary": [
   13,
   35
  ],
  "causal": [
   0,
   4,
   5,
   13,
   14,
   20,
   35
  ],
  "sufficient": true,
  "evidence": [
   2,
   6
  ],
  "drops": [
   0.3388,
   -0.0838,
   -0.0394,
   -0.1491,
   0.3289,
   0.15,
   -0.0336,
   -0.3665,
   -0.116,
   -0.1498,
   -0.0431,
   -0.0014,
   0.001,
   2.7,
   0.408,
   0.0966,
   -0.0,
   0.0445,
   0.0941,
   -0.0814,
   0.2115,
   0.0958,
   0.0066,
   -0.1161,
   0.0994,
   0.0027,
   -0.0418,
   -0.1186,
   -0.1474,
   0.0057,
   -0.1792,
   0.0485,
   0.002,
   -0.1518,
   0.0132,
   1.0239
  ]
 },
 {
  "paper": "1910.05608",
  "qid": "c0122190119027dc3eb51f0d4b4483d2dbedc696",
  "solved": false
 },
 {
  "paper": "1910.05752",
  "qid": "af8d3ee6a282aaa885e9126aa4bcb08ac68837e0",
  "solved": true,
  "base_logprob": -3.861569404602051,
  "necessary": [],
  "causal": [
   10
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   -2.8296,
   -2.684,
   -2.7828,
   -2.8227,
   -2.7848,
   -2.857,
   -2.769,
   -2.7741,
   -2.813,
   -2.611,
   -0.9573,
   -2.7456,
   -2.7705,
   -2.7827
  ]
 },
 {
  "paper": "1910.06061",
  "qid": "439af1232a012fc4d94ef2ffe305dd405bee3888",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.06061",
  "qid": "b6a6bdca6dee70f8fe6dd1cfe3bb2c5ff03b1605",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.06748",
  "qid": "3f9ef59ac06db3f99b8b6f082308610eb2d3626a",
  "solved": true,
  "base_logprob": -3.3324689865112305,
  "necessary": [
   35
  ],
  "causal": [
   9,
   35
  ],
  "sufficient": true,
  "evidence": [
   35
  ],
  "drops": [
   0.3026,
   0.1738,
   0.1721,
   0.0865,
   0.191,
   0.199,
   0.1565,
   0.0701,
   0.0374,
   0.3749,
   0.1787,
   0.2851,
   0.1615,
   0.0529,
   0.3088,
   0.2759,
   0.3086,
   0.2516,
   0.2515,
   0.2204,
   0.2226,
   0.2775,
   0.1856,
   0.1835,
   0.3085,
   0.2515,
   0.199,
   0.198,
   0.2538,
   0.1948,
   0.2147,
   0.2774,
   0.2511,
   0.2241,
   0.1637,
   1.7346,
   0.1607,
   -0.0471,
   0.0885,
   0.1753,
   0.1798,
   0.1834,
   0.2514,
   0.1265,
   0.2366
  ]
 },
 {
  "paper": "1910.07181",
  "qid": "32537fdf0d4f76f641086944b413b2f756097e5e",
  "solved": false
 },
 {
  "paper": "1910.07181",
  "qid": "ef081d78be17ef2af792e7e919d15a235b8d7275",
  "solved": false
 },
 {
  "paper": "1910.07181",
  "qid": "537b2d7799124d633892a1ef1a485b3b071b303d",
  "solved": false
 },
 {
  "paper": "1910.07481",
  "qid": "749a307c3736c5b06d7b605dc228d80de36cbabe",
  "solved": true,
  "base_logprob": -4.444663047790527,
  "necessary": [],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -3.1139,
   -3.2374,
   -3.2103,
   -3.1224,
   -1.5348,
   -3.2113,
   -3.223,
   -3.2345,
   -3.2485,
   -3.2294,
   -3.196,
   -3.2402,
   -3.215,
   -3.1981,
   -3.202,
   -3.4514,
   -3.1944,
   -3.2777,
   -3.189,
   -3.1724,
   -3.2277,
   -3.1892,
   -3.2008,
   -3.1996,
   -3.2116,
   -3.2365,
   -3.2024,
   -3.2411,
   -3.1756,
   -3.1608,
   -3.2125,
   -3.231,
   -3.2458,
   -3.0804,
   -3.3192,
   -2.9048
  ]
 },
 {
  "paper": "1910.07481",
  "qid": "102de97c123bb1e247efec0f1d958f8a3a86e2f6",
  "solved": true,
  "base_logprob": -2.4582717418670654,
  "necessary": [],
  "causal": [
   14
  ],
  "sufficient": true,
  "evidence": [
   14
  ],
  "drops": [
   -0.6379,
   -0.5982,
   -0.5953,
   -0.5732,
   -0.6313,
   -0.6405,
   -0.6503,
   -0.6653,
   -0.6651,
   -0.6655,
   -0.6505,
   -0.673,
   -0.617,
   -0.6443,
   0.1907,
   -0.6449,
   -0.6112,
   -0.593,
   -0.6226,
   -0.6169,
   -0.6685,
   -0.6363,
   -0.6147,
   -0.6574,
   -0.7163,
   -0.7309,
   -0.5176,
   -0.6427,
   -0.5917,
   -0.5919,
   -0.6416,
   -0.6395,
   -0.6889,
   -0.6068,
   -0.793,
   -0.5433
  ]
 },
 {
  "paper": "1910.08210",
  "qid": "c9e9c5f443649593632656a5934026ad8ccc1712",
  "solved": false
 },
 {
  "paper": "1910.08418",
  "qid": "557d1874f736d9d487eb823fe8f6dab4b17c3c42",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.08418",
  "qid": "f41c401a4c6e1be768f8e68f774af3661c890ffd",
  "solved": false
 },
 {
  "paper": "1910.08418",
  "qid": "09cd7ae01fe97bba230c109d0234fee80a1f013b",
  "solved": true,
  "base_logprob": -4.567836284637451,
  "necessary": [],
  "causal": [
   38
  ],
  "sufficient": true,
  "evidence": [
   38
  ],
  "drops": [
   -0.9342,
   -0.9107,
   -0.9034,
   -0.9974,
   -0.9549,
   -0.9234,
   -0.9125,
   -0.8882,
   -0.9272,
   -0.9129,
   -0.9239,
   -0.9124,
   -0.8942,
   -0.8888,
   -0.8967,
   -0.9048,
   -0.8539,
   -0.927,
   -0.8576,
   -0.9179,
   -0.9231,
   -0.9107,
   -0.8875,
   -0.915,
   -0.8935,
   -0.8967,
   -0.8971,
   -0.8926,
   -0.878,
   -0.8171,
   -0.9049,
   -0.8923,
   -0.9349,
   -0.8372,
   -0.8876,
   -0.858,
   -0.8556,
   -0.8692,
   -0.5087,
   -0.8967,
   -0.9283,
   -0.9175,
   -0.9112,
   -0.963,
   -0.937,
   -0.854,
   -0.9346,
   -0.8175,
   -0.8333,
   -0.9899,
   -0.9021,
   -0.8204,
   -0.876,
   -0.8067
  ]
 },
 {
  "paper": "1910.08418",
  "qid": "be3e020ba84bc53dfb90b8acaf549004b66e31e2",
  "solved": true,
  "base_logprob": -4.154028415679932,
  "necessary": [],
  "causal": [
   40
  ],
  "sufficient": true,
  "evidence": [
   40
  ],
  "drops": [
   -3.1574,
   -3.1506,
   -3.1349,
   -3.1415,
   -3.137,
   -3.1376,
   -3.1461,
   -3.1509,
   -3.1413,
   -3.1363,
   -3.1324,
   -3.1366,
   -3.1361,
   -3.1439,
   -3.1389,
   -3.1505,
   -3.1407,
   -3.1196,
   -3.1555,
   -3.1481,
   -3.1565,
   -3.1624,
   -3.1386,
   -3.1435,
   -3.1539,
   -3.1541,
   -3.1449,
   -3.1436,
   -3.1473,
   -3.1298,
   -3.1344,
   -3.1302,
   -3.1545,
   -3.1408,
   -3.1612,
   -3.1371,
   -3.1624,
   -3.1341,
   -3.138,
   -3.174,
   -1.6428,
   -3.1343,
   -3.1465,
   -3.1205,
   -3.1435,
   -3.1416,
   -3.1353,
   -3.1335,
   -3.1281,
   -3.1509,
   -3.1168,
   -3.1537,
   -3.1476,
   -3.1283
  ]
 },
 {
  "paper": "1910.08502",
  "qid": "871c34219eb623bde9ac3937aa0f28fc3ad69445",
  "solved": false
 },
 {
  "paper": "1910.08502",
  "qid": "285858416b1583aa3d8ba0494fd01c0d4332659f",
  "solved": false
 },
 {
  "paper": "1910.08502",
  "qid": "acc512c57aef4d5a15c15e3593f0a9b3e7e7e8b8",
  "solved": false
 },
 {
  "paper": "1910.08772",
  "qid": "ee27e5b56e439546d710ce113c9be76e1bfa1a3d",
  "solved": false
 },
 {
  "paper": "1910.08987",
  "qid": "06776b8dfd1fe27b5376ae44436b367a71ff9912",
  "solved": true,
  "base_logprob": -7.617828369140625,
  "necessary": [
   9,
   22
  ],
  "causal": [
   9,
   22
  ],
  "sufficient": true,
  "evidence": [
   9
  ],
  "drops": [
   0.4918,
   0.6181,
   0.2599,
   -0.2182,
   -0.5509,
   0.121,
   0.557,
   0.0038,
   0.5006,
   2.0399,
   0.5566,
   0.312,
   0.3217,
   0.4362,
   0.5011,
   -0.161,
   -0.3052,
   -0.0044,
   0.1211,
   0.0553,
   0.1248,
   -0.0651,
   1.1087,
   -0.4928,
   0.2944,
   -0.1282
  ]
 },
 {
  "paper": "1910.09295",
  "qid": "50e3fd6778dadf8ec0ff589aa8b18c61bdcacd41",
  "solved": false
 },
 {
  "paper": "1910.09295",
  "qid": "c5980fe1a0c53bce1502cc674c8a2ed8c311f936",
  "solved": true,
  "base_logprob": -6.101047515869141,
  "necessary": [],
  "causal": [
   30
  ],
  "sufficient": true,
  "evidence": [
   30
  ],
  "drops": [
   -2.7141,
   -2.9228,
   -2.9434,
   -2.8912,
   -2.8915,
   -2.8394,
   -2.8705,
   -2.9753,
   -2.8391,
   -2.9434,
   -2.9333,
   -2.9124,
   -2.9435,
   -2.9123,
   -2.8706,
   -2.9644,
   -2.8185,
   -2.7768,
   -2.8389,
   -2.8599,
   -2.8497,
   -2.808,
   -2.8077,
   -2.8286,
   -2.8285,
   -2.8912,
   -2.8808,
   -2.8495,
   -2.8599,
   -2.599,
   -1.3859,
   -2.818,
   -3.0581,
   -2.84,
   -2.9018,
   -2.7334,
   -2.8495,
   -2.8601,
   -3.1417,
   -2.9956,
   -2.8601,
   -2.9434,
   -2.8912,
   -2.9124,
   -2.9434,
   -2.8916,
   -2.8291,
   -2.9434,
   -2.8495,
   -2.8082,
   -2.933,
   -2.933,
   -2.9019,
   -2.9435,
   -2.9433,
   -2.985,
   -2.8913,
   -2.9853,
   -2.9227,
   -2.9123,
   -3.0374,
   -2.881,
   -2.8496,
   -2.8393,
   -3.0059,
   -2.9331,
   -2.9432,
   -2.9332,
   -2.881,
   -3.0376,
   -2.9436,
   -2.9434,
   -3.0165,
   -2.9018,
   -2.9746,
   -2.881,
   -2.9958,
   -2.9645,
   -2.8391,
   -2.9434,
   -2.8396
  ]
 },
 {
  "paper": "1910.10288",
  "qid": "e4024db40f4b8c1ce593f53b28718e52d5007cd2",
  "solved": true,
  "base_logprob": -4.0905609130859375,
  "necessary": [],
  "causal": [
   23,
   25,
   26,
   31,
   32
  ],
  "sufficient": true,
  "evidence": [
   26
  ],
  "drops": [
   -3.1887,
   -3.1483,
   -3.1554,
   -3.1385,
   -3.118,
   -3.1018,
   -3.1022,
   -3.1212,
   -3.1149,
   -3.1369,
   -3.1262,
   -3.1151,
   -3.1145,
   -3.1306,
   -3.1063,
   -3.127,
   -3.1226,
   -3.1209,
   -3.1019,
   -3.1056,
   -3.1389,
   -3.1204,
   -3.0955,
   -3.083,
   -3.1097,
   -3.0799,
   -0.7757,
   -3.112,
   -3.0905,
   -3.16,
   -3.1203,
   -3.0614,
   -3.0296
  ]
 },
 {
  "paper": "1910.10324",
  "qid": "fa5357c56ea80a21a7ca88a80f21711c5431042c",
  "solved": false
 },
 {
  "paper": "1910.10324",
  "qid": "35915166ab2fd3d39c0297c427d4ac00e8083066",
  "solved": false
 },
 {
  "paper": "1910.10408",
  "qid": "22c36082b00f677e054f0f0395ed685808965a02",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.10408",
  "qid": "85a7dbf6c2e21bfb7a3a938381890ac0ec2a19e0",
  "solved": false
 },
 {
  "paper": "1910.10408",
  "qid": "228425783a4830e576fb98696f76f4c7c0a1b906",
  "solved": false
 },
 {
  "paper": "1910.10408",
  "qid": "9d1135303212356f3420ed010dcbe58203cc7db4",
  "solved": false
 },
 {
  "paper": "1910.10869",
  "qid": "bdc1f37c8b5e96e3c29cc02dae4ce80087d83284",
  "solved": false
 },
 {
  "paper": "1910.10869",
  "qid": "c54de73b36ab86534d18a295f3711591ce9e1784",
  "solved": true,
  "base_logprob": -1.8584568500518799,
  "necessary": [],
  "causal": [
   0
  ],
  "sufficient": true,
  "evidence": [
   38
  ],
  "drops": [
   0.9784,
   0.304,
   0.0349,
   -0.1944,
   0.0848,
   0.0873,
   0.1076,
   0.0039,
   -0.0655,
   -0.065,
   0.0018,
   -0.0891,
   -0.0813,
   -0.2626,
   0.0842,
   -0.0999,
   0.0383,
   -0.2098,
   -0.0041,
   0.082,
   0.0567,
   -0.0564,
   -0.0292,
   -0.0877,
   -0.0522,
   0.3839,
   0.061,
   -0.0283,
   -0.0301,
   -0.1607,
   0.1092,
   0.3618,
   -0.0908,
   0.0063,
   0.0143,
   0.0,
   -0.0146,
   0.0654,
   0.1811,
   0.272,
   0.0621,
   0.0769,
   -0.1319
  ]
 },
 {
  "paper": "1910.10869",
  "qid": "fdd9dea06550a2fd0df7a1e6a5109facf3601d76",
  "solved": true,
  "base_logprob": -0.7972418069839478,
  "necessary": [
   9
  ],
  "causal": [
   9
  ],
  "sufficient": true,
  "evidence": [
   9
  ],
  "drops": [
   -0.1553,
   -0.0456,
   -0.1352,
   -0.113,
   -0.1125,
   -0.0859,
   -0.0877,
   -0.0834,
   -0.0742,
   2.3689,
   -0.0979,
   0.0455,
   -0.0756,
   -0.066,
   -0.0879,
   -0.0914,
   -0.065,
   -0.0873,
   -0.0949,
   -0.1101,
   -0.0529,
   -0.0809,
   -0.1029,
   -0.08,
   -0.0708,
   -0.1046,
   -0.1011,
   -0.089,
   -0.0861,
   -0.0682,
   -0.0675,
   -0.0964,
   -0.0847,
   -0.0702,
   -0.0458,
   -0.104,
   -0.0603,
   -0.0886,
   -0.0957,
   -0.0758,
   -0.0667,
   0.0142,
   0.0696
  ]
 },
 {
  "paper": "1910.10869",
  "qid": "3786164eaf3965c11c9969c4463b8c3223627067",
  "solved": false
 },
 {
  "paper": "1910.11204",
  "qid": "cb4727cd5643dabc3f5c95e851d5313f5d979bdc",
  "solved": false
 },
 {
  "paper": "1910.11204",
  "qid": "86f24ecc89e743bb1534ac160d08859493afafe9",
  "solved": false
 },
 {
  "paper": "1910.11235",
  "qid": "5450f27ccc0406d3bffd08772d8b59004c2716da",
  "solved": false
 },
 {
  "paper": "1910.11471",
  "qid": "db9021ddd4593f6fadf172710468e2fdcea99674",
  "solved": false
 },
 {
  "paper": "1910.11471",
  "qid": "8ea4bd4c1d8a466da386d16e4844ea932c44a412",
  "solved": false
 },
 {
  "paper": "1910.11471",
  "qid": "4196d329061f5a9d147e1e77aeed6a6bd9b35d18",
  "solved": false
 },
 {
  "paper": "1910.11471",
  "qid": "321429282557e79061fe2fe02a9467f3d0118cdd",
  "solved": false
 },
 {
  "paper": "1910.11491",
  "qid": "be7b375b22d95d1f6c68c48f57ea87bf82c72123",
  "solved": true,
  "base_logprob": -4.192907333374023,
  "necessary": [],
  "causal": [
   17
  ],
  "sufficient": true,
  "evidence": [
   17
  ],
  "drops": [
   -1.5689,
   -1.7615,
   -1.7017,
   -1.7005,
   -2.1956,
   -1.5344,
   -1.584,
   -1.694,
   -1.5839,
   -1.7696,
   -1.635,
   -1.6563,
   -1.6968,
   -1.5219,
   -1.6261,
   -1.6571,
   -1.7048,
   0.8284,
   -1.6088,
   -1.6411,
   -1.6763,
   -1.5527
  ]
 },
 {
  "paper": "1910.11768",
  "qid": "ba61ed892b4f7930430389e80a0c8e3b701c8e5d",
  "solved": true,
  "base_logprob": -7.139430522918701,
  "necessary": [],
  "causal": [
   3,
   27,
   54,
   64
  ],
  "sufficient": true,
  "evidence": [
   46,
   54
  ],
  "drops": [
   -2.3209,
   -2.4155,
   -2.3205,
   -2.1875,
   -2.3602,
   -2.2843,
   -2.3629,
   -2.2553,
   -2.3283,
   -2.3045,
   -2.249,
   -2.3162,
   -2.2776,
   -2.3425,
   -2.3215,
   -2.3435,
   -2.3369,
   -2.2976,
   -2.2837,
   -2.3125,
   -2.3617,
   -2.3012,
   -2.3533,
   -2.3319,
   -2.3169,
   -2.3171,
   -2.3033,
   -2.2118,
   -2.3973,
   -2.3261,
   -2.2862,
   -2.3984,
   -2.366,
   -2.2335,
   -2.3688,
   -2.2808,
   -2.3163,
   -2.327,
   -2.349,
   -2.3341,
   -2.3097,
   -2.3452,
   -2.3429,
   -2.3232,
   -2.3746,
   -2.3289,
   -2.3656,
   -2.3537,
   -2.3171,
   -2.2817,
   -2.2687,
   -2.2863,
   -2.2255,
   -2.4166,
   -2.2027,
   -2.2595,
   -2.2507,
   -2.2472,
   -2.3592,
   -2.2893,
   -2.3882,
   -2.3277,
   -2.271,
   -2.3529,
   -2.1145
  ]
 },
 {
  "paper": "1910.11768",
  "qid": "6a566095e25cbb56330456d7a1f3471693817712",
  "solved": true,
  "base_logprob": -0.002636530203744769,
  "necessary": [],
  "causal": [
   8,
   31,
   42
  ],
  "sufficient": true,
  "evidence": [
   43
  ],
  "drops": [
   -0.0014,
   -0.0008,
   -0.0005,
   -0.0009,
   -0.0007,
   -0.001,
   0.0006,
   -0.0004,
   0.0018,
   -0.0001,
   0.0002,
   -0.0005,
   -0.0004,
   -0.0003,
   -0.0,
   -0.0003,
   -0.0004,
   -0.0007,
   0.0003,
   -0.0003,
   -0.0009,
   -0.0003,
   -0.0005,
   0.0001,
   -0.0002,
   -0.0001,
   -0.0002,
   0.0007,
   0.0002,
   0.0009,
   0.0005,
   0.0013,
   0.0003,
   -0.0013,
   -0.0005,
   -0.0002,
   -0.0,
   0.0011,
   0.0003,
   -0.0,
   -0.0002,
   -0.0001,
   0.0021,
   -0.0006,
   -0.0001,
   0.0006,
   0.0004,
   -0.0003,
   -0.0002,
   -0.0004,
   0.0007,
   -0.0002,
   -0.0006,
   -0.0,
   -0.0001,
   -0.0006,
   0.0001,
   0.0,
   -0.0005,
   0.0001,
   -0.0004,
   -0.0011,
   -0.0008,
   -0.0015,
   -0.002
  ]
 },
 {
  "paper": "1910.11768",
  "qid": "56c6ff65c64ca85951fdea54d6b096f28393c128",
  "solved": false
 },
 {
  "paper": "1910.11768",
  "qid": "356e462f7966e30665a387ed7a9ad2e830479da6",
  "solved": false
 },
 {
  "paper": "1910.11769",
  "qid": "a4e66e842be1438e5cd8d7cb2a2c589f494aee27",
  "solved": false
 },
 {
  "paper": "1910.11769",
  "qid": "4e50e9965059899d15d3c3a0c0a2d73e0c5802a0",
  "solved": false
 },
 {
  "paper": "1910.11769",
  "qid": "67d8e50ddcc870db71c94ad0ad7f8a59a6c67ca6",
  "solved": true,
  "base_logprob": -1.429680585861206,
  "necessary": [
   20,
   54
  ],
  "causal": [
   20,
   54
  ],
  "sufficient": true,
  "evidence": [
   20
  ],
  "drops": [
   0.118,
   0.0626,
   0.0587,
   0.0647,
   0.0552,
   0.1217,
   0.0594,
   -0.0025,
   0.0563,
   0.3468,
   0.1138,
   0.0591,
   0.0097,
   -0.0552,
   0.0595,
   0.0573,
   0.0572,
   -0.0575,
   0.0078,
   -0.0493,
   1.6008,
   0.2885,
   0.1162,
   -0.1073,
   0.0561,
   -0.0491,
   0.0661,
   0.0772,
   -0.1139,
   0.0564,
   0.0027,
   -0.0044,
   0.0595,
   0.0595,
   0.0592,
   0.0597,
   -0.0583,
   0.0002,
   0.0571,
   0.003,
   0.1736,
   0.0571,
   0.003,
   0.0065,
   -0.0557,
   0.1138,
   0.0591,
   0.1735,
   0.1743,
   0.5421,
   -0.157,
   0.0055,
   0.0542,
   0.1305,
   1.888
  ]
 },
 {
  "paper": "1910.11790",
  "qid": "c96a6b30d71c6669592504e4ee8001e9d1eb1fba",
  "solved": true,
  "base_logprob": -0.03229868412017822,
  "necessary": [],
  "causal": [
   5,
   6
  ],
  "sufficient": true,
  "evidence": [
   6,
   7
  ],
  "drops": [
   0.003,
   -0.0119,
   -0.0201,
   -0.0074,
   0.0063,
   0.0533,
   0.0072,
   -0.02,
   0.003,
   -0.0087,
   0.0021,
   -0.0039,
   -0.0073,
   -0.0037,
   -0.0186,
   0.0054,
   0.0004
  ]
 },
 {
  "paper": "1910.11790",
  "qid": "42d66726b5bf8de5b0265e09d76f5ab00c0e851a",
  "solved": true,
  "base_logprob": -3.7853493690490723,
  "necessary": [
   1,
   2,
   3,
   11
  ],
  "causal": [
   1,
   2,
   3,
   11
  ],
  "sufficient": true,
  "evidence": [
   3,
   4
  ],
  "drops": [
   0.4468,
   2.2422,
   2.2831,
   3.8426,
   0.2301,
   0.5017,
   0.5415,
   0.7868,
   0.6086,
   0.5682,
   0.9378,
   1.0879,
   0.6164,
   0.6054,
   0.4624,
   0.7646,
   0.5012
  ]
 },
 {
  "paper": "1910.11790",
  "qid": "c418deef9e44bc8448d9296c6517824cb95bd554",
  "solved": false
 },
 {
  "paper": "1910.11949",
  "qid": "1c85a25ec9d0c4f6622539f48346e23ff666cd5f",
  "solved": true,
  "base_logprob": -1.882856011390686,
  "necessary": [],
  "causal": [
   19
  ],
  "sufficient": true,
  "evidence": [
   19
  ],
  "drops": [
   -0.2983,
   -0.347,
   -0.3732,
   -0.1461,
   -0.2309,
   -0.2476,
   -0.29,
   -0.2305,
   -0.2784,
   -0.1819,
   -0.2561,
   -0.1746,
   -0.3265,
   -0.2717,
   -0.2249,
   -0.23,
   -0.2511,
   -0.3117,
   -0.4346,
   0.28,
   -0.3494,
   -0.2715,
   -0.3288,
   -0.1571,
   -0.234,
   -0.3872,
   -0.3181,
   -0.3144,
   -0.2225,
   -0.286,
   -0.3416,
   -0.3421,
   -0.3203,
   -0.3184,
   -0.3216,
   -0.3444,
   -0.2434,
   -0.2952,
   -0.2467,
   -0.2405,
   -0.3213,
   -0.3137,
   -0.3237,
   -0.2494,
   -0.2994,
   -0.2703,
   -0.2929,
   -0.3235,
   -0.3199,
   -0.2679,
   -0.2729,
   -0.3179,
   -0.2474,
   -0.3181,
   -0.3104,
   -0.2736,
   -0.3201,
   -0.2743,
   -0.2541,
   -0.3178,
   -0.2982,
   -0.2745,
   -0.1967,
   -0.3649,
   -0.2974,
   -0.2858,
   -0.3695,
   -0.2237,
   -0.3199,
   -0.2978,
   -0.3904,
   -0.274,
   -0.2924,
   -0.635,
   -0.6913
  ]
 },
 {
  "paper": "1910.11949",
  "qid": "37d829cd42db9ae3d56ab30953a7cf9eda050841",
  "solved": true,
  "base_logprob": -0.003083358285948634,
  "necessary": [],
  "causal": [
   7
  ],
  "sufficient": true,
  "evidence": [
   7
  ],
  "drops": [
   0.014,
   0.0,
   -0.0007,
   0.0013,
   -0.0007,
   -0.0009,
   -0.0004,
   0.0502,
   -0.0,
   0.0004,
   0.0004,
   0.0005,
   -0.0004,
   -0.0004,
   0.0,
   0.0,
   0.0004,
   0.0014,
   -0.0009,
   -0.0003,
   0.0,
   -0.0007,
   0.0008,
   0.0008,
   0.0008,
   -0.0003,
   -0.0,
   -0.0003,
   0.0004,
   -0.0,
   0.0,
   -0.0,
   0.0008,
   0.0009,
   0.0013,
   0.0008,
   0.0008,
   0.0008,
   0.0004,
   -0.0,
   -0.0004,
   0.0004,
   -0.0004,
   -0.0,
   0.0004,
   -0.0,
   -0.0,
   0.0009,
   -0.0,
   0.0004,
   0.0004,
   0.0008,
   -0.0004,
   0.0004,
   0.0,
   0.0004,
   0.0004,
   -0.0003,
   0.0004,
   0.0004,
   -0.0004,
   -0.0007,
   0.0013,
   0.0014,
   0.0009,
   0.0,
   -0.0001,
   -0.0,
   -0.0,
   -0.0004,
   -0.0007,
   -0.001,
   -0.0012,
   -0.0016,
   -0.0026
  ]
 },
 {
  "paper": "1910.12129",
  "qid": "e93b4a15b54d139b768d5913fb5fd1aed8ab25da",
  "solved": false
 },
 {
  "paper": "1910.12354",
  "qid": "d3341eefe4188ee8a68914a2e8c9047334997e84",
  "solved": false
 },
 {
  "paper": "1910.12618",
  "qid": "77f04cd553df691e8f4ecbe19da89bc32c7ac734",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1910.13215",
  "qid": "537a786794604ecc473fb3ef6222e0c3cb81f772",
  "solved": true,
  "base_logprob": -7.425123691558838,
  "necessary": [],
  "causal": [
   9,
   12,
   13,
   15,
   16,
   33
  ],
  "sufficient": false,
  "evidence": [
   1
  ],
  "drops": [
   -0.2758,
   -4.1098,
   -0.4431,
   -0.2556,
   -0.75,
   -0.6306,
   -0.4431,
   -0.6306,
   -0.5562,
   -0.0,
   -0.1875,
   -0.0625,
   0.3125,
   -0.0491,
   -0.25,
   0.0759,
   0.0,
   -0.25,
   -0.4375,
   -0.125,
   -0.1982,
   -0.0625,
   -0.25,
   -1.3868,
   -0.3232,
   -0.0625,
   -0.0732,
   -0.25,
   -0.375,
   -0.1357,
   -0.1875,
   -0.3125,
   -0.0491,
   0.125,
   -0.3125,
   -0.2556,
   -0.4431,
   -0.7607,
   -1.4566
  ]
 },
 {
  "paper": "1910.13890",
  "qid": "def3d623578bf84139d920886aa3bd6cdaaa7c41",
  "solved": true,
  "base_logprob": -4.858807563781738,
  "necessary": [],
  "causal": [
   2
  ],
  "sufficient": true,
  "evidence": [
   2
  ],
  "drops": [
   -1.1553,
   -1.2286,
   -0.7539,
   -1.3785,
   -1.525,
   -1.329,
   -1.162,
   -1.3044,
   -1.1807,
   -1.3044,
   -1.3297,
   -1.2792,
   -1.5014,
   -1.0078
  ]
 },
 {
  "paper": "1910.14254",
  "qid": "08cbc9b8a8df56ec7be626f89285a621e1350f63",
  "solved": false
 },
 {
  "paper": "1910.14443",
  "qid": "ad6415f4351c44ffae237524696a3f76f383bfd5",
  "solved": false
 },
 {
  "paper": "1910.14443",
  "qid": "e097c2ec6021b1c1195b953bf3e930374b74d8eb",
  "solved": false
 },
 {
  "paper": "1910.14497",
  "qid": "47726be8641e1b864f17f85db9644ce676861576",
  "solved": false
 },
 {
  "paper": "1911.00069",
  "qid": "f6496b8d09911cdf3a9b72aec0b0be6232a6dba1",
  "solved": true,
  "base_logprob": -0.26405757665634155,
  "necessary": [],
  "causal": [
   2,
   7,
   8,
   86,
   87,
   90
  ],
  "sufficient": false,
  "evidence": [
   69,
   70,
   86
  ],
  "drops": [
   0.1422,
   -0.0178,
   0.2813,
   -0.0089,
   -0.1086,
   0.0975,
   -0.1008,
   0.1506,
   0.1782,
   -0.0228,
   -0.0118,
   0.109,
   0.0134,
   0.0961,
   0.0776,
   0.0043,
   0.0323,
   0.0082,
   0.0656,
   0.0494,
   0.1238,
   -0.0088,
   0.0952,
   0.0728,
   0.088,
   0.0726,
   0.0606,
   0.0221,
   0.0707,
   0.0387,
   -0.0211,
   -0.0024,
   0.0688,
   0.1338,
   0.0626,
   0.0604,
   0.0635,
   0.0715,
   0.0966,
   -0.0148,
   0.0928,
   0.0073,
   0.0574,
   0.0119,
   0.0501,
   0.0684,
   0.1058,
   0.0632,
   0.1062,
   0.0679,
   0.0952,
   0.0482,
   0.0684,
   0.0274,
   0.0641,
   0.0876,
   0.031,
   0.0947,
   0.0676,
   0.0953,
   -0.0005,
   -0.024,
   0.0996,
   -0.0177,
   -0.008,
   -0.1022,
   -0.0368,
   0.071,
   0.0605,
   -0.2003,
   0.0755,
   0.1228,
   -0.0751,
   0.1092,
   0.0398,
   -0.0104,
   0.0733,
   0.1059,
   0.0978,
   0.0387,
   0.0261,
   0.035,
   0.0178,
   0.0187,
   -0.0505,
   0.0421,
   0.1854,
   0.1949,
   0.1105,
   0.0609,
   0.2795,
   -0.036
  ]
 },
 {
  "paper": "1911.00069",
  "qid": "3c3b4797e2b21e2c31cf117ad9e52f327721790f",
  "solved": false
 },
 {
  "paper": "1911.00069",
  "qid": "a7d72f308444616a0befc8db7ad388b3216e2143",
  "solved": true,
  "base_logprob": -7.0040435791015625,
  "necessary": [],
  "causal": [
   47,
   48,
   75,
   84,
   90,
   91
  ],
  "sufficient": false,
  "evidence": [
   61,
   62,
   63
  ],
  "drops": [
   0.1866,
   -0.2068,
   -0.0845,
   0.0188,
   -0.1857,
   -0.0626,
   0.0834,
   0.123,
   0.0813,
   0.0589,
   0.0626,
   -0.102,
   0.0013,
   0.0621,
   0.1658,
   -0.064,
   -0.0992,
   0.0217,
   -0.0832,
   -0.0864,
   -0.0619,
   -0.0014,
   0.0625,
   0.143,
   0.104,
   0.1857,
   -0.0017,
   -0.0612,
   0.0413,
   -0.0235,
   0.0402,
   -0.0426,
   0.083,
   0.0625,
   0.0633,
   0.1221,
   0.1234,
   0.1016,
   0.0029,
   -0.0212,
   0.0164,
   0.0205,
   -0.0196,
   -0.0388,
   0.0421,
   -0.0818,
   0.0413,
   0.1872,
   0.2887,
   0.0023,
   0.0619,
   0.0426,
   0.123,
   0.0606,
   0.1049,
   0.1,
   0.0619,
   0.0815,
   -0.0237,
   0.0413,
   -0.0195,
   -0.1226,
   -0.7195,
   -0.2912,
   -0.0605,
   0.0414,
   0.1658,
   -0.0196,
   -0.1238,
   0.1863,
   -0.0198,
   -0.0225,
   -0.1285,
   0.04,
   -0.0447,
   0.2477,
   0.0422,
   0.0182,
   -0.022,
   -0.0417,
   -0.1232,
   0.0429,
   0.0611,
   -0.0818,
   0.203,
   -0.0003,
   -0.1252,
   -0.1649,
   -0.1889,
   0.0816,
   0.5335,
   0.2029
  ]
 },
 {
  "paper": "1911.00133",
  "qid": "4e8233826f9e04f5763b307988298e73f841af74",
  "solved": false
 },
 {
  "paper": "1911.00133",
  "qid": "adae0c32a69928929101d0ba37d36c0a45298ad6",
  "solved": false
 },
 {
  "paper": "1911.00133",
  "qid": "1ccfd288f746c35006f5847297ab52020729f523",
  "solved": true,
  "base_logprob": -7.268290996551514,
  "necessary": [],
  "causal": [
   15
  ],
  "sufficient": true,
  "evidence": [
   15
  ],
  "drops": [
   -4.0493,
   -3.9499,
   -4.0707,
   -4.0224,
   -4.1231,
   -3.9791,
   -3.9828,
   -3.9465,
   -3.9302,
   -4.0294,
   -3.9991,
   -4.016,
   -4.1109,
   -4.1012,
   -3.9542,
   -3.8222,
   -3.9411,
   -3.9879,
   -3.9553,
   -3.984,
   -4.0364,
   -3.9783,
   -3.9716,
   -3.8854,
   -4.0549,
   -4.0213,
   -4.0408,
   -4.024,
   -3.9994,
   -4.0666,
   -4.0232,
   -4.0213,
   -4.0218,
   -3.9965,
   -3.9998,
   -4.0024,
   -4.0196,
   -4.0054,
   -3.9954,
   -4.0205,
   -4.027,
   -4.0123,
   -4.0162,
   -3.9951,
   -3.9978,
   -4.0555,
   -4.0296,
   -4.0817,
   -4.061,
   -4.066,
   -4.0137
  ]
 },
 {
  "paper": "1911.00473",
  "qid": "504a069ccda21580ccbf18c34f5eefc0088fa105",
  "solved": true,
  "base_logprob": -2.123271942138672,
  "necessary": [],
  "causal": [
   6
  ],
  "sufficient": true,
  "evidence": [
   6
  ],
  "drops": [
   -0.7812,
   -0.851,
   -0.8443,
   -0.5778,
   -0.6176,
   -0.7898,
   0.4028,
   -0.8767,
   -0.9026,
   -0.7685,
   -0.763,
   -0.7812,
   -0.8025,
   -0.8184,
   -0.5056
  ]
 },
 {
  "paper": "1911.00523",
  "qid": "6adec34d86095643e6b89cda5c7cd94f64381acc",
  "solved": false
 },
 {
  "paper": "1911.00523",
  "qid": "62ba1fefc1eb826fe0cbac092d37a3e2098967e9",
  "solved": true,
  "base_logprob": -13.506977081298828,
  "necessary": [
   52,
   110
  ],
  "causal": [
   52,
   110
  ],
  "sufficient": true,
  "evidence": [
   51,
   52
  ],
  "drops": [
   0.0646,
   0.6382,
   0.4117,
   -0.1932,
   0.0069,
   -0.1349,
   -0.9807,
   -0.2036,
   -0.0551,
   0.0498,
   0.3539,
   -0.0385,
   0.0868,
   -0.1668,
   -0.0568,
   0.1792,
   0.0999,
   0.2875,
   -0.1143,
   0.2361,
   0.1343,
   -0.1458,
   -0.11,
   0.2983,
   0.1069,
   0.171,
   0.3582,
   0.0566,
   -0.0418,
   -0.0025,
   0.1413,
   -0.0642,
   -0.084,
   0.094,
   -0.0568,
   0.0607,
   0.0148,
   0.2052,
   0.1805,
   0.096,
   -0.1133,
   0.1082,
   0.2188,
   -0.0489,
   -0.0885,
   0.2154,
   -0.1869,
   -0.1117,
   0.0912,
   -0.0163,
   -0.2966,
   -0.4847,
   2.3836,
   -0.2112,
   0.1506,
   -0.1182,
   0.0156,
   -0.2174,
   -0.2552,
   0.352,
   -0.0358,
   0.3266,
   0.2185,
   0.1299,
   0.6179,
   -0.0312,
   0.4849,
   0.1498,
   -0.1884,
   -0.2744,
   0.1435,
   -0.3219,
   -0.2625,
   -0.1308,
   -0.1251,
   -0.0055,
   -0.2496,
   0.0615,
   0.0085,
   0.0782,
   -0.0317,
   0.0999,
   -0.0665,
   0.2409,
   -0.0526,
   0.0177,
   -0.4223,
   -0.1085,
   -0.2969,
   0.1086,
   -0.12,
   -0.006,
   -0.2433,
   -0.187,
   -0.0994,
   0.0932,
   0.0385,
   -0.0293,
   -0.0171,
   -0.0672,
   -0.0088,
   -0.0517,
   -0.0362,
   0.3461,
   -0.3949,
   0.1044,
   -0.432,
   -0.3444,
   -0.3491,
   0.0382,
   1.7865
  ]
 },
 {
  "paper": "1911.00523",
  "qid": "93ac147765ee2573923f68aa47741d4bcbf88fa8",
  "solved": true,
  "base_logprob": -2.3513941764831543,
  "necessary": [],
  "causal": [
   0,
   38,
   110
  ],
  "sufficient": true,
  "evidence": [
   36,
   38,
   39,
   40,
   41,
   42,
   43
  ],
  "drops": [
   0.2405,
   0.0292,
   0.0181,
   0.0217,
   0.0352,
   -0.0219,
   -0.1377,
   0.0094,
   -0.0509,
   -0.0226,
   0.0222,
   -0.0051,
   0.0118,
   -0.0045,
   -0.0249,
   -0.0116,
   0.0175,
   0.0202,
   -0.0134,
   0.036,
   -0.0157,
   0.0155,
   -0.0353,
   -0.0206,
   -0.0421,
   0.0082,
   -0.0134,
   0.0062,
   -0.0112,
   -0.0222,
   -0.0081,
   0.0224,
   0.0045,
   0.0443,
   -0.0014,
   -0.0414,
   -0.1798,
   0.1217,
   0.2718,
   0.0034,
   0.0001,
   -0.0245,
   -0.0227,
   -0.0003,
   -0.0201,
   0.0023,
   -0.0153,
   -0.0049,
   0.0084,
   0.0363,
   -0.0284,
   0.0719,
   0.0132,
   -0.0117,
   -0.007,
   -0.0334,
   0.0172,
   0.0241,
   -0.0005,
   0.0015,
   0.0062,
   -0.0181,
   0.0042,
   -0.0139,
   0.1134,
   0.016,
   0.0172,
   -0.0178,
   -0.0239,
   0.0309,
   0.0269,
   0.0202,
   -0.0112,
   -0.0228,
   0.0088,
   0.0062,
   0.0203,
   0.0171,
   0.0255,
   0.0301,
   -0.011,
   0.013,
   -0.0207,
   0.0129,
   -0.0111,
   -0.0097,
   -0.0117,
   -0.0291,
   -0.0165,
   -0.0028,
   0.0308,
   0.0023,
   -0.0028,
   0.0152,
   -0.031,
   0.0044,
   0.0135,
   -0.0184,
   -0.0337,
   -0.0132,
   -0.0119,
   -0.0133,
   0.008,
   -0.0288,
   -0.041,
   -0.002,
   0.0221,
   0.0252,
   -0.0354,
   0.0394,
   0.2427
  ]
 },
 {
  "paper": "1911.00523",
  "qid": "14c0328e8ec6360a913b8ecb3e50cb27650ff768",
  "solved": false
 },
 {
  "paper": "1911.00547",
  "qid": "acd05f31e25856b9986daa1651843b8dc92c2d99",
  "solved": true,
  "base_logprob": -5.823526859283447,
  "necessary": [],
  "causal": [
   7
  ],
  "sufficient": true,
  "evidence": [
   7
  ],
  "drops": [
   -4.0109,
   -4.1044,
   -4.1379,
   -4.1603,
   -4.1588,
   -4.1022,
   -3.8238,
   -1.4403,
   -4.1022,
   -4.1133,
   -4.102,
   -4.0792,
   -4.1242,
   -4.091,
   -4.1354,
   -4.1354,
   -4.1248,
   -4.102,
   -4.1361,
   -4.1255,
   -4.102,
   -4.1253,
   -4.1138,
   -4.1245,
   -4.0679,
   -4.1252,
   -4.0908,
   -4.0793,
   -4.1253,
   -4.1585,
   -4.0129,
   -4.1133,
   -4.1132,
   -4.1256,
   -4.1465,
   -4.1363,
   -4.182,
   -4.1251,
   -4.182,
   -4.1356,
   -4.1247,
   -4.1022,
   -4.1475,
   -4.0907,
   -4.1253,
   -4.1021,
   -4.0786,
   -4.2589,
   -4.2728
  ]
 },
 {
  "paper": "1911.00547",
  "qid": "8c78b21ec966a5e8405e8b9d3d6e7099e95ea5fb",
  "solved": false
 },
 {
  "paper": "1911.00547",
  "qid": "af60462881b2d723adeb4acb5fbc07ea27b6bde2",
  "solved": false
 },
 {
  "paper": "1911.01188",
  "qid": "96c20af8bbef435d0d534d10c42ae15ff2f926f8",
  "solved": false
 },
 {
  "paper": "1911.01188",
  "qid": "9544cc0244db480217ce9174aa13f1bf09ba0d94",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.01188",
  "qid": "3758669426e8fb55a4102564cf05f2864275041b",
  "solved": false
 },
 {
  "paper": "1911.01188",
  "qid": "1ebd6f703458eb6690421398c79abf3fc114148f",
  "solved": false
 },
 {
  "paper": "1911.01680",
  "qid": "dcdcd977f18206da3ff8ad0ffb14f7bc5e126c7d",
  "solved": false
 },
 {
  "paper": "1911.01680",
  "qid": "5efa19058f815494b72c44d746c157e9403f726e",
  "solved": true,
  "base_logprob": -1.6734497547149658,
  "necessary": [],
  "causal": [
   31
  ],
  "sufficient": true,
  "evidence": [
   31
  ],
  "drops": [
   -0.0162,
   0.0357,
   0.0299,
   -0.0341,
   0.0357,
   -0.0014,
   0.0034,
   0.0357,
   0.0,
   0.0343,
   0.0687,
   0.0164,
   0.0343,
   0.0,
   0.0343,
   0.0164,
   0.0179,
   0.0016,
   0.0195,
   0.0536,
   0.0034,
   -0.0,
   0.0179,
   -0.0162,
   0.0179,
   0.0521,
   0.0195,
   0.0213,
   0.0,
   0.0179,
   -0.0144,
   0.8749,
   -0.0357,
   0.0866,
   0.1023
  ]
 },
 {
  "paper": "1911.01680",
  "qid": "71f135be79341e61c28c3150b1822d0c4d0ca8d6",
  "solved": true,
  "base_logprob": -1.7078191041946411,
  "necessary": [],
  "causal": [
   1,
   4,
   6,
   15,
   33,
   34
  ],
  "sufficient": false,
  "evidence": [
   32
  ],
  "drops": [
   -0.7569,
   -0.725,
   -0.7524,
   -0.7627,
   -0.7111,
   -0.7384,
   -0.7329,
   -0.7515,
   -0.7517,
   -0.749,
   -0.7518,
   -0.7435,
   -0.7544,
   -0.7409,
   -0.7463,
   -0.7356,
   -0.7408,
   -0.7463,
   -0.7572,
   -0.7465,
   -0.7517,
   -0.757,
   -0.7517,
   -0.7545,
   -0.7491,
   -0.7408,
   -0.7383,
   -0.749,
   -0.7436,
   -0.7491,
   -0.7438,
   -0.7897,
   -0.7998,
   -0.7235,
   -0.7291
  ]
 },
 {
  "paper": "1911.01680",
  "qid": "cb8e2069218e30c643013c20e93ebe23525d9f55",
  "solved": true,
  "base_logprob": -3.07685923576355,
  "necessary": [
   32
  ],
  "causal": [
   32
  ],
  "sufficient": true,
  "evidence": [
   32
  ],
  "drops": [
   -0.3505,
   0.3998,
   -0.4242,
   -0.4995,
   0.1502,
   -0.1,
   0.2499,
   0.3247,
   0.0747,
   0.1751,
   -0.0249,
   0.1498,
   -0.0252,
   0.1001,
   -0.05,
   0.125,
   -0.0501,
   -0.0749,
   -0.0253,
   -0.1,
   -0.0251,
   -0.0248,
   0.1498,
   0.0,
   0.1251,
   0.0247,
   0.1999,
   0.1,
   -0.2499,
   -0.2751,
   0.2246,
   -0.9259,
   6.3775,
   -0.0754,
   0.3992
  ]
 },
 {
  "paper": "1911.01799",
  "qid": "529dabe7b4a8a01b20ee099701834b60fb0c43b0",
  "solved": false
 },
 {
  "paper": "1911.02086",
  "qid": "7f5ab9a53aef7ea1a1c2221967057ee71abb27cb",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.02711",
  "qid": "b2c8c90041064183159cc825847c142b1309a849",
  "solved": true,
  "base_logprob": -0.057446982711553574,
  "necessary": [],
  "causal": [
   49
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   0.0034,
   -0.0083,
   0.0175,
   -0.0065,
   0.001,
   0.0041,
   0.0009,
   -0.0043,
   0.0073,
   0.0128,
   0.0118,
   0.0057,
   0.0018,
   0.0016,
   0.0092,
   0.0079,
   0.0067,
   -0.0007,
   0.0157,
   0.0114,
   0.0149,
   0.0049,
   0.011,
   0.0099,
   0.0076,
   0.0066,
   0.0167,
   0.0148,
   -0.0013,
   0.0094,
   0.003,
   0.0003,
   0.0077,
   0.0128,
   0.0021,
   0.0071,
   0.0158,
   0.0088,
   0.0013,
   0.0073,
   0.0072,
   0.0073,
   -0.0031,
   0.0088,
   -0.0004,
   0.007,
   0.0098,
   0.0131,
   0.0069,
   0.0831,
   -0.0188
  ]
 },
 {
  "paper": "1911.02711",
  "qid": "2f9d30e10323cf3a6c9804ecdc7d5872d8ae35e4",
  "solved": false
 },
 {
  "paper": "1911.02821",
  "qid": "6b4de7fef3a543215f16042ce6a29186bf84fea4",
  "solved": true,
  "base_logprob": -4.472639560699463,
  "necessary": [],
  "causal": [
   2,
   6,
   7,
   11,
   16,
   21
  ],
  "sufficient": false,
  "evidence": [
   17
  ],
  "drops": [
   -3.6621,
   -3.6719,
   -3.5755,
   -3.5942,
   -3.6133,
   -3.6618,
   -3.5472,
   -3.5757,
   -3.6143,
   -3.6046,
   -3.5853,
   -3.5758,
   -3.5852,
   -3.6046,
   -3.6045,
   -3.5852,
   -3.5569,
   -3.6324,
   -3.5852,
   -3.6433,
   -3.5956,
   -3.5554,
   -3.6237
  ]
 },
 {
  "paper": "1911.02821",
  "qid": "3a62dd5fece70f8bf876dcbb131223682e3c54b7",
  "solved": false
 },
 {
  "paper": "1911.02821",
  "qid": "2c20426c003f7e3053f8e6c333f8bb744f6f31f8",
  "solved": true,
  "base_logprob": -4.746315956115723,
  "necessary": [],
  "causal": [
   1,
   2,
   6,
   11,
   14,
   22
  ],
  "sufficient": false,
  "evidence": [
   18
  ],
  "drops": [
   -0.1735,
   0.7007,
   0.6247,
   0.3874,
   0.3248,
   0.0321,
   0.5541,
   0.4499,
   0.4481,
   0.4602,
   0.3249,
   0.6363,
   0.4092,
   0.2728,
   0.4915,
   0.417,
   0.4482,
   0.2344,
   0.3154,
   0.2622,
   0.2929,
   0.4657,
   0.8661
  ]
 },
 {
  "paper": "1911.03058",
  "qid": "d3014683dff9976b7c56b72203df99f0e27e9989",
  "solved": false
 },
 {
  "paper": "1911.03154",
  "qid": "317a6f211ecf48c58f008c12fbd5d41901db3e36",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.03154",
  "qid": "a726046eec1e2efa5fe3926963863bf755e64682",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.03154",
  "qid": "6d9fbd42b54313cfdc2665809886330f209e9286",
  "solved": true,
  "base_logprob": -1.0334738492965698,
  "necessary": [
   3
  ],
  "causal": [
   0,
   3
  ],
  "sufficient": true,
  "evidence": [
   3
  ],
  "drops": [
   0.917,
   0.0023,
   0.0002,
   1.3246,
   0.0017,
   -0.0481,
   -0.0251,
   -0.0492,
   -0.0971,
   -0.047,
   -0.0479,
   0.0,
   -0.0234,
   0.0028,
   -0.0244,
   0.0009,
   -0.0484,
   -0.0255,
   -0.0985,
   -0.0249,
   0.0,
   -0.048,
   -0.0482,
   -0.0245,
   -0.0246,
   -0.0706,
   -0.0482,
   -0.0242,
   -0.0724,
   -0.0487,
   -0.0233,
   0.0007,
   -0.0231,
   -0.0711,
   0.0,
   0.0007,
   -0.0732,
   -0.073,
   -0.0249,
   -0.0248,
   -0.0489,
   -0.0236,
   -0.0231,
   0.0262,
   -0.0648,
   -0.0241,
   -0.0244,
   -0.0248,
   0.0242,
   0.0002,
   -0.0241,
   -0.0006,
   -0.096,
   0.051,
   0.0015,
   -0.0006,
   -0.0244,
   0.0251,
   -0.0242,
   -0.1245,
   -0.0722,
   -0.029,
   0.0443
  ]
 },
 {
  "paper": "1911.03243",
  "qid": "f74eaee72cbd727a6dffa1600cdf1208672d713e",
  "solved": false
 },
 {
  "paper": "1911.03243",
  "qid": "96526a14820b7debfd6f7c5beeade0a854b93d1a",
  "solved": false
 },
 {
  "paper": "1911.03243",
  "qid": "32ba4d2d15194e889cbc9aa1d21ff1aa6fa27679",
  "solved": false
 },
 {
  "paper": "1911.03243",
  "qid": "a69af5937cab861977989efd72ad1677484b5c8c",
  "solved": false
 },
 {
  "paper": "1911.03270",
  "qid": "994ac7aa662d16ea64b86510fcf9efa13d17b478",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.03270",
  "qid": "9282cf80265a914a13053ab23b77d1a8ed71db1b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.03310",
  "qid": "66125cfdf11d3bf8e59728428e02021177142c3a",
  "solved": false
 },
 {
  "paper": "1911.03310",
  "qid": "222b2469eede9a0448e0226c6c742e8c91522af3",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.03310",
  "qid": "6f8386ad64dce3a20bc75165c5c7591df8f419cf",
  "solved": false
 },
 {
  "paper": "1911.03310",
  "qid": "81dc39ee6cdacf90d5f0f62134bf390a29146c65",
  "solved": false
 },
 {
  "paper": "1911.03350",
  "qid": "0a8bc204a76041a25cee7e9f8e2af332a17da67a",
  "solved": true,
  "base_logprob": -3.6250057220458984,
  "necessary": [
   8,
   72
  ],
  "causal": [
   8,
   68,
   72,
   75
  ],
  "sufficient": true,
  "evidence": [
   31,
   32,
   34,
   35,
   36
  ],
  "drops": [
   -1.7179,
   -0.2664,
   -0.4592,
   0.093,
   0.2941,
   -0.1339,
   0.1674,
   0.0861,
   2.4884,
   -0.293,
   -0.8212,
   -0.7076,
   -0.5622,
   0.0438,
   -0.3402,
   0.0077,
   -0.5869,
   -0.2205,
   -0.108,
   -0.2691,
   0.2525,
   0.0795,
   -0.2461,
   0.0519,
   -0.0692,
   -0.2321,
   -0.3079,
   -0.3245,
   -0.2856,
   -0.2318,
   0.1223,
   0.5131,
   -0.3375,
   -0.3536,
   -0.1813,
   -0.1429,
   -0.0745,
   -0.2843,
   0.0556,
   0.0503,
   -0.2801,
   -0.0382,
   -0.1101,
   -0.03,
   -0.0995,
   -0.021,
   -0.0105,
   -0.295,
   -0.1121,
   -0.1392,
   -0.2063,
   -0.1481,
   -0.2164,
   -0.1589,
   -0.166,
   -0.265,
   -0.2665,
   -0.3249,
   -0.1355,
   -0.1561,
   -0.1536,
   0.1011,
   -0.4325,
   -0.4617,
   -0.2287,
   -0.1815,
   -0.2611,
   -0.3054,
   0.7052,
   0.0372,
   -0.4172,
   -0.0221,
   1.0975,
   -0.2644,
   -0.2655,
   0.7918
  ]
 },
 {
  "paper": "1911.03385",
  "qid": "9213159f874b3bdd9b4de956a88c703aac988411",
  "solved": true,
  "base_logprob": -3.158996332786046e-05,
  "necessary": [],
  "causal": [
   34
  ],
  "sufficient": true,
  "evidence": [
   34
  ],
  "drops": [
   -0.0,
   0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   -0.0,
   0.0,
   -0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   0.0001,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   0.0,
   0.0,
   -0.0
  ]
 },
 {
  "paper": "1911.03385",
  "qid": "5f4e6ce4a811c4b3ab07335d89db2fd2a8d8d8b2",
  "solved": false
 },
 {
  "paper": "1911.03385",
  "qid": "a234bcbf2e41429422adda37d9e926b49ef66150",
  "solved": false
 },
 {
  "paper": "1911.03385",
  "qid": "c383fa9170ae00a4a24a8e39358c38395c5f034b",
  "solved": false
 },
 {
  "paper": "1911.03514",
  "qid": "aa1f605619b2487cc914fc2594c8efe2598d8555",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.03514",
  "qid": "9f2634c142dc4ad2c68135dbb393ecdfd23af13f",
  "solved": false
 },
 {
  "paper": "1911.03584",
  "qid": "0e510d918456f3d2b390b501a145d92c4f125835",
  "solved": false
 },
 {
  "paper": "1911.03584",
  "qid": "5367f8979488aaa420d8a69fec656851095ecacb",
  "solved": false
 },
 {
  "paper": "1911.03597",
  "qid": "b44ce9aae8b1479820555b99ce234443168dc1fe",
  "solved": false
 },
 {
  "paper": "1911.03597",
  "qid": "b9c0049a7a5639c33efdb6178c2594b8efdefabb",
  "solved": false
 },
 {
  "paper": "1911.03681",
  "qid": "0154d8be772193bfd70194110f125813057413a4",
  "solved": true,
  "base_logprob": -5.661502838134766,
  "necessary": [],
  "causal": [
   19
  ],
  "sufficient": true,
  "evidence": [
   19
  ],
  "drops": [
   -2.9547,
   -2.9296,
   -3.2088,
   -2.9636,
   -3.1493,
   -3.1385,
   -3.0598,
   -2.9303,
   -3.0019,
   -3.076,
   -3.0258,
   -3.1895,
   -3.2314,
   -3.0302,
   -3.1094,
   -3.233,
   -3.0285,
   -3.1023,
   -3.1407,
   -1.0508,
   -3.2019,
   -3.0497,
   -3.0839,
   -3.1207,
   -3.1244,
   -3.154,
   -3.1429,
   -3.0602,
   -3.0324,
   -3.0759,
   -3.1194,
   -3.1876,
   -3.0,
   -3.0986,
   -3.2568,
   -3.0971,
   -3.1223,
   -3.1229,
   -3.1797,
   -3.3395,
   -2.8198
  ]
 },
 {
  "paper": "1911.03681",
  "qid": "e737cfe0f6cfc6d3ac6bec32231d9c893bfc3fc9",
  "solved": false
 },
 {
  "paper": "1911.03705",
  "qid": "8d1f9d3aa2cc2e2e58d3da0f5edfc3047978f3ee",
  "solved": false
 },
 {
  "paper": "1911.03705",
  "qid": "5065ff56d3c295b8165cb20d8bcfcf3babe9b1b8",
  "solved": false
 },
 {
  "paper": "1911.03705",
  "qid": "c34a15f1d113083da431e4157aceb11266e9a1b2",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.03705",
  "qid": "061682beb3dbd7c76cfa26f7ae650e548503d977",
  "solved": false
 },
 {
  "paper": "1911.03842",
  "qid": "d0b005cb7ed6d4c307745096b2ed8762612480d2",
  "solved": false
 },
 {
  "paper": "1911.03894",
  "qid": "71f2b368228a748fd348f1abf540236568a61b07",
  "solved": false
 },
 {
  "paper": "1911.03894",
  "qid": "5471766ca7c995dd7f0f449407902b32ac9db269",
  "solved": false
 },
 {
  "paper": "1911.03894",
  "qid": "dc49746fc98647445599da9d17bc004bafdc4579",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.03894",
  "qid": "b573b36936ffdf1d70e66f9b5567511c989b46b2",
  "solved": false
 },
 {
  "paper": "1911.04952",
  "qid": "447eb98e602616c01187960c9c3011c62afd7c27",
  "solved": false
 },
 {
  "paper": "1911.05153",
  "qid": "4bd894c365d85e20753d9d2cb6edebb8d6f422e9",
  "solved": false
 },
 {
  "paper": "1911.05343",
  "qid": "a93196fb0fb5f8202912971e14552fd7828976db",
  "solved": true,
  "base_logprob": -3.332824230194092,
  "necessary": [],
  "causal": [
   13
  ],
  "sufficient": true,
  "evidence": [
   13
  ],
  "drops": [
   -2.1794,
   -2.0989,
   -2.2318,
   -2.2151,
   -2.1525,
   -2.313,
   -2.2238,
   -2.1604,
   -2.17,
   -2.1701,
   -2.2059,
   -2.1702,
   -2.1166,
   -1.7522,
   -2.2823,
   -2.2145,
   -2.1793,
   -2.1794,
   -2.1881,
   -2.1794,
   -2.1969,
   -2.1881,
   -2.1524,
   -2.0096,
   -2.3487,
   -2.1699
  ]
 },
 {
  "paper": "1911.05343",
  "qid": "983c2fe7bdbf471bb8b15db858fd2cbec86b96a5",
  "solved": true,
  "base_logprob": -0.05932105332612991,
  "necessary": [],
  "causal": [
   20
  ],
  "sufficient": true,
  "evidence": [
   15,
   16,
   17,
   18
  ],
  "drops": [
   -0.0471,
   -0.0332,
   -0.0436,
   -0.039,
   -0.0211,
   0.0164,
   -0.045,
   -0.0364,
   -0.0319,
   -0.0401,
   -0.0417,
   -0.0396,
   -0.032,
   -0.0426,
   -0.0479,
   -0.0537,
   -0.0454,
   -0.0403,
   -0.0472,
   -0.042,
   0.0539,
   -0.0357,
   -0.0513,
   -0.039,
   0.017,
   -0.0244
  ]
 },
 {
  "paper": "1911.05343",
  "qid": "a5418e4af99a2cbd6b7a2b8041388a2d01b8efb2",
  "solved": false
 },
 {
  "paper": "1911.05960",
  "qid": "18ad60f97f53af64cb9db2123c0d8846c57bfa4a",
  "solved": false
 },
 {
  "paper": "1911.05960",
  "qid": "87357448ce4cae3c59d4570a19c7a9df4c086bd8",
  "solved": false
 },
 {
  "paper": "1911.05960",
  "qid": "1ccc4f63268aa7841cc6fd23535c9cbe85791007",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.05960",
  "qid": "afe34e553c3c784dbf02add675b15c27638cdd45",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.06171",
  "qid": "dbf606cb6fc1d070418cc25e38ae57bbbb7087a0",
  "solved": false
 },
 {
  "paper": "1911.06171",
  "qid": "9651fbd887439bf12590244c75e714f15f50f73d",
  "solved": true,
  "base_logprob": -2.519901990890503,
  "necessary": [],
  "causal": [
   32,
   34,
   38,
   40,
   41,
   42
  ],
  "sufficient": false,
  "evidence": [
   31,
   32,
   33,
   34
  ],
  "drops": [
   -1.3105,
   -1.2907,
   -1.2694,
   -1.2891,
   -1.2678,
   -1.2765,
   -1.2775,
   -1.2635,
   -1.2738,
   -1.2665,
   -1.2521,
   -1.2726,
   -1.3199,
   -1.2457,
   -1.2705,
   -1.2852,
   -1.2439,
   -1.2977,
   -1.2837,
   -1.2775,
   -1.2672,
   -1.3314,
   -1.2813,
   -1.2925,
   -1.247,
   -1.2941,
   -1.2796,
   -1.26,
   -1.287,
   -1.3037,
   -1.5454,
   -1.6462,
   0.8747,
   -1.3474,
   -1.2254,
   -1.5142,
   -1.4591,
   -1.3732,
   -1.2236,
   -1.288,
   -1.2417,
   -1.1668,
   -1.1012
  ]
 },
 {
  "paper": "1911.06171",
  "qid": "1fd969f53bc714d9b5e6604a7780cbd6b12fd616",
  "solved": false
 },
 {
  "paper": "1911.06171",
  "qid": "cd37ad149d500e1c7d2de9de1f4bae8dcc443a72",
  "solved": true,
  "base_logprob": -6.505733489990234,
  "necessary": [],
  "causal": [
   3,
   42
  ],
  "sufficient": true,
  "evidence": [
   3
  ],
  "drops": [
   -4.4558,
   -4.4418,
   -4.3417,
   -0.7989,
   -4.3095,
   -4.3531,
   -4.3474,
   -4.2738,
   -4.3788,
   -4.4007,
   -4.4069,
   -4.3876,
   -4.4257,
   -4.3837,
   -4.3595,
   -4.4182,
   -4.3886,
   -4.4162,
   -4.4098,
   -4.4174,
   -4.3737,
   -4.3641,
   -4.4421,
   -4.382,
   -4.3975,
   -4.4275,
   -4.3927,
   -4.4235,
   -4.4254,
   -4.4423,
   -4.2795,
   -4.428,
   -4.4237,
   -4.4049,
   -4.4396,
   -4.4066,
   -4.3943,
   -4.4287,
   -4.4809,
   -4.4299,
   -4.3896,
   -4.2146,
   -4.0181
  ]
 },
 {
  "paper": "1911.06191",
  "qid": "eecf62e18a790bcfdd8a56f0c4f498927ff2fb47",
  "solved": false
 },
 {
  "paper": "1911.06191",
  "qid": "acda028a21a465c984036dcbb124b7f03c490b41",
  "solved": false
 },
 {
  "paper": "1911.06191",
  "qid": "42af0472e6895eaf7b9392674b0d956e64e86b03",
  "solved": false
 },
 {
  "paper": "1911.06747",
  "qid": "65e2f97f2fe8eb5c2fa41cb95c02b577e8d6e5ee",
  "solved": false
 },
 {
  "paper": "1911.07228",
  "qid": "f46a907360d75ad566620e7f6bf7746497b6e4a9",
  "solved": true,
  "base_logprob": -1.3779668807983398,
  "necessary": [],
  "causal": [
   14,
   43
  ],
  "sufficient": true,
  "evidence": [
   43,
   44,
   45
  ],
  "drops": [
   -0.0944,
   -0.0675,
   -0.0019,
   0.0281,
   0.0259,
   -0.0664,
   -0.033,
   -0.0328,
   0.0541,
   -0.0641,
   -0.0021,
   0.0904,
   -0.1261,
   0.1191,
   0.3378,
   -0.0305,
   0.0572,
   -0.0085,
   -0.0987,
   -0.0338,
   -0.0364,
   -0.0365,
   0.0237,
   0.0237,
   0.0569,
   -0.0054,
   0.0236,
   -0.0331,
   -0.0355,
   0.0258,
   0.0268,
   -0.0052,
   -0.0044,
   -0.0053,
   -0.0364,
   -0.0363,
   -0.0045,
   -0.063,
   -0.033,
   0.0547,
   -0.1679,
   -0.0033,
   0.1126,
   0.1534,
   -0.0846,
   -0.3932,
   0.0808,
   -0.0051,
   -0.2868,
   -0.0994,
   0.0251,
   -0.0019,
   0.0274,
   -0.0028,
   -0.0674,
   -0.0061,
   -0.0641,
   -0.0339,
   0.0274,
   -0.006,
   -0.0339,
   0.0267,
   -0.0083,
   -0.0053,
   -0.0649,
   -0.0054,
   -0.0364,
   -0.0364,
   -0.0329,
   -0.0043,
   -0.0052,
   -0.0053,
   -0.096,
   0.0228,
   -0.0052,
   -0.0062,
   -0.0364,
   -0.0075,
   0.0258,
   -0.0666,
   -0.0364,
   -0.0363,
   -0.0052,
   -0.006,
   -0.0043,
   -0.0053,
   -0.0576,
   -0.0337,
   -0.0365,
   -0.1026,
   -0.1305,
   0.108
  ]
 },
 {
  "paper": "1911.07228",
  "qid": "79d999bdf8a343ce5b2739db3833661a1deab742",
  "solved": false
 },
 {
  "paper": "1911.08673",
  "qid": "24014a040447013a8cf0c0f196274667320db79f",
  "solved": false
 },
 {
  "paper": "1911.09419",
  "qid": "6852217163ea678f2009d4726cb6bd03cf6a8f78",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.09419",
  "qid": "cd1ad7e18d8eef8f67224ce47f3feec02718ea1a",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.09419",
  "qid": "9c9e90ceaba33242342a5ae7568e89fe660270d5",
  "solved": false
 },
 {
  "paper": "1911.09419",
  "qid": "2a058f8f6bd6f8e80e8452e1dba9f8db5e3c7de8",
  "solved": false
 },
 {
  "paper": "1911.09483",
  "qid": "6e4505609a280acc45b0a821755afb1b3b518ffd",
  "solved": true,
  "base_logprob": -1.605059027671814,
  "necessary": [],
  "causal": [
   33
  ],
  "sufficient": true,
  "evidence": [
   33
  ],
  "drops": [
   -1.5951,
   -1.5893,
   -1.5894,
   -1.5896,
   -1.5926,
   -1.594,
   -1.5924,
   -1.5911,
   -1.593,
   -1.5914,
   -1.5937,
   -1.5927,
   -1.5941,
   -1.5942,
   -1.594,
   -1.5937,
   -1.5928,
   -1.5929,
   -1.5938,
   -1.5948,
   -1.5921,
   -1.5926,
   -1.5896,
   -1.5932,
   -1.5948,
   -1.5908,
   -1.5922,
   -1.5937,
   -1.5937,
   -1.5895,
   -1.5928,
   -1.5888,
   -1.5992,
   0.0956,
   -1.5889,
   -1.5917,
   -1.5937,
   -1.5924,
   -1.5926,
   -1.5971,
   -1.5968,
   -1.5915,
   -1.5914,
   -1.5929,
   -1.5912,
   -1.5941,
   -1.5896,
   -1.5929,
   -1.5962,
   -1.5937,
   -1.5935,
   -1.5935,
   -1.5937,
   -1.5963,
   -1.6017
  ]
 },
 {
  "paper": "1911.09483",
  "qid": "9bd938859a8b063903314a79f09409af8801c973",
  "solved": true,
  "base_logprob": -3.6599433422088623,
  "necessary": [],
  "causal": [
   0,
   1,
   9,
   24,
   25,
   39
  ],
  "sufficient": false,
  "evidence": [
   25,
   26
  ],
  "drops": [
   -3.0305,
   -3.0042,
   -3.053,
   -3.0667,
   -3.0645,
   -3.0954,
   -3.1165,
   -3.1397,
   -3.0465,
   -3.0328,
   -3.0566,
   -3.0978,
   -3.0474,
   -3.0872,
   -3.0986,
   -3.0982,
   -3.0871,
   -3.0868,
   -3.1293,
   -3.0774,
   -3.097,
   -3.0988,
   -3.0879,
   -3.0884,
   -2.3396,
   -1.7436,
   -3.2915,
   -3.0981,
   -3.1189,
   -3.1072,
   -3.1083,
   -3.122,
   -3.0954,
   -3.1183,
   -3.1267,
   -3.1083,
   -3.1095,
   -3.1189,
   -3.0672,
   -3.0398,
   -3.0509,
   -3.0981,
   -3.1079,
   -3.1181,
   -3.1078,
   -3.1189,
   -3.1077,
   -3.1022,
   -3.1302,
   -3.0868,
   -3.0688,
   -3.1085,
   -3.1003,
   -3.1653,
   -3.1769
  ]
 },
 {
  "paper": "1911.09483",
  "qid": "68ba5bf18f351e8c83fae7b444cc50bef7437f13",
  "solved": false
 },
 {
  "paper": "1911.09483",
  "qid": "f6a1125c5621a2f32c9bcdd188dff14efa096083",
  "solved": false
 },
 {
  "paper": "1911.09845",
  "qid": "86e3136271a7b93991c8de5d310ab15a6ac5ab8c",
  "solved": false
 },
 {
  "paper": "1911.09845",
  "qid": "b48cd91219429f910b1ea6fcd6f4bd143ddf096f",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.09845",
  "qid": "4f1a5eed730fdcf0e570f9118fc09ef2173c6a1b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1911.09845",
  "qid": "4bdad5a20750c878d1a891ef255621f6172b6a79",
  "solved": false
 },
 {
  "paper": "1911.09886",
  "qid": "735f58e28d84ee92024a36bc348cfac2ee114409",
  "solved": false
 },
 {
  "paper": "1911.09886",
  "qid": "710fa8b3e74ee63d2acc20af19f95f7702b7ce5e",
  "solved": true,
  "base_logprob": -2.0384130477905273,
  "necessary": [],
  "causal": [
   44
  ],
  "sufficient": true,
  "evidence": [
   44
  ],
  "drops": [
   -0.2365,
   -0.2837,
   -0.3788,
   -0.3988,
   -0.2953,
   -0.3595,
   -0.3868,
   -0.3409,
   -0.1976,
   -0.4245,
   -0.305,
   -0.3827,
   -0.2873,
   -0.6242,
   -0.1661,
   -0.3456,
   -0.2609,
   -0.3291,
   -0.349,
   -0.3174,
   -0.4998,
   -0.387,
   -0.3363,
   -0.3593,
   -0.379,
   -0.4215,
   -0.5217,
   -0.3135,
   -0.3972,
   -0.3078,
   -0.4448,
   -0.352,
   -0.2471,
   -0.3974,
   -0.3239,
   -0.2624,
   -0.4099,
   -0.3321,
   -0.3497,
   -0.2806,
   -0.3851,
   -0.3452,
   -0.2917,
   -0.31,
   0.2638,
   -0.1105,
   -0.2517,
   -0.5276,
   -0.4099,
   -0.3056,
   -0.3029,
   -0.328,
   -0.2777,
   -0.5363
  ]
 },
 {
  "paper": "1911.09886",
  "qid": "56123dd42cf5c77fc9a88fc311ed2e1eb672126e",
  "solved": false
 },
 {
  "paper": "1911.09886",
  "qid": "1898f999626f9a6da637bd8b4857e5eddf2fc729",
  "solved": false
 },
 {
  "paper": "1911.11698",
  "qid": "ac3c88ace59bf75788370062db139f60499c2056",
  "solved": false
 },
 {
  "paper": "1911.11698",
  "qid": "26012f57cba21ba44b9a9f7ed8b1ed9e8ee7625d",
  "solved": true,
  "base_logprob": -1.4276633262634277,
  "necessary": [],
  "causal": [
   10,
   17
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   0.1286,
   0.0239,
   0.0506,
   -0.1423,
   0.0648,
   0.1199,
   0.1365,
   -0.4728,
   0.1479,
   0.1456,
   0.2741,
   0.0445,
   0.1226,
   0.08,
   -0.0265,
   -0.0442,
   0.0137,
   0.2007,
   0.0133,
   0.0719,
   0.0761,
   -0.0155,
   0.0032,
   0.0522,
   -0.107,
   0.084,
   0.0108,
   0.1355,
   0.1412,
   0.1005,
   0.0547,
   0.0448,
   0.0408,
   0.1488,
   0.0076,
   -0.0116,
   0.003,
   -0.0417
  ]
 },
 {
  "paper": "1911.11698",
  "qid": "7d4fad6367f28c67ad22487094489680c45f5062",
  "solved": true,
  "base_logprob": -16.813858032226562,
  "necessary": [],
  "causal": [
   10
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   -0.5859,
   -0.1192,
   -0.7735,
   0.1271,
   0.2422,
   0.1292,
   -0.2926,
   -0.3692,
   0.1119,
   -0.0661,
   0.7975,
   -0.3686,
   0.0667,
   0.1074,
   -0.0879,
   0.0839,
   0.0277,
   0.2949,
   0.2344,
   0.184,
   0.3168,
   0.1074,
   0.2949,
   0.1543,
   0.3168,
   0.0292,
   0.0605,
   -0.0411,
   0.0917,
   0.1761,
   0.3808,
   0.1563,
   0.1119,
   -0.0348,
   -0.1739,
   -0.1051,
   0.2621,
   -0.531
  ]
 },
 {
  "paper": "1911.11744",
  "qid": "1e2ffa065b640e912d6ed299ff713a12195e12c4",
  "solved": false
 },
 {
  "paper": "1911.11750",
  "qid": "6c0f97807cd83a94a4d26040286c6f89c4a0f8e0",
  "solved": false
 },
 {
  "paper": "1911.11750",
  "qid": "13ca4bf76565564c8ec3238c0cbfacb0b41e14d2",
  "solved": true,
  "base_logprob": -3.483466863632202,
  "necessary": [
   38
  ],
  "causal": [
   38
  ],
  "sufficient": true,
  "evidence": [
   38
  ],
  "drops": [
   -0.7327,
   -0.6145,
   -0.69,
   -0.7669,
   -0.4137,
   -0.6655,
   -0.7793,
   -0.7568,
   -0.7292,
   -0.7465,
   -0.691,
   -0.7097,
   -0.7454,
   -0.6929,
   -0.6711,
   -0.7,
   -0.6987,
   -0.7025,
   -0.6748,
   -0.6818,
   -0.7065,
   -0.7039,
   -0.7118,
   -0.7789,
   -0.7501,
   -0.7133,
   -0.6584,
   -0.6352,
   -0.6361,
   -0.6681,
   -0.6939,
   -0.7473,
   -0.7249,
   -0.6924,
   -0.6512,
   -0.8142,
   -0.7353,
   -0.5453,
   3.023,
   -0.7784,
   -0.6002,
   -0.7284,
   -0.749,
   -0.7808,
   -0.6755,
   -0.7502,
   -0.752
  ]
 },
 {
  "paper": "1911.11750",
  "qid": "70797f66d96aa163a3bee2be30a328ba61c40a18",
  "solved": true,
  "base_logprob": -7.7059831619262695,
  "necessary": [
   34
  ],
  "causal": [
   34
  ],
  "sufficient": true,
  "evidence": [
   34
  ],
  "drops": [
   -0.3262,
   -0.0074,
   -0.1562,
   -0.0309,
   -0.1706,
   0.0625,
   -0.0371,
   -0.0998,
   -0.0069,
   -0.062,
   0.0001,
   -0.062,
   0.0557,
   0.0548,
   0.063,
   -0.1317,
   -0.1555,
   -0.0068,
   -0.2797,
   0.3004,
   0.1728,
   -0.2788,
   0.0867,
   0.2895,
   -0.1253,
   -0.1563,
   -0.1534,
   -0.1475,
   0.0563,
   0.0857,
   -0.1873,
   0.0547,
   -0.1245,
   -0.1321,
   1.26,
   0.2823,
   -0.2076,
   -0.3386,
   -0.1537,
   -0.8064,
   -0.5907,
   -0.156,
   -0.0228,
   -0.1941,
   0.0204,
   -0.0921,
   0.4906
  ]
 },
 {
  "paper": "1911.11933",
  "qid": "046ff04d1018447b22e00acb125125cae5a23fb7",
  "solved": true,
  "base_logprob": -3.699540853500366,
  "necessary": [],
  "causal": [
   1,
   3,
   4,
   13,
   20,
   29
  ],
  "sufficient": false,
  "evidence": [
   32
  ],
  "drops": [
   -0.2173,
   0.0357,
   -0.0627,
   0.094,
   0.0013,
   -0.3406,
   -0.1863,
   -0.3765,
   -0.0613,
   -0.1239,
   -0.0939,
   -0.0924,
   -0.1566,
   -0.0266,
   -0.0301,
   -0.2814,
   -0.1535,
   -0.0301,
   -0.0595,
   -0.094,
   0.0622,
   -0.0627,
   -0.0627,
   -0.0299,
   -0.1877,
   -0.1222,
   -0.0614,
   -0.0286,
   -0.0613,
   0.0027,
   -0.1863,
   -0.0646,
   -0.1352,
   -0.4702,
   -0.0625,
   -0.4971,
   -0.2176,
   -0.1564,
   -0.1566,
   -0.1253,
   -0.1251,
   -0.0378,
   -0.3155,
   -0.3787
  ]
 },
 {
  "paper": "1911.11933",
  "qid": "ffbd6f583692db66b719a846ba2b7f6474df481a",
  "solved": false
 },
 {
  "paper": "1911.11933",
  "qid": "cc2b98b46497c71e955e844fb36e9ef6e2784640",
  "solved": false
 },
 {
  "paper": "1911.11951",
  "qid": "79620a2b4b121b6d3edd0f7b1d4a8cc7ada0b516",
  "solved": false
 },
 {
  "paper": "1911.12569",
  "qid": "722e9b6f55971b4c48a60f7a9fe37372f5bf3742",
  "solved": false
 },
 {
  "paper": "1911.12569",
  "qid": "9c2f306044b3d1b3b7fdd05d1c046e887796dd7a",
  "solved": false
 },
 {
  "paper": "1911.12569",
  "qid": "9219eef636ddb020b9d394868959325562410f83",
  "solved": false
 },
 {
  "paper": "1911.12579",
  "qid": "a6717e334c53ebbb87e5ef878a77ef46866e3aed",
  "solved": true,
  "base_logprob": -0.5636124014854431,
  "necessary": [
   68
  ],
  "causal": [
   68
  ],
  "sufficient": true,
  "evidence": [
   68
  ],
  "drops": [
   0.1953,
   0.1775,
   -0.064,
   -0.2244,
   -0.0934,
   0.0534,
   0.1042,
   0.0873,
   0.0442,
   0.08,
   0.0555,
   0.0249,
   0.0685,
   0.5086,
   0.0766,
   0.1128,
   0.0762,
   0.1488,
   -0.0334,
   0.0667,
   0.0563,
   0.0457,
   0.1141,
   0.0537,
   0.0994,
   0.095,
   0.1141,
   0.0455,
   -0.0109,
   0.0621,
   0.097,
   0.0468,
   0.0978,
   0.1139,
   0.1064,
   -0.0077,
   -0.01,
   0.0557,
   0.1151,
   0.1054,
   0.057,
   0.0471,
   0.1045,
   -0.0514,
   -0.0097,
   0.053,
   0.0764,
   0.0649,
   0.0448,
   0.0088,
   0.0069,
   0.2611,
   0.1792,
   0.1059,
   0.1014,
   -0.004,
   0.1055,
   0.0034,
   -0.0084,
   0.0637,
   0.1041,
   -0.0013,
   0.0469,
   -0.0491,
   -0.0005,
   0.0545,
   -0.014,
   -0.0138,
   1.2484,
   0.2679,
   -0.2726
  ]
 },
 {
  "paper": "1911.12579",
  "qid": "8cb9006bcbd2f390aadc6b70d54ee98c674e45cc",
  "solved": false
 },
 {
  "paper": "1911.13066",
  "qid": "2c88b46c7e3a632cfa10b7574276d84ecec7a0af",
  "solved": false
 },
 {
  "paper": "1911.13066",
  "qid": "6ff240d985bbe96b9d5042c9b372b4e8f498f264",
  "solved": true,
  "base_logprob": -5.6697468757629395,
  "necessary": [],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -2.5773,
   -2.5161,
   -2.4271,
   -2.4864,
   -0.1652,
   -2.4847,
   -2.7304,
   -2.4774,
   -2.7562,
   -2.888,
   -2.7338,
   -2.694,
   -2.686,
   -2.7119,
   -2.6413,
   -2.7485,
   -2.7217,
   -2.6915,
   -2.7219,
   -2.6656,
   -2.7552,
   -2.7475,
   -2.6839,
   -2.7652,
   -2.6772,
   -2.7385,
   -2.7464,
   -2.7463,
   -2.7297,
   -2.4365,
   -3.0662,
   -2.6454
  ]
 },
 {
  "paper": "1911.13087",
  "qid": "7b2de0109b68f78afa9e6190c82ca9ffaf62f9bd",
  "solved": true,
  "base_logprob": -4.342777729034424,
  "necessary": [],
  "causal": [
   38
  ],
  "sufficient": true,
  "evidence": [
   7
  ],
  "drops": [
   -0.703,
   -0.6921,
   -0.7411,
   -0.609,
   -0.2516,
   -0.7305,
   -0.6811,
   -0.9161,
   -0.6507,
   -0.6858,
   -0.6112,
   -0.5982,
   -0.6503,
   -0.6711,
   -0.7128,
   -0.6294,
   -0.6634,
   -0.6295,
   -0.7362,
   -0.785,
   -0.6823,
   -0.6531,
   -0.6919,
   -0.7514,
   -0.5671,
   -0.6398,
   -0.6115,
   -0.64,
   -0.6291,
   -0.5535,
   -0.6711,
   -0.6842,
   -0.6399,
   -0.6218,
   -0.6738,
   -0.7098,
   -0.6503,
   -0.6293,
   -0.2063,
   -0.8012,
   -0.4486,
   -0.7612,
   -0.9379
  ]
 },
 {
  "paper": "1911.13087",
  "qid": "0a82534ec6e294ab952103f11f56fd99137adc1f",
  "solved": true,
  "base_logprob": -3.238051652908325,
  "necessary": [],
  "causal": [
   4,
   13,
   24,
   36,
   37,
   40
  ],
  "sufficient": false,
  "evidence": [
   38
  ],
  "drops": [
   -0.2123,
   -0.1619,
   -0.2367,
   -0.162,
   0.1632,
   -0.1116,
   -0.1366,
   -0.312,
   -0.1371,
   -0.0744,
   -0.0616,
   -0.1617,
   -0.0616,
   -0.0117,
   -0.099,
   -0.0743,
   -0.1117,
   -0.0867,
   -0.1618,
   -0.1614,
   -0.1619,
   -0.2872,
   -0.1618,
   -0.0869,
   0.0382,
   -0.0367,
   -0.0494,
   -0.0367,
   -0.0867,
   -0.037,
   -0.1118,
   -0.0743,
   -0.1117,
   -0.0616,
   -0.0742,
   -0.0743,
   -0.0118,
   0.0134,
   -0.3109,
   -0.1619,
   0.1134,
   -0.1865,
   -0.3359
  ]
 },
 {
  "paper": "1912.00159",
  "qid": "515e10a71d78ccd9c7dc93cd942924a4c85d3a30",
  "solved": false
 },
 {
  "paper": "1912.00423",
  "qid": "f9751e0ca03f49663a5fc82b33527bc8be1ed0aa",
  "solved": false
 },
 {
  "paper": "1912.00423",
  "qid": "ce18c50dadab7b9f28141fe615fd7de69355d9dd",
  "solved": false
 },
 {
  "paper": "1912.00423",
  "qid": "5a230fe4f0204bf2eebc0e944cf8defaf33d165c",
  "solved": false
 },
 {
  "paper": "1912.00582",
  "qid": "4d5f112874250d48eb49649c4abe31d6c9236700",
  "solved": true,
  "base_logprob": -3.62499737739563,
  "necessary": [],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "drops": [
   -3.6079,
   -3.6021,
   -3.5924,
   -3.5919,
   -3.5739,
   -3.5978,
   -3.5992,
   -3.6021,
   -3.596,
   -3.6003,
   -3.6074,
   -3.6025,
   -3.601,
   -3.6035,
   -3.6008,
   -3.605,
   -3.6037,
   -3.6037,
   -3.6025,
   -3.6037,
   -3.5998,
   -3.5972,
   -3.5912,
   -3.5992,
   -3.6059,
   -3.6025,
   -3.6046,
   -3.5984,
   -3.5809,
   -3.6028,
   -3.601,
   -3.5992,
   -3.6037,
   -3.601,
   -3.5977,
   -3.602,
   -3.5983,
   -3.603,
   -3.5979,
   -3.5977,
   -3.5996,
   -3.601,
   -3.6008,
   -3.601,
   -3.6009,
   -3.5958,
   -3.6003,
   -3.5998,
   -3.5993,
   -3.6037,
   -3.6005,
   -3.596,
   -3.6013,
   -3.5993,
   -3.6043
  ]
 },
 {
  "paper": "1912.00582",
  "qid": "49aecc50823a60c852165e121dbc0ca54304e40f",
  "solved": false
 },
 {
  "paper": "1912.00819",
  "qid": "5937ebbf04f62d41b48cbc6b5c38fc309e5c2328",
  "solved": false
 },
 {
  "paper": "1912.00819",
  "qid": "dcd6f18922ac5c00c22cef33c53ff5ae08b42298",
  "solved": false
 },
 {
  "paper": "1912.00819",
  "qid": "2965c86467d12b79abc16e1457d848cb6ca88973",
  "solved": false
 },
 {
  "paper": "1912.00819",
  "qid": "b99948ac4810a7fe3477f6591b8cf211d6398e67",
  "solved": true,
  "base_logprob": -10.50585651397705,
  "necessary": [],
  "causal": [
   8
  ],
  "sufficient": true,
  "evidence": [
   3,
   8
  ],
  "drops": [
   0.2463,
   0.2482,
   -0.499,
   -0.6121,
   -0.2491,
   -0.4976,
   -0.3734,
   -0.8712,
   0.2509,
   -0.8707,
   -0.4948,
   -0.4985,
   -0.4952,
   -0.6231,
   -0.4946,
   -0.7493,
   -0.1265,
   -0.2495,
   -0.2492,
   -0.3728,
   -0.1241,
   0.0001,
   -0.1232,
   -0.127,
   0.1245,
   -0.25,
   -0.3784
  ]
 },
 {
  "paper": "1912.00871",
  "qid": "3f6610d1d68c62eddc2150c460bf1b48a064e5e6",
  "solved": false
 },
 {
  "paper": "1912.00871",
  "qid": "4c854d33a832f3f729ce73b206ff90677e131e48",
  "solved": false
 },
 {
  "paper": "1912.00871",
  "qid": "163c15da1aa0ba370a00c5a09294cd2ccdb4b96d",
  "solved": false
 },
 {
  "paper": "1912.00871",
  "qid": "095888f6e10080a958d9cd3f779a339498f3a109",
  "solved": false
 },
 {
  "paper": "1912.01046",
  "qid": "09621c9cd762e1409f22d501513858d67dcd3c7c",
  "solved": false
 },
 {
  "paper": "1912.01220",
  "qid": "ecb680d79e847beb7c1aa590d288a7313908d64a",
  "solved": false
 },
 {
  "paper": "1912.01220",
  "qid": "b622f57c4e429b458978cb8863978d7facab7cfe",
  "solved": false
 },
 {
  "paper": "1912.01252",
  "qid": "5679fabeadf680e35a4f7b092d39e8638dca6b4d",
  "solved": false
 },
 {
  "paper": "1912.01252",
  "qid": "312417675b3dc431eb7e7b16a917b7fed98d4376",
  "solved": false
 },
 {
  "paper": "1912.01673",
  "qid": "18482658e0756d69e39a77f8fcb5912545a72b9b",
  "solved": true,
  "base_logprob": -0.003577501280233264,
  "necessary": [],
  "causal": [
   54
  ],
  "sufficient": true,
  "evidence": [
   54,
   55
  ],
  "drops": [
   -0.0006,
   -0.0008,
   -0.0007,
   -0.0,
   -0.0,
   -0.0015,
   0.0006,
   -0.0015,
   -0.0006,
   -0.0012,
   -0.0011,
   0.0006,
   0.0011,
   0.0001,
   -0.0011,
   -0.0011,
   -0.0008,
   -0.0004,
   -0.0008,
   0.0,
   -0.0011,
   -0.0007,
   -0.0014,
   -0.0013,
   -0.0004,
   -0.0007,
   0.0,
   -0.0003,
   -0.0004,
   -0.0004,
   -0.0008,
   -0.0014,
   -0.0004,
   0.0001,
   -0.0003,
   0.0,
   -0.0011,
   -0.0004,
   -0.0004,
   0.0001,
   -0.0004,
   -0.0004,
   -0.0008,
   -0.0005,
   -0.0004,
   -0.0008,
   -0.0013,
   0.0,
   -0.0016,
   -0.0019,
   -0.0012,
   -0.0028,
   -0.0009,
   -0.0013,
   0.0277,
   0.0027,
   -0.0025
  ]
 },
 {
  "paper": "1912.01673",
  "qid": "9d336c4c725e390b6eba8bb8fe148997135ee981",
  "solved": false
 },
 {
  "paper": "1912.01673",
  "qid": "016b59daa84269a93ce821070f4f5c1a71752a8a",
  "solved": true,
  "base_logprob": -4.747485160827637,
  "necessary": [],
  "causal": [
   21,
   45,
   46,
   50,
   51,
   52
  ],
  "sufficient": true,
  "evidence": [
   50
  ],
  "drops": [
   -4.6423,
   -4.6534,
   -4.6613,
   -4.6684,
   -4.6416,
   -4.6533,
   -4.6532,
   -4.6631,
   -4.6395,
   -4.6073,
   -4.6488,
   -4.644,
   -4.6484,
   -4.6414,
   -4.629,
   -4.6628,
   -4.6377,
   -4.6511,
   -4.6508,
   -4.6507,
   -4.6525,
   -4.5841,
   -4.6685,
   -4.6513,
   -4.6213,
   -4.6327,
   -4.621,
   -4.6376,
   -4.6302,
   -4.6492,
   -4.6342,
   -4.6468,
   -4.6349,
   -4.6399,
   -4.6402,
   -4.6424,
   -4.6613,
   -4.6372,
   -4.6464,
   -4.6262,
   -4.6318,
   -4.6511,
   -4.6617,
   -4.6579,
   -4.6269,
   -4.5025,
   -4.5521,
   -4.6543,
   -4.6237,
   -4.6415,
   -4.5905,
   -4.5848,
   -4.5658,
   -4.7036,
   -4.6265,
   -4.6518,
   -4.7173
  ]
 },
 {
  "paper": "1912.01673",
  "qid": "771b373d09e6eb50a74fffbf72d059ad44e73ab0",
  "solved": false
 },
 {
  "paper": "1912.01679",
  "qid": "04cab3325e20c61f19846674bf9a2c46ea60c449",
  "solved": false
 },
 {
  "paper": "1912.02481",
  "qid": "347e86893e8002024c2d10f618ca98e14689675f",
  "solved": false
 },
 {
  "paper": "1912.02481",
  "qid": "cbf1137912a47262314c94d36ced3232d5fa1926",
  "solved": true,
  "base_logprob": -16.061986923217773,
  "necessary": [],
  "causal": [
   44
  ],
  "sufficient": true,
  "evidence": [
   37,
   44
  ],
  "drops": [
   -0.1691,
   -0.0676,
   -0.9296,
   -0.2421,
   0.3828,
   -0.2422,
   -0.0781,
   -0.1329,
   -0.125,
   -0.2091,
   -0.0626,
   -0.047,
   0.0575,
   0.0937,
   -0.1875,
   -0.2421,
   -0.125,
   -0.2109,
   -0.1953,
   0.0312,
   0.0391,
   0.0809,
   0.1737,
   -0.0391,
   -0.1154,
   -0.3046,
   0.0391,
   -1.3567,
   -4.9238,
   -0.5284,
   -0.3672,
   0.0096,
   -0.2325,
   0.0721,
   0.0565,
   -0.3893,
   0.0409,
   -0.2968,
   -0.7109,
   -0.2187,
   0.0547,
   -0.0937,
   0.0624,
   0.1668,
   0.628,
   -0.1094,
   -0.0704,
   -0.13,
   -0.0919,
   0.2109,
   -0.2031,
   -0.1172,
   -0.3045,
   -0.1612,
   -0.3046,
   0.039,
   -0.4824,
   -0.3106,
   -0.6558
  ]
 },
 {
  "paper": "1912.02761",
  "qid": "2cc42d14c8c927939a6b8d06f4fdee0913042416",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1912.03234",
  "qid": "57e783f00f594e08e43a31939aedb235c9d5a102",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1912.03234",
  "qid": "9646fa1abbe3102a0364f84e0a55d107d45c97f0",
  "solved": false
 },
 {
  "paper": "1912.03234",
  "qid": "29983f4bc8a5513a198755e474361deee93d4ab6",
  "solved": true,
  "base_logprob": -3.154487371444702,
  "necessary": [
   3
  ],
  "causal": [
   0,
   3,
   4,
   5,
   15,
   16
  ],
  "sufficient": true,
  "evidence": [
   3
  ],
  "drops": [
   -0.0303,
   -0.031,
   -0.1136,
   1.5739,
   0.0924,
   0.1876,
   -0.1497,
   -0.107,
   -0.1765,
   -0.1509,
   -0.15,
   -0.125,
   -0.1154,
   -0.2321,
   -0.0348,
   0.0032,
   0.0445,
   -0.2118,
   -0.1324,
   -0.1341,
   -0.1495,
   -0.0948,
   -0.1531,
   -0.1682,
   -0.0539
  ]
 },
 {
  "paper": "1912.05066",
  "qid": "5b029ad0d20b516ec11967baaf7d2006e8d7199f",
  "solved": false
 },
 {
  "paper": "1912.05066",
  "qid": "d3a1a53521f252f869fdae944db986931d9ffe48",
  "solved": true,
  "base_logprob": -3.2678780555725098,
  "necessary": [
   8
  ],
  "causal": [
   8
  ],
  "sufficient": true,
  "evidence": [
   8
  ],
  "drops": [
   0.2351,
   -0.0094,
   0.0191,
   0.0476,
   0.0514,
   -0.0747,
   -0.154,
   0.1375,
   2.1912,
   -0.0632,
   0.0413,
   0.1204,
   0.0521,
   0.0168,
   0.0723,
   0.0792,
   0.0105,
   0.1154,
   -0.0208,
   0.0088,
   0.106,
   0.0082,
   0.0092,
   0.0629,
   -0.2576,
   0.0006,
   0.0614,
   0.0506,
   -0.0304,
   0.0311,
   0.0724,
   0.0276,
   0.0102,
   0.0283,
   0.0306,
   0.0409,
   0.0412,
   0.0309,
   0.0308,
   0.0101,
   0.0236,
   0.0087,
   0.0616,
   0.0714,
   0.0405,
   -0.0194,
   -0.0125,
   0.0407,
   0.0727,
   0.0284,
   0.0071,
   0.093,
   0.0559,
   0.0335,
   0.0853,
   -0.0104,
   0.0714,
   0.0007,
   0.0753,
   0.1029,
   0.0421,
   0.0798,
   0.0517,
   -0.1058,
   0.1133,
   0.1465,
   0.0928,
   0.5914,
   0.5338
  ]
 },
 {
  "paper": "1912.05066",
  "qid": "38e11663b03ac585863742044fd15a0e875ae9ab",
  "solved": false
 },
 {
  "paper": "1912.05066",
  "qid": "14421b7ae4459b647033b3ccba635d4ba7bb114b",
  "solved": false
 },
 {
  "paper": "1912.05238",
  "qid": "8de64483ae96c0a03a8e527950582f127b43dceb",
  "solved": false
 },
 {
  "paper": "1912.05238",
  "qid": "4d062673b714998800e61f66b6ccbf7eef5be2ac",
  "solved": false
 },
 {
  "paper": "1912.05238",
  "qid": "96dcabaa8b6bd89b032da609e709900a1569a0f9",
  "solved": false
 },
 {
  "paper": "1912.06670",
  "qid": "7f452eb145d486c15ac4d1107fc914e48ebba60f",
  "solved": true,
  "base_logprob": -7.052187919616699,
  "necessary": [],
  "causal": [
   4
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "drops": [
   -2.9256,
   -2.6262,
   -2.2321,
   -2.2887,
   0.3137,
   -2.4676,
   -2.5327,
   -2.4715,
   -2.375,
   -2.2083,
   -3.0559,
   -2.875,
   -2.4226,
   -2.2563,
   -2.3663,
   -2.3826,
   -2.4193,
   -2.3443,
   -2.4483,
   -2.2025,
   -2.3367,
   -2.1283,
   -2.3035,
   -1.743
  ]
 },
 {
  "paper": "1912.06670",
  "qid": "bb71a638668a21c2d446b44cbf51676c839658f7",
  "solved": false
 },
 {
  "paper": "1912.06670",
  "qid": "5fa464a158dc8abf7cef8ca7d42a7080670c1edd",
  "solved": false
 },
 {
  "paper": "1912.06813",
  "qid": "6ee27ab55b1f64783a9e72e3f83b7c9ec5cc8073",
  "solved": false
 },
 {
  "paper": "1912.06927",
  "qid": "a4422019d19f9c3d95ce8dc1d529bf3da5edcfb1",
  "solved": false
 },
 {
  "paper": "1912.07976",
  "qid": "10ddac87daf153cf674589cc1c64a795907d5d9a",
  "solved": false
 },
 {
  "paper": "1912.07976",
  "qid": "6cd874c4ae8e70f3c98c7176191c13a7decfbc45",
  "solved": false
 },
 {
  "paper": "1912.07976",
  "qid": "b807dd3d42251615b881632caa5e331e2203d269",
  "solved": false
 },
 {
  "paper": "1912.07976",
  "qid": "d39c911bf2479fdb7af339b59acb32073242fab3",
  "solved": false
 },
 {
  "paper": "1912.09152",
  "qid": "601f96770726a0063faf9bacd5db01c4af5add1f",
  "solved": false
 },
 {
  "paper": "1912.10167",
  "qid": "30c6d34b878630736f819fd898319ac4e71ee50b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1912.10435",
  "qid": "8d989490c5392492ad66e6a5047b7d74cc719f30",
  "solved": false
 },
 {
  "paper": "1912.10435",
  "qid": "a7829abed2186f757a59d3da44893c0172c7012b",
  "solved": false
 },
 {
  "paper": "1912.10806",
  "qid": "5c0b8c1b649df1b07d9af3aa9154ac340ec8b81c",
  "solved": true,
  "base_logprob": -2.033302068710327,
  "necessary": [],
  "causal": [
   24
  ],
  "sufficient": true,
  "evidence": [
   44
  ],
  "drops": [
   0.4438,
   0.4451,
   0.5621,
   0.4473,
   0.1118,
   0.2249,
   0.2227,
   0.4469,
   0.3358,
   0.6787,
   0.2223,
   0.4493,
   0.2221,
   0.2208,
   0.2229,
   0.4454,
   0.2207,
   0.2208,
   0.332,
   0.3331,
   0.3329,
   0.2172,
   0.4472,
   0.3313,
   0.6806,
   0.1094,
   0.5617,
   0.3331,
   0.1119,
   0.3353,
   0.3339,
   0.223,
   0.4454,
   0.2207,
   0.1095,
   -0.2117,
   0.1091,
   0.4471,
   0.3332,
   0.3319,
   0.3311,
   0.4473,
   0.2224,
   -0.2134,
   0.1127,
   -0.4195,
   -0.212,
   0.3339,
   0.1103,
   -0.2131,
   -0.1037,
   0.5606,
   0.3335,
   0.1116,
   0.1098,
   0.2225,
   0.4474,
   0.4486,
   0.3353,
   0.2209,
   0.3337,
   0.3331,
   0.5624,
   0.3368,
   0.0,
   0.3332,
   0.331,
   0.5602,
   0.3327,
   -0.9617
  ]
 },
 {
  "paper": "1912.10806",
  "qid": "4d8ca3f7aa65dcb42eba72acf3584d37b416b19c",
  "solved": false
 },
 {
  "paper": "1912.11602",
  "qid": "f95097cf4a0dc036fd8b80c007cd8d7a157b7816",
  "solved": true,
  "base_logprob": -4.670238494873047,
  "necessary": [
   36
  ],
  "causal": [
   36
  ],
  "sufficient": true,
  "evidence": [
   36
  ],
  "drops": [
   -3.4347,
   -3.2746,
   -3.5419,
   -3.4167,
   -3.417,
   -3.4531,
   -3.1307,
   -3.2382,
   -3.5957,
   -3.4167,
   -3.2914,
   -3.3806,
   -3.3817,
   -3.4708,
   -3.4531,
   -3.4349,
   -3.3988,
   -3.4709,
   -3.4519,
   -3.4167,
   -3.4348,
   -3.3631,
   -3.4523,
   -3.3988,
   -3.3994,
   -3.4167,
   -3.4349,
   -3.3816,
   -3.3096,
   -3.3988,
   -3.417,
   -3.4706,
   -3.4173,
   -3.4884,
   -3.453,
   -3.4708,
   2.1844,
   -3.3635,
   -3.5419,
   -3.2381,
   -3.4162,
   -3.0061,
   -2.6486
  ]
 },
 {
  "paper": "1912.11602",
  "qid": "bb8a0035b767688a98602c33f4714f8ac8ae60db",
  "solved": true,
  "base_logprob": -3.8296849727630615,
  "necessary": [],
  "causal": [
   36,
   37
  ],
  "sufficient": true,
  "evidence": [
   37
  ],
  "drops": [
   -3.4603,
   -3.4587,
   -3.489,
   -3.451,
   -3.482,
   -3.3939,
   -3.4619,
   -3.4725,
   -3.4543,
   -3.4602,
   -3.4465,
   -3.4477,
   -3.4878,
   -3.4764,
   -3.4826,
   -3.4822,
   -3.4707,
   -3.4627,
   -3.4887,
   -3.4917,
   -3.4561,
   -3.4726,
   -3.4785,
   -3.4845,
   -3.4735,
   -3.505,
   -3.5002,
   -3.4676,
   -3.4678,
   -3.4729,
   -3.4891,
   -3.4619,
   -3.4719,
   -3.4659,
   -3.461,
   -3.501,
   -3.3723,
   -3.169,
   -3.5172,
   -3.465,
   -3.452,
   -3.4177,
   -3.4219
  ]
 },
 {
  "paper": "1912.11602",
  "qid": "2a0a44f169ad61774d77df65f8846bd57685bfcf",
  "solved": false
 },
 {
  "paper": "1912.11602",
  "qid": "fd6c194632230e392088fc1f574c8626c6a2fa96",
  "solved": false
 },
 {
  "paper": "1912.13072",
  "qid": "2419b38624201d678c530eba877c0c016cccd49f",
  "solved": false
 },
 {
  "paper": "1912.13072",
  "qid": "b99d100d17e2a121c3c8ff789971ce66d1d40a4d",
  "solved": false
 },
 {
  "paper": "1912.13072",
  "qid": "578d0b23cb983b445b1a256a34f969b34d332075",
  "solved": false
 },
 {
  "paper": "1912.13109",
  "qid": "792d7b579cbf7bfad8fe125b0d66c2059a174cf9",
  "solved": true,
  "base_logprob": -4.530396461486816,
  "necessary": [
   10
  ],
  "causal": [
   10
  ],
  "sufficient": true,
  "evidence": [
   10,
   11
  ],
  "drops": [
   -1.9032,
   -1.821,
   -1.8624,
   -1.9455,
   -1.9454,
   -1.8624,
   -1.9249,
   -1.9664,
   -1.9454,
   -2.2365,
   3.5782,
   -1.9221,
   -1.717,
   -1.8601,
   -1.8625,
   -1.9248,
   -1.8833,
   -1.9037,
   -1.904,
   -1.8417,
   -1.9251,
   -1.9248,
   -1.8626,
   -1.904,
   -1.8627,
   -1.8002,
   -1.9667,
   -2.0288,
   -1.8624,
   -1.9456,
   -1.8418,
   -1.5296,
   -1.8001,
   -1.904,
   -1.8418,
   -1.8419,
   -1.8834,
   -1.8209,
   -1.8417,
   -1.9039,
   -1.8417,
   -1.8625,
   -1.8625,
   -2.1118,
   -1.8627,
   -1.9042,
   -1.9667,
   -1.9458,
   -1.9664,
   -1.9455,
   -1.9248,
   -1.883,
   -1.9248,
   -1.925,
   -1.4465
  ]
 },
 {
  "paper": "1912.13109",
  "qid": "44a2a8e187f8adbd7d63a51cd2f9d2d324d0c98d",
  "solved": true,
  "base_logprob": -3.0016303062438965,
  "necessary": [
   13
  ],
  "causal": [
   13
  ],
  "sufficient": true,
  "evidence": [
   13
  ],
  "drops": [
   -0.3733,
   0.1247,
   0.0,
   -0.0623,
   0.3121,
   -0.1245,
   -0.1245,
   0.0001,
   0.0,
   0.0623,
   0.187,
   0.0,
   -0.2488,
   11.9707,
   -0.0622,
   -0.0622,
   -0.0623,
   0.0624,
   0.0623,
   0.0623,
   0.0001,
   -0.1245,
   -0.0623,
   -0.0623,
   -0.0,
   0.0623,
   0.0622,
   -0.0623,
   -0.0,
   -0.0,
   0.0624,
   0.1871,
   -0.1869,
   0.0,
   0.0624,
   -0.0622,
   0.0,
   0.0623,
   0.0623,
   0.0,
   0.0,
   0.0001,
   -0.0622,
   -0.2487,
   -0.0622,
   0.0623,
   -0.0622,
   -0.1245,
   -0.1246,
   0.0624,
   -0.0622,
   -0.1246,
   -0.1246,
   -0.0623,
   0.8736
  ]
 },
 {
  "paper": "1912.13109",
  "qid": "5908d7fb6c48f975c5dfc5b19bb0765581df2b25",
  "solved": true,
  "base_logprob": -2.815417766571045,
  "necessary": [],
  "causal": [
   9
  ],
  "sufficient": true,
  "evidence": [
   9
  ],
  "drops": [
   -1.0561,
   -0.98,
   -1.0249,
   -1.0473,
   -1.0231,
   -1.0379,
   -1.1085,
   -1.1613,
   -1.1608,
   0.873,
   -0.9736,
   -1.0971,
   -0.963,
   -0.9131,
   -1.0367,
   -1.0775,
   -1.0507,
   -1.0628,
   -1.0935,
   -0.9693,
   -1.079,
   -1.0675,
   -1.0771,
   -1.0752,
   -1.0784,
   -1.0541,
   -0.8886,
   -1.1749,
   -1.001,
   -1.0935,
   -1.0668,
   -1.0387,
   -1.0769,
   -1.0649,
   -1.011,
   -1.0794,
   -1.0532,
   -0.9983,
   -1.0221,
   -1.0743,
   -1.0388,
   -0.9977,
   -1.1144,
   -1.2016,
   -1.0083,
   -1.1072,
   -1.1354,
   -1.1047,
   -1.1322,
   -1.1044,
   -1.0786,
   -1.0777,
   -1.1209,
   -1.1358,
   -0.735
  ]
 },
 {
  "paper": "1912.13109",
  "qid": "cca3301f20db16f82b5d65a102436bebc88a2026",
  "solved": false
 },
 {
  "paper": "2001.00137",
  "qid": "637aa32a34b20b4b0f1b5dfa08ef4e0e5ed33d52",
  "solved": true,
  "base_logprob": -0.825150728225708,
  "necessary": [
   20
  ],
  "causal": [
   1,
   3,
   20,
   22,
   31,
   37,
   41
  ],
  "sufficient": false,
  "evidence": [
   20,
   23
  ],
  "drops": [
   -0.02,
   0.4434,
   0.1342,
   0.5825,
   -0.1009,
   0.0329,
   0.1036,
   0.1719,
   -0.1528,
   0.2811,
   0.1097,
   -0.2448,
   0.0206,
   -0.0517,
   0.0405,
   0.0446,
   -0.088,
   0.0284,
   -0.1003,
   0.1956,
   3.144,
   0.3207,
   0.3372,
   -0.5811,
   0.0023,
   0.0003,
   -0.059,
   0.0036,
   0.0683,
   0.0255,
   -0.1037,
   0.4665,
   0.1425,
   0.1489,
   0.0601,
   0.3154,
   -0.0613,
   0.3753,
   0.0665,
   0.0491,
   0.0063,
   0.5005,
   -0.2258
  ]
 },
 {
  "paper": "2001.00137",
  "qid": "abc5836c54fc2ac8465aee5a83b9c0f86c6fd6f5",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2001.00137",
  "qid": "4debd7926941f1a02266b1a7be2df8ba6e79311a",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2001.00582",
  "qid": "827b5bd215599623a3125afe331b56b89b42bf09",
  "solved": true,
  "base_logprob": -0.9318498373031616,
  "necessary": [],
  "causal": [
   3
  ],
  "sufficient": true,
  "evidence": [
   3
  ],
  "drops": [
   -0.9147,
   -0.9165,
   -0.8848,
   0.1255,
   -0.9197,
   -0.9212,
   -0.9186,
   -0.9184,
   -0.9183,
   -0.9183,
   -0.918,
   -0.919,
   -0.9207,
   -0.9184,
   -0.9192,
   -0.92,
   -0.9198,
   -0.9164,
   -0.9125,
   -0.9231
  ]
 },
 {
  "paper": "2001.01589",
  "qid": "47796c7f0a7de76ccb97ccbd43dc851bb8a613d5",
  "solved": false
 },
 {
  "paper": "2001.02214",
  "qid": "5be62428f973a08c303c66018b081ad140c559c8",
  "solved": false
 },
 {
  "paper": "2001.02214",
  "qid": "64b65687b82ddb17c3d068381aaee56eb7fc02cd",
  "solved": false
 },
 {
  "paper": "2001.02943",
  "qid": "010e3793eb1342225857d3f95e147d8f8467192a",
  "solved": false
 },
 {
  "paper": "2001.03632",
  "qid": "f42e61f9ad06fb782d1574eb973c880add4f76d2",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2001.05284",
  "qid": "67131c15aceeb51ae1d3b2b8241c8750a19cca8e",
  "solved": false
 },
 {
  "paper": "2001.05284",
  "qid": "579a0603ec56fc2b4aa8566810041dbb0cd7b5e7",
  "solved": false
 },
 {
  "paper": "2001.05284",
  "qid": "c9c85eee41556c6993f40e428fa607af4abe80a9",
  "solved": false
 },
 {
  "paper": "2001.05493",
  "qid": "5845d1db7f819dbadb72e7df69d49c3f424b5730",
  "solved": false
 },
 {
  "paper": "2001.05672",
  "qid": "b1f2db88a6f89d0f048803e38a0a568f5ba38fc5",
  "solved": false
 },
 {
  "paper": "2001.05970",
  "qid": "a95188a0f35d3cb3ca70ae1527d57ac61710afa3",
  "solved": false
 },
 {
  "paper": "2001.05970",
  "qid": "096f5c59f43f49cab1ef37126341c78f272c0e26",
  "solved": true,
  "base_logprob": -1.90189528465271,
  "necessary": [
   7
  ],
  "causal": [
   7
  ],
  "sufficient": true,
  "evidence": [
   7
  ],
  "drops": [
   -0.5595,
   -0.3285,
   -0.2578,
   -0.1856,
   -0.4183,
   -0.4003,
   -0.311,
   1.8261,
   -0.4003,
   -0.4007,
   -0.5431,
   -0.3464,
   -0.3111,
   -0.4006,
   -0.4537,
   -0.4718,
   -0.3826,
   -0.4361,
   -0.3645,
   -0.3825,
   -0.4182,
   -0.4002,
   -0.4361,
   -0.3828,
   -0.4361,
   -0.4182,
   -0.4003,
   -0.3292,
   -0.3112,
   -0.436,
   -0.4004,
   -0.1513
  ]
 },
 {
  "paper": "2001.06286",
  "qid": "589be705a5cc73a23f30decba23ce58ec39d313b",
  "solved": true,
  "base_logprob": -4.488112926483154,
  "necessary": [],
  "causal": [
   10
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   -2.313,
   -1.9659,
   -2.0325,
   -2.1457,
   -2.2632,
   -2.1027,
   -2.0792,
   -2.0648,
   -2.0472,
   -2.1196,
   -0.348,
   -2.0439,
   -1.9786,
   -2.071,
   -1.9949,
   -1.9803,
   -1.9851,
   -2.0564,
   -1.9948,
   -2.0568,
   -2.0266,
   -2.0244,
   -1.9223,
   -2.0853,
   -2.1047
  ]
 },
 {
  "paper": "2001.06286",
  "qid": "6e962f1f23061f738f651177346b38fd440ff480",
  "solved": false
 },
 {
  "paper": "2001.06286",
  "qid": "594a6bf37eab64a16c6a05c365acc100e38fcff1",
  "solved": true,
  "base_logprob": -8.122230529785156,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24
  ],
  "sufficient": true,
  "evidence": [
   14
  ],
  "drops": [
   2.5435,
   4.2247,
   3.9131,
   3.6643,
   3.5393,
   3.7569,
   3.9131,
   3.7881,
   3.9439,
   3.6017,
   3.8819,
   4.1011,
   4.0718,
   3.7261,
   4.1412,
   3.5085,
   3.7892,
   4.1627,
   3.7886,
   3.3212,
   4.0386,
   4.2886,
   4.4808,
   3.729,
   4.6968
  ]
 },
 {
  "paper": "2001.06354",
  "qid": "68edb6a483cdec669c9130c928994654f1c19839",
  "solved": true,
  "base_logprob": -3.5961241722106934,
  "necessary": [],
  "causal": [
   4,
   10,
   24,
   33,
   49,
   50
  ],
  "sufficient": false,
  "evidence": [
   35
  ],
  "drops": [
   -0.0713,
   0.0445,
   0.0406,
   -0.537,
   0.166,
   0.0428,
   -0.3752,
   -0.0007,
   -0.0409,
   0.0423,
   0.1657,
   0.1257,
   -0.0822,
   -0.1254,
   -0.1657,
   0.1244,
   -0.0006,
   -0.0824,
   -0.0822,
   0.1242,
   -0.0824,
   0.0008,
   -0.041,
   -0.0425,
   0.1657,
   -0.0423,
   -0.0007,
   -0.0007,
   -0.0825,
   -0.0424,
   -0.0424,
   -0.1242,
   0.0812,
   0.2922,
   -0.2864,
   -1.1986,
   0.0408,
   0.0416,
   -0.0002,
   0.0411,
   0.0825,
   -0.041,
   -0.0004,
   0.0005,
   -0.0026,
   0.0438,
   -0.081,
   0.0424,
   -0.209,
   0.331,
   0.2876,
   -1.4999
  ]
 },
 {
  "paper": "2001.06354",
  "qid": "cee29acec4da1b247795daa4e2e82ef8a7b25a64",
  "solved": true,
  "base_logprob": -4.916804313659668,
  "necessary": [
   44
  ],
  "causal": [
   44
  ],
  "sufficient": true,
  "evidence": [
   44
  ],
  "drops": [
   -4.8136,
   -4.8937,
   -4.9105,
   -4.9015,
   -4.8992,
   -4.9037,
   -4.8987,
   -4.899,
   -4.8974,
   -4.8996,
   -4.8963,
   -4.9016,
   -4.8984,
   -4.903,
   -4.8969,
   -4.8975,
   -4.8955,
   -4.8969,
   -4.8973,
   -4.8984,
   -4.8964,
   -4.8986,
   -4.8958,
   -4.898,
   -4.8971,
   -4.897,
   -4.8981,
   -4.8953,
   -4.8998,
   -4.8966,
   -4.9004,
   -4.8949,
   -4.8953,
   -4.8963,
   -4.897,
   -4.8967,
   -4.8948,
   -4.8916,
   -4.8996,
   -4.9005,
   -4.8951,
   -4.9034,
   -4.8993,
   -4.8935,
   4.9484,
   -4.8973,
   -4.899,
   -4.9014,
   -4.9014,
   -4.9011,
   -4.8918,
   -4.8766
  ]
 },
 {
  "paper": "2001.06354",
  "qid": "7e54c7751dbd50d9d14b9f8b13dc94947a46e42f",
  "solved": false
 },
 {
  "paper": "2001.06785",
  "qid": "32e78ca99ba8b8423d4b21c54cd5309cb92191fc",
  "solved": true,
  "base_logprob": -0.5952601432800293,
  "necessary": [
   25
  ],
  "causal": [
   25
  ],
  "sufficient": true,
  "evidence": [
   25
  ],
  "drops": [
   -0.4095,
   -0.3614,
   -0.3548,
   -0.3386,
   -0.3429,
   -0.3494,
   -0.3468,
   -0.3151,
   -0.3383,
   -0.349,
   -0.3292,
   -0.3648,
   -0.3481,
   -0.3422,
   -0.3424,
   -0.3317,
   -0.349,
   -0.3626,
   -0.3248,
   -0.3155,
   -0.3558,
   -0.3235,
   -0.2925,
   -0.3892,
   -0.3183,
   5.3278,
   -0.3111,
   -0.3588,
   -0.3598,
   -0.3797,
   -0.4549,
   -0.4486
  ]
 },
 {
  "paper": "2001.06888",
  "qid": "0106bd9d54e2f343cc5f30bb09a5dbdd171e964b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2001.06888",
  "qid": "e015d033d4ee1c83fe6f192d3310fb820354a553",
  "solved": false
 },
 {
  "paper": "2001.07209",
  "qid": "31ee92e521be110b6a5a8d08cc9e6f90a3a97aae",
  "solved": false
 },
 {
  "paper": "2001.07209",
  "qid": "87cb19e453cf7e248f24b5f7d1ff9f02d87fc261",
  "solved": false
 },
 {
  "paper": "2001.07209",
  "qid": "542a87f856cb2c934072bacaa495f3c2645f93be",
  "solved": false
 },
 {
  "paper": "2001.07263",
  "qid": "7efbe48e84894971d7cd307faf5f6dae9d38da31",
  "solved": true,
  "base_logprob": -3.3545076847076416,
  "necessary": [],
  "causal": [
   17
  ],
  "sufficient": true,
  "evidence": [
   17
  ],
  "drops": [
   -1.8788,
   -1.826,
   -1.7894,
   -1.7839,
   -1.7313,
   -1.7672,
   -1.7806,
   -1.7059,
   -1.7655,
   -1.8077,
   -1.7657,
   -1.7722,
   -1.7573,
   -1.757,
   -1.7927,
   -1.8022,
   -1.7765,
   -0.2031,
   -1.7498,
   -1.7313,
   -1.6969,
   -1.7624,
   -1.7786,
   -1.72,
   -1.7439,
   -1.8007,
   -1.8041,
   -1.7212,
   -1.7947,
   -1.842,
   -1.6794,
   -1.7426,
   -1.3401
  ]
 },
 {
  "paper": "2001.07615",
  "qid": "8e5e03a5f35f0820a3a1651e148dd6faf646fb67",
  "solved": false
 },
 {
  "paper": "2001.08051",
  "qid": "2159062595f24ec29826d517429e1b809ba068b3",
  "solved": false
 },
 {
  "paper": "2001.08845",
  "qid": "fc65f19a30150a0e981fb69c1f5720f0136325b0",
  "solved": false
 },
 {
  "paper": "2001.09332",
  "qid": "12c6ca435f4fcd4ad5ea5c0d76d6ebb9d0be9177",
  "solved": false
 },
 {
  "paper": "2001.09332",
  "qid": "32c149574edf07b1a96d7f6bc49b95081de1abd2",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2001.09332",
  "qid": "3de27c81af3030eb2d9de1df5ec9bfacdef281a9",
  "solved": false
 },
 {
  "paper": "2001.09332",
  "qid": "cc680cb8f45aeece10823a3f8778cf215ccc8af0",
  "solved": false
 },
 {
  "paper": "2001.09899",
  "qid": "bf25a202ac713a34e09bf599b3601058d9cace46",
  "solved": false
 },
 {
  "paper": "2001.09899",
  "qid": "abebf9c8c9cf70ae222ecb1d3cabf8115b9fc8ac",
  "solved": false
 },
 {
  "paper": "2001.09899",
  "qid": "2df910c9806f0c379d7bb1bc2be2610438e487dc",
  "solved": false
 },
 {
  "paper": "2001.09899",
  "qid": "a2a3af59f3f18a28eb2ca7055e1613948f395052",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2001.10161",
  "qid": "c180f44667505ec03214d44f4970c0db487a8bae",
  "solved": false
 },
 {
  "paper": "2001.10161",
  "qid": "76d62e414a345fe955dc2d99562ef5772130bc7e",
  "solved": false
 },
 {
  "paper": "2001.10179",
  "qid": "931a2a13a1f6a8d9107d26811089bdccc39b0800",
  "solved": false
 },
 {
  "paper": "2001.11268",
  "qid": "4cbc56d0d53c4c03e459ac43e3c374b75fd48efe",
  "solved": true,
  "base_logprob": -11.164005279541016,
  "necessary": [
   16,
   57
  ],
  "causal": [
   16,
   20,
   57
  ],
  "sufficient": true,
  "evidence": [
   20,
   36
  ],
  "drops": [
   -0.2287,
   0.0694,
   0.125,
   -0.375,
   -0.6678,
   -0.6803,
   -0.7674,
   -0.7499,
   0.4066,
   -1.4757,
   -0.3744,
   -0.3899,
   -0.3054,
   -0.2065,
   0.1769,
   0.2498,
   1.5324,
   -1.0085,
   -1.0479,
   -0.3431,
   0.8028,
   0.0956,
   -0.573,
   -0.5484,
   -0.2983,
   -0.9666,
   -0.1733,
   0.1919,
   -0.3947,
   -0.3055,
   -0.2069,
   -0.5927,
   -0.1002,
   0.0698,
   0.6774,
   -0.4754,
   -1.9108,
   0.769,
   -0.1675,
   -0.529,
   -0.2065,
   -0.5168,
   -0.5287,
   -0.4303,
   -0.2252,
   -0.654,
   -0.1908,
   -0.0169,
   -0.073,
   -0.3227,
   -0.654,
   -0.0001,
   -0.1008,
   0.6075,
   -1.3387,
   -1.8038,
   -0.8047,
   2.9737
  ]
 },
 {
  "paper": "2002.00317",
  "qid": "e74ba39c35af53d3960be5a6c86eddd62cef859f",
  "solved": false
 },
 {
  "paper": "2002.00317",
  "qid": "458f3963387de57fdc182875c9ca3798b612b633",
  "solved": false
 },
 {
  "paper": "2002.00317",
  "qid": "69a88b6be3b34acc95c5e36acbe069c0a0bc67d6",
  "solved": false
 },
 {
  "paper": "2002.00652",
  "qid": "cc9f0ac8ead575a9b485a51ddc06b9ecb2e2a44d",
  "solved": false
 },
 {
  "paper": "2002.00652",
  "qid": "69e678666d11731c9bfa99953e2cd5a5d11a4d4f",
  "solved": false
 },
 {
  "paper": "2002.00652",
  "qid": "f858031ebe57b6139af46ee0f25c10870bb00c3c",
  "solved": false
 },
 {
  "paper": "2002.00876",
  "qid": "1d9b953a324fe0cfbe8e59dcff7a44a2f93c568d",
  "solved": false
 },
 {
  "paper": "2002.01359",
  "qid": "5f0bb32d70ee8e4c4c59dc5c193bc0735fd751cc",
  "solved": false
 },
 {
  "paper": "2002.01359",
  "qid": "a88a454ac1a1230263166fd824e5daebb91cb05a",
  "solved": true,
  "base_logprob": -4.19579553604126,
  "necessary": [
   26
  ],
  "causal": [
   26
  ],
  "sufficient": true,
  "evidence": [
   26
  ],
  "drops": [
   -0.531,
   -0.9936,
   -0.9094,
   -0.8032,
   -0.874,
   -0.9495,
   -0.8121,
   -1.0724,
   -0.804,
   -0.812,
   -0.7637,
   -0.9167,
   -0.963,
   -0.8093,
   -0.8453,
   -0.8468,
   -0.8586,
   -0.9725,
   -0.7936,
   -0.8926,
   -0.9391,
   -1.1558,
   -0.9845,
   -0.7085,
   -1.3161,
   -1.3591,
   3.0961,
   -1.0098,
   -1.0017,
   -0.9995,
   -0.8949,
   -0.9474,
   -0.9188,
   -0.9161,
   -0.8871,
   -0.8992,
   -0.8955,
   -0.8874,
   -0.9575,
   -0.9806,
   -0.8056,
   -0.8145,
   -0.8691,
   -0.885,
   -0.8578,
   -0.889,
   -0.8981,
   -0.8692,
   -0.6405,
   -1.0271,
   -1.3055
  ]
 },
 {
  "paper": "2002.01359",
  "qid": "a6b99b7f32fb79a7db996fef76e9d83def05c64b",
  "solved": true,
  "base_logprob": -8.935081481933594,
  "necessary": [
   34
  ],
  "causal": [
   34
  ],
  "sufficient": true,
  "evidence": [
   33,
   34,
   35,
   36,
   37
  ],
  "drops": [
   -2.2819,
   -1.9321,
   -1.911,
   -1.7234,
   -1.8276,
   -1.7863,
   -1.9308,
   -1.7447,
   -1.8061,
   -2.0146,
   -1.8273,
   -1.8275,
   -1.7823,
   -1.6819,
   -1.8483,
   -1.8481,
   -1.9314,
   -1.8692,
   -1.8276,
   -1.786,
   -1.6995,
   -1.8479,
   -1.682,
   -1.7864,
   -1.9105,
   -1.9531,
   -1.91,
   -1.8269,
   -1.9314,
   -1.9106,
   -1.8687,
   -1.8479,
   -1.7859,
   -1.3228,
   3.7778,
   -1.8238,
   -1.7637,
   -1.804,
   -2.1965,
   -2.1819,
   -2.0929,
   -2.0776,
   -1.9741,
   -1.9528,
   -1.8695,
   -1.9111,
   -1.9105,
   -1.9527,
   -1.8052,
   -1.865,
   -2.3277
  ]
 },
 {
  "paper": "2002.01861",
  "qid": "9623884915b125d26e13e8eeebe9a0f79d56954b",
  "solved": false
 },
 {
  "paper": "2002.01861",
  "qid": "77db56fee07b01015a74413ca31f19bea7203f0b",
  "solved": false
 },
 {
  "paper": "2002.01861",
  "qid": "c309e87c9e08cf847f31e554577d6366faec1ea0",
  "solved": true,
  "base_logprob": -0.01681651920080185,
  "necessary": [
   7
  ],
  "causal": [
   7
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "drops": [
   -0.0112,
   -0.0116,
   -0.0082,
   -0.0024,
   -0.0106,
   -0.0135,
   -0.0123,
   4.5654,
   0.0045,
   -0.002,
   -0.007,
   -0.0081,
   -0.0085,
   -0.0089,
   -0.0065,
   -0.007,
   -0.0076,
   -0.0081,
   -0.008,
   -0.0077,
   -0.0055,
   -0.0083,
   -0.0061,
   -0.0073,
   -0.0075,
   -0.0119
  ]
 },
 {
  "paper": "2002.02224",
  "qid": "ac706631f2b3fa39bf173cd62480072601e44f66",
  "solved": false
 },
 {
  "paper": "2002.02224",
  "qid": "8b71ede8170162883f785040e8628a97fc6b5bcb",
  "solved": false
 },
 {
  "paper": "2002.02427",
  "qid": "3d7ab856a5cade7ab374fc2f2713a4d0a30bbd56",
  "solved": false
 },
 {
  "paper": "2002.02427",
  "qid": "212977344f4bf2ae8f060bdac0317db2d1801724",
  "solved": false
 },
 {
  "paper": "2002.02427",
  "qid": "0c29d08f766b06ceb2421aa402e71a2d65a5a381",
  "solved": true,
  "base_logprob": -1.1053476333618164,
  "necessary": [],
  "causal": [
   14
  ],
  "sufficient": true,
  "evidence": [
   14
  ],
  "drops": [
   -0.6375,
   -0.7165,
   -0.6874,
   -0.6883,
   -0.7035,
   -0.702,
   -0.6271,
   -0.7127,
   -0.6718,
   -0.6708,
   -0.6718,
   -0.6534,
   -0.6867,
   -0.7019,
   -0.326,
   -0.6714,
   -0.7891,
   -0.6721,
   -0.8043,
   -0.538
  ]
 },
 {
  "paper": "2002.02427",
  "qid": "c9ee70c481c801892556eb6b9fd8ee38197923be",
  "solved": false
 },
 {
  "paper": "2002.02562",
  "qid": "df25dd9004a3b367202d7731ee912a8052a35780",
  "solved": true,
  "base_logprob": -1.759112000465393,
  "necessary": [],
  "causal": [
   12
  ],
  "sufficient": true,
  "evidence": [
   19
  ],
  "drops": [
   -0.1019,
   -0.3985,
   -0.3078,
   -0.1199,
   -0.093,
   0.204,
   0.1018,
   -0.0108,
   0.1047,
   -0.1045,
   0.1033,
   0.0012,
   0.4213,
   0.1064,
   -0.2075,
   -0.0117,
   0.1995,
   -0.7497,
   0.0946,
   0.198,
   0.2101,
   -0.1209,
   -0.4869,
   -0.2085,
   -0.1165,
   -0.1233
  ]
 },
 {
  "paper": "2002.02562",
  "qid": "5328cc2588b2bf7b91f4e0f342e8cbfc6dc8ac00",
  "solved": true,
  "base_logprob": -2.234018325805664,
  "necessary": [],
  "causal": [
   1,
   2,
   12,
   18,
   21,
   24
  ],
  "sufficient": false,
  "evidence": [
   20
  ],
  "drops": [
   -0.0868,
   -0.0239,
   -0.0039,
   -0.111,
   -0.2403,
   -0.1588,
   -0.1884,
   -0.1405,
   -0.2241,
   -0.1406,
   -0.2312,
   -0.2272,
   -0.0248,
   -0.0901,
   -0.2151,
   -0.141,
   -0.1032,
   -0.1234,
   -0.0659,
   -0.3831,
   -0.3821,
   -0.0458,
   -0.2204,
   -0.1167,
   0.0168,
   -0.0721
  ]
 },
 {
  "paper": "2002.02562",
  "qid": "766e2e35968ef7434b56330aa41957c5d5f8d0ee",
  "solved": false
 },
 {
  "paper": "2002.02758",
  "qid": "544b68f6f729e5a62c2461189682f9e4307a05c6",
  "solved": false
 },
 {
  "paper": "2002.02800",
  "qid": "aa979aed5a454b6705d0085ba2777859feb6fc62",
  "solved": true,
  "base_logprob": -0.34482961893081665,
  "necessary": [
   29
  ],
  "causal": [
   2,
   27,
   28,
   29,
   30,
   31,
   39
  ],
  "sufficient": true,
  "evidence": [
   29
  ],
  "drops": [
   -0.1358,
   -0.0319,
   0.0757,
   -0.0067,
   0.0367,
   -0.1188,
   0.0243,
   -0.0189,
   -0.0496,
   -0.027,
   0.0007,
   0.0326,
   -0.0289,
   -0.0288,
   -0.0193,
   0.002,
   0.0005,
   -0.0291,
   -0.0884,
   0.0345,
   -0.0597,
   -0.0462,
   0.0048,
   -0.0092,
   0.0097,
   -0.0954,
   -0.0275,
   0.1329,
   0.1086,
   3.5359,
   0.2209,
   0.0751,
   -0.0079,
   -0.0477,
   0.0712,
   -0.026,
   -0.0172,
   -0.0322,
   0.0728,
   0.1425,
   -0.0449,
   -0.228
  ]
 },
 {
  "paper": "2002.03438",
  "qid": "53c8416f2983e07a7fa33bcb4c4281bbf49c8164",
  "solved": false
 },
 {
  "paper": "2002.05058",
  "qid": "5d85d7d4d013293b4405beb4b53fa79ac7c03401",
  "solved": true,
  "base_logprob": -4.225734710693359,
  "necessary": [],
  "causal": [
   0,
   3,
   52,
   53
  ],
  "sufficient": true,
  "evidence": [
   20,
   21
  ],
  "drops": [
   -0.6749,
   -0.9127,
   -0.9375,
   -0.7254,
   -0.8756,
   -0.8629,
   -0.8732,
   -0.8623,
   -0.9028,
   -0.916,
   -0.8388,
   -0.8271,
   -0.862,
   -0.8785,
   -0.8727,
   -0.8767,
   -0.8362,
   -0.839,
   -0.8112,
   -0.7302,
   -0.8358,
   -0.8223,
   -0.7766,
   -0.8789,
   -0.8734,
   -0.8591,
   -0.8886,
   -0.8229,
   -0.8245,
   -0.8451,
   -0.8637,
   -0.8616,
   -0.857,
   -0.8736,
   -0.8105,
   -0.7737,
   -0.7783,
   -0.8647,
   -0.838,
   -0.8166,
   -0.8636,
   -0.8891,
   -0.7877,
   -0.7935,
   -0.776,
   -0.8093,
   -0.7988,
   -0.8867,
   -0.7685,
   -0.7759,
   -0.8332,
   -0.8496,
   -0.6533,
   -0.7189,
   -0.796
  ]
 },
 {
  "paper": "2002.05058",
  "qid": "6dc9960f046ec6bd280a721724458f66d5a9a585",
  "solved": false
 },
 {
  "paper": "2002.05104",
  "qid": "649d6dc076251547aece6532f75d00fc99081d2b",
  "solved": false
 },
 {
  "paper": "2002.05104",
  "qid": "92412a449c28b9121a4a4f4acca996563f107131",
  "solved": false
 },
 {
  "paper": "2002.05104",
  "qid": "76405b76b930a5bbe895e9e96ce4a3cff1b0b1a1",
  "solved": false
 },
 {
  "paper": "2002.06053",
  "qid": "a45edc04277a458911086752af4f17405501230f",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2002.06053",
  "qid": "16646ee77975fed372b76ce639e2664ae2105dcf",
  "solved": false
 },
 {
  "paper": "2002.06424",
  "qid": "eae13c9693ace504eab1f96c91b16a0627cd1f75",
  "solved": false
 },
 {
  "paper": "2002.06424",
  "qid": "bcec22a75c1f899e9fcea4996457cf177c50c4c5",
  "solved": false
 },
 {
  "paper": "2002.06644",
  "qid": "680dc3e56d1dc4af46512284b9996a1056f89ded",
  "solved": false
 },
 {
  "paper": "2002.06675",
  "qid": "526ae24fa861d52536b66bcc2d2ddfce483511d6",
  "solved": true,
  "base_logprob": -4.65322732925415,
  "necessary": [],
  "causal": [
   40,
   55,
   57
  ],
  "sufficient": true,
  "evidence": [
   55
  ],
  "drops": [
   -1.8613,
   -1.518,
   -1.5522,
   -1.5872,
   -1.5308,
   -1.5575,
   -1.5651,
   -1.5583,
   -1.5586,
   -1.5325,
   -1.5325,
   -1.53,
   -1.5041,
   -1.5179,
   -1.517,
   -1.5371,
   -1.5271,
   -1.5634,
   -1.5252,
   -1.5313,
   -1.5301,
   -1.5174,
   -1.5243,
   -1.5114,
   -1.5453,
   -1.564,
   -1.5457,
   -1.546,
   -1.559,
   -1.5448,
   -1.4956,
   -1.5381,
   -1.545,
   -1.5593,
   -1.531,
   -1.5243,
   -1.5023,
   -1.5576,
   -1.5186,
   -1.5378,
   -1.4581,
   -1.5596,
   -1.5685,
   -1.5645,
   -1.5583,
   -1.5605,
   -1.5245,
   -1.564,
   -1.4981,
   -1.5062,
   -1.5277,
   -1.4778,
   -1.5303,
   -1.4972,
   -1.5445,
   0.0477,
   -1.5351,
   -1.4728
  ]
 },
 {
  "paper": "2002.06675",
  "qid": "3c0d66f9e55a89d13187da7b7128666df9a742ce",
  "solved": false
 },
 {
  "paper": "2002.08126",
  "qid": "86083a02cc9a80b31cac912c42c710de2ef4adfd",
  "solved": false
 },
 {
  "paper": "2002.08307",
  "qid": "dc4096b8bab0afcbbd4fbb015da2bea5d38251cd",
  "solved": false
 },
 {
  "paper": "2002.08899",
  "qid": "8ec94313ea908b6462e1f5ee809a977a7b6bdf01",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2002.08899",
  "qid": "f052444f3b3bf61a3f226645278b780ebd7774db",
  "solved": false
 },
 {
  "paper": "2002.09637",
  "qid": "0bd992a6a218331aa771d922e3c7bb60b653949a",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2002.09758",
  "qid": "4cc5ba404d6a47363f119d9db7266157d3bb246b",
  "solved": false
 },
 {
  "paper": "2002.09758",
  "qid": "1d72770d075b22411ec86d8bdee532f8c643740b",
  "solved": true,
  "base_logprob": -1.0734728574752808,
  "necessary": [],
  "causal": [
   34
  ],
  "sufficient": true,
  "evidence": [
   34
  ],
  "drops": [
   0.0491,
   -0.0687,
   -0.0897,
   -0.0732,
   -0.0393,
   -0.1677,
   -0.0843,
   -0.0833,
   -0.0639,
   -0.0844,
   -0.0696,
   -0.0363,
   -0.0519,
   -0.0619,
   -0.0735,
   -0.06,
   -0.0704,
   -0.0543,
   -0.0746,
   -0.1155,
   -0.0573,
   -0.0916,
   -0.0491,
   -0.0373,
   -0.0461,
   -0.0667,
   -0.0517,
   -0.069,
   -0.0458,
   -0.0737,
   -0.0116,
   -0.0426,
   -0.0124,
   -0.0893,
   0.7905,
   0.0583,
   -0.0024,
   -0.0282,
   -0.0224,
   -0.0806,
   -0.0723,
   -0.0639,
   -0.0918,
   -0.0746,
   -0.0645,
   -0.0379,
   -0.0494,
   -0.0785,
   -0.0245,
   0.0514,
   -0.0087,
   -0.0026,
   0.0134,
   -0.0076,
   -0.0833,
   -0.0634,
   -0.0344,
   -0.0625,
   -0.0455,
   -0.0528,
   -0.1266,
   -0.0699,
   -0.0308,
   -0.0559,
   -0.0429,
   -0.1226,
   0.3945
  ]
 },
 {
  "paper": "2002.09758",
  "qid": "af1439c68b28c27848203f863675946380d28943",
  "solved": false
 },
 {
  "paper": "2002.10361",
  "qid": "ff307b10e56f75de6a32e68e25a69899478a13e4",
  "solved": false
 },
 {
  "paper": "2002.11268",
  "qid": "7eb3852677e9d1fb25327ba014d2ed292184210c",
  "solved": false
 },
 {
  "paper": "2002.11402",
  "qid": "a1885f807753cff7a59f69b5cf6d0fdef8484057",
  "solved": false
 },
 {
  "paper": "2002.11893",
  "qid": "2376c170c343e2305dac08ba5f5bda47c370357f",
  "solved": false
 },
 {
  "paper": "2002.11893",
  "qid": "0137ecebd84a03b224eb5ca51d189283abb5f6d9",
  "solved": false
 },
 {
  "paper": "2002.11893",
  "qid": "5f6fbd57cce47f20a0fda27d954543c00c4344c2",
  "solved": false
 },
 {
  "paper": "2002.12328",
  "qid": "d803b782023553bbf9b36551fbc888ad189b1f29",
  "solved": true,
  "base_logprob": -3.963714599609375,
  "necessary": [],
  "causal": [
   0,
   12,
   30,
   36,
   39,
   47
  ],
  "sufficient": false,
  "evidence": [
   36
  ],
  "drops": [
   -3.0308,
   -3.1285,
   -3.1048,
   -3.0885,
   -3.121,
   -3.0946,
   -3.1175,
   -3.0974,
   -3.1204,
   -3.1128,
   -3.1022,
   -3.1001,
   -3.0741,
   -3.0914,
   -3.1243,
   -3.0785,
   -3.1065,
   -3.0887,
   -3.1009,
   -3.0883,
   -3.0896,
   -3.0853,
   -3.1121,
   -3.1129,
   -3.0832,
   -3.0921,
   -3.0907,
   -3.0884,
   -3.101,
   -3.0974,
   -3.0761,
   -3.108,
   -3.1057,
   -3.0964,
   -3.1451,
   -3.0904,
   -1.4242,
   -3.0777,
   -3.1065,
   -3.0754,
   -3.0906,
   -3.0951,
   -3.0831,
   -3.1244,
   -3.0872,
   -3.0992,
   -3.1259,
   -2.9125
  ]
 },
 {
  "paper": "2002.12328",
  "qid": "fc5f9604c74c9bb804064f315676520937131e17",
  "solved": true,
  "base_logprob": -5.613377571105957,
  "necessary": [],
  "causal": [
   35
  ],
  "sufficient": true,
  "evidence": [
   35
  ],
  "drops": [
   -4.9978,
   -4.8878,
   -4.8445,
   -4.904,
   -4.8887,
   -4.904,
   -4.8639,
   -4.8952,
   -4.9041,
   -4.8756,
   -4.8939,
   -4.9089,
   -4.8779,
   -4.8809,
   -4.8864,
   -4.9058,
   -4.8778,
   -4.8889,
   -4.8974,
   -4.8831,
   -4.8976,
   -4.8946,
   -4.8858,
   -4.8917,
   -4.8775,
   -4.8828,
   -4.8584,
   -4.8756,
   -4.9105,
   -4.9054,
   -4.9054,
   -4.922,
   -4.877,
   -4.8625,
   -4.92,
   -2.8657,
   -4.9032,
   -4.8867,
   -4.8621,
   -4.8971,
   -4.9173,
   -4.8777,
   -4.8999,
   -4.9159,
   -4.8979,
   -4.9054,
   -4.8688,
   -4.8504
  ]
 },
 {
  "paper": "2002.12328",
  "qid": "b37fd665dfa5fad43977069d5623f4490a979305",
  "solved": false
 },
 {
  "paper": "2003.00576",
  "qid": "2ed02be0c183fca7031ccb8be3fd7bc109f3694b",
  "solved": false
 },
 {
  "paper": "2003.00576",
  "qid": "be73a88d5b695200e2ead4c2c24e2a977692970e",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2003.00639",
  "qid": "f416c6818a7a8acb7ec4682ed424ecdbd7dd6df1",
  "solved": false
 },
 {
  "paper": "2003.00639",
  "qid": "a1d422cb2e428333961370496ca281a1be99fdff",
  "solved": true,
  "base_logprob": -2.602818250656128,
  "necessary": [
   27
  ],
  "causal": [
   27
  ],
  "sufficient": true,
  "evidence": [
   27
  ],
  "drops": [
   0.1637,
   0.089,
   0.0519,
   0.1328,
   0.045,
   0.0178,
   0.0576,
   -0.0577,
   -0.1116,
   0.0107,
   -0.0245,
   -0.1348,
   -0.028,
   -0.0396,
   -0.0502,
   0.0158,
   -0.0335,
   -0.0931,
   -0.0265,
   -0.0546,
   -0.1849,
   -0.039,
   -0.0482,
   -0.053,
   0.3815,
   -0.0713,
   0.0198,
   2.415,
   0.0063,
   -0.0242,
   -0.0463,
   0.002,
   -0.0442,
   -0.033,
   0.1314,
   -0.048,
   -0.1037
  ]
 },
 {
  "paper": "2003.00639",
  "qid": "3de9bf4b0b667b3f1181da9f006da1354565bcbd",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2003.00639",
  "qid": "1a1293e24f4924064e6fb9998658f5a329879109",
  "solved": true,
  "base_logprob": -4.17232608795166,
  "necessary": [],
  "causal": [
   24
  ],
  "sufficient": true,
  "evidence": [
   24
  ],
  "drops": [
   -0.3286,
   -0.1266,
   0.2494,
   -0.4557,
   -0.2075,
   -0.2083,
   -0.165,
   0.2085,
   -0.2491,
   0.0417,
   -0.1234,
   0.0001,
   0.1257,
   -0.3326,
   -0.2892,
   -0.04,
   -0.0832,
   -0.0796,
   -0.2491,
   -0.1242,
   0.4975,
   -0.0833,
   0.4993,
   -0.2531,
   0.8836,
   0.167,
   -0.4157,
   -0.0839,
   -0.0416,
   0.0001,
   -0.0401,
   0.2077,
   -0.1242,
   0.0411,
   -0.0429,
   -0.17,
   -0.3359
  ]
 },
 {
  "paper": "2003.01006",
  "qid": "252677c93feb2cb0379009b680f0b4562b064270",
  "solved": false
 },
 {
  "paper": "2003.01472",
  "qid": "90f80a94fabaab72833256572db1d449c2779beb",
  "solved": true,
  "base_logprob": -0.003446117974817753,
  "necessary": [],
  "causal": [
   44,
   49
  ],
  "sufficient": true,
  "evidence": [
   42
  ],
  "drops": [
   -0.0006,
   0.001,
   -0.0005,
   -0.0022,
   -0.0018,
   -0.0012,
   -0.0004,
   0.0001,
   0.0005,
   0.0002,
   -0.0,
   -0.0004,
   -0.0008,
   0.0001,
   -0.0004,
   -0.0,
   -0.0011,
   -0.0002,
   0.0001,
   -0.0008,
   -0.0004,
   0.0002,
   -0.0,
   -0.0001,
   0.0004,
   -0.0001,
   -0.0007,
   -0.0009,
   0.0003,
   -0.0014,
   -0.0001,
   0.0,
   0.0001,
   0.0003,
   0.0006,
   0.0001,
   0.0016,
   0.0,
   -0.0,
   0.0005,
   0.001,
   0.0003,
   -0.0009,
   0.0072,
   0.0094,
   0.0084,
   0.0001,
   0.0029,
   -0.0005,
   0.0116
  ]
 },
 {
  "paper": "2003.01472",
  "qid": "da55878d048e4dca3ca3cec192015317b0d630b1",
  "solved": true,
  "base_logprob": -0.019048383459448814,
  "necessary": [],
  "causal": [
   0
  ],
  "sufficient": true,
  "evidence": [
   26
  ],
  "drops": [
   0.0937,
   0.0019,
   0.0005,
   -0.0131,
   -0.001,
   0.0049,
   0.0001,
   -0.0008,
   0.0013,
   -0.0039,
   0.0009,
   -0.0003,
   -0.0008,
   -0.0002,
   0.0,
   0.0,
   0.0006,
   -0.0064,
   -0.0009,
   0.0,
   -0.0046,
   0.0125,
   -0.0001,
   0.0024,
   -0.0023,
   -0.0043,
   0.0157,
   -0.0001,
   -0.0024,
   0.0025,
   -0.0001,
   -0.0016,
   -0.0054,
   0.0001,
   -0.0015,
   -0.0041,
   0.0001,
   -0.0002,
   -0.0023,
   -0.0029,
   -0.0031,
   0.0006,
   0.0,
   0.0012,
   0.0017,
   0.0036,
   -0.0062,
   0.0045,
   0.0057,
   0.009
  ]
 },
 {
  "paper": "2003.01769",
  "qid": "7dce1b64c0040500951c864fce93d1ad7a1809bc",
  "solved": false
 },
 {
  "paper": "2003.02639",
  "qid": "639c145f0bcb1dd12d08108bc7a02f9ec181552e",
  "solved": false
 },
 {
  "paper": "2003.03612",
  "qid": "62736ad71c76a20aee8e003c462869bab4ab4b1e",
  "solved": false
 },
 {
  "paper": "2003.03612",
  "qid": "aaf50a6a9f449389ef212d25d0fae59c10b0df92",
  "solved": false
 },
 {
  "paper": "2003.03612",
  "qid": "a1917232441890a89b9a268ad8f987184fa50f7a",
  "solved": false
 },
 {
  "paper": "2003.03612",
  "qid": "574f17134e4dd041c357ebb75a7ef590da294d22",
  "solved": false
 },
 {
  "paper": "2003.04032",
  "qid": "269b05b74d5215b09c16e95a91ae50caedd9e2aa",
  "solved": true,
  "base_logprob": -8.104043960571289,
  "necessary": [
   82
  ],
  "causal": [
   82
  ],
  "sufficient": true,
  "evidence": [
   82
  ],
  "drops": [
   0.879,
   -0.2499,
   -0.1862,
   -0.3308,
   0.3276,
   0.0853,
   0.0005,
   -0.2183,
   -0.0812,
   -0.0926,
   -0.2807,
   -0.1437,
   -0.218,
   -0.0616,
   -0.2804,
   -0.1247,
   -0.1244,
   -0.1037,
   -0.0818,
   -0.1553,
   -0.1348,
   -0.0097,
   -0.1038,
   -0.0621,
   -0.0932,
   -0.1751,
   -0.0722,
   -0.1559,
   -0.0929,
   -0.1652,
   -0.0504,
   -0.0622,
   -0.1555,
   -0.0929,
   -0.0099,
   -0.03,
   -0.0308,
   -0.1556,
   -0.1341,
   -0.1246,
   -0.0409,
   -0.1247,
   -0.0934,
   -0.1439,
   -0.1246,
   0.0319,
   -0.1659,
   -0.1036,
   0.0527,
   -0.0932,
   -0.1346,
   -0.1242,
   -0.1129,
   -0.144,
   -0.0815,
   -0.1241,
   -0.0723,
   -0.0306,
   -0.0625,
   -0.1032,
   -0.0498,
   -0.0087,
   -0.0724,
   -0.1555,
   -0.124,
   -0.1244,
   -0.0406,
   -0.0493,
   -0.1034,
   -0.0502,
   -0.0622,
   -0.1346,
   -0.0722,
   -0.0415,
   -0.1243,
   -0.0307,
   -0.2055,
   -0.1976,
   -0.4996,
   -0.1035,
   -0.0196,
   0.2068,
   6.8268,
   0.5003,
   -0.1556,
   0.0622,
   0.0625,
   -0.1872,
   -0.166,
   -0.1659,
   -0.0412,
   -0.0938,
   -0.0506,
   -0.1241,
   -0.0804,
   -0.0411,
   -0.0932,
   -0.0621,
   -0.1345,
   -0.0936,
   -0.1664,
   -0.0622,
   -0.0309,
   -0.0723,
   0.0627,
   -0.1876,
   -0.1438,
   -0.1866,
   -0.5292,
   -0.2858,
   -0.7353
  ]
 },
 {
  "paper": "2003.04032",
  "qid": "0d7f514f04150468b2d1de9174c12c28e52c5511",
  "solved": false
 },
 {
  "paper": "2003.04032",
  "qid": "4d223225dbf84a80e2235448a4d7ba67bfb12490",
  "solved": false
 },
 {
  "paper": "2003.04967",
  "qid": "bcce5eef9ddc345177b3c39c469b4f8934700f80",
  "solved": false
 },
 {
  "paper": "2003.04973",
  "qid": "3ee976add83e37339715d4ae9d8aa328dd54d052",
  "solved": false
 },
 {
  "paper": "2003.04973",
  "qid": "ef04182b6ae73a83d52cb694cdf4d414c81bf1dc",
  "solved": false
 },
 {
  "paper": "2003.05377",
  "qid": "52b113e66fd691ae18b9bb8a8d17e1ee7054bb81",
  "solved": true,
  "base_logprob": -8.256795883178711,
  "necessary": [
   12
  ],
  "causal": [
   12
  ],
  "sufficient": true,
  "evidence": [
   12
  ],
  "drops": [
   -2.8493,
   -2.1521,
   -2.1829,
   -2.2356,
   -2.1473,
   -2.0431,
   -2.0481,
   -2.4022,
   -2.2823,
   -2.167,
   -2.0892,
   -2.1108,
   2.0403,
   -2.0993,
   -2.3478,
   -2.1513,
   -2.2915,
   -2.194,
   -2.2667,
   -2.2442,
   -2.2096,
   -2.1667,
   -2.2606,
   -2.2038,
   -2.176,
   -2.2197,
   -2.2346,
   -2.3547,
   -2.2038,
   -2.0268,
   -2.4013,
   -1.6828
  ]
 },
 {
  "paper": "2003.05377",
  "qid": "163a21c0701d5cda15be2d0eb4981a686e54a842",
  "solved": true,
  "base_logprob": -5.575236797332764,
  "necessary": [],
  "causal": [
   28
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "drops": [
   -4.3215,
   -4.2834,
   -4.2958,
   -4.2933,
   -4.2885,
   -4.309,
   -4.2951,
   -4.2689,
   -4.2978,
   -4.315,
   -4.2829,
   -4.3185,
   -4.2861,
   -4.2662,
   -4.2713,
   -4.3147,
   -4.2927,
   -4.2766,
   -4.299,
   -4.3035,
   -4.298,
   -4.2956,
   -4.2878,
   -4.2662,
   -4.2884,
   -4.2864,
   -4.1836,
   -3.9341,
   -0.3704,
   -4.2788,
   -4.3065,
   -4.2559
  ]
 },
 {
  "paper": "2003.05377",
  "qid": "36b5f0f62ee9be1ab50d1bb6170e98328d45997d",
  "solved": true,
  "base_logprob": -2.668825149536133,
  "necessary": [],
  "causal": [
   17
  ],
  "sufficient": true,
  "evidence": [
   17
  ],
  "drops": [
   -1.1419,
   -1.0736,
   -1.0758,
   -1.1335,
   -1.0756,
   -1.1165,
   -1.0863,
   -1.0808,
   -1.0553,
   -1.0688,
   -1.073,
   -1.0779,
   -1.1169,
   -1.0575,
   -1.0926,
   -1.0903,
   -0.8793,
   0.6854,
   -1.0913,
   -1.061,
   -1.0871,
   -1.0854,
   -1.1137,
   -1.0484,
   -1.1441,
   -1.1931,
   -1.1096,
   -1.1005,
   -1.0572,
   -1.1114,
   -1.3431,
   -0.8012
  ]
 },
 {
  "paper": "2003.05522",
  "qid": "86a93a2d1c19cd0cd21ad1608f2a336240725700",
  "solved": false
 },
 {
  "paper": "2003.05522",
  "qid": "6090d3187c41829613abe785f0f3665d9ecd90d9",
  "solved": false
 },
 {
  "paper": "2003.05995",
  "qid": "bc26eee4ef1c8eff2ab8114a319901695d044edb",
  "solved": false
 },
 {
  "paper": "2003.05995",
  "qid": "9c94ff8c99d3e51c256f2db78c34b2361f26b9c2",
  "solved": false
 },
 {
  "paper": "2003.05995",
  "qid": "ff1595a388769c6429423a75b6e1734ef88d3e46",
  "solved": false
 },
 {
  "paper": "2003.06044",
  "qid": "a3a871ca2417b2ada9df1438d282c45e4b4ad668",
  "solved": false
 },
 {
  "paper": "2003.06044",
  "qid": "4e841138f307839fd2c212e9f02489e27a5f830c",
  "solved": false
 },
 {
  "paper": "2003.06279",
  "qid": "ec8043290356fcb871c2f5d752a9fe93a94c2f71",
  "solved": false
 },
 {
  "paper": "2003.06279",
  "qid": "728c2fb445173fe117154a2a5482079caa42fe24",
  "solved": false
 },
 {
  "paper": "2003.06279",
  "qid": "076928bebde4dffcb404be216846d9d680310622",
  "solved": false
 },
 {
  "paper": "2003.06651",
  "qid": "d94ac550dfdb9e4bbe04392156065c072b9d75e1",
  "solved": true,
  "base_logprob": -8.856858039507642e-05,
  "necessary": [],
  "causal": [
   19,
   20,
   22,
   29
  ],
  "sufficient": true,
  "evidence": [
   26,
   34
  ],
  "drops": [
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   0.0001,
   0.0,
   0.0,
   0.0001,
   -0.0,
   -0.0,
   -0.0,
   -0.0001,
   -0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0001,
   -0.0,
   -0.0,
   0.0,
   0.0,
   -0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   0.0,
   -0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   -0.0,
   -0.0,
   0.0,
   -0.0001
  ]
 },
 {
  "paper": "2003.06651",
  "qid": "eeb6e0caa4cf5fdd887e1930e22c816b99306473",
  "solved": false
 },
 {
  "paper": "2003.06651",
  "qid": "3c0eaa2e24c1442d988814318de5f25729696ef5",
  "solved": false
 },
 {
  "paper": "2003.07433",
  "qid": "3334f50fe1796ce0df9dd58540e9c08be5856c23",
  "solved": false
 },
 {
  "paper": "2003.07433",
  "qid": "7081b6909cb87b58a7b85017a2278275be58bf60",
  "solved": true,
  "base_logprob": -2.2432541847229004,
  "necessary": [],
  "causal": [
   0
  ],
  "sufficient": true,
  "evidence": [
   21
  ],
  "drops": [
   -2.1069,
   -2.2405,
   -2.2403,
   -2.2401,
   -2.2406,
   -2.2405,
   -2.2405,
   -2.2406,
   -2.2399,
   -2.2407,
   -2.2393,
   -2.2404,
   -2.2403,
   -2.2395,
   -2.2411,
   -2.2401,
   -2.2404,
   -2.2397,
   -2.2408,
   -2.2407,
   -2.2401,
   -2.2388,
   -2.2405,
   -2.2407,
   -2.2404,
   -2.2399,
   -2.241,
   -2.2401,
   -2.2404,
   -2.2406,
   -2.2404,
   -2.2394,
   -2.2406,
   -2.2403,
   -2.2411,
   -2.2408,
   -2.2404
  ]
 },
 {
  "paper": "2003.07433",
  "qid": "1870f871a5bcea418c44f81f352897a2f53d0971",
  "solved": false
 },
 {
  "paper": "2003.07723",
  "qid": "3a9d391d25cde8af3334ac62d478b36b30079d74",
  "solved": false
 },
 {
  "paper": "2003.07723",
  "qid": "8d8300d88283c73424c8f301ad9fdd733845eb47",
  "solved": false
 },
 {
  "paper": "2003.07723",
  "qid": "48b12eb53e2d507343f19b8a667696a39b719807",
  "solved": false
 },
 {
  "paper": "2003.07758",
  "qid": "7011b26ffc54769897e4859e4932aeddfab82c9f",
  "solved": false
 },
 {
  "paper": "2003.08132",
  "qid": "20eb673b01d202b731e7ba4f84efc10a18616dd3",
  "solved": false
 },
 {
  "paper": "2003.08370",
  "qid": "06202ab8b28dcf3991523cf163b8844b42b9fc99",
  "solved": true,
  "base_logprob": -3.995582342147827,
  "necessary": [],
  "causal": [
   3,
   8,
   24,
   28
  ],
  "sufficient": true,
  "evidence": [
   8,
   9
  ],
  "drops": [
   -2.9951,
   -2.9859,
   -3.0045,
   -2.8079,
   -2.8831,
   -2.9116,
   -2.8865,
   -3.0495,
   0.0567,
   -2.8765,
   -2.9663,
   -2.9478,
   -2.9726,
   -2.9765,
   -2.9343,
   -2.953,
   -2.9443,
   -2.8957,
   -2.8188,
   -3.02,
   -2.9448,
   -2.9747,
   -2.9446,
   -2.8353,
   -2.7994,
   -2.8197,
   -3.0063,
   -2.9914,
   -2.8069
  ]
 },
 {
  "paper": "2003.08370",
  "qid": "288613077787159e512e46b79190c91cd4e5b04d",
  "solved": true,
  "base_logprob": -1.5768826007843018,
  "necessary": [],
  "causal": [
   25,
   28
  ],
  "sufficient": true,
  "evidence": [
   20,
   21
  ],
  "drops": [
   -0.0131,
   0.0013,
   0.0154,
   0.0236,
   0.1093,
   0.1236,
   0.0198,
   -0.0151,
   0.0843,
   0.0544,
   -0.0031,
   0.014,
   0.0185,
   0.0535,
   0.0513,
   -0.0177,
   0.139,
   0.0527,
   -0.0123,
   -0.0457,
   -0.07,
   -0.2859,
   -0.0112,
   -0.0221,
   -0.1478,
   0.1393,
   -0.0065,
   0.1103,
   0.5478
  ]
 },
 {
  "paper": "2003.08370",
  "qid": "cf74ff49dfcdda2cd67a896b4b982a1c3ee51531",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2003.08529",
  "qid": "b5c3787ab3784214fc35f230ac4926fe184d86ba",
  "solved": false
 },
 {
  "paper": "2003.08529",
  "qid": "9174aded45bc36915f2e2adb6f352f3c7d9ada8b",
  "solved": true,
  "base_logprob": -6.304291725158691,
  "necessary": [],
  "causal": [
   54
  ],
  "sufficient": true,
  "evidence": [
   54,
   55
  ],
  "drops": [
   -5.1351,
   -5.1408,
   -5.0893,
   -5.1281,
   -5.0798,
   -5.1092,
   -5.1167,
   -5.141,
   -5.0857,
   -5.0859,
   -5.1201,
   -5.0158,
   -5.0875,
   -5.065,
   -5.0539,
   -5.1283,
   -5.124,
   -5.1515,
   -5.0666,
   -5.0899,
   -5.0826,
   -5.1024,
   -5.1275,
   -5.1241,
   -5.0816,
   -5.1242,
   -5.1282,
   -5.1492,
   -5.1383,
   -5.1309,
   -5.1109,
   -5.1114,
   -5.1617,
   -5.1616,
   -5.0371,
   -5.0818,
   -5.1074,
   -5.0609,
   -5.0866,
   -5.0868,
   -5.0956,
   -5.1649,
   -5.1234,
   -5.0964,
   -5.0876,
   -5.0948,
   -5.0767,
   -5.2472,
   -5.2445,
   -5.0557,
   -5.1149,
   -5.1111,
   -5.1312,
   -5.0547,
   -4.3294,
   -5.2713,
   -5.1333,
   -5.0861,
   -5.1066,
   -5.1062,
   -5.2092,
   -5.1323,
   -5.1796,
   -5.124,
   -5.1659,
   -5.0948,
   -5.0908,
   -5.1477,
   -5.0693
  ]
 },
 {
  "paper": "2003.08553",
  "qid": "fd0ef5a7b6f62d07776bf672579a99c67e61a568",
  "solved": false
 },
 {
  "paper": "2003.08553",
  "qid": "f399d5a8dbeec777a858f81dc4dd33a83ba341a2",
  "solved": true,
  "base_logprob": -1.8218408823013306,
  "necessary": [
   2,
   3
  ],
  "causal": [
   2,
   3
  ],
  "sufficient": true,
  "evidence": [
   2,
   3,
   4,
   5,
   6,
   7
  ],
  "drops": [
   0.0544,
   0.2878,
   1.3098,
   2.6833,
   0.0692,
   0.2355,
   0.0817,
   0.3177,
   0.2942,
   0.1964,
   0.2341,
   0.2814,
   0.0794,
   0.1427,
   0.2674,
   0.1742,
   0.0475,
   0.2575,
   0.1945,
   0.2343,
   0.2444,
   0.3092,
   0.1947,
   0.1945,
   0.2327,
   0.219,
   0.2841,
   0.344,
   0.2592,
   0.2073,
   0.3589,
   0.2344,
   0.2919,
   0.3586,
   0.2176,
   0.4535,
   0.1709,
   0.223
  ]
 },
 {
  "paper": "2003.08808",
  "qid": "5cd5864077e4074bed01e3a611b747a2180088a0",
  "solved": true,
  "base_logprob": -2.4347620010375977,
  "necessary": [],
  "causal": [
   1,
   3,
   6,
   7,
   11,
   13
  ],
  "sufficient": false,
  "evidence": [
   7
  ],
  "drops": [
   -1.6625,
   -1.577,
   -1.6511,
   -1.6028,
   -1.6191,
   -1.6528,
   -1.4808,
   0.9057,
   -1.728,
   -1.6837,
   -1.6818,
   -1.5904,
   -1.6969,
   -1.3858
  ]
 },
 {
  "paper": "2003.08808",
  "qid": "d664054c8d1f8e84169d4ab790f2754274353685",
  "solved": false
 },
 {
  "paper": "2003.08897",
  "qid": "ad7b13579823cbc7825421c84d16f23ed863f6ee",
  "solved": false
 },
 {
  "paper": "2003.09520",
  "qid": "8829f738bcdf05b615072724223dbd82463e5de6",
  "solved": false
 },
 {
  "paper": "2003.09586",
  "qid": "e75f5bd7cc7107f10412d61e3202a74b082b0934",
  "solved": true,
  "base_logprob": -4.3443474769592285,
  "necessary": [],
  "causal": [
   1,
   26,
   38,
   46,
   48,
   50
  ],
  "sufficient": false,
  "evidence": [
   38
  ],
  "drops": [
   -3.7297,
   -3.6904,
   -3.7125,
   -3.716,
   -3.7075,
   -3.7127,
   -3.7288,
   -3.7035,
   -3.7036,
   -3.6993,
   -3.7034,
   -3.6949,
   -3.7032,
   -3.6947,
   -3.7032,
   -3.7122,
   -3.7034,
   -3.7122,
   -3.7291,
   -3.7117,
   -3.7206,
   -3.6991,
   -3.7205,
   -3.6949,
   -3.7115,
   -3.7079,
   -3.6859,
   -3.7079,
   -3.7122,
   -3.7074,
   -3.7244,
   -3.7069,
   -3.7118,
   -3.7125,
   -3.7074,
   -3.7035,
   -3.6907,
   -3.7143,
   -3.004,
   -3.6989,
   -3.6992,
   -3.6948,
   -3.708,
   -3.7158,
   -3.7161,
   -3.7038,
   -3.6646,
   -3.703,
   -3.6822,
   -3.7387,
   -3.6744
  ]
 },
 {
  "paper": "2003.09971",
  "qid": "95c7b27d192ab0edcdf203a74ce24f4a9a814e6c",
  "solved": false
 },
 {
  "paper": "2003.10816",
  "qid": "ffa4d4bfb226382ca4ecde65ecdc44a3d9e0ce81",
  "solved": true,
  "base_logprob": -3.151899576187134,
  "necessary": [],
  "causal": [
   20
  ],
  "sufficient": true,
  "evidence": [
   20,
   41
  ],
  "drops": [
   0.0047,
   -0.6823,
   -0.8384,
   -0.6818,
   -0.7446,
   -0.7758,
   -0.7446,
   -0.6504,
   -0.6196,
   -0.3372,
   -0.6506,
   -0.651,
   -0.7133,
   -0.7133,
   -0.5891,
   -0.4941,
   -0.6511,
   -0.6508,
   -0.682,
   -0.4081,
   0.6484,
   -0.6511,
   -0.651,
   -0.5566,
   -0.7133,
   -0.6818,
   -0.6818,
   -0.6508,
   -0.6823,
   -0.6821,
   -0.7135,
   -0.5882,
   -0.6196,
   -0.6196,
   -0.6195,
   -0.651,
   -0.6512,
   -0.6507,
   -0.6504,
   -0.6507,
   -0.651,
   -0.8068,
   -0.651,
   -0.6818,
   -0.7136,
   -0.5571,
   -0.6193,
   -0.6821,
   -0.7758,
   -0.7133,
   -0.7133,
   -0.7135,
   -0.7446,
   -0.651,
   -0.7758,
   -0.8069,
   -0.7447,
   -0.6195,
   -0.6509,
   -0.7135,
   -0.6506,
   -0.6821,
   -0.557,
   -0.6196,
   -0.7446,
   -0.7132,
   -0.7447,
   -0.6818,
   -0.6193,
   -0.6508,
   -0.651,
   -0.682,
   -0.7133,
   -0.5885,
   -0.6196,
   -0.7758,
   -0.6509,
   -0.8071
  ]
 },
 {
  "paper": "2003.12218",
  "qid": "ce6201435cc1196ad72b742db92abd709e0f9e8d",
  "solved": false
 },
 {
  "paper": "2003.12218",
  "qid": "928828544e38fe26c53d81d1b9c70a9fb1cc3feb",
  "solved": true,
  "base_logprob": -5.569038391113281,
  "necessary": [],
  "causal": [
   3
  ],
  "sufficient": true,
  "evidence": [
   2,
   3
  ],
  "drops": [
   -4.6786,
   -4.7532,
   -4.8507,
   -4.2217,
   -4.7905,
   -4.8236,
   -4.7893,
   -4.7938,
   -4.7648,
   -4.8264,
   -4.8006,
   -4.7937,
   -4.7993,
   -4.7889,
   -4.7945,
   -4.7845,
   -4.7905,
   -4.7681,
   -4.7993,
   -4.7991,
   -4.8155,
   -4.8067,
   -4.7836,
   -4.8119,
   -4.8005,
   -4.7957,
   -4.7847,
   -4.8111,
   -4.8055,
   -4.7723,
   -4.7632,
   -4.8283,
   -4.7871,
   -4.6915,
   -4.9065,
   -4.8053
  ]
 },
 {
  "paper": "2003.12738",
  "qid": "6aed1122050b2d508dc1790c13cdbe38ff126089",
  "solved": true,
  "base_logprob": -7.199694633483887,
  "necessary": [],
  "causal": [
   13,
   17,
   19,
   35,
   46,
   47
  ],
  "sufficient": false,
  "evidence": [
   35,
   36
  ],
  "drops": [
   -4.5157,
   -4.1974,
   -4.0379,
   -4.1211,
   -4.0378,
   -4.0459,
   -3.9715,
   -3.9616,
   -4.0584,
   -4.0197,
   -4.0199,
   -3.9806,
   -4.0455,
   -3.9413,
   -3.9762,
   -3.9732,
   -3.9876,
   -3.9418,
   -3.9883,
   -3.9245,
   -3.9791,
   -4.053,
   -3.9776,
   -4.0128,
   -3.9989,
   -4.0299,
   -3.9832,
   -4.0002,
   -3.9947,
   -3.9691,
   -3.9924,
   -4.4456,
   -3.951,
   -4.0744,
   -4.6671,
   -2.9146,
   -4.1944,
   -4.1729,
   -4.1501,
   -4.0819,
   -4.1213,
   -3.9882,
   -4.0943,
   -4.1165,
   -4.0549,
   -3.9714,
   -3.8186,
   -3.778
  ]
 },
 {
  "paper": "2003.12738",
  "qid": "8740c3000e740ac5c0bc8f329d908309f7ffeff6",
  "solved": true,
  "base_logprob": -3.291933536529541,
  "necessary": [],
  "causal": [
   31
  ],
  "sufficient": true,
  "evidence": [
   31
  ],
  "drops": [
   0.125,
   0.1667,
   -0.0,
   -0.1667,
   -0.125,
   -0.0833,
   0.0002,
   0.0833,
   -0.0417,
   -0.0416,
   -0.0833,
   0.0,
   -0.0,
   0.0417,
   0.0417,
   -0.0,
   -0.1666,
   0.0,
   0.0416,
   -0.1249,
   -0.0417,
   -0.0,
   0.0,
   -0.0833,
   0.0417,
   0.0416,
   -0.0416,
   0.0417,
   0.0001,
   0.0001,
   -0.0416,
   0.7108,
   -0.4583,
   -0.1667,
   -0.0833,
   -0.1248,
   -0.0417,
   -0.0416,
   -0.0416,
   -0.1666,
   -0.2082,
   -0.0,
   0.0417,
   -0.0415,
   -0.0833,
   -0.0417,
   0.4582,
   0.2082
  ]
 },
 {
  "paper": "2003.12932",
  "qid": "0ca02893bda50007f7a76e7c8804101718fbb01c",
  "solved": false
 },
 {
  "paper": "2003.12932",
  "qid": "751aa2b1531a17496536887288699cc8d5c3cec9",
  "solved": false
 },
 {
  "paper": "2004.00139",
  "qid": "4d30c2223939b31216f2e90ef33fe0db97e962ac",
  "solved": true,
  "base_logprob": -0.5996447801589966,
  "necessary": [],
  "causal": [
   11,
   40
  ],
  "sufficient": true,
  "evidence": [
   11
  ],
  "drops": [
   0.2213,
   0.2801,
   0.1506,
   0.2442,
   0.2033,
   0.1687,
   0.1445,
   0.2389,
   0.1326,
   0.1747,
   0.3769,
   0.3835,
   0.2167,
   0.318,
   0.2506,
   0.25,
   0.2215,
   0.2272,
   0.2506,
   0.1166,
   0.2392,
   0.2148,
   0.2506,
   0.2147,
   0.2217,
   0.2033,
   0.2212,
   0.1747,
   0.2214,
   0.1931,
   0.2621,
   0.2504,
   0.1926,
   0.2033,
   0.2509,
   0.2562,
   0.2327,
   0.2033,
   0.2267,
   0.2442,
   0.4243,
   0.1976,
   0.3158,
   0.3047,
   0.1147
  ]
 },
 {
  "paper": "2004.00139",
  "qid": "7b47aa6ba247874eaa8ab74d7cb6205251c01eb5",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2004.01694",
  "qid": "c1429f7fed5a4dda11ac7d9643f97af87a83508b",
  "solved": false
 },
 {
  "paper": "2004.01694",
  "qid": "a93d4aa89ac3abbd08d725f3765c4f1bed35c889",
  "solved": true,
  "base_logprob": -11.321810722351074,
  "necessary": [
   16
  ],
  "causal": [
   16
  ],
  "sufficient": true,
  "evidence": [
   16
  ],
  "drops": [
   -0.74,
   0.5069,
   -0.2422,
   -0.3732,
   0.0066,
   -0.5003,
   -0.1245,
   0.0,
   -0.1248,
   -0.1254,
   0.3751,
   0.2571,
   -0.1167,
   -0.7422,
   -0.8742,
   0.8744,
   2.0076,
   0.2574,
   0.0004,
   -0.0005,
   0.133,
   0.2576,
   -0.125,
   -0.1251,
   0.5074,
   0.0078,
   0.0075,
   0.0006,
   0.0002,
   0.0077,
   -0.1173,
   0.2493,
   -0.2421,
   0.0075,
   0.133,
   -0.1174,
   0.1247,
   0.1325,
   0.0078,
   -0.0002,
   0.1324,
   0.1328,
   0.1324,
   0.2571,
   0.0076,
   0.2496,
   0.0074,
   -0.2498,
   -0.1248,
   0.0082,
   -0.0,
   0.1248,
   0.1326,
   0.1327,
   0.0077,
   0.2495,
   -0.2496,
   0.0088,
   0.0004,
   -0.1245,
   0.0081,
   -0.0003,
   0.4055,
   0.2494,
   0.1319,
   -0.125,
   0.1325,
   0.5074,
   0.2569,
   -2.2195,
   -0.117,
   0.6319,
   0.1817
  ]
 },
 {
  "paper": "2004.01878",
  "qid": "2f4acd34eb2d09db9b5ad9b1eb82cb4a88c13f5b",
  "solved": true,
  "base_logprob": -2.6516382694244385,
  "necessary": [
   41
  ],
  "causal": [
   41
  ],
  "sufficient": true,
  "evidence": [
   41
  ],
  "drops": [
   -0.9372,
   -0.8589,
   -0.9251,
   -0.9042,
   -0.9266,
   -0.9354,
   -0.9087,
   -0.9159,
   -0.9124,
   -0.9313,
   -0.913,
   -0.9028,
   -0.8962,
   -0.9196,
   -0.8937,
   -0.9484,
   -0.9369,
   -0.8995,
   -0.8779,
   -0.907,
   -0.9389,
   -0.9232,
   -0.9134,
   -0.9132,
   -0.8966,
   -0.8996,
   -0.9008,
   -0.9184,
   -0.9472,
   -0.8963,
   -0.9298,
   -0.8958,
   -0.9297,
   -0.9123,
   -0.9064,
   -0.9129,
   -0.8949,
   -0.8994,
   -0.88,
   -0.9292,
   -0.8441,
   1.756,
   -0.9168,
   -0.9391,
   -0.908,
   -0.8887,
   -0.934,
   -0.9242,
   -0.9298,
   -0.9361,
   -0.9194,
   -0.8902,
   -0.9201,
   -0.9271,
   -0.9263,
   -0.9176,
   -0.9076,
   -0.9238,
   -0.929,
   -0.9368,
   -0.9352,
   -0.9248,
   -0.8802,
   -0.9241,
   -0.9015,
   -0.8815,
   -0.8974,
   -0.907,
   -0.9238,
   -0.9081,
   -0.799,
   -0.8145
  ]
 },
 {
  "paper": "2004.01894",
  "qid": "4d8b3928f89d73895a7655850a227fbac08cdae9",
  "solved": false
 },
 {
  "paper": "2004.01894",
  "qid": "b6e4b98fad3681691bcce13f57fb173aee30c592",
  "solved": false
 },
 {
  "paper": "2004.01894",
  "qid": "af7a9b56596f90c84f962098f7e836309161badf",
  "solved": true,
  "base_logprob": -2.7483203411102295,
  "necessary": [
   37
  ],
  "causal": [
   29,
   37,
   58,
   59
  ],
  "sufficient": true,
  "evidence": [
   28,
   37
  ],
  "drops": [
   -0.4878,
   0.1044,
   0.0851,
   0.0074,
   -0.005,
   -0.0338,
   0.0738,
   -0.0054,
   0.047,
   0.0895,
   -0.0079,
   -0.0267,
   0.0384,
   0.1365,
   0.0384,
   0.0123,
   -0.1524,
   0.0521,
   0.0431,
   0.0234,
   0.1743,
   0.039,
   -0.0104,
   -0.0096,
   0.0353,
   0.0886,
   0.0594,
   0.129,
   0.1235,
   0.219,
   0.095,
   0.0418,
   0.0495,
   0.0471,
   -0.053,
   -0.0071,
   0.1322,
   2.148,
   0.0479,
   0.0136,
   0.1045,
   0.1082,
   0.0917,
   0.0257,
   0.0056,
   0.0811,
   0.0432,
   -0.0386,
   0.0793,
   0.1013,
   0.0368,
   0.0391,
   0.0363,
   0.1227,
   0.0638,
   0.0127,
   0.2126,
   -0.1422,
   0.2291,
   0.8048
  ]
 },
 {
  "paper": "2004.01980",
  "qid": "53377f1c5eda961e438424d71d16150e669f7072",
  "solved": false
 },
 {
  "paper": "2004.01980",
  "qid": "41d3750ae666ea5a9cea498ddfb973a8366cccd6",
  "solved": false
 },
 {
  "paper": "2004.01980",
  "qid": "90b2154ec3723f770c74d255ddfcf7972fe136a2",
  "solved": false
 },
 {
  "paper": "2004.02083",
  "qid": "99760276cfd699e55b827ceeb653b31b043b9ceb",
  "solved": true,
  "base_logprob": -4.227812767028809,
  "necessary": [],
  "causal": [
   18,
   21
  ],
  "sufficient": true,
  "evidence": [
   18,
   21
  ],
  "drops": [
   -4.1969,
   -4.2013,
   -4.1942,
   -4.1967,
   -4.1976,
   -4.1923,
   -4.1975,
   -4.1986,
   -4.196,
   -4.1955,
   -4.1994,
   -4.196,
   -4.193,
   -4.195,
   -4.1951,
   -4.1932,
   -4.1944,
   -4.1956,
   -4.1898,
   -4.1972,
   -4.1955,
   -2.6282,
   -4.202,
   -4.2049,
   -4.1959,
   -4.1926,
   -4.1947,
   -4.1994
  ]
 },
 {
  "paper": "2004.02083",
  "qid": "79cfd1b82c72d18e2279792c66a042c0e9dfa6b7",
  "solved": false
 },
 {
  "paper": "2004.02083",
  "qid": "9e1bf306658ef2972159643fdaf149c569db524b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2004.02083",
  "qid": "25b24ab1248f14a621686a57555189acc1afd49c",
  "solved": false
 },
 {
  "paper": "2004.02393",
  "qid": "022e5c996a72aeab890401a7fdb925ecd0570529",
  "solved": false
 },
 {
  "paper": "2004.02451",
  "qid": "818c89b11471a6ca4f13c838713864fdf282c2ca",
  "solved": true,
  "base_logprob": -5.247164726257324,
  "necessary": [],
  "causal": [
   9
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "drops": [
   -1.0308,
   0.6,
   -0.9161,
   0.6005,
   0.5587,
   0.4923,
   0.5609,
   0.2772,
   0.8063,
   0.978,
   0.5036,
   0.5661,
   0.5705,
   0.6837,
   0.5949,
   0.7015,
   0.6279,
   0.6515,
   0.6786,
   0.5999,
   0.7179,
   0.6387,
   0.671,
   0.5057,
   0.8373,
   0.762,
   0.7028,
   0.7473,
   0.7768,
   0.7464,
   0.6145,
   0.7679,
   0.7123,
   0.6811,
   0.712,
   0.6731,
   0.6421,
   0.7093,
   0.6846,
   0.6259,
   0.6373,
   0.7399,
   0.72,
   0.7295,
   0.8028,
   0.6602,
   0.6271,
   0.6762,
   0.6674,
   0.6039,
   0.7467,
   0.6328,
   0.6371,
   0.6457,
   0.6693,
   0.5859,
   0.5862,
   0.5555,
   0.6774,
   0.6809,
   0.7703,
   0.7124,
   0.6141,
   0.6626,
   0.636,
   0.6067,
   0.6706,
   0.7086,
   0.6249,
   0.6788,
   0.6567,
   0.2873,
   0.6621,
   0.7051
  ]
 },
 {
  "paper": "2004.02929",
  "qid": "bbc58b193c08ccb2a1e8235a36273785a3b375fb",
  "solved": true,
  "base_logprob": -0.14517644047737122,
  "necessary": [
   6
  ],
  "causal": [
   6
  ],
  "sufficient": true,
  "evidence": [
   6
  ],
  "drops": [
   -0.1007,
   0.0744,
   0.0547,
   -0.0062,
   0.0793,
   0.0572,
   1.699,
   0.0143,
   0.0798,
   -0.0171,
   0.019,
   0.0342,
   0.0852,
   0.0371,
   -0.0007,
   -0.003,
   0.0146,
   0.0166,
   -0.0036,
   0.0146,
   -0.0021,
   0.0185,
   -0.0013,
   -0.0194,
   -0.0034,
   0.0577,
   -0.001,
   0.0002,
   -0.0027,
   0.0345,
   0.016,
   0.0147,
   -0.001,
   0.0162,
   0.0587,
   0.017,
   0.034,
   0.016,
   -0.0018,
   -0.0264,
   0.0336,
   0.0158,
   -0.0009,
   0.0151,
   0.0796,
   0.0331,
   0.0372,
   0.0257,
   -0.0762,
   -0.1057
  ]
 },
 {
  "paper": "2004.02929",
  "qid": "3c34187a248d179856b766e9534075da1aa5d1cf",
  "solved": false
 },
 {
  "paper": "2004.02929",
  "qid": "8bfbf78ea7fae0c0b8a510c9a8a49225bbdb5383",
  "solved": false
 },
 {
  "paper": "2004.02929",
  "qid": "97757a69d9fc28b260e68284fd300726fbe358d0",
  "solved": true,
  "base_logprob": -14.727920532226562,
  "necessary": [
   28
  ],
  "causal": [
   27,
   28,
   37,
   46
  ],
  "sufficient": true,
  "evidence": [
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37
  ],
  "drops": [
   -1.4212,
   -0.2266,
   -0.1377,
   -0.0704,
   -0.3252,
   -0.25,
   -0.5937,
   -0.2099,
   -0.2099,
   -0.0537,
   -0.3037,
   -0.1642,
   -0.1474,
   -0.4912,
   -0.3438,
   -0.2099,
   -0.0849,
   -0.3125,
   -0.4599,
   -0.5938,
   -0.0937,
   -0.3252,
   -0.2412,
   -0.5392,
   -0.8757,
   -0.4063,
   -0.6089,
   0.289,
   1.5917,
   -0.5224,
   -0.075,
   -0.3349,
   -0.1892,
   -0.1563,
   -0.1876,
   -0.1954,
   -0.1017,
   0.3525,
   -0.1162,
   0.1483,
   -0.1952,
   -0.3204,
   -0.1376,
   -0.3037,
   -0.4287,
   -0.2314,
   0.3311,
   -0.6953,
   -1.0945,
   -0.3132
  ]
 },
 {
  "paper": "2004.03034",
  "qid": "6cdd61ebf84aa742155f4554456cc3233b6ae2bf",
  "solved": true,
  "base_logprob": -6.696309566497803,
  "necessary": [],
  "causal": [
   29,
   30,
   45
  ],
  "sufficient": true,
  "evidence": [
   29
  ],
  "drops": [
   -5.6356,
   -5.2172,
   -5.312,
   -5.1784,
   -5.1815,
   -5.1102,
   -5.1906,
   -5.2948,
   -5.164,
   -5.2741,
   -5.2281,
   -5.1998,
   -5.3411,
   -5.285,
   -5.2401,
   -5.2583,
   -5.2388,
   -5.2408,
   -5.1893,
   -5.2541,
   -5.1919,
   -5.1412,
   -5.1722,
   -5.2664,
   -5.1959,
   -5.2729,
   -5.3038,
   -5.2739,
   -5.2277,
   -1.3442,
   -4.975,
   -5.2456,
   -5.2165,
   -5.2238,
   -5.3654,
   -5.3333,
   -5.2651,
   -5.2307,
   -5.2781,
   -5.1011,
   -5.2656,
   -5.2596,
   -5.2362,
   -5.3912,
   -5.5458,
   -5.0306,
   -5.447,
   -5.1947,
   -5.1085,
   -5.1408,
   -5.0366
  ]
 },
 {
  "paper": "2004.03034",
  "qid": "8e8097cada29d89ca07166641c725e0f8fed6676",
  "solved": false
 },
 {
  "paper": "2004.03034",
  "qid": "951098f0b7169447695b47c142384f278f451a1e",
  "solved": false
 },
 {
  "paper": "2004.03329",
  "qid": "694dd76a37ad9e8083c546e9bd083c5c3b65695c",
  "solved": false
 },
 {
  "paper": "2004.03685",
  "qid": "eeaceee98ef1f6c971dac7b0b8930ee8060d71c2",
  "solved": false
 },
 {
  "paper": "2004.03685",
  "qid": "3371d586a3a81de1552d90459709c57c0b1a2594",
  "solved": false
 },
 {
  "paper": "2004.03744",
  "qid": "f33236ebd6f5a9ccb9b9dbf05ac17c3724f93f91",
  "solved": false
 },
 {
  "paper": "2004.03744",
  "qid": "66bf0d61ffc321f15e7347aaed191223f4ce4b4a",
  "solved": false
 },
 {
  "paper": "2004.03744",
  "qid": "0c557b408183630d1c6c325b5fb9ff1573661290",
  "solved": false
 },
 {
  "paper": "2004.03744",
  "qid": "a08b5018943d4428f067c08077bfff1af3de9703",
  "solved": false
 },
 {
  "paper": "2004.03762",
  "qid": "41bff17f7d7e899c03b051e20ef01f0ebc5c8bb1",
  "solved": false
 },
 {
  "paper": "2004.03762",
  "qid": "b03e8e9a0cd2a44a215082773c7338f2f3be412a",
  "solved": false
 },
 {
  "paper": "2004.03788",
  "qid": "018ef092ffc356a2c0e970ae64ad3c2cf8443288",
  "solved": false
 },
 {
  "paper": "2004.03788",
  "qid": "de4e180f49ff187abc519d01eff14ebcd8149cad",
  "solved": false
 },
 {
  "paper": "2004.03925",
  "qid": "c4a0c7b6f1a00f3233a5fe16240a98d9975701c0",
  "solved": false
 },
 {
  "paper": "2004.04228",
  "qid": "dfd9302615b27abf8cbef1a2f880a73dd5f0c753",
  "solved": false
 },
 {
  "paper": "2004.04228",
  "qid": "e09dcb6fc163bba7d704178e7edba2e630b573c2",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "2004.04315",
  "qid": "5774e019101415a43e0b5a780179fd897fc013fd",
  "solved": false
 },
 {
  "paper": "2004.04315",
  "qid": "1b046ec7f0e1a33e77078bedef7e83c5c07b61de",
  "solved": true,
  "base_logprob": -4.035221576690674,
  "necessary": [],
  "causal": [
   5
  ],
  "sufficient": true,
  "evidence": [
   5
  ],
  "drops": [
   -2.6168,
   -2.6949,
   -2.7097,
   -2.6936,
   -2.6787,
   -1.804,
   -2.6757,
   -2.666,
   -2.6655,
   -2.6898,
   -2.7319
  ]
 },
 {
  "paper": "2004.04315",
  "qid": "19cdce39e8265e7806212eeee2fd55f8ef2f3d47",
  "solved": false
 },
 {
  "paper": "2004.04435",
  "qid": "d353a6bbdc66be9298494d0c853e0d8d752dec4b",
  "solved": false
 }
]

==> anc/learning-what-matters/learning-what-matters/runs/external/labels_qasper_7b_pq_sent_pilot.audit.json <==
[
 {
  "paper": "1601.00901",
  "qid": "74b0d3ee0cc9b0a3d9b264aba9901ff97048a897",
  "solved": false
 },
 {
  "paper": "1601.00901",
  "qid": "9eb5b336b3dcb7ab63f673ba9ab1818573cce6c3",
  "solved": true,
  "base_logprob": -2.164480686187744,
  "necessary": [
   292
  ],
  "causal": [
   292
  ],
  "sufficient": true,
  "evidence": [
   61,
   64
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   5,
   5,
   5,
   5,
   5,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   9,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   12,
   13,
   13,
   13,
   13,
   13,
   13,
   14,
   14,
   14,
   15,
   15,
   16,
   17,
   17,
   17,
   17,
   18,
   18,
   18,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   31,
   31,
   31,
   31,
   32,
   33,
   33,
   33,
   33,
   33,
   33,
   34,
   34,
   34,
   34,
   34,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   36,
   36,
   36,
   36,
   36,
   36,
   37,
   37,
   37,
   37,
   37,
   37,
   37,
   37,
   37,
   37,
   37,
   37,
   38,
   38,
   38,
   38,
   38,
   38,
   38,
   39,
   39,
   39,
   39,
   39,
   39,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   41,
   41,
   41,
   41,
   41,
   42,
   42,
   42,
   42,
   43,
   43,
   43,
   44,
   44,
   45,
   45,
   46,
   46,
   47,
   48,
   48,
   49,
   49,
   49,
   49,
   49,
   50,
   50,
   50,
   50,
   50,
   51,
   51,
   51,
   51,
   51,
   51,
   52,
   52,
   53,
   53,
   54,
   54,
   54,
   54,
   54,
   54,
   54,
   54,
   55,
   55,
   55,
   55,
   55,
   55,
   55,
   55,
   55,
   55,
   55,
   56,
   56,
   57,
   57,
   57,
   57,
   57,
   58,
   58,
   58,
   58,
   58,
   58,
   58,
   58,
   59,
   60,
   60,
   60,
   60,
   60,
   60,
   60,
   60,
   61,
   61,
   61,
   62,
   63,
   64,
   64,
   65,
   65,
   65,
   65,
   65,
   65,
   65,
   66,
   66,
   66,
   66,
   66,
   66,
   66,
   67,
   67,
   67,
   67,
   67,
   67,
   67,
   67,
   67,
   67,
   67,
   67,
   67,
   67,
   67,
   67,
   67,
   67,
   67,
   67,
   67,
   68,
   68,
   68,
   68,
   68,
   68,
   68,
   68,
   68,
   68,
   68,
   68,
   68,
   68,
   68,
   68,
   69,
   69,
   69,
   69,
   69,
   69,
   69,
   69,
   69,
   70,
   70,
   70,
   70,
   70,
   71,
   71,
   71,
   71,
   71,
   71,
   71,
   72,
   73,
   73,
   74,
   74,
   74,
   74,
   75,
   76,
   77,
   78,
   78,
   78,
   78,
   78,
   78,
   78,
   78,
   79,
   79,
   80,
   80,
   80,
   80,
   80,
   80,
   80,
   80,
   81,
   81,
   81,
   81,
   81,
   81,
   81,
   81,
   81,
   82,
   82,
   82,
   82,
   82,
   82,
   82,
   82,
   82,
   82,
   82,
   82,
   82,
   83,
   83,
   83,
   83,
   83,
   83,
   83,
   83,
   83,
   83,
   84,
   84,
   84,
   84,
   84,
   84,
   84,
   84,
   84,
   85,
   85,
   85,
   85,
   85,
   85,
   85,
   86
  ],
  "secs": 554.87,
  "drops": [
   -0.1959,
   -0.0881,
   -0.0998,
   -0.1411,
   -0.1004,
   -0.193,
   -0.0916,
   -0.0849,
   -0.0419,
   -0.1947,
   -0.1,
   -0.1273,
   -0.1255,
   -0.1505,
   -0.0655,
   -0.0722,
   -0.0876,
   -0.1576,
   -0.1019,
   -0.107,
   -0.1517,
   -0.1358,
   0.0595,
   -0.1089,
   -0.1107,
   -0.2052,
   -0.0512,
   -0.0906,
   -0.0648,
   -0.132,
   -0.1466,
   -0.1273,
   -0.0925,
   -0.086,
   -0.1462,
   -0.0316,
   -0.0952,
   -0.1884,
   -0.1257,
   -0.0737,
   -0.1417,
   -0.1313,
   -0.0923,
   -0.0526,
   -0.1106,
   -0.1199,
   -0.1088,
   -0.129,
   -0.1139,
   -0.107,
   -0.1125,
   -0.0729,
   -0.1176,
   -0.0923,
   -0.1587,
   -0.1533,
   -0.1063,
   -0.1492,
   -0.134,
   -0.0726,
   -0.1251,
   -0.0944,
   -0.1193,
   -0.0663,
   -0.0821,
   -0.1472,
   -0.0774,
   -0.0549,
   -0.151,
   -0.1056,
   -0.13,
   -0.0739,
   -0.1076,
   -0.1396,
   -0.1216,
   -0.1334,
   -0.1029,
   -0.0666,
   -0.148,
   -0.0899,
   -0.1421,
   -0.0813,
   -0.0875,
   -0.0916,
   -0.117,
   -0.0748,
   -0.1142,
   -0.0872,
   -0.1065,
   -0.1201,
   -0.1202,
   -0.1035,
   -0.0751,
   -0.0641,
   -0.0459,
   -0.1042,
   -0.0946,
   -0.0738,
   -0.0736,
   -0.0656,
   -0.1166,
   -0.0852,
   -0.0989,
   -0.0549,
   -0.1127,
   -0.1154,
   -0.1348,
   -0.0961,
   -0.0754,
   -0.1125,
   -0.1081,
   -0.1011,
   -0.0719,
   -0.125,
   -0.0744,
   -0.0904,
   -0.1556,
   -0.0881,
   -0.0685,
   -0.0817,
   -0.1165,
   -0.1414,
   -0.0676,
   -0.121,
   -0.1099,
   -0.1311,
   -0.1138,
   -0.1112,
   -0.1133,
   -0.0895,
   -0.0775,
   -0.0883,
   -0.1147,
   -0.1598,
   -0.1179,
   -0.0955,
   -0.112,
   -0.1066,
   -0.093,
   -0.1639,
   -0.1262,
   -0.1337,
   -0.1249,
   -0.0564,
   -0.0921,
   -0.1503,
   -0.0793,
   -0.1398,
   -0.0816,
   -0.1366,
   -0.1029,
   -0.0783,
   -0.0725,
   -0.0883,
   -0.0661,
   -0.1205,
   -0.0973,
   -0.1431,
   -0.1447,
   -0.1337,
   -0.0689,
   -0.0972,
   -0.0834,
   -0.0948,
   -0.0873,
   -0.1256,
   -0.0992,
   -0.0694,
   -0.1165,
   -0.129,
   -0.0987,
   -0.1609,
   -0.0919,
   -0.1417,
   -0.0931,
   -0.0144,
   -0.1089,
   -0.0501,
   -0.1205,
   -0.085,
   -0.0936,
   -0.1103,
   -0.1162,
   -0.1144,
   -0.1377,
   -0.096,
   -0.0823,
   -0.098,
   -0.1133,
   -0.0908,
   -0.1152,
   -0.1078,
   -0.1669,
   -0.1135,
   -0.1409,
   -0.1686,
   -0.1151,
   -0.0883,
   -0.1438,
   -0.061,
   -0.1249,
   -0.0987,
   -0.1062,
   -0.1294,
   -0.1411,
   -0.0957,
   -0.2,
   -0.0568,
   -0.097,
   -0.0675,
   -0.1071,
   -0.1343,
   -0.1583,
   -0.113,
   -0.1134,
   -0.0647,
   -0.0663,
   -0.0692,
   -0.1156,
   -0.0922,
   -0.0565,
   -0.0868,
   -0.1698,
   -0.1585,
   -0.0906,
   -0.0861,
   -0.0957,
   -0.0856,
   -0.1272,
   -0.1319,
   -0.0973,
   -0.1693,
   -0.1392,
   -0.1276,
   -0.088,
   -0.056,
   -0.0883,
   -0.0932,
   -0.0884,
   -0.0127,
   -0.092,
   -0.1085,
   -0.1598,
   -0.0863,
   -0.1162,
   -0.1609,
   -0.0857,
   -0.1373,
   -0.0891,
   -0.1112,
   -0.0957,
   -0.1072,
   -0.0873,
   -0.0724,
   -0.105,
   -0.139,
   -0.1311,
   -0.048,
   -0.086,
   -0.1496,
   -0.0916,
   -0.098,
   -0.0947,
   -0.0526,
   -0.1331,
   -0.0684,
   -0.0932,
   -0.1213,
   -0.1595,
   -0.0125,
   0.0072,
   -0.0986,
   -0.1198,
   -0.0996,
   0.0139,
   -0.1281,
   -0.1268,
   -0.0548,
   -0.0672,
   -0.1084,
   -0.1293,
   -0.1409,
   -0.1259,
   -0.0736,
   -0.0819,
   -0.202,
   -0.0739,
   -0.1385,
   -0.1644,
   -0.0701,
   -0.0493,
   0.1336,
   1.5316,
   -0.0697,
   -0.0395,
   -0.1177,
   -0.0604,
   -0.1807,
   -0.116,
   -0.1122,
   -0.0297,
   -0.1486,
   -0.0931,
   -0.0788,
   -0.1373,
   -0.0515,
   -0.1002,
   -0.1625,
   -0.0521,
   -0.0967,
   -0.0782,
   -0.0605,
   -0.0931,
   -0.1567,
   -0.0392,
   -0.0344,
   -0.0683,
   -0.1173,
   -0.0612,
   -0.1621,
   -0.1965,
   -0.1253,
   -0.1092,
   -0.1073,
   -0.0873,
   -0.0745,
   -0.0479,
   -0.0963,
   -0.1314,
   -0.1165,
   -0.0952,
   -0.0863,
   -0.1347,
   -0.1303,
   -0.0649,
   -0.0696,
   -0.0888,
   -0.1121,
   -0.1121,
   -0.1286,
   -0.0924,
   -0.1139,
   -0.1276,
   -0.1348,
   -0.1163,
   -0.0957,
   -0.1068,
   -0.0744,
   -0.0871,
   -0.0745,
   -0.1276,
   -0.0741,
   -0.053,
   -0.1341,
   -0.1465,
   -0.1156,
   -0.0593,
   -0.1821,
   -0.0646,
   -0.0695,
   -0.1167,
   -0.0876,
   -0.0892,
   -0.1009,
   -0.1209,
   -0.0931,
   -0.063,
   -0.1631,
   -0.1153,
   -0.051,
   -0.0526,
   -0.1537,
   -0.1314,
   -0.1145,
   -0.1605,
   -0.0887,
   -0.1476,
   -0.0847,
   -0.1071,
   -0.1164,
   -0.128,
   -0.1633,
   -0.1332,
   -0.1388,
   -0.074,
   -0.1614,
   -0.1404,
   -0.167,
   -0.0535,
   -0.1399,
   -0.0924,
   -0.1344,
   -0.1081,
   -0.0517,
   -0.0804,
   -0.143,
   -0.0879,
   -0.0813,
   -0.1878,
   -0.0964,
   -0.2019,
   -0.1446,
   -0.1145,
   -0.0864,
   -0.1577,
   -0.1378,
   -0.0986,
   -0.0884,
   -0.0667,
   -0.1264,
   -0.0416,
   -0.1608,
   -0.1214,
   -0.1004,
   -0.1024,
   -0.032,
   -0.1164,
   -0.0927,
   -0.0984,
   -0.1179,
   -0.0855,
   -0.0599,
   -0.0946,
   -0.0896,
   -0.1277,
   -0.0876,
   -0.1062,
   -0.0649,
   -0.0441,
   -0.1081,
   -0.1439,
   -0.121,
   -0.0318,
   -0.0228,
   -0.1869,
   -0.0534,
   -0.1183,
   -0.1416,
   -0.172,
   -0.1395,
   -0.0944,
   -0.1468,
   -0.1874,
   -0.1431,
   -0.1679,
   -0.1335,
   -0.171,
   0.2821
  ]
 },
 {
  "paper": "1601.06068",
  "qid": "ad362365656b0b218ba324ae60701eb25fe664c1",
  "solved": false
 },
 {
  "paper": "1601.06068",
  "qid": "423bb905e404e88a168e7e807950e24ca166306c",
  "solved": true,
  "base_logprob": -2.575712203979492,
  "necessary": [
   149
  ],
  "causal": [
   149
  ],
  "sufficient": true,
  "evidence": [
   36,
   37
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   5,
   5,
   5,
   6,
   6,
   6,
   7,
   8,
   8,
   9,
   9,
   9,
   9,
   10,
   10,
   11,
   11,
   12,
   12,
   12,
   12,
   13,
   13,
   13,
   13,
   14,
   14,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   16,
   16,
   16,
   16,
   16,
   16,
   16,
   16,
   17,
   18,
   18,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   21,
   21,
   21,
   21,
   21,
   21,
   21,
   21,
   22,
   22,
   22,
   23,
   23,
   23,
   23,
   23,
   23,
   23,
   23,
   23,
   24,
   24,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   26,
   26,
   26,
   26,
   26,
   26,
   27,
   27,
   27,
   28,
   28,
   28,
   28,
   28,
   28,
   29,
   29,
   29,
   29,
   30,
   30,
   31,
   31,
   31,
   31,
   31,
   32,
   32,
   33,
   33,
   34,
   34,
   35,
   35,
   35,
   35,
   35,
   36,
   36,
   37,
   37,
   37,
   38,
   38,
   38,
   38,
   38,
   38,
   38,
   38,
   39,
   39,
   39,
   40,
   40,
   40,
   40,
   40,
   41,
   41,
   41,
   41,
   41,
   41,
   42,
   42,
   42,
   43,
   43,
   43
  ],
  "secs": 103.87,
  "drops": [
   -0.225,
   0.275,
   0.0751,
   0.0752,
   0.2,
   0.3748,
   -0.1,
   0.1501,
   0.0001,
   0.125,
   0.1501,
   -0.0251,
   0.0499,
   0.1498,
   0.075,
   0.0749,
   0.1749,
   0.0752,
   0.0748,
   0.175,
   0.15,
   0.1001,
   0.0501,
   0.2,
   0.0001,
   0.3499,
   0.0498,
   0.0499,
   0.1249,
   0.075,
   0.1,
   0.175,
   0.1249,
   0.0249,
   -0.0251,
   0.2248,
   0.1001,
   0.15,
   0.175,
   0.1,
   -0.025,
   0.0751,
   0.1752,
   0.15,
   0.1,
   0.1249,
   0.15,
   0.075,
   0.1,
   0.275,
   0.025,
   0.2499,
   0.15,
   0.2249,
   0.0499,
   0.075,
   0.05,
   0.025,
   0.1249,
   0.075,
   0.1749,
   0.125,
   0.125,
   0.2251,
   0.1749,
   0.325,
   0.2001,
   0.1249,
   0.25,
   0.15,
   0.1,
   0.2249,
   0.4499,
   0.0749,
   0.2249,
   0.0249,
   0.0749,
   0.05,
   0.125,
   0.075,
   -0.05,
   0.1,
   0.275,
   0.0501,
   0.225,
   0.025,
   0.2249,
   0.15,
   0.1,
   0.1749,
   0.0001,
   -0.1248,
   0.1,
   0.2749,
   0.15,
   0.225,
   -0.025,
   0.2999,
   0.1251,
   0.1749,
   0.2,
   0.1498,
   0.2748,
   0.1249,
   0.3248,
   0.05,
   0.05,
   0.2,
   0.1249,
   0.1999,
   0.0,
   -0.0501,
   0.1,
   0.1749,
   0.1749,
   0.0751,
   0.025,
   -0.0751,
   -0.5004,
   0.0749,
   0.2,
   0.1749,
   0.1,
   0.0752,
   0.275,
   -0.125,
   -0.025,
   0.1748,
   0.025,
   0.175,
   0.325,
   0.1499,
   0.2252,
   0.125,
   0.2249,
   0.1999,
   0.1749,
   0.0499,
   0.0249,
   0.0,
   0.0999,
   0.4001,
   -0.0249,
   0.3502,
   0.1004,
   0.1499,
   0.2,
   -0.025,
   -0.7247,
   3.9098,
   0.1508,
   -0.3243,
   0.3248,
   -0.0249,
   0.3,
   0.1,
   0.0249,
   0.075,
   -0.0,
   -0.1,
   0.0749,
   0.0249,
   0.0999,
   0.05,
   -0.0001,
   0.1249,
   0.1749,
   0.05,
   0.1,
   -0.3747,
   0.5002,
   0.3498,
   0.525,
   0.3499,
   0.1001,
   0.15,
   0.3749,
   0.2,
   -0.3996,
   0.0251,
   0.1,
   0.1748
  ]
 },
 {
  "paper": "1602.01208",
  "qid": "23d0637f8ae72ae343556ab135eedc7f4cb58032",
  "solved": false
 },
 {
  "paper": "1602.01208",
  "qid": "d557752c4706b65dcdb7718272180c59d77fb7a7",
  "solved": false
 },
 {
  "paper": "1602.01208",
  "qid": "1bdf7e9f3f804930b2933ebd9207a3e000b27742",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1602.01595",
  "qid": "b0fd686183b056ea3f63a7ab494620df1d598c24",
  "solved": false
 },
 {
  "paper": "1602.01595",
  "qid": "7065e6140dbaffadebe62c9c9d3863ca0f829d52",
  "solved": false
 },
 {
  "paper": "1602.03661",
  "qid": "4d60e9494a412d581bd5e85f4e78881914085afc",
  "solved": false
 },
 {
  "paper": "1602.07618",
  "qid": "691cba5713c76a6870e35bc248ce1d29c0550bc7",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1602.07618",
  "qid": "4542a4e7eabb8006fb7bcff2ca6347cfb3fbc56b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1603.00968",
  "qid": "f7d67d6c6fbc62b2953ab74db6871b122b3c92cc",
  "solved": false
 },
 {
  "paper": "1603.00968",
  "qid": "a8e4a67dd67ae4a9ebf983a90b0d256f4b9ff6c6",
  "solved": false
 },
 {
  "paper": "1603.00968",
  "qid": "34dd0ee1374a3afd16cf8b0c803f4ef4c6fec8ac",
  "solved": true,
  "base_logprob": -12.904814720153809,
  "necessary": [
   83
  ],
  "causal": [
   83
  ],
  "sufficient": true,
  "evidence": [
   7,
   17
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   4,
   4,
   4,
   5,
   5,
   5,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   8,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   11,
   11,
   11,
   12,
   12,
   12,
   12,
   12,
   13,
   13,
   14,
   14,
   15,
   15,
   15,
   15,
   16,
   16,
   16,
   16,
   16,
   16,
   16,
   17,
   17,
   17,
   17,
   17,
   17,
   18,
   18,
   18,
   18,
   18,
   18,
   18,
   19,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   21,
   21,
   22,
   22,
   22,
   23,
   23,
   23,
   23,
   23,
   24,
   24
  ],
  "secs": 38.94,
  "drops": [
   0.5798,
   0.0174,
   -0.3291,
   -0.6747,
   0.2403,
   -0.1344,
   -0.0717,
   0.1264,
   -0.1347,
   0.0528,
   0.2764,
   -0.4043,
   -0.0792,
   -0.1322,
   -0.0229,
   0.0144,
   -0.2149,
   -0.0566,
   0.0819,
   0.1718,
   -0.3725,
   -0.0565,
   0.1678,
   -0.0697,
   -0.1323,
   -0.4961,
   -0.1165,
   -0.2229,
   -0.0668,
   -0.2304,
   -0.2127,
   -0.2259,
   -0.0227,
   -0.0253,
   -0.0089,
   0.9006,
   0.1092,
   -0.0328,
   0.0,
   0.113,
   0.1407,
   0.0974,
   0.1736,
   0.0662,
   -0.0139,
   0.2204,
   0.0684,
   0.0642,
   0.256,
   -0.0901,
   0.0313,
   0.1251,
   0.1361,
   -0.0797,
   0.0782,
   0.0506,
   0.0175,
   0.0896,
   -0.0327,
   0.1287,
   0.1562,
   0.1407,
   -0.0587,
   -0.0329,
   0.0329,
   0.0921,
   0.1547,
   0.1891,
   0.0297,
   0.0485,
   -0.0274,
   0.035,
   -0.0433,
   0.0453,
   -0.0921,
   0.0192,
   0.049,
   -0.0097,
   0.0781,
   -0.0016,
   -0.2929,
   -0.0328,
   0.0148,
   2.8803,
   0.2505,
   0.1043,
   -0.2202,
   -0.0276,
   0.0427,
   -0.0172,
   -0.0451,
   0.0506,
   0.0017,
   -0.0294,
   0.113,
   -0.1076,
   -0.0119,
   0.0798,
   -0.0118,
   -0.0001,
   0.0328,
   0.0643,
   -0.0763,
   0.1131,
   -0.045,
   0.1424,
   0.1561,
   0.1152,
   0.1464,
   0.3005,
   0.0506,
   0.0866,
   0.5283,
   0.2299,
   0.3545,
   0.2516,
   0.0036,
   0.1778,
   0.2244
  ]
 },
 {
  "paper": "1603.01417",
  "qid": "129c03acb0963ede3915415953317556a55f34ee",
  "solved": false
 },
 {
  "paper": "1603.01417",
  "qid": "58b3b630a31fcb9bffb510390e1ec30efe87bfbf",
  "solved": false
 },
 {
  "paper": "1603.01417",
  "qid": "141dab98d19a070f1ce7e7dc384001d49125d545",
  "solved": false
 },
 {
  "paper": "1603.01417",
  "qid": "afdad4c9bdebf88630262f1a9a86ac494f06c4c1",
  "solved": false
 },
 {
  "paper": "1603.04513",
  "qid": "67a28fe78f07c1383176b89e78630ee191cf15db",
  "solved": false
 },
 {
  "paper": "1603.04513",
  "qid": "9cba2ee1f8e1560e48b3099d0d8cf6c854ddea2e",
  "solved": false
 },
 {
  "paper": "1603.04513",
  "qid": "7975c3e1f61344e3da3b38bb12e1ac6dcb153a18",
  "solved": false
 },
 {
  "paper": "1603.04513",
  "qid": "eddb18109495976123e10f9c6946a256a55074bd",
  "solved": false
 },
 {
  "paper": "1603.04553",
  "qid": "80de3baf97a55ea33e0fe0cafa6f6221ba347d0a",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1603.07044",
  "qid": "942eb1f7b243cdcfd47f176bcc71de2ef48a17c4",
  "solved": true,
  "base_logprob": -0.3883626461029053,
  "necessary": [
   151,
   152,
   153
  ],
  "causal": [
   151,
   152,
   153
  ],
  "sufficient": true,
  "evidence": [
   47
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   5,
   5,
   6,
   6,
   6,
   6,
   7,
   7,
   8,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   10,
   10,
   10,
   11,
   11,
   12,
   12,
   13,
   13,
   13,
   13,
   14,
   14,
   14,
   15,
   15,
   15,
   16,
   16,
   16,
   16,
   17,
   17,
   17,
   18,
   19,
   20,
   21,
   21,
   21,
   21,
   22,
   22,
   23,
   23,
   24,
   25,
   26,
   27,
   27,
   27,
   27,
   27,
   27,
   27,
   27,
   28,
   28,
   28,
   28,
   28,
   28,
   28,
   28,
   29,
   29,
   30,
   30,
   30,
   31,
   32,
   32,
   33,
   33,
   33,
   33,
   33,
   33,
   34,
   34,
   35,
   35,
   35,
   35,
   36,
   36,
   36,
   36,
   36,
   37,
   37,
   37,
   37,
   38,
   38,
   39,
   39,
   39,
   40,
   40,
   40,
   40,
   40,
   40,
   41,
   41,
   41,
   41,
   42,
   42,
   42,
   43,
   43,
   43,
   44,
   44,
   44,
   45,
   45,
   45,
   45,
   46,
   46,
   47,
   47,
   47,
   48
  ],
  "secs": 62.92,
  "drops": [
   -0.196,
   -0.1093,
   -0.1043,
   -0.1435,
   -0.1011,
   -0.0116,
   -0.0594,
   -0.0293,
   0.0109,
   0.1358,
   0.0096,
   -0.0643,
   -0.072,
   -0.1182,
   -0.0152,
   -0.0093,
   -0.1311,
   -0.0989,
   -0.1313,
   0.0091,
   -0.0093,
   -0.1236,
   -0.2154,
   -0.1282,
   -0.0376,
   -0.0878,
   -0.0748,
   0.1146,
   -0.0095,
   -0.1403,
   -0.1994,
   -0.143,
   -0.185,
   -0.1313,
   -0.1681,
   -0.1678,
   -0.1017,
   -0.1964,
   -0.1755,
   -0.0779,
   0.2111,
   0.2023,
   -0.1093,
   -0.117,
   -0.145,
   -0.1551,
   -0.1205,
   -0.1229,
   -0.1384,
   -0.1221,
   -0.1132,
   -0.0825,
   -0.0559,
   -0.1992,
   0.0291,
   -0.0059,
   -0.1116,
   -0.0894,
   -0.0534,
   -0.0862,
   -0.1199,
   -0.1458,
   -0.0738,
   -0.1884,
   -0.0263,
   -0.1512,
   -0.1221,
   -0.1352,
   -0.0056,
   -0.2361,
   -0.0928,
   -0.0792,
   -0.187,
   -0.0749,
   -0.1048,
   -0.0855,
   -0.1637,
   -0.0996,
   -0.0892,
   -0.0454,
   -0.036,
   -0.1056,
   -0.1824,
   -0.0082,
   -0.055,
   -0.1195,
   -0.079,
   -0.1394,
   -0.0334,
   -0.0656,
   -0.0144,
   -0.0786,
   -0.069,
   -0.2081,
   -0.1516,
   -0.0935,
   -0.0539,
   0.0366,
   -0.0385,
   -0.102,
   -0.1013,
   -0.0446,
   -0.1195,
   -0.0613,
   -0.1646,
   -0.0229,
   -0.1432,
   -0.0144,
   -0.0704,
   -0.0951,
   -0.1562,
   -0.0159,
   -0.0846,
   -0.2091,
   -0.1265,
   -0.1535,
   -0.0939,
   -0.1207,
   -0.1211,
   -0.1132,
   -0.084,
   -0.1489,
   -0.1444,
   -0.0723,
   -0.1196,
   0.0514,
   -0.1347,
   -0.1048,
   -0.0029,
   -0.0982,
   -0.087,
   0.0144,
   -0.0526,
   -0.0311,
   -0.1281,
   -0.0964,
   0.0754,
   -0.1769,
   -0.0988,
   -0.1082,
   -0.1499,
   -0.187,
   0.1125,
   -0.1007,
   -0.1852,
   -0.1869,
   -0.2431,
   -0.0975,
   -0.092,
   -0.1355,
   0.5651,
   1.036,
   16.6833,
   1.5704,
   -0.3012
  ]
 },
 {
  "paper": "1604.00117",
  "qid": "3c378074111a6cc7319c0db0aced5752c30bfffb",
  "solved": true,
  "base_logprob": -2.6525964736938477,
  "necessary": [],
  "causal": [
   115
  ],
  "sufficient": true,
  "evidence": [
   23,
   26
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   6,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   9,
   10,
   10,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   11,
   12,
   12,
   12,
   12,
   12,
   13,
   13,
   13,
   14,
   14,
   14,
   14,
   14,
   15,
   15,
   15,
   15,
   16,
   16,
   16,
   17,
   17,
   17,
   17,
   18,
   18,
   19,
   19,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   20,
   21,
   21,
   21,
   21,
   22,
   22,
   22,
   22,
   22,
   22,
   22,
   22,
   22,
   23,
   23,
   23,
   23,
   23,
   24,
   24,
   24,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   26,
   26,
   26,
   26,
   26,
   27,
   27,
   27,
   27,
   27,
   27,
   27,
   27,
   27,
   28,
   28,
   28,
   28,
   29,
   30,
   30,
   30
  ],
  "secs": 61.59,
  "drops": [
   -2.2402,
   -2.2267,
   -2.254,
   -2.199,
   -2.2078,
   -2.2022,
   -2.2352,
   -2.2184,
   -2.219,
   -2.2218,
   -2.213,
   -2.2258,
   -2.2095,
   -2.2151,
   -2.2257,
   -2.2251,
   -2.2073,
   -2.2178,
   -2.2251,
   -2.2118,
   -2.2503,
   -2.2273,
   -2.2371,
   -2.2192,
   -2.2155,
   -2.2248,
   -2.2073,
   -2.213,
   -2.2112,
   -2.202,
   -2.2224,
   -2.227,
   -2.2275,
   -2.2296,
   -2.2097,
   -2.2314,
   -2.2216,
   -2.2137,
   -2.2237,
   -2.2382,
   -2.2214,
   -2.2187,
   -2.2523,
   -2.2104,
   -2.206,
   -2.2143,
   -2.2312,
   -2.2264,
   -2.2263,
   -2.2113,
   -2.224,
   -2.2334,
   -2.2158,
   -2.2209,
   -2.2286,
   -2.2113,
   -2.2339,
   -2.2195,
   -2.224,
   -2.2369,
   -2.2295,
   -2.2242,
   -2.2177,
   -2.2286,
   -2.2193,
   -2.217,
   -2.2176,
   -2.2102,
   -2.2112,
   -2.2359,
   -2.2118,
   -2.2291,
   -2.2165,
   -2.2234,
   -2.2097,
   -2.2273,
   -2.2186,
   -2.2389,
   -2.2198,
   -2.225,
   -2.2309,
   -2.2236,
   -2.2259,
   -2.2259,
   -2.2106,
   -2.217,
   -2.2351,
   -2.2333,
   -2.2303,
   -2.202,
   -2.2157,
   -2.2068,
   -2.2263,
   -2.2253,
   -2.2354,
   -2.2338,
   -2.2262,
   -2.205,
   -2.229,
   -2.2243,
   -2.2251,
   -2.2376,
   -2.2324,
   -2.2297,
   -2.2331,
   -2.2382,
   -2.248,
   -2.2206,
   -2.2275,
   -2.2291,
   -2.231,
   -2.2198,
   -2.2092,
   -2.191,
   -2.2539,
   -1.2144,
   -2.2502,
   -2.2199,
   -2.2676,
   -2.2153,
   -2.22,
   -2.2291,
   -2.1967,
   -2.2211,
   -2.2334,
   -2.2238,
   -2.2278,
   -2.2462,
   -2.2286,
   -2.2129,
   -2.1386,
   -2.2051,
   -2.2491,
   -2.2181,
   -2.2293,
   -2.2199,
   -2.1794,
   -2.2152,
   -2.2071,
   -2.2173,
   -2.2266,
   -2.2162,
   -2.2515,
   -2.2392,
   -2.1845,
   -2.2297,
   -2.236,
   -2.2272,
   -2.2449,
   -2.201,
   -2.1792
  ]
 },
 {
  "paper": "1604.00117",
  "qid": "b464bc48f176a5945e54051e3ffaea9a6ad886d7",
  "solved": false
 },
 {
  "paper": "1604.00125",
  "qid": "03b939ad70593f6475c56e9be73ba409d33faa62",
  "solved": true,
  "base_logprob": -11.139220237731934,
  "necessary": [],
  "causal": [
   143
  ],
  "sufficient": true,
  "evidence": [
   31,
   32
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   5,
   6,
   7,
   7,
   7,
   7,
   7,
   8,
   9,
   9,
   9,
   10,
   10,
   10,
   10,
   11,
   12,
   12,
   12,
   12,
   12,
   13,
   14,
   15,
   15,
   16,
   17,
   17,
   17,
   17,
   17,
   17,
   18,
   19,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   20,
   21,
   21,
   22,
   23,
   23,
   24,
   24,
   24,
   24,
   24,
   24,
   24,
   24,
   25,
   26,
   26,
   26,
   26,
   26,
   27,
   27,
   27,
   27,
   27,
   27,
   27,
   28,
   28,
   28,
   28,
   28,
   28,
   28,
   28,
   28,
   28,
   28,
   29,
   29,
   29,
   29,
   29,
   29,
   29,
   29,
   29,
   29,
   30,
   30,
   30,
   30,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   32,
   32,
   32,
   32,
   32,
   32,
   32,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   34,
   34,
   34,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   36,
   36,
   36,
   36,
   37,
   37,
   37,
   37,
   37,
   37,
   37,
   37,
   38,
   38,
   38,
   38,
   38,
   38,
   38,
   38,
   39,
   39,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   41,
   41,
   41,
   41,
   42,
   42,
   42,
   42,
   42,
   42,
   43,
   43,
   43
  ],
  "secs": 121.24,
  "drops": [
   0.1192,
   -0.0056,
   -0.0941,
   0.2329,
   -0.0051,
   -0.0312,
   -0.1259,
   -0.068,
   -0.0319,
   -0.0994,
   -0.0575,
   -0.0316,
   0.1469,
   0.0921,
   0.1466,
   -0.0625,
   0.0312,
   -0.0357,
   -0.0933,
   -0.0403,
   0.0528,
   0.2365,
   0.0576,
   0.0306,
   0.2755,
   -0.1303,
   0.1818,
   0.0883,
   0.124,
   0.1503,
   0.0841,
   -0.0669,
   -0.0013,
   0.057,
   0.0883,
   0.1468,
   0.0324,
   0.0805,
   0.0886,
   -0.0406,
   -0.0628,
   -0.0411,
   0.0886,
   -0.0309,
   -0.0005,
   0.058,
   0.0881,
   0.0261,
   0.0878,
   0.0883,
   0.0567,
   0.2445,
   -0.0414,
   -0.1304,
   0.1195,
   0.1859,
   0.0306,
   0.0833,
   0.1193,
   0.0255,
   0.1239,
   -0.1569,
   -0.001,
   -0.037,
   0.0316,
   -0.0056,
   0.0306,
   0.0983,
   -0.0051,
   -0.036,
   0.0309,
   -0.0363,
   0.0257,
   -0.0628,
   0.1113,
   -0.0941,
   -0.0579,
   0.0618,
   -0.01,
   0.0261,
   0.057,
   0.0927,
   0.1818,
   0.0877,
   0.1243,
   0.0054,
   0.213,
   0.1193,
   0.2138,
   0.1817,
   0.0568,
   0.1818,
   0.2048,
   -0.1256,
   0.1193,
   -0.0319,
   -0.0988,
   0.0301,
   -0.0631,
   -0.0312,
   0.0931,
   0.1243,
   -0.0676,
   -0.0057,
   0.0847,
   0.0565,
   0.2133,
   0.1196,
   0.0615,
   0.1517,
   0.1465,
   0.2443,
   0.0568,
   0.146,
   -0.0937,
   0.0567,
   0.209,
   0.058,
   0.1199,
   0.0525,
   0.088,
   0.0934,
   0.1463,
   0.0884,
   -0.0309,
   0.0046,
   0.0565,
   0.0838,
   -0.0938,
   0.0886,
   0.0621,
   -0.0682,
   0.0877,
   0.0838,
   0.0488,
   0.0881,
   0.0261,
   0.0622,
   0.0929,
   0.084,
   -0.2919,
   -0.2236,
   -0.625,
   0.8068,
   -0.0088,
   -0.0047,
   0.208,
   0.0835,
   0.0571,
   -0.0994,
   -0.0682,
   -0.1453,
   0.182,
   0.0259,
   -0.0625,
   0.0266,
   0.1195,
   -0.04,
   0.0218,
   0.1153,
   0.0883,
   0.3919,
   -0.0314,
   -0.0991,
   0.0,
   0.1463,
   0.1461,
   -0.0997,
   -0.0059,
   0.2085,
   0.0796,
   -0.0676,
   0.1508,
   0.088,
   0.0213,
   0.0569,
   0.0271,
   0.1193,
   -0.1566,
   -0.006,
   0.0886,
   0.1511,
   0.0213,
   -0.0372,
   -0.0946,
   0.1151,
   0.1503,
   0.1151,
   0.0838,
   -0.2197,
   0.0835,
   -0.037,
   -0.1565,
   -0.1304,
   -0.0586,
   0.2666,
   -0.0055,
   0.1143,
   0.0567,
   -0.0319,
   -0.0575,
   0.2506,
   0.1108,
   -0.3755,
   0.1733,
   0.03,
   -0.0994,
   0.1202,
   0.1392,
   -0.0051,
   -0.0312,
   -0.0938,
   -0.2246,
   0.1148,
   -0.0051,
   0.333,
   0.058,
   -0.2862,
   0.0485,
   0.2084,
   -0.2194,
   -0.1919,
   -0.3477,
   0.3341,
   0.4677,
   0.1997
  ]
 },
 {
  "paper": "1604.06076",
  "qid": "cb1126992a39555e154bedec388465b249a02ded",
  "solved": true,
  "base_logprob": -8.096247673034668,
  "necessary": [],
  "causal": [
   55
  ],
  "sufficient": true,
  "evidence": [
   14
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   3,
   3,
   4,
   5,
   5,
   5,
   5,
   5,
   5,
   6,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   8,
   8,
   9,
   9,
   9,
   9,
   10,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   12,
   13,
   13,
   13,
   13,
   13,
   13,
   14,
   14,
   14,
   14,
   14,
   14,
   15,
   16,
   16,
   16,
   16,
   16,
   16,
   17,
   17,
   17,
   17,
   18,
   18,
   18,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   24,
   24,
   25,
   25,
   25,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   27,
   27,
   27,
   27,
   27,
   28,
   28,
   28,
   29,
   29,
   29,
   29,
   30,
   30,
   30,
   31,
   32,
   33,
   34,
   34,
   35,
   35,
   35,
   35,
   36,
   37,
   38,
   39,
   39,
   39,
   40,
   41,
   41,
   41,
   41,
   42,
   42,
   42,
   43,
   43,
   44,
   44,
   44,
   44,
   45,
   45,
   45,
   45,
   45,
   46,
   46,
   47,
   47,
   47,
   48,
   48,
   48,
   49,
   50,
   50,
   50,
   50,
   50,
   51,
   51,
   51,
   51,
   52,
   52,
   52,
   52,
   53,
   53,
   53,
   53,
   53,
   54,
   54,
   55,
   55,
   55,
   56,
   56,
   56,
   56,
   57,
   57,
   57,
   57,
   58,
   59,
   59,
   59,
   60,
   60,
   61,
   62,
   62,
   63,
   63,
   64,
   64,
   64,
   65,
   65,
   66,
   67,
   67,
   68,
   68,
   69,
   69,
   70,
   70,
   70,
   70,
   70,
   71,
   71,
   71,
   71,
   71,
   71,
   71,
   72,
   72
  ],
  "secs": 188.2,
  "drops": [
   -4.5222,
   -4.4558,
   -4.4483,
   -4.5621,
   -4.4281,
   -4.4741,
   -4.4248,
   -4.3715,
   -4.4461,
   -4.4757,
   -4.4122,
   -4.4181,
   -4.5485,
   -4.4941,
   -4.4358,
   -4.447,
   -4.4723,
   -4.4668,
   -4.3872,
   -4.5478,
   -4.4634,
   -4.4689,
   -4.4196,
   -4.4115,
   -4.4313,
   -4.46,
   -4.4648,
   -4.4597,
   -4.4543,
   -4.4727,
   -4.4241,
   -4.4499,
   -4.48,
   -4.449,
   -4.4697,
   -4.4402,
   -4.4545,
   -4.4678,
   -4.4913,
   -4.4592,
   -4.483,
   -4.5035,
   -4.4889,
   -4.4698,
   -4.5327,
   -4.512,
   -4.5225,
   -4.3589,
   -4.1949,
   -4.3761,
   -4.495,
   -4.4818,
   -4.5042,
   -4.3402,
   -4.1613,
   -2.7697,
   -4.4852,
   -4.5232,
   -4.6375,
   -4.5705,
   -4.486,
   -4.5275,
   -4.5379,
   -4.4739,
   -4.5103,
   -4.4877,
   -4.4827,
   -4.5029,
   -4.4911,
   -4.472,
   -4.5121,
   -4.5013,
   -4.5121,
   -4.4987,
   -4.4927,
   -4.4974,
   -4.498,
   -4.4913,
   -4.4757,
   -4.4721,
   -4.5099,
   -4.4757,
   -4.5087,
   -4.5085,
   -4.5171,
   -4.5064,
   -4.5218,
   -4.481,
   -4.4564,
   -4.5149,
   -4.4768,
   -4.4844,
   -4.4808,
   -4.4932,
   -4.4769,
   -4.4739,
   -4.4722,
   -4.4509,
   -4.4892,
   -4.5105,
   -4.4964,
   -4.5085,
   -4.4821,
   -4.4826,
   -4.5219,
   -4.4837,
   -4.5238,
   -4.4931,
   -4.5209,
   -4.4788,
   -4.5119,
   -4.4911,
   -4.5242,
   -4.4618,
   -4.5079,
   -4.4653,
   -4.4941,
   -4.4952,
   -4.4896,
   -4.5221,
   -4.4791,
   -4.5012,
   -4.4786,
   -4.5208,
   -4.4579,
   -4.4947,
   -4.4912,
   -4.4723,
   -4.4385,
   -4.4754,
   -4.458,
   -4.4722,
   -4.4696,
   -4.5103,
   -4.4826,
   -4.4786,
   -4.4874,
   -4.5229,
   -4.4915,
   -4.501,
   -4.4598,
   -4.4787,
   -4.4128,
   -4.4443,
   -4.4369,
   -4.4542,
   -4.5571,
   -4.4737,
   -4.4947,
   -4.4873,
   -4.4773,
   -4.4911,
   -4.4401,
   -4.5034,
   -4.4668,
   -4.4638,
   -4.4688,
   -4.519,
   -4.4704,
   -4.4756,
   -4.5067,
   -4.4881,
   -4.4734,
   -4.4774,
   -4.4871,
   -4.5272,
   -4.5278,
   -4.5557,
   -4.4842,
   -4.4871,
   -4.4948,
   -4.5064,
   -4.5011,
   -4.4822,
   -4.4737,
   -4.4356,
   -4.5207,
   -4.5394,
   -4.5279,
   -4.4826,
   -4.4811,
   -4.5289,
   -4.4722,
   -4.5371,
   -4.5453,
   -4.4477,
   -4.4889,
   -4.4925,
   -4.5293,
   -4.5173,
   -4.5156,
   -4.4717,
   -4.5189,
   -4.501,
   -4.5207,
   -4.4616,
   -4.5,
   -4.5208,
   -4.4581,
   -4.4928,
   -4.5605,
   -4.5398,
   -4.5175,
   -4.4774,
   -4.4723,
   -4.4687,
   -4.4926,
   -4.5228,
   -4.4565,
   -4.4843,
   -4.5172,
   -4.5048,
   -4.3453,
   -4.4617,
   -4.4232,
   -4.464,
   -4.498,
   -4.4531,
   -4.3723,
   -4.595
  ]
 },
 {
  "paper": "1604.07236",
  "qid": "d9eacd965bbdc468da522e5e6fe7491adc34b93b",
  "solved": false
 },
 {
  "paper": "1604.07236",
  "qid": "ebae0cd1fe0e7ba877d4b3055190e8b1dfcaeb53",
  "solved": true,
  "base_logprob": -6.177295207977295,
  "necessary": [],
  "causal": [
   125,
   126,
   313
  ],
  "sufficient": true,
  "evidence": [
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   5,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   9,
   10,
   10,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   12,
   12,
   13,
   13,
   13,
   13,
   13,
   14,
   14,
   14,
   14,
   14,
   14,
   15,
   15,
   15,
   15,
   15,
   15,
   16,
   16,
   16,
   16,
   16,
   17,
   18,
   18,
   18,
   19,
   19,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   21,
   21,
   21,
   21,
   22,
   23,
   23,
   23,
   24,
   24,
   25,
   25,
   25,
   26,
   26,
   26,
   27,
   27,
   28,
   28,
   29,
   30,
   30,
   30,
   30,
   31,
   31,
   31,
   31,
   31,
   32,
   32,
   32,
   32,
   32,
   32,
   33,
   34,
   34,
   34,
   34,
   35,
   36,
   36,
   36,
   36,
   37,
   37,
   37,
   38,
   38,
   38,
   39,
   39,
   39,
   39,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   41,
   41,
   41,
   41,
   42,
   42,
   42,
   42,
   43,
   43,
   43,
   43,
   43,
   44,
   44,
   44,
   44,
   44,
   44,
   44,
   44,
   44,
   45,
   45,
   45,
   45,
   46,
   46,
   46,
   46,
   46,
   46,
   46,
   46,
   46,
   47,
   47,
   47,
   47,
   47,
   48,
   48,
   48,
   48,
   49,
   49,
   49,
   49,
   49,
   49,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   51,
   51,
   51,
   51,
   52,
   52,
   52,
   52,
   52,
   53,
   53,
   53,
   54,
   55,
   55,
   56,
   56,
   56,
   56,
   56,
   56,
   56,
   56,
   56,
   56,
   56,
   56,
   57,
   57,
   57,
   57,
   58,
   58,
   58,
   58,
   58,
   58,
   59,
   59,
   59,
   59,
   59,
   59,
   59,
   59,
   59,
   59,
   59,
   60,
   60,
   60,
   60,
   60,
   60,
   61,
   61,
   61,
   61,
   62,
   62,
   62,
   62,
   62,
   62,
   63,
   63,
   63,
   64,
   64
  ],
  "secs": 468.92,
  "drops": [
   -1.7985,
   -1.7005,
   -1.7148,
   -1.7005,
   -1.7984,
   -1.742,
   -1.8468,
   -1.8817,
   -1.6171,
   -1.6527,
   -1.6381,
   -1.9089,
   -1.84,
   -1.8047,
   -1.8462,
   -1.638,
   -1.8607,
   -1.7566,
   -1.8607,
   -1.7838,
   -1.7982,
   -1.7629,
   -1.7567,
   -1.7565,
   -1.8817,
   -1.8047,
   -1.8401,
   -1.736,
   -1.8464,
   -1.84,
   -1.8193,
   -1.8192,
   -1.7358,
   -1.7151,
   -1.7776,
   -1.7838,
   -1.7631,
   -1.8047,
   -1.7422,
   -1.8195,
   -1.7837,
   -1.7005,
   -1.8464,
   -1.8191,
   -1.7775,
   -1.7631,
   -1.638,
   -1.8402,
   -1.8734,
   -1.7567,
   -1.7983,
   -1.7632,
   -1.7839,
   -1.8193,
   -1.7007,
   -1.8047,
   -1.7006,
   -1.8048,
   -1.715,
   -1.8463,
   -1.6942,
   -1.7777,
   -1.7985,
   -1.7424,
   -1.7839,
   -1.7984,
   -1.7358,
   -1.7214,
   -1.7006,
   -1.7568,
   -1.7775,
   -1.7983,
   -1.6797,
   -1.8255,
   -1.8046,
   -1.8255,
   -1.8256,
   -1.7568,
   -1.784,
   -1.7983,
   -1.7839,
   -1.7836,
   -1.8609,
   -1.7422,
   -1.763,
   -1.7359,
   -1.6942,
   -1.7984,
   -1.7983,
   -1.7568,
   -1.7567,
   -1.7566,
   -1.7629,
   -1.8401,
   -1.7211,
   -1.8257,
   -1.7358,
   -1.784,
   -1.8255,
   -1.7569,
   -1.7213,
   -1.8257,
   -1.7358,
   -1.9235,
   -1.8046,
   -1.8045,
   -1.7985,
   -1.7421,
   -1.7214,
   -1.7567,
   -1.6587,
   -1.7629,
   -1.808,
   -1.7839,
   -1.7839,
   -1.8193,
   -1.784,
   -1.7838,
   -1.7631,
   -1.8046,
   -1.7151,
   -1.84,
   -1.8193,
   -1.7838,
   -1.8195,
   -1.4797,
   -0.4713,
   -1.8814,
   -1.9142,
   -1.9854,
   -1.8809,
   -1.8042,
   -1.7776,
   -1.8193,
   -1.736,
   -1.6942,
   -1.819,
   -1.7422,
   -1.721,
   -1.8668,
   -1.715,
   -1.7627,
   -1.7564,
   -1.7568,
   -1.7631,
   -1.7984,
   -1.7482,
   -1.8209,
   -1.7567,
   -1.8607,
   -1.7567,
   -1.8192,
   -1.7775,
   -1.7212,
   -1.736,
   -1.7151,
   -1.7631,
   -1.7777,
   -1.7838,
   -1.8047,
   -1.7567,
   -1.7631,
   -1.7424,
   -1.7419,
   -1.7357,
   -1.7004,
   -1.8193,
   -1.7777,
   -1.7983,
   -1.7419,
   -1.8256,
   -1.8192,
   -1.7421,
   -1.8404,
   -1.8607,
   -1.7838,
   -1.7005,
   -1.757,
   -1.7357,
   -1.7422,
   -1.7571,
   -1.8046,
   -1.7213,
   -1.5964,
   -1.7568,
   -1.7005,
   -1.742,
   -1.7774,
   -1.7985,
   -1.763,
   -1.7005,
   -1.8609,
   -1.7212,
   -1.7214,
   -1.7776,
   -1.7359,
   -1.7358,
   -1.6381,
   -1.7774,
   -1.7984,
   -1.7216,
   -1.7423,
   -1.7567,
   -1.7361,
   -1.7422,
   -1.7214,
   -1.6172,
   -1.6942,
   -1.6944,
   -1.7631,
   -1.8193,
   -1.7567,
   -1.6942,
   -1.7566,
   -1.7568,
   -1.7421,
   -1.6174,
   -1.7152,
   -1.6588,
   -1.8401,
   -1.7568,
   -1.7565,
   -1.7629,
   -1.715,
   -1.7628,
   -1.7776,
   -1.7003,
   -1.7422,
   -1.7358,
   -1.7007,
   -1.7152,
   -1.7214,
   -1.7774,
   -1.7359,
   -1.6942,
   -1.6797,
   -1.7774,
   -1.7775,
   -1.7421,
   -1.715,
   -1.7569,
   -1.7213,
   -1.7358,
   -1.6524,
   -1.6735,
   -1.6943,
   -1.7215,
   -1.7568,
   -1.6527,
   -1.7777,
   -1.7359,
   -1.7214,
   -1.5901,
   -1.6172,
   -1.6797,
   -1.8194,
   -1.8401,
   -1.6735,
   -1.7627,
   -1.7839,
   -1.7004,
   -1.6733,
   -1.7837,
   -1.6796,
   -1.7214,
   -1.7775,
   -1.7421,
   -1.7628,
   -1.7005,
   -1.8045,
   -1.8193,
   -1.6588,
   -1.736,
   -1.7152,
   -1.7421,
   -1.8194,
   -1.8047,
   -1.7776,
   -1.7568,
   -1.7566,
   -1.7359,
   -1.819,
   -1.8403,
   -1.7775,
   -1.8674,
   -1.7566,
   -1.7211,
   -1.7986,
   -1.7774,
   -1.7983,
   -1.7567,
   -1.84,
   -1.7003,
   -1.7628,
   -1.715,
   -1.8046,
   -1.742,
   -1.8254,
   -1.7984,
   -1.6316,
   -1.7985,
   -1.8193,
   -1.6794,
   -1.7359,
   -1.7775,
   -1.8818,
   -1.8463,
   -1.7568,
   -1.8463,
   -1.7776,
   -1.7152,
   -1.6586,
   -1.6171,
   -1.45
  ]
 },
 {
  "paper": "1605.04655",
  "qid": "225a567eeb2698a9d3f1024a8b270313a6d15f82",
  "solved": false
 },
 {
  "paper": "1605.04655",
  "qid": "35b10e0dc2cb4a1a31d5692032dc3fbda933bf7d",
  "solved": false
 },
 {
  "paper": "1606.00189",
  "qid": "66f0dee89f084fe0565539a73f5bbe65f3677814",
  "solved": true,
  "base_logprob": -3.4007019996643066,
  "necessary": [],
  "causal": [
   27,
   133
  ],
  "sufficient": true,
  "evidence": [
   1,
   2,
   39
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   5,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   8,
   8,
   8,
   8,
   8,
   9,
   10,
   10,
   10,
   10,
   11,
   11,
   12,
   13,
   13,
   14,
   15,
   15,
   15,
   15,
   16,
   17,
   18,
   19,
   20,
   20,
   21,
   22,
   22,
   23,
   23,
   24,
   24,
   24,
   25,
   25,
   25,
   25,
   26,
   26,
   27,
   27,
   27,
   27,
   28,
   29,
   29,
   29,
   29,
   30,
   30,
   30,
   30,
   31,
   31,
   32,
   32,
   32,
   33,
   33,
   33,
   33,
   33,
   34,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   36,
   36,
   36,
   36,
   36,
   36,
   36,
   36,
   36,
   36,
   37,
   37,
   38,
   38,
   38,
   38,
   38,
   38,
   38,
   38,
   38,
   39,
   39,
   39,
   39,
   39,
   39,
   39,
   39,
   39,
   39,
   40,
   40,
   40,
   40,
   40,
   40,
   41,
   42,
   42,
   42,
   42,
   42,
   42,
   42,
   43,
   43,
   43,
   44,
   44,
   44,
   45,
   45,
   45,
   45,
   46,
   46,
   46,
   47,
   47,
   47,
   47,
   48,
   49,
   49,
   49,
   50,
   50,
   50,
   50,
   51,
   51,
   51,
   51,
   51,
   52
  ],
  "secs": 105.98,
  "drops": [
   -0.1276,
   -0.4807,
   -0.8684,
   -0.468,
   -0.751,
   -0.4784,
   -0.2424,
   -0.3415,
   -0.3463,
   -0.1112,
   -0.2158,
   -0.2376,
   0.0008,
   -0.1328,
   -0.3492,
   0.0022,
   -0.2297,
   -0.3348,
   -0.4662,
   -0.4636,
   0.1214,
   -0.2351,
   -0.3625,
   -0.4582,
   -0.3349,
   0.1081,
   -0.1137,
   0.3477,
   0.0993,
   -0.2343,
   -0.3581,
   -0.5908,
   -0.3651,
   -0.4763,
   -0.1338,
   -0.1133,
   -0.2322,
   -0.2211,
   -0.3581,
   -0.3538,
   0.01,
   0.0058,
   -0.3563,
   -0.2389,
   -0.4704,
   -0.1223,
   -0.2366,
   -0.4801,
   -0.3637,
   -0.4733,
   0.0073,
   -0.1115,
   -0.3553,
   -0.3515,
   -0.3593,
   -0.2371,
   -0.2356,
   -0.2419,
   0.004,
   -0.0066,
   -0.3557,
   -0.4818,
   0.1146,
   -0.3519,
   -0.2524,
   -0.2444,
   -0.2324,
   -0.348,
   -0.4835,
   -0.3503,
   -0.4783,
   -0.0108,
   -0.0736,
   -0.2357,
   0.1114,
   -0.242,
   -0.1342,
   -0.3515,
   -0.2399,
   -0.3493,
   -0.337,
   -0.2482,
   -0.112,
   -0.2395,
   -0.3546,
   -0.3564,
   -0.2326,
   -0.2423,
   -0.2479,
   -0.2381,
   -0.3636,
   -0.2394,
   -0.3504,
   -0.2486,
   -0.3526,
   -0.2474,
   -0.4632,
   -0.2413,
   -0.2421,
   -0.4726,
   -0.3519,
   -0.2332,
   -0.1275,
   -0.1195,
   -0.121,
   -0.2356,
   -0.2426,
   -0.4685,
   -0.5826,
   -0.6007,
   -0.3745,
   -0.3557,
   -0.3604,
   -0.3595,
   -0.3556,
   -0.4684,
   -0.2415,
   -0.2485,
   -0.476,
   -0.2418,
   -0.3513,
   -0.2429,
   -0.1206,
   -0.238,
   -0.469,
   -0.1093,
   -0.2293,
   -0.1248,
   -0.131,
   -0.3598,
   -0.5843,
   -0.3442,
   -0.2576,
   0.1361,
   -0.104,
   -0.1237,
   -0.2391,
   -0.2407,
   -0.1243,
   -0.3508,
   -0.1287,
   -0.2307,
   0.1141,
   -0.3443,
   -0.1177,
   -0.3541,
   -0.3545,
   -0.1287,
   -0.2368,
   -0.0116,
   -0.3516,
   -0.3553,
   -0.3566,
   -0.597,
   -0.4643,
   -0.4715,
   -0.2397,
   -0.3445,
   -0.3643,
   -0.1229,
   -0.4739,
   -0.2255,
   -0.3608,
   -0.0004,
   0.124,
   -0.1253,
   -0.3574,
   -0.3531,
   -0.1074,
   -0.3697,
   -0.3635,
   -0.4667,
   -0.1315,
   -0.1171,
   -0.123,
   -0.3608,
   -0.0092,
   -0.5937,
   -0.9167,
   -0.348,
   -0.3586,
   -0.1166,
   -0.2466,
   -0.129,
   -0.3544,
   -0.1308,
   -0.4721,
   -0.1232,
   -0.2437,
   -0.3646,
   -0.5805,
   -0.3555,
   -0.471,
   -0.482,
   0.0316,
   -1.4372
  ]
 },
 {
  "paper": "1606.00189",
  "qid": "8f882f414d7ea12077930451ae77c6e5f093adbc",
  "solved": false
 },
 {
  "paper": "1606.00189",
  "qid": "a49832c89a2d7f95c1fe6132902d74e4e7a3f2d0",
  "solved": true,
  "base_logprob": -2.585789680480957,
  "necessary": [],
  "causal": [
   46,
   181
  ],
  "sufficient": true,
  "evidence": [
   40
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   5,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   8,
   8,
   8,
   8,
   8,
   9,
   10,
   10,
   10,
   10,
   11,
   11,
   12,
   13,
   13,
   14,
   15,
   15,
   15,
   15,
   16,
   17,
   18,
   19,
   20,
   20,
   21,
   22,
   22,
   23,
   23,
   24,
   24,
   24,
   25,
   25,
   25,
   25,
   26,
   26,
   27,
   27,
   27,
   27,
   28,
   29,
   29,
   29,
   29,
   30,
   30,
   30,
   30,
   31,
   31,
   32,
   32,
   32,
   33,
   33,
   33,
   33,
   33,
   34,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   36,
   36,
   36,
   36,
   36,
   36,
   36,
   36,
   36,
   36,
   37,
   37,
   38,
   38,
   38,
   38,
   38,
   38,
   38,
   38,
   38,
   39,
   39,
   39,
   39,
   39,
   39,
   39,
   39,
   39,
   39,
   40,
   40,
   40,
   40,
   40,
   40,
   41,
   42,
   42,
   42,
   42,
   42,
   42,
   42,
   43,
   43,
   43,
   44,
   44,
   44,
   45,
   45,
   45,
   45,
   46,
   46,
   46,
   47,
   47,
   47,
   47,
   48,
   49,
   49,
   49,
   50,
   50,
   50,
   50,
   51,
   51,
   51,
   51,
   51,
   52
  ],
  "secs": 108.87,
  "drops": [
   -0.2876,
   -0.3207,
   -0.3346,
   -0.2966,
   -0.2971,
   -0.3353,
   -0.3602,
   -0.3121,
   -0.3902,
   -0.3511,
   -0.3277,
   -0.3363,
   -0.3725,
   -0.3577,
   -0.3196,
   -0.3346,
   -0.351,
   -0.3423,
   -0.3579,
   -0.3423,
   -0.3358,
   -0.3277,
   -0.3506,
   -0.3207,
   -0.3659,
   -0.3647,
   -0.3508,
   -0.3274,
   -0.3285,
   -0.3058,
   -0.3577,
   -0.3424,
   -0.3352,
   -0.3581,
   -0.3355,
   -0.2974,
   -0.3432,
   -0.3814,
   -0.3802,
   -0.3815,
   -0.3511,
   -0.3257,
   -0.3727,
   -0.3343,
   -0.3657,
   -0.3489,
   -0.2811,
   -0.3197,
   -0.2961,
   -0.351,
   -0.3568,
   -0.3197,
   -0.3814,
   -0.4046,
   -0.3511,
   -0.3579,
   -0.343,
   -0.3588,
   -0.3432,
   -0.3119,
   -0.3569,
   -0.3589,
   -0.3345,
   -0.388,
   -0.3289,
   -0.351,
   -0.3501,
   -0.3433,
   -0.389,
   -0.3579,
   -0.3734,
   -0.3503,
   -0.343,
   -0.3666,
   -0.3275,
   -0.3518,
   -0.3205,
   -0.3586,
   -0.3276,
   -0.3433,
   -0.3581,
   -0.3432,
   -0.3657,
   -0.3737,
   -0.3657,
   -0.3278,
   -0.3508,
   -0.3121,
   -0.3501,
   -0.3433,
   -0.3588,
   -0.3656,
   -0.3725,
   -0.3503,
   -0.3438,
   -0.3283,
   -0.3511,
   -0.3354,
   -0.3197,
   -0.3578,
   -0.3352,
   -0.3891,
   -0.2963,
   -0.3649,
   -0.3197,
   -0.3656,
   -0.3432,
   -0.3657,
   -0.3291,
   -0.3502,
   -0.3649,
   -0.351,
   -0.3809,
   -0.3421,
   -0.3289,
   -0.3108,
   -0.398,
   -0.3497,
   -0.3413,
   -0.3049,
   -0.3343,
   -0.3423,
   -0.3656,
   -0.3501,
   -0.335,
   -0.3352,
   -0.3579,
   -0.3656,
   -0.335,
   -0.3746,
   -0.3272,
   -0.3127,
   -0.3579,
   -0.3656,
   -0.3438,
   -0.3345,
   -0.3196,
   -0.3725,
   -0.3499,
   -0.3571,
   -0.3275,
   -0.3343,
   -0.3655,
   -0.3567,
   -0.3586,
   -0.3363,
   -0.3489,
   -0.3274,
   -0.3121,
   -0.3488,
   -0.3734,
   -0.3345,
   -0.3594,
   -0.3878,
   -0.4049,
   -0.3968,
   -0.3499,
   -0.3199,
   -0.3571,
   -0.3284,
   -0.3282,
   -0.3577,
   -0.3274,
   -0.3491,
   -0.3579,
   -0.3579,
   -0.3336,
   -0.3518,
   -0.3276,
   -0.3423,
   -0.396,
   -0.3668,
   -0.3277,
   -0.3814,
   -0.3892,
   -0.3274,
   -0.3803,
   -0.4116,
   -0.3664,
   -0.3432,
   -0.3266,
   -0.2813,
   -0.3501,
   -0.3656,
   -0.3498,
   -0.3724,
   -0.3354,
   -0.351,
   -0.3579,
   -0.3127,
   -0.389,
   -0.3657,
   -0.3975,
   -0.3616,
   -0.2819,
   -0.3205
  ]
 },
 {
  "paper": "1606.01433",
  "qid": "4519afe91b1042876d7c021487d98e2d72a09861",
  "solved": false
 },
 {
  "paper": "1606.01433",
  "qid": "0cfaca6f3f33ebdb338c5f991f6a7a33ff33844d",
  "solved": false
 },
 {
  "paper": "1606.02006",
  "qid": "102a0439739428aac80ac11795e73ce751b93ea1",
  "solved": false
 },
 {
  "paper": "1606.02006",
  "qid": "d9c26c1bfb3830c9f3dbcccf4c8ecbcd3cb54404",
  "solved": false
 },
 {
  "paper": "1606.04631",
  "qid": "7c792cda220916df40edb3107e405c86455822ed",
  "solved": true,
  "base_logprob": -5.664328575134277,
  "necessary": [],
  "causal": [
   90
  ],
  "sufficient": true,
  "evidence": [
   18
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   3,
   4,
   4,
   4,
   5,
   5,
   5,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   9,
   9,
   9,
   10,
   10,
   11,
   11,
   11,
   11,
   12,
   12,
   12,
   13,
   13,
   13,
   13,
   13,
   14,
   14,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   16,
   16,
   16,
   16,
   16,
   16,
   16,
   17,
   17,
   17,
   17,
   17,
   18,
   18,
   18,
   18,
   19,
   19,
   19,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   20,
   21,
   21,
   21,
   21,
   21,
   22,
   22,
   22,
   22,
   23,
   23
  ],
  "secs": 47.01,
  "drops": [
   -5.0475,
   -5.0418,
   -4.9362,
   -5.0531,
   -5.0829,
   -5.0814,
   -4.6779,
   -5.0761,
   -4.9075,
   -5.0236,
   -5.056,
   -5.0162,
   -5.0279,
   -5.0606,
   -5.0522,
   -5.0873,
   -5.0586,
   -5.0602,
   -5.0055,
   -4.9696,
   -5.0041,
   -5.0174,
   -4.9874,
   -4.8478,
   -4.9253,
   -5.0925,
   -4.9845,
   -5.022,
   -5.0371,
   -5.0421,
   -4.9761,
   -5.0485,
   -5.0594,
   -5.0476,
   -4.9747,
   -5.0513,
   -5.0379,
   -5.1117,
   -4.9984,
   -5.0127,
   -5.0897,
   -5.096,
   -5.0564,
   -5.088,
   -5.0511,
   -5.0149,
   -5.0282,
   -5.0455,
   -5.1292,
   -5.0864,
   -4.9933,
   -5.0546,
   -5.0309,
   -4.9721,
   -4.9861,
   -5.0189,
   -4.9587,
   -5.058,
   -5.0236,
   -5.0743,
   -5.0383,
   -4.908,
   -4.9864,
   -4.9502,
   -5.0078,
   -4.9911,
   -4.9789,
   -4.9861,
   -4.9884,
   -4.931,
   -4.9666,
   -5.0855,
   -4.9942,
   -5.017,
   -5.0235,
   -5.0154,
   -5.033,
   -5.0736,
   -5.0219,
   -4.9485,
   -5.0281,
   -5.0192,
   -5.05,
   -5.156,
   -5.0698,
   -5.0875,
   -5.0196,
   -5.0206,
   -5.1823,
   -4.9259,
   -1.5712,
   -4.8188,
   -4.8504,
   -5.1499,
   -5.0194,
   -5.0321,
   -5.119,
   -5.1081,
   -5.0689,
   -5.0155,
   -5.0411,
   -5.036,
   -5.0284,
   -5.0223,
   -5.0115,
   -5.1048,
   -5.0573,
   -5.0289,
   -5.0534,
   -5.0231,
   -5.0352,
   -5.0257,
   -4.9961,
   -5.1546,
   -5.0472
  ]
 },
 {
  "paper": "1606.05286",
  "qid": "73abb173a3cc973ab229511cf53b426865a2738b",
  "solved": false
 },
 {
  "paper": "1606.05320",
  "qid": "7cdce4222cea6955b656c1a3df1129bb8119e2d0",
  "solved": false
 },
 {
  "paper": "1606.08495",
  "qid": "5efed109940bf74ed0a9d4a5e97a535502b23d27",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1606.08495",
  "qid": "b8137eb0fa0b41f871c899a54154f640f0e9aca1",
  "solved": true,
  "base_logprob": -7.254508018493652,
  "necessary": [
   11
  ],
  "causal": [
   11
  ],
  "sufficient": true,
  "evidence": [
   2
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   2,
   2,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   5,
   6,
   7,
   7,
   7,
   8,
   9,
   9,
   9,
   9,
   10,
   10,
   10,
   11,
   11,
   11,
   12,
   12,
   12,
   13,
   13,
   14,
   14,
   14,
   14,
   15,
   15,
   16,
   16,
   16,
   17,
   18,
   18,
   19,
   19,
   19,
   19,
   20,
   20,
   20,
   21,
   21,
   21,
   21,
   21,
   22,
   22,
   22,
   22,
   22,
   22,
   22,
   22,
   23,
   23,
   23,
   23,
   23,
   24,
   24,
   24,
   24,
   25,
   25,
   25,
   26,
   26,
   26,
   26,
   27,
   27,
   28,
   28,
   28,
   28,
   29,
   30,
   31,
   32,
   33,
   33,
   34,
   34,
   34,
   34,
   35,
   35,
   35,
   36,
   36,
   36,
   36,
   37,
   37,
   37,
   37,
   38,
   38,
   38,
   39,
   40,
   40,
   40,
   41,
   41,
   42,
   42,
   43,
   43,
   43,
   43,
   43,
   44,
   44,
   44,
   44,
   44,
   44,
   44,
   44,
   45,
   45,
   45,
   45,
   46,
   47,
   48,
   48,
   48,
   49,
   50,
   51,
   52,
   52,
   52,
   52,
   52,
   53,
   53,
   53,
   54,
   54,
   54,
   55,
   55,
   55,
   55,
   55,
   55,
   55,
   55,
   55,
   55,
   55,
   55,
   55,
   56,
   56,
   57,
   58,
   59,
   60,
   61,
   61,
   61,
   61,
   61,
   61,
   62,
   62,
   62,
   62,
   62,
   62,
   63,
   63,
   64,
   64,
   64,
   64,
   64,
   65,
   65,
   65,
   65,
   65,
   65,
   65,
   65,
   66,
   66,
   66,
   66,
   66,
   67,
   67,
   67,
   68,
   68,
   68,
   68,
   68,
   68,
   68,
   69,
   69,
   69,
   69,
   69,
   70,
   70,
   70,
   70,
   71,
   71,
   71,
   72,
   72,
   73,
   73,
   73,
   74,
   75,
   75,
   75,
   76,
   76,
   77,
   77,
   77,
   77,
   77
  ],
  "secs": 295.73,
  "drops": [
   -0.1123,
   -0.1453,
   -0.1432,
   -0.2685,
   -0.082,
   0.0036,
   0.087,
   0.0295,
   0.0139,
   -0.0723,
   -0.2456,
   7.6448,
   -0.0564,
   0.097,
   0.1409,
   -0.1342,
   0.0098,
   0.2065,
   0.0437,
   -0.0429,
   -0.0607,
   -0.0202,
   0.1344,
   0.0563,
   0.1437,
   -0.0983,
   -0.0335,
   0.0149,
   -0.2043,
   -0.1131,
   -0.1654,
   -0.1802,
   -0.3183,
   -0.1172,
   0.0008,
   -0.109,
   -0.1285,
   0.0636,
   -0.1164,
   -0.0611,
   -0.0926,
   -0.0563,
   -0.0557,
   0.011,
   -0.209,
   -0.1159,
   -0.1119,
   -0.0544,
   0.0655,
   0.0282,
   -0.0553,
   -0.1424,
   -0.0155,
   -0.0941,
   -0.1376,
   0.0432,
   -0.1827,
   -0.0779,
   -0.0548,
   -0.2022,
   -0.0291,
   0.0735,
   -0.1023,
   0.0553,
   -0.0675,
   -0.1135,
   -0.0166,
   -0.0789,
   -0.1049,
   -0.1326,
   -0.0419,
   -0.0874,
   -0.0741,
   -0.0759,
   -0.093,
   -0.0921,
   0.0599,
   -0.03,
   -0.0626,
   -0.0474,
   -0.0561,
   -0.0311,
   -0.0039,
   -0.1431,
   -0.059,
   -0.1046,
   -0.0847,
   -0.129,
   0.0183,
   -0.0372,
   -0.2464,
   0.0166,
   -0.0272,
   -0.0468,
   -0.1369,
   -0.0827,
   -0.0466,
   -0.1046,
   -0.1214,
   -0.1149,
   -0.0989,
   -0.1345,
   -0.0246,
   0.0359,
   -0.1044,
   -0.0399,
   -0.003,
   -0.0867,
   -0.0208,
   -0.1269,
   -0.1452,
   -0.1355,
   -0.0146,
   -0.1512,
   -0.0713,
   -0.1152,
   -0.0754,
   -0.0394,
   -0.061,
   -0.0768,
   -0.0899,
   -0.1275,
   -0.0698,
   -0.0225,
   -0.0718,
   -0.0645,
   0.01,
   -0.0391,
   -0.0431,
   -0.0125,
   -0.0798,
   -0.1495,
   -0.0772,
   0.0395,
   -0.162,
   -0.1027,
   -0.0643,
   -0.0646,
   -0.0545,
   -0.1502,
   -0.1612,
   -0.0127,
   -0.1002,
   -0.029,
   -0.0737,
   -0.0954,
   -0.0951,
   -0.1315,
   -0.0965,
   -0.0944,
   -0.0139,
   -0.0138,
   -0.103,
   -0.0885,
   -0.1804,
   -0.1206,
   -0.0418,
   -0.1078,
   -0.0775,
   -0.032,
   -0.083,
   -0.0538,
   -0.0213,
   -0.128,
   -0.0433,
   0.0147,
   -0.1075,
   -0.1267,
   -0.0905,
   -0.0577,
   -0.0921,
   -0.1866,
   -0.0995,
   -0.1677,
   -0.1445,
   -0.1332,
   -0.1392,
   -0.1494,
   -0.1095,
   -0.041,
   -0.1141,
   -0.0491,
   -0.0981,
   -0.0286,
   0.0036,
   -0.1165,
   -0.0697,
   -0.0618,
   -0.1557,
   -0.1256,
   -0.1321,
   -0.1541,
   -0.1674,
   -0.1215,
   -0.0965,
   -0.1304,
   -0.0372,
   0.0189,
   -0.1704,
   -0.0829,
   0.0659,
   -0.1335,
   -0.0321,
   -0.0425,
   -0.1479,
   -0.1569,
   -0.1036,
   -0.2082,
   -0.1728,
   -0.1264,
   -0.0555,
   -0.0982,
   -0.0783,
   -0.0259,
   -0.1433,
   -0.0852,
   -0.1416,
   -0.1447,
   -0.0583,
   -0.1394,
   -0.0238,
   -0.0464,
   -0.0966,
   -0.155,
   -0.08,
   -0.1848,
   -0.1167,
   -0.1234,
   -0.1512,
   -0.1418,
   -0.1811,
   -0.1034,
   -0.1158,
   -0.1313,
   -0.1153,
   -0.1117,
   -0.171,
   -0.0057,
   -0.0463,
   -0.0682,
   -0.1304,
   -0.1001,
   0.1223,
   0.0013,
   -0.0121,
   -0.1725,
   -0.0696,
   -0.17,
   -0.074,
   -0.1891,
   -0.035,
   -0.0984,
   -0.049,
   -0.1327,
   0.1785
  ]
 },
 {
  "paper": "1606.08495",
  "qid": "38b527783330468bf6c4829f7d998e6f17c615f0",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1607.00410",
  "qid": "0fc17e51a17efce17577e2db89a24abd6607bb2b",
  "solved": false
 },
 {
  "paper": "1607.00424",
  "qid": "281cb27cfa0eea12180fd82ae33035945476609e",
  "solved": true,
  "base_logprob": -6.42986536026001,
  "necessary": [
   97,
   130
  ],
  "causal": [
   97,
   130
  ],
  "sufficient": true,
  "evidence": [
   22
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   1,
   1,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   5,
   5,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   9,
   9,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   12,
   12,
   13,
   13,
   13,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   16,
   16,
   16,
   16,
   16,
   16,
   17,
   17,
   17,
   17,
   18,
   18,
   18,
   18,
   18,
   18,
   18,
   18,
   18,
   18,
   19,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   21,
   22,
   22,
   22,
   22,
   22,
   22,
   23,
   23,
   23,
   23,
   24,
   24,
   24,
   24,
   24,
   24,
   25,
   25,
   25,
   25,
   25,
   26,
   26,
   26,
   26,
   26,
   26,
   27,
   27,
   27,
   27,
   27,
   27,
   27
  ],
  "secs": 46.72,
  "drops": [
   -0.672,
   -0.3652,
   -0.1967,
   -0.254,
   -0.09,
   -0.0166,
   -0.3345,
   0.055,
   -0.1717,
   0.3703,
   0.2571,
   0.0734,
   -0.413,
   0.1061,
   -0.4716,
   -0.4697,
   0.2417,
   0.283,
   -0.1418,
   -0.5307,
   0.2478,
   -0.2395,
   0.0191,
   0.1086,
   -0.3196,
   0.0993,
   -0.1379,
   -0.2908,
   0.0897,
   -0.1106,
   -0.2313,
   -0.2341,
   -0.4076,
   -0.1145,
   -0.1105,
   -0.2173,
   -0.0501,
   0.0318,
   -0.2732,
   0.2751,
   -0.1711,
   -0.4151,
   -0.1773,
   -0.1724,
   -0.1113,
   -0.0419,
   -0.2662,
   0.0463,
   0.1083,
   -0.0087,
   0.0167,
   -0.2043,
   0.1775,
   -0.1276,
   -0.1985,
   -0.2073,
   0.1835,
   -0.4269,
   -0.0834,
   -0.3209,
   -0.4247,
   -0.174,
   -0.2308,
   -0.3185,
   -0.2524,
   -1.0745,
   -0.488,
   -0.3821,
   -0.0993,
   -0.3161,
   -0.5411,
   -0.0551,
   -0.1169,
   -0.1603,
   0.0657,
   -0.0443,
   -0.0151,
   0.1804,
   -0.047,
   -0.219,
   -0.43,
   -0.0504,
   -0.0566,
   -0.0145,
   -0.0966,
   -0.0594,
   0.0776,
   0.3525,
   -0.0197,
   -0.0235,
   0.2141,
   -0.2826,
   -0.3626,
   -0.2803,
   0.2747,
   -0.3094,
   0.2228,
   1.549,
   -0.9837,
   0.5003,
   0.2594,
   0.6157,
   0.1519,
   0.6796,
   0.07,
   -0.1996,
   -0.4136,
   -0.5061,
   0.002,
   -0.1011,
   -0.0526,
   0.0923,
   -0.1123,
   -0.0539,
   -0.0205,
   0.2794,
   -0.1398,
   0.0044,
   -0.0581,
   0.2135,
   -0.105,
   -0.096,
   -0.0971,
   0.757,
   0.6982,
   -0.432,
   0.3805,
   0.1926,
   0.3407,
   0.2135,
   2.1214
  ]
 },
 {
  "paper": "1607.03542",
  "qid": "33957fde72f9082a5c11844e7c47c58f8029c4ae",
  "solved": true,
  "base_logprob": -5.062819004058838,
  "necessary": [],
  "causal": [
   6,
   7,
   59,
   100,
   156,
   172,
   178
  ],
  "sufficient": true,
  "evidence": [
   30
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   4,
   5,
   5,
   5,
   5,
   5,
   5,
   6,
   7,
   7,
   8,
   8,
   8,
   8,
   9,
   9,
   10,
   10,
   10,
   10,
   11,
   11,
   12,
   13,
   13,
   14,
   14,
   15,
   15,
   15,
   15,
   16,
   16,
   16,
   16,
   16,
   17,
   17,
   17,
   18,
   18,
   18,
   18,
   18,
   18,
   18,
   19,
   19,
   20,
   20,
   20,
   20,
   21,
   21,
   22,
   22,
   23,
   23,
   23,
   24,
   25,
   25,
   25,
   25,
   25,
   26,
   26,
   26,
   26,
   26,
   26,
   27,
   27,
   27,
   27,
   27,
   28,
   28,
   28,
   29,
   29,
   29,
   29,
   29,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   31,
   31,
   31,
   31,
   32,
   32,
   32,
   32,
   32,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   34,
   34,
   34,
   34,
   35,
   35,
   35,
   36,
   36,
   37,
   37,
   38,
   38,
   38,
   39,
   39,
   39,
   40,
   40,
   41,
   41,
   41,
   41,
   41,
   41,
   41,
   41,
   41,
   41,
   42,
   42,
   42,
   42,
   43,
   43,
   44,
   44,
   45,
   45,
   45,
   45,
   46,
   46,
   46,
   46,
   46,
   46,
   47,
   47,
   47,
   47,
   47,
   47
  ],
  "secs": 131.27,
  "drops": [
   -0.0627,
   0.1249,
   0.0624,
   0.0625,
   -0.0001,
   0.1249,
   0.3124,
   0.1874,
   -0.0625,
   -0.0625,
   0.0624,
   -0.1251,
   -0.0001,
   0.1874,
   -0.0001,
   -0.0625,
   0.1249,
   -0.1875,
   0.0625,
   -0.0626,
   -0.1875,
   -0.0625,
   -0.0001,
   -0.2498,
   -0.0001,
   -0.0001,
   -0.1875,
   -0.1248,
   0.1249,
   0.0,
   -0.0,
   -0.3124,
   -0.1875,
   -0.0625,
   -0.125,
   0.0624,
   -0.125,
   -0.0,
   0.0629,
   0.0624,
   -0.1875,
   -0.0625,
   -0.0625,
   -0.0625,
   -0.0625,
   -0.0,
   -0.0,
   0.0,
   0.0625,
   0.0625,
   -0.0001,
   -0.0,
   0.0,
   0.0625,
   0.0,
   -0.0625,
   -0.0,
   0.0625,
   0.0624,
   0.1875,
   0.1249,
   0.0625,
   -0.125,
   0.1249,
   -0.0625,
   -0.0625,
   -0.125,
   0.0624,
   -0.0,
   -0.0,
   -0.125,
   -0.0625,
   -0.0,
   -0.0,
   0.0624,
   -0.0,
   0.0624,
   -0.0001,
   -0.0,
   -0.0625,
   -0.0625,
   0.0,
   -0.125,
   0.0625,
   -0.0,
   0.0624,
   -0.0,
   -0.0625,
   0.1874,
   -0.0625,
   -0.0,
   -0.0625,
   0.0625,
   0.0625,
   -0.125,
   0.1874,
   -0.0,
   0.125,
   0.0,
   -0.0625,
   0.1874,
   -0.1875,
   -0.0625,
   -0.1875,
   -0.0625,
   -0.0625,
   0.0625,
   -0.0625,
   -0.0,
   -0.0625,
   -0.0625,
   -0.0,
   -0.0625,
   -0.0,
   -0.0001,
   -0.125,
   -0.0625,
   -0.0625,
   0.0624,
   0.0,
   -0.0625,
   -0.0625,
   -0.0,
   -0.0,
   0.0,
   -0.0,
   -0.0,
   -0.0625,
   -0.0625,
   -0.0,
   -0.0625,
   -0.125,
   -0.0625,
   -0.25,
   -0.0,
   -0.0625,
   -0.0625,
   -0.0625,
   -0.0624,
   -0.0,
   -0.125,
   -0.0,
   0.0625,
   -0.125,
   -0.125,
   0.0624,
   -0.0,
   -0.0,
   -0.0,
   -0.125,
   -0.0625,
   -0.0,
   -0.0625,
   0.0625,
   0.0625,
   0.125,
   0.1875,
   -0.0,
   -0.1874,
   -0.0625,
   -0.0625,
   0.125,
   -0.0625,
   0.0625,
   -0.125,
   -0.125,
   -0.0,
   -0.4374,
   -0.125,
   -0.2499,
   -0.0625,
   -0.1875,
   0.1874,
   0.1249,
   -0.0625,
   0.1249,
   -0.0625,
   -0.3125,
   1.0
  ]
 },
 {
  "paper": "1607.05408",
  "qid": "7d300176afa04947ac847135ac6ea2929908c0b0",
  "solved": true,
  "base_logprob": -4.9956440925598145,
  "necessary": [],
  "causal": [
   33
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   4,
   5,
   6,
   7,
   7,
   8,
   8,
   8,
   9,
   9,
   9,
   9,
   9,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   11,
   11,
   11
  ],
  "secs": 7.64,
  "drops": [
   -1.6665,
   -1.3164,
   -1.6423,
   -2.0069,
   -1.2013,
   -1.5088,
   -1.3084,
   -1.1536,
   -1.384,
   -1.4691,
   -1.3618,
   -1.4199,
   -1.3793,
   -1.0466,
   -1.37,
   -1.2596,
   -1.2197,
   -1.3832,
   -1.0923,
   -1.3776,
   -1.4234,
   -1.3396,
   -1.4594,
   -1.2581,
   -1.3649,
   -1.3224,
   -1.0755,
   -1.55,
   -1.4312,
   -1.3777,
   -1.4383,
   -1.4102,
   -1.9594,
   0.5732,
   -1.2733,
   -1.5147,
   -1.3414,
   -1.4879,
   -1.0945,
   -1.4406,
   -1.4619,
   -1.2809,
   -1.6339,
   -1.3589,
   -1.4669,
   -0.8716
  ]
 },
 {
  "paper": "1607.05408",
  "qid": "df9d16a2c4983a0ff46081e3ff4d6e7ef3338264",
  "solved": false
 },
 {
  "paper": "1607.05408",
  "qid": "8c35caf3772637e6297009ceab38f7f5be38ea9d",
  "solved": false
 },
 {
  "paper": "1607.06275",
  "qid": "ba48c095c496d01c7717eaa271470c3406bf2d7c",
  "solved": true,
  "base_logprob": -7.805728912353516,
  "necessary": [
   71,
   164
  ],
  "causal": [
   71,
   164,
   169
  ],
  "sufficient": true,
  "evidence": [
   30
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   4,
   5,
   6,
   6,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   9,
   9,
   10,
   11,
   11,
   11,
   11,
   11,
   11,
   12,
   13,
   14,
   14,
   15,
   15,
   16,
   16,
   17,
   18,
   18,
   19,
   19,
   20,
   20,
   21,
   21,
   22,
   22,
   23,
   24,
   24,
   25,
   25,
   26,
   27,
   28,
   29,
   29,
   29,
   29,
   30,
   30,
   30,
   30,
   31,
   31,
   31,
   31,
   31,
   32,
   32,
   32,
   33,
   33,
   33,
   33,
   34,
   34,
   35,
   36,
   37,
   37,
   37,
   38,
   38,
   38,
   39,
   39,
   40,
   41,
   42,
   42,
   43,
   44,
   45,
   46,
   47,
   47,
   47,
   48,
   48,
   49,
   49,
   49,
   49,
   50,
   50,
   51,
   51,
   52,
   53,
   53,
   54,
   54,
   55,
   55,
   55,
   56,
   56,
   56,
   57,
   58,
   58,
   58,
   58,
   58,
   58,
   59,
   59,
   59,
   59,
   59,
   60,
   60,
   60,
   60,
   60,
   60,
   60,
   60,
   60,
   60,
   60,
   60,
   61,
   61,
   62,
   62,
   62,
   63,
   63,
   63,
   63,
   64,
   64,
   65,
   65,
   65,
   66,
   66,
   66,
   66
  ],
  "secs": 88.24,
  "drops": [
   -1.608,
   -0.8862,
   -0.2618,
   -0.4926,
   -0.1249,
   -0.8807,
   -0.2561,
   -0.1313,
   -0.1249,
   -0.1312,
   -0.4926,
   -0.3917,
   -0.8743,
   -0.8671,
   -0.8503,
   -0.2563,
   -0.7423,
   -0.3747,
   -0.1249,
   -0.3677,
   -0.7344,
   -0.1313,
   0.1249,
   -0.4845,
   -0.4657,
   -0.6005,
   -0.6175,
   -0.4847,
   -0.7344,
   -0.6095,
   -0.4847,
   -0.2348,
   -0.3749,
   -0.0,
   -0.2499,
   -0.3507,
   -0.2498,
   -0.4997,
   -0.1249,
   0.0,
   -0.2499,
   -0.2348,
   -0.6175,
   -0.1312,
   -0.2428,
   -0.3677,
   -0.2498,
   -0.2427,
   -0.506,
   -0.2428,
   0.233,
   0.1249,
   -0.0063,
   0.1249,
   0.1401,
   -0.2428,
   -0.4847,
   0.0001,
   -0.2428,
   -0.2499,
   -0.0,
   -0.7424,
   -0.6095,
   -0.125,
   -0.3748,
   -0.3748,
   -0.3677,
   -0.2258,
   -0.2499,
   -0.2428,
   -0.6246,
   6.2136,
   -0.1313,
   -0.4845,
   -0.4846,
   -0.0063,
   -0.2498,
   -0.6245,
   -0.3677,
   0.1321,
   -0.0063,
   -0.3811,
   -0.3676,
   -0.2427,
   -0.6095,
   -0.6005,
   -0.4846,
   -0.4926,
   -0.7343,
   -0.3677,
   -0.2499,
   -0.0,
   0.1186,
   -0.3866,
   -0.125,
   -0.0063,
   -0.2499,
   -0.7345,
   -0.7424,
   0.25,
   -0.1249,
   -0.125,
   -0.0908,
   -0.2427,
   -0.4846,
   -0.0063,
   0.0,
   0.132,
   0.0071,
   -0.3748,
   -0.1009,
   -0.8671,
   -0.2348,
   -0.3866,
   -0.2428,
   -0.0119,
   0.113,
   -0.1179,
   -0.4757,
   -0.2561,
   -0.2562,
   0.2499,
   -0.25,
   -0.2498,
   -0.1178,
   -0.3677,
   0.1186,
   -0.6175,
   -0.4846,
   -0.3507,
   0.0,
   0.0071,
   -0.1178,
   -0.1179,
   -0.2427,
   -0.2428,
   -0.1249,
   -0.0119,
   -0.3597,
   -0.2428,
   -0.0063,
   -0.5904,
   -0.1178,
   -0.4997,
   -0.3748,
   -0.3676,
   -0.3677,
   0.1249,
   -0.3677,
   -0.2428,
   -0.1312,
   -0.1179,
   -0.2348,
   -0.1178,
   0.0,
   -0.1313,
   -0.4846,
   -0.2427,
   -0.3677,
   -0.3749,
   0.0241,
   0.2436,
   -0.1313,
   -0.3508,
   2.5235,
   -0.8806,
   -1.7408,
   -0.9651,
   -1.1359,
   0.7437,
   -0.0194,
   0.1401,
   0.0905
  ]
 },
 {
  "paper": "1607.06275",
  "qid": "42a61773aa494f7b12838f71a949034c12084de1",
  "solved": false
 },
 {
  "paper": "1607.06275",
  "qid": "48c3e61b2ed7b3f97706e2a522172bf9b51ec467",
  "solved": false
 },
 {
  "paper": "1608.02195",
  "qid": "981443fce6167b3f6cadf44f9f108d68c1a3f4ab",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1608.02195",
  "qid": "6d0f2cce46bc962c6527f7b4a77721799f2455c6",
  "solved": false
 },
 {
  "paper": "1608.02195",
  "qid": "5816ebf15e31bdf70e1de8234132e146d64e31eb",
  "solved": true,
  "base_logprob": -6.56268310546875,
  "necessary": [],
  "causal": [
   5,
   7,
   8,
   9,
   56,
   86,
   99,
   100,
   134,
   193,
   195,
   197
  ],
  "sufficient": false,
  "evidence": [
   16
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   5,
   5,
   5,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   10,
   10,
   11,
   12,
   12,
   12,
   13,
   13,
   13,
   13,
   13,
   13,
   13,
   13,
   13,
   13,
   13,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   16,
   16,
   17,
   17,
   18,
   18,
   18,
   19,
   20,
   20,
   20,
   20,
   21,
   21,
   21,
   21,
   21,
   21,
   21,
   21,
   22,
   22,
   22,
   23,
   23,
   23,
   23,
   23,
   24,
   24,
   25,
   25,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   27,
   27,
   27,
   27,
   27,
   28,
   28,
   28,
   28,
   28,
   28,
   29,
   29,
   29,
   29,
   29,
   29,
   29,
   30,
   30,
   30,
   30,
   30,
   31,
   31,
   31,
   32,
   32,
   33,
   33,
   34,
   34,
   34,
   35,
   35,
   35,
   36,
   36,
   36,
   36,
   37,
   38,
   38,
   38,
   38,
   38,
   39,
   39,
   39,
   39,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   41,
   41,
   41,
   41,
   41,
   41,
   41,
   42,
   43,
   43,
   43,
   43
  ],
  "secs": 128.74,
  "drops": [
   -0.0,
   -0.0,
   0.0469,
   -0.0781,
   -0.4374,
   0.0781,
   -0.0469,
   0.1406,
   0.1093,
   0.0781,
   0.0468,
   -0.0156,
   -0.0,
   -0.0,
   -0.0469,
   0.0156,
   -0.0156,
   -0.0625,
   -0.0,
   0.0469,
   0.0312,
   -0.0156,
   0.0156,
   0.0156,
   0.0,
   -0.0312,
   -0.0937,
   -0.1718,
   -0.125,
   0.0156,
   -0.0,
   -0.1249,
   -0.0313,
   -0.0937,
   -0.0469,
   -0.0469,
   0.0156,
   -0.0937,
   -0.0313,
   -0.0937,
   0.0312,
   -0.0625,
   -0.0625,
   0.0,
   -0.0312,
   -0.0625,
   0.0156,
   -0.0625,
   -0.0156,
   -0.0937,
   -0.0469,
   -0.0937,
   0.0,
   -0.0937,
   -0.0625,
   -0.0156,
   0.0625,
   0.0468,
   -0.0312,
   -0.0781,
   -0.0156,
   0.0156,
   0.0312,
   -0.0469,
   0.0,
   -0.0,
   -0.0156,
   -0.0,
   -0.0469,
   0.0312,
   0.0156,
   -0.0625,
   0.0156,
   -0.0469,
   -0.0313,
   -0.0469,
   -0.0625,
   -0.0937,
   -0.0,
   -0.1249,
   -0.0157,
   -0.0312,
   -0.125,
   0.0,
   0.0469,
   -0.0469,
   0.0937,
   -0.0937,
   -0.03,
   -0.0,
   -0.0,
   -0.0313,
   0.0,
   -0.0,
   -0.0469,
   -0.0,
   -0.0781,
   -0.0156,
   -0.0,
   0.0781,
   0.0937,
   -0.0156,
   -0.0156,
   0.0,
   0.0312,
   -0.0937,
   -0.0625,
   -0.0,
   0.0156,
   -0.0313,
   -0.0156,
   -0.0312,
   0.0156,
   -0.0313,
   0.0156,
   0.0,
   0.0156,
   -0.1093,
   -0.125,
   -0.1094,
   0.0468,
   -0.1562,
   -0.0313,
   -0.0469,
   0.0156,
   -0.0313,
   -0.0,
   -0.0469,
   -0.0937,
   -0.0313,
   -0.0469,
   0.0312,
   -0.0,
   0.0468,
   0.0625,
   -0.0937,
   -0.0313,
   -0.0625,
   -0.0,
   -0.0313,
   -0.0313,
   -0.0312,
   -0.0156,
   0.0156,
   -0.0625,
   -0.0,
   -0.0156,
   -0.125,
   -0.0,
   -0.0,
   -0.0937,
   -0.0312,
   -0.0625,
   -0.1093,
   0.0,
   -0.0156,
   -0.0157,
   0.0468,
   -0.1093,
   -0.0312,
   0.0156,
   0.0156,
   0.0469,
   0.0156,
   -0.0312,
   -0.0,
   -0.0,
   0.0156,
   -0.0,
   -0.0,
   0.0312,
   -0.0312,
   -0.0312,
   -0.0313,
   0.0312,
   0.0312,
   0.0312,
   0.0156,
   -0.0156,
   -0.0156,
   -0.0313,
   -0.0313,
   0.0312,
   0.0312,
   -0.0,
   -0.0156,
   0.0312,
   0.0156,
   0.0156,
   -0.0781,
   -0.0156,
   -0.0,
   -0.0781,
   0.1093,
   -0.0313,
   0.0781,
   -0.0625,
   0.0781
  ]
 },
 {
  "paper": "1608.03902",
  "qid": "8fcbae7c3bd85034ae074fa58a35e773936edb5b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1608.06111",
  "qid": "d51069595f67a3a53c044c8a37bae23facbfa45d",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1608.06111",
  "qid": "1a6e2bd41ee43df83fef2a1c1941e6f95a619ae8",
  "solved": false
 },
 {
  "paper": "1608.06378",
  "qid": "a53683d1a0647c80a4398ff8f4a03e11c0929be2",
  "solved": false
 },
 {
  "paper": "1608.06378",
  "qid": "0fd7d12711dfe0e35467a7ee6525127378a1bacb",
  "solved": false
 },
 {
  "paper": "1609.00081",
  "qid": "f01aa192d97fa3cc36b6e316355dc5da0e9b97dc",
  "solved": false
 },
 {
  "paper": "1609.01962",
  "qid": "fe6bb55b28f14ed8ac82c122681905397e31279d",
  "solved": false
 },
 {
  "paper": "1609.04186",
  "qid": "f268b70b08bd0436de5310e390ca5f38f7636612",
  "solved": false
 },
 {
  "paper": "1609.04186",
  "qid": "7aae4533dbf097992f23fb2e0574ec5c891ca236",
  "solved": false
 },
 {
  "paper": "1609.06791",
  "qid": "2898e4aa7a3496c628e7ddf2985b48fb11aa3bba",
  "solved": true,
  "base_logprob": -5.047820568084717,
  "necessary": [
   63
  ],
  "causal": [
   63
  ],
  "sufficient": true,
  "evidence": [
   11
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   5,
   6,
   6,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   10,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   12,
   12,
   12,
   12,
   12,
   13,
   13,
   14,
   14,
   14,
   15,
   16
  ],
  "secs": 19.59,
  "drops": [
   -2.2537,
   -2.2015,
   -2.2279,
   -2.239,
   -2.2827,
   -2.1021,
   -2.2112,
   -2.1769,
   -2.1842,
   -2.1127,
   -2.2268,
   -2.1596,
   -2.207,
   -2.1877,
   -2.2564,
   -2.2494,
   -2.2393,
   -2.215,
   -2.2314,
   -2.2369,
   -2.2346,
   -2.2002,
   -2.1883,
   -2.2174,
   -2.2002,
   -2.1908,
   -2.24,
   -2.2221,
   -2.1602,
   -2.2546,
   -2.2611,
   -2.2995,
   -2.1641,
   -2.2339,
   -2.2319,
   -2.2807,
   -2.171,
   -2.2463,
   -2.2291,
   -2.2502,
   -2.1565,
   -2.1509,
   -2.2026,
   -2.2415,
   -2.1815,
   -2.2627,
   -2.2057,
   -2.2651,
   -2.1929,
   -2.1995,
   -2.214,
   -2.1932,
   -2.2226,
   -2.2556,
   -2.2213,
   -2.3149,
   -2.2471,
   -2.2221,
   -2.2119,
   -2.2634,
   -2.2654,
   -2.2415,
   -2.3096,
   1.808,
   -2.4806,
   -2.2747,
   -2.1897,
   -2.358,
   -2.1685,
   -2.237,
   -2.2737,
   -2.2714,
   -2.0312,
   -2.3122,
   -2.2096,
   -2.2947,
   -2.2112,
   -2.3165,
   -2.2532,
   -2.1665,
   -2.2151,
   -2.1889,
   -2.3173,
   -2.391,
   -2.2513
  ]
 },
 {
  "paper": "1610.00879",
  "qid": "0c08af6e4feaf801185f2ec97c4da04c8b767ad6",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1610.00879",
  "qid": "368317b4fd049511e00b441c2e9550ded6607c37",
  "solved": true,
  "base_logprob": -3.1016173362731934,
  "necessary": [],
  "causal": [
   16,
   78
  ],
  "sufficient": true,
  "evidence": [
   14
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   5,
   5,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   12,
   12,
   12,
   12,
   13,
   13,
   13,
   13,
   13,
   13,
   13,
   13,
   13,
   13,
   13,
   13,
   14,
   14,
   14,
   14,
   14,
   14,
   15,
   16,
   16,
   16,
   16,
   17,
   17,
   17,
   18,
   18,
   19,
   19,
   19,
   19,
   19,
   19,
   19,
   19,
   19,
   20
  ],
  "secs": 21.38,
  "drops": [
   -2.721,
   -2.653,
   -2.9521,
   -2.4976,
   -2.5602,
   -2.697,
   -2.6338,
   -2.6359,
   -2.6126,
   -2.6671,
   -2.6947,
   -2.6571,
   -2.6883,
   -2.7123,
   -2.6789,
   -2.4793,
   -2.2109,
   -2.5753,
   -2.7258,
   -2.6714,
   -2.7786,
   -2.7188,
   -2.6627,
   -2.6941,
   -2.682,
   -2.6832,
   -2.6693,
   -2.6701,
   -2.7565,
   -2.7272,
   -2.7404,
   -2.565,
   -2.4286,
   -2.6565,
   -2.7249,
   -2.6141,
   -2.6839,
   -2.6845,
   -2.7252,
   -2.6299,
   -2.6721,
   -2.7256,
   -2.5216,
   -2.6869,
   -2.7077,
   -2.6179,
   -2.6679,
   -2.6352,
   -2.6601,
   -2.636,
   -2.6641,
   -2.7076,
   -2.6481,
   -2.7384,
   -2.634,
   -2.7277,
   -2.6727,
   -2.7061,
   -2.6501,
   -2.6079,
   -2.6512,
   -2.6113,
   -2.7248,
   -2.6659,
   -2.7166,
   -2.7284,
   -2.7364,
   -2.6583,
   -2.6659,
   -2.7151,
   -2.7203,
   -2.6756,
   -2.7593,
   -2.7532,
   -2.6772,
   -2.7083,
   -2.5812,
   -2.9176,
   -2.2579,
   -2.36,
   -2.7063,
   -2.7844,
   -2.651,
   -2.6026,
   -2.7066,
   -2.4832,
   -2.5473,
   -2.7233,
   -2.7395,
   -2.5825,
   -2.7297,
   -2.7016,
   -2.766,
   -2.5646,
   -2.713,
   -2.6344,
   -2.5281,
   -2.7381,
   -2.7004,
   -2.7797,
   -2.8366,
   -2.7443,
   -2.8927
  ]
 },
 {
  "paper": "1610.00879",
  "qid": "387970ebc7ef99f302f318d047f708274c0e8f21",
  "solved": false
 },
 {
  "paper": "1610.01030",
  "qid": "decb07f9be715de024236e50dc7011a132363480",
  "solved": false
 },
 {
  "paper": "1610.04377",
  "qid": "17de58c17580350c9da9c2f3612784b432154d11",
  "solved": true,
  "base_logprob": -6.028533458709717,
  "necessary": [],
  "causal": [
   91
  ],
  "sufficient": true,
  "evidence": [
   26
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   10,
   11,
   11,
   12,
   12,
   12,
   12,
   12,
   12,
   13,
   14,
   14,
   15,
   15,
   15,
   16,
   17,
   18,
   18,
   19,
   20,
   20,
   20,
   21,
   22,
   23,
   24,
   24,
   25,
   25,
   25,
   25,
   26,
   26,
   26,
   26,
   26,
   27,
   27,
   27,
   28,
   28,
   29,
   29,
   29,
   29,
   29,
   30,
   30,
   30,
   30,
   31,
   31,
   31,
   31,
   31,
   32,
   32,
   33,
   33,
   34,
   34,
   34,
   35,
   35,
   36,
   37,
   37,
   37,
   37,
   37,
   37,
   37,
   37,
   37,
   38,
   39,
   39,
   39,
   39,
   39,
   40,
   40,
   40,
   40,
   40,
   41,
   41,
   41,
   42,
   42
  ],
  "secs": 55.49,
  "drops": [
   -3.9714,
   -3.9857,
   -4.0574,
   -3.9435,
   -3.9342,
   -3.9385,
   -3.9347,
   -3.9541,
   -3.9595,
   -3.9554,
   -3.955,
   -3.9346,
   -3.9248,
   -3.9709,
   -3.9496,
   -3.9228,
   -3.9497,
   -3.9388,
   -3.9541,
   -3.9397,
   -3.918,
   -3.958,
   -3.9553,
   -3.954,
   -3.9641,
   -3.9388,
   -3.9553,
   -3.919,
   -3.975,
   -3.9592,
   -3.9388,
   -3.9181,
   -3.9703,
   -3.9716,
   -3.9595,
   -3.955,
   -3.9702,
   -3.954,
   -3.9388,
   -3.9494,
   -3.9543,
   -3.9581,
   -3.9542,
   -3.9595,
   -3.9703,
   -3.9716,
   -3.9557,
   -3.9665,
   -3.9449,
   -3.9347,
   -3.954,
   -3.9357,
   -3.97,
   -3.9554,
   -3.9597,
   -3.9803,
   -3.9387,
   -3.9539,
   -3.9747,
   -3.9543,
   -3.9344,
   -3.9423,
   -3.9592,
   -3.9423,
   -3.9555,
   -3.9759,
   -3.9584,
   -3.9426,
   -3.9426,
   -3.976,
   -3.9554,
   -3.9386,
   -3.9543,
   -3.9343,
   -3.9542,
   -3.9594,
   -3.9554,
   -3.9748,
   -3.9632,
   -3.9595,
   -3.9389,
   -3.9758,
   -3.9759,
   -3.9541,
   -3.9603,
   -3.9486,
   -3.9243,
   -3.9484,
   -3.8734,
   -3.901,
   -4.0233,
   -1.6634,
   -3.9174,
   -3.9594,
   -3.9548,
   -3.9922,
   -3.9597,
   -3.9691,
   -3.9542,
   -3.9762,
   -3.9563,
   -3.9595,
   -3.9389,
   -3.9595,
   -3.9749,
   -3.9761,
   -3.9348,
   -3.9762,
   -3.9799,
   -3.9762,
   -3.9771,
   -3.9909,
   -3.939,
   -3.9694,
   -3.9456,
   -3.975,
   -3.9723,
   -3.9724,
   -3.9975,
   -3.9531,
   -3.9762,
   -3.9437,
   -3.9632,
   -3.9499,
   -3.9391,
   -3.9663,
   -3.9703,
   -3.977,
   -3.9553,
   -3.9551,
   -3.9541,
   -3.9748,
   -3.9702,
   -3.9181,
   -3.9337,
   -3.9129,
   -3.9593,
   -3.9504,
   -3.9594,
   -3.9734,
   -3.955,
   -3.9957,
   -3.9856,
   -3.9595,
   -3.9595,
   -3.9399,
   -3.9594,
   -3.9761,
   -4.0343,
   -3.9091
  ]
 },
 {
  "paper": "1610.04377",
  "qid": "29772ba04886bee2d26b7320e1c6d9b156078891",
  "solved": false
 },
 {
  "paper": "1610.05243",
  "qid": "b13902af1bcf0e199a3ea42bbc8fcd8e696a381a",
  "solved": false
 },
 {
  "paper": "1610.05243",
  "qid": "b84bce289c6c81d0a7507ae183b94982533576b3",
  "solved": false
 },
 {
  "paper": "1610.05243",
  "qid": "9fd137bf7eabaf8bc234a18b6ea34471cf4a3b95",
  "solved": false
 },
 {
  "paper": "1610.05243",
  "qid": "249f2a9bd9d59679cbe82b3fa01572fc7a04f81b",
  "solved": true,
  "base_logprob": -2.9762885570526123,
  "necessary": [],
  "causal": [
   86
  ],
  "sufficient": true,
  "evidence": [
   22
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   5,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   8,
   9,
   9,
   10,
   10,
   10,
   11,
   11,
   12,
   12,
   12,
   13,
   13,
   14,
   15,
   15,
   15,
   16,
   16,
   17,
   17,
   18,
   18,
   18,
   18,
   18,
   18,
   19,
   19,
   19,
   20,
   21,
   21,
   21,
   21,
   22,
   23,
   23,
   24,
   24,
   24,
   25,
   25,
   25,
   25,
   26,
   27,
   27,
   28,
   28,
   29,
   29,
   29,
   30,
   30,
   30,
   31,
   31,
   31,
   31,
   32,
   33,
   33,
   34,
   34,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   36,
   36,
   37,
   37,
   38,
   38,
   38,
   38,
   39,
   39,
   39,
   39,
   39,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   41,
   41,
   41,
   41,
   41,
   42,
   42,
   43,
   43,
   44,
   44,
   45,
   45,
   45,
   45,
   46,
   46,
   46,
   47,
   47,
   47,
   47,
   48,
   49,
   49,
   49,
   49,
   50,
   50,
   50,
   50,
   50,
   51,
   51,
   52,
   52,
   52,
   52,
   52,
   53,
   54,
   54,
   54,
   54,
   55,
   55,
   56,
   56,
   56,
   56,
   57,
   57,
   57,
   58,
   58
  ],
  "secs": 80.61,
  "drops": [
   -2.9611,
   -2.9562,
   -2.9533,
   -2.954,
   -2.9536,
   -2.9384,
   -2.9344,
   -2.9467,
   -2.9608,
   -2.961,
   -2.9573,
   -2.9602,
   -2.9476,
   -2.9539,
   -2.9561,
   -2.9539,
   -2.9482,
   -2.9563,
   -2.9533,
   -2.9581,
   -2.9533,
   -2.9501,
   -2.9454,
   -2.951,
   -2.9581,
   -2.9509,
   -2.9471,
   -2.9532,
   -2.9439,
   -2.944,
   -2.9534,
   -2.9501,
   -2.9505,
   -2.9539,
   -2.9529,
   -2.9506,
   -2.9498,
   -2.959,
   -2.9632,
   -2.9533,
   -2.9531,
   -2.9577,
   -2.944,
   -2.9503,
   -2.9473,
   -2.953,
   -2.9502,
   -2.9502,
   -2.9537,
   -2.9583,
   -2.9439,
   -2.9535,
   -2.9504,
   -2.9608,
   -2.9527,
   -2.9531,
   -2.9562,
   -2.9506,
   -2.9535,
   -2.9534,
   -2.9572,
   -2.9528,
   -2.9582,
   -2.9535,
   -2.956,
   -2.956,
   -2.956,
   -2.9501,
   -2.9558,
   -2.9539,
   -2.9568,
   -2.9483,
   -2.9411,
   -2.9557,
   -2.9426,
   -2.9126,
   -2.9595,
   -2.9591,
   -2.964,
   -2.9497,
   -2.9588,
   -2.9413,
   -2.9658,
   -2.9494,
   -2.9594,
   -2.9454,
   -2.8729,
   -2.874,
   -2.8927,
   -2.9589,
   -2.9608,
   -2.9557,
   -2.9529,
   -2.9535,
   -2.9473,
   -2.9587,
   -2.9613,
   -2.9556,
   -2.9528,
   -2.9484,
   -2.9447,
   -2.9583,
   -2.953,
   -2.9554,
   -2.9422,
   -2.9479,
   -2.9535,
   -2.9472,
   -2.9493,
   -2.953,
   -2.9592,
   -2.9658,
   -2.8985,
   -2.968,
   -2.9513,
   -2.9537,
   -2.9534,
   -2.9553,
   -2.9504,
   -2.9556,
   -2.9531,
   -2.9528,
   -2.9532,
   -2.9555,
   -2.9507,
   -2.9507,
   -2.9498,
   -2.9458,
   -2.9531,
   -2.9581,
   -2.9505,
   -2.9592,
   -2.9495,
   -2.949,
   -2.95,
   -2.9555,
   -2.9524,
   -2.947,
   -2.953,
   -2.961,
   -2.9534,
   -2.9559,
   -2.954,
   -2.9502,
   -2.956,
   -2.9534,
   -2.9533,
   -2.9503,
   -2.9554,
   -2.9507,
   -2.9529,
   -2.9469,
   -2.9528,
   -2.9506,
   -2.9532,
   -2.9559,
   -2.9533,
   -2.9534,
   -2.9534,
   -2.9504,
   -2.947,
   -2.9557,
   -2.9474,
   -2.9585,
   -2.9534,
   -2.9505,
   -2.9529,
   -2.9508,
   -2.9532,
   -2.9558,
   -2.9533,
   -2.9535,
   -2.9537,
   -2.9507,
   -2.9534,
   -2.9502,
   -2.9568,
   -2.9586,
   -2.959,
   -2.9524,
   -2.9581,
   -2.9465,
   -2.9528,
   -2.9557,
   -2.9534,
   -2.9561,
   -2.9512,
   -2.9604
  ]
 },
 {
  "paper": "1610.08597",
  "qid": "f8d32088d17b32b0c877d59965b35c4f51f0ceea",
  "solved": true,
  "base_logprob": -0.8633883595466614,
  "necessary": [],
  "causal": [
   29,
   84,
   88,
   117,
   124
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   9,
   9,
   9,
   10,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   11,
   11,
   12,
   12,
   13,
   13,
   14,
   14,
   14,
   15,
   15,
   15,
   16,
   16,
   16,
   16,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   18,
   18,
   18,
   18,
   18,
   18,
   18,
   18,
   19,
   19,
   19,
   19,
   19,
   20,
   20,
   21,
   21,
   22,
   22,
   23,
   24,
   24,
   25,
   26,
   26,
   27,
   27,
   27,
   27,
   28,
   28,
   28,
   28,
   28,
   28,
   28,
   28,
   29,
   29,
   29,
   29,
   29,
   29,
   29,
   29,
   29,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   31,
   31,
   31,
   31,
   31,
   32,
   32,
   32,
   32,
   32,
   32,
   32,
   32,
   32,
   32,
   32,
   33,
   33,
   33,
   33,
   33,
   33,
   33
  ],
  "secs": 87.29,
  "drops": [
   0.0182,
   -0.095,
   0.0218,
   0.1163,
   0.0098,
   -0.0003,
   0.1997,
   -0.034,
   0.0807,
   -0.193,
   0.0693,
   -0.0713,
   0.0611,
   0.0738,
   0.008,
   0.0346,
   0.0145,
   -0.0822,
   0.1507,
   0.0217,
   0.1007,
   0.1769,
   0.0279,
   0.0012,
   -0.0431,
   0.1602,
   0.0375,
   -0.0558,
   0.0518,
   0.3641,
   0.1372,
   0.1386,
   0.0614,
   -0.0178,
   0.1921,
   0.057,
   0.0062,
   0.0033,
   0.1245,
   -0.0862,
   0.1476,
   -0.0119,
   0.1533,
   0.0601,
   -0.0917,
   0.1353,
   -0.004,
   0.0572,
   0.0521,
   -0.0756,
   0.0528,
   -0.0242,
   -0.0795,
   0.0652,
   -0.1517,
   0.1398,
   -0.1488,
   -0.0257,
   -0.0259,
   -0.0721,
   -0.07,
   -0.0751,
   -0.1568,
   -0.009,
   -0.0146,
   -0.0962,
   -0.0819,
   -0.0753,
   -0.094,
   0.0602,
   -0.1417,
   -0.0135,
   -0.0167,
   -0.0093,
   -0.1408,
   -0.0058,
   0.0471,
   -0.148,
   -0.2226,
   -0.0632,
   0.0527,
   -0.0862,
   -0.0134,
   -0.0249,
   0.2376,
   -0.0164,
   0.0435,
   -0.016,
   0.2355,
   0.0479,
   -0.0347,
   -0.0207,
   0.1371,
   -0.103,
   0.2064,
   0.0739,
   0.1054,
   -0.0176,
   -0.0706,
   0.0607,
   -0.0828,
   -0.0122,
   -0.0128,
   -0.1407,
   -0.0749,
   -0.071,
   -0.0349,
   -0.0357,
   -0.1035,
   -0.0899,
   -0.0256,
   -0.0012,
   0.0237,
   -0.0437,
   -0.0828,
   -0.1474,
   -0.0045,
   0.3214,
   -0.1171,
   -0.0996,
   0.0743,
   0.1052,
   -0.1033,
   0.0734,
   0.2218,
   0.1301,
   -0.0245,
   0.0609,
   -0.0123,
   -0.1591,
   0.1326,
   0.0605,
   0.0602,
   -0.001,
   0.0491,
   -0.2008,
   -0.0249,
   -0.0131,
   -0.1731,
   0.1241,
   -0.2099,
   -0.0753,
   0.0046,
   -0.1033,
   0.1254,
   0.1932,
   -0.0125,
   0.1129,
   -0.0942,
   -0.0192,
   0.06,
   0.0567,
   -0.0132,
   -0.0711,
   -0.024,
   -0.1689,
   0.0021,
   -0.3994,
   -0.0164,
   0.1144,
   0.046,
   -0.3001,
   -0.2735,
   -0.6105
  ]
 },
 {
  "paper": "1610.08597",
  "qid": "4f0f446bf4518af7f539f6283145135192d5c00b",
  "solved": true,
  "base_logprob": -4.305708408355713,
  "necessary": [],
  "causal": [
   0,
   125,
   162
  ],
  "sufficient": true,
  "evidence": [
   29
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   9,
   9,
   9,
   10,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   11,
   11,
   12,
   12,
   13,
   13,
   14,
   14,
   14,
   15,
   15,
   15,
   16,
   16,
   16,
   16,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   18,
   18,
   18,
   18,
   18,
   18,
   18,
   18,
   19,
   19,
   19,
   19,
   19,
   20,
   20,
   21,
   21,
   22,
   22,
   23,
   24,
   24,
   25,
   26,
   26,
   27,
   27,
   27,
   27,
   28,
   28,
   28,
   28,
   28,
   28,
   28,
   28,
   29,
   29,
   29,
   29,
   29,
   29,
   29,
   29,
   29,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   31,
   31,
   31,
   31,
   31,
   32,
   32,
   32,
   32,
   32,
   32,
   32,
   32,
   32,
   32,
   32,
   33,
   33,
   33,
   33,
   33,
   33,
   33
  ],
  "secs": 89.59,
  "drops": [
   -0.0967,
   -0.2216,
   -0.2464,
   -0.2194,
   -0.173,
   -0.262,
   -0.2216,
   -0.1468,
   -0.1696,
   -0.2215,
   -0.1965,
   -0.1694,
   -0.3209,
   -0.319,
   -0.2216,
   -0.2709,
   -0.1945,
   -0.1962,
   -0.1941,
   -0.2215,
   -0.2466,
   -0.1979,
   -0.4435,
   -0.2191,
   -0.1693,
   -0.2195,
   -0.2215,
   -0.1465,
   -0.2467,
   -0.1463,
   -0.1716,
   -0.2216,
   -0.2713,
   -0.1943,
   -0.1444,
   -0.1231,
   -0.1941,
   -0.1962,
   -0.2214,
   -0.2462,
   -0.1966,
   -0.1467,
   -0.2445,
   -0.2215,
   -0.2443,
   -0.2193,
   -0.1444,
   -0.2464,
   -0.1945,
   -0.1714,
   -0.2215,
   -0.1966,
   -0.1944,
   -0.1941,
   -0.2461,
   -0.2441,
   -0.2959,
   -0.1966,
   -0.1713,
   -0.2213,
   -0.2216,
   -0.2478,
   -0.1696,
   -0.2711,
   -0.2216,
   -0.1966,
   -0.2194,
   -0.1716,
   -0.2938,
   -0.1965,
   -0.2691,
   -0.1943,
   -0.2216,
   -0.2715,
   -0.2462,
   -0.1965,
   -0.1716,
   -0.2191,
   -0.1939,
   -0.2193,
   -0.3188,
   -0.1716,
   -0.2941,
   -0.1467,
   -0.2193,
   -0.1694,
   -0.1965,
   -0.244,
   -0.2216,
   -0.2194,
   -0.1945,
   -0.2191,
   -0.2214,
   -0.2443,
   -0.1966,
   -0.2467,
   -0.2193,
   -0.1966,
   -0.319,
   -0.3442,
   -0.2192,
   -0.1964,
   -0.2691,
   -0.2462,
   -0.2961,
   -0.2478,
   -0.1979,
   -0.271,
   -0.1715,
   -0.223,
   -0.1964,
   -0.2214,
   -0.1442,
   -0.1964,
   -0.3176,
   -0.1983,
   -0.2966,
   -0.1966,
   -0.294,
   -0.2466,
   -0.2693,
   -0.1717,
   -0.2478,
   -0.1731,
   -0.1473,
   -0.1097,
   -0.2912,
   -0.3442,
   -0.2461,
   -0.3662,
   -0.1977,
   -0.1465,
   -0.2216,
   -0.2217,
   -0.2215,
   -0.2466,
   -0.1731,
   -0.2445,
   -0.2215,
   -0.2196,
   -0.1467,
   -0.196,
   -0.1442,
   -0.2211,
   -0.2467,
   -0.2696,
   -0.3165,
   -0.1978,
   -0.1714,
   -0.1717,
   -0.1966,
   -0.1964,
   -0.2715,
   -0.2241,
   -0.1717,
   -0.2212,
   -0.1234,
   -0.2684,
   -0.244,
   -0.217,
   -0.1667,
   -0.1965,
   -0.0968,
   -0.1216
  ]
 },
 {
  "paper": "1610.08597",
  "qid": "663b36f99ad2422f4d3a8c6398ebf55ceab7770d",
  "solved": false
 },
 {
  "paper": "1610.08597",
  "qid": "be595b2017545b0359db6abf4914a155bdd10d23",
  "solved": false
 },
 {
  "paper": "1610.09516",
  "qid": "d491ee69db39ec65f0f6da9ec03450520389699a",
  "solved": false
 },
 {
  "paper": "1610.09516",
  "qid": "d3839c7acee4f9c8db0a4a475214a8dcbd0bc26f",
  "solved": false
 },
 {
  "paper": "1610.09516",
  "qid": "a6d00f44ff8f83b6c1787e39333e759b0c3daf15",
  "solved": false
 },
 {
  "paper": "1610.09516",
  "qid": "0d4aa05eb00d9dee74000ea5b21b08f693ba1e62",
  "solved": false
 },
 {
  "paper": "1611.00514",
  "qid": "21a96b328b43a568f9ba74cbc6d4689dbc4a3d7b",
  "solved": true,
  "base_logprob": -0.6700676679611206,
  "necessary": [],
  "causal": [
   115
  ],
  "sufficient": true,
  "evidence": [
   8
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   5,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   9,
   9,
   10,
   11,
   11,
   11,
   11,
   11,
   11,
   11,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   13,
   13,
   13,
   13,
   14,
   15,
   16,
   16,
   17,
   17,
   17,
   17,
   18,
   18,
   19,
   19,
   19,
   19,
   19,
   20,
   20,
   20,
   21,
   22,
   22,
   22,
   23,
   24,
   24,
   24,
   25,
   26,
   26,
   26,
   27,
   28,
   28,
   28,
   28,
   28,
   29,
   29,
   29,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   30,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   32,
   32,
   32,
   32
  ],
  "secs": 57.62,
  "drops": [
   -0.1744,
   -0.2009,
   -0.158,
   -0.1097,
   -0.1052,
   -0.0573,
   -0.0576,
   -0.0545,
   0.0274,
   -0.0149,
   -0.0782,
   -0.1015,
   0.048,
   -0.0595,
   -0.0605,
   -0.0823,
   -0.1436,
   -0.0226,
   -0.1487,
   -0.0207,
   0.0556,
   -0.0129,
   0.1113,
   0.097,
   -0.0611,
   -0.0521,
   -0.0581,
   -0.0631,
   0.0161,
   -0.0148,
   -0.0565,
   -0.0639,
   -0.006,
   -0.0542,
   -0.1012,
   -0.1123,
   -0.0522,
   -0.1,
   -0.1077,
   -0.0052,
   -0.0046,
   -0.041,
   -0.0522,
   -0.0487,
   0.0106,
   -0.0051,
   -0.0146,
   -0.0107,
   -0.0712,
   -0.1003,
   -0.0462,
   -0.0629,
   -0.0542,
   -0.1086,
   -0.0638,
   -0.0193,
   -0.0519,
   0.008,
   -0.0009,
   -0.0562,
   -0.0421,
   -0.0585,
   -0.0598,
   -0.0962,
   -0.0581,
   -0.0571,
   -0.0977,
   -0.0994,
   -0.0499,
   -0.075,
   -0.0562,
   -0.1037,
   -0.0776,
   -0.0609,
   -0.0481,
   0.0479,
   -0.0615,
   -0.1091,
   -0.0665,
   0.0031,
   -0.0171,
   -0.0971,
   0.0092,
   -0.1007,
   -0.0123,
   -0.0071,
   -0.0524,
   0.0227,
   -0.0081,
   -0.0553,
   -0.0496,
   -0.059,
   -0.0417,
   -0.0014,
   -0.0524,
   -0.0305,
   -0.0543,
   -0.0581,
   -0.0067,
   -0.0082,
   -0.0542,
   -0.0731,
   0.0101,
   -0.0504,
   -0.0003,
   0.0053,
   -0.0015,
   -0.011,
   0.0096,
   -0.0534,
   -0.0157,
   -0.0069,
   -0.0483,
   -0.1164,
   0.0126,
   0.1427,
   -0.0368,
   -0.0608,
   0.0443,
   -0.0509,
   0.0056,
   0.0067,
   -0.0555,
   -0.0577,
   -0.0124,
   -0.0661,
   -0.0628,
   0.0716,
   -0.0203,
   -0.0093,
   -0.1102,
   -0.0829,
   -0.0528,
   -0.0165,
   -0.0657,
   -0.0603,
   -0.013,
   -0.059,
   -0.044,
   -0.0605,
   -0.0519,
   -0.0436,
   -0.0886,
   -0.1726,
   -0.0648,
   -0.0556,
   -0.2534
  ]
 },
 {
  "paper": "1611.00514",
  "qid": "442f8da2c988530e62e4d1d52c6ec913e3ec5bf1",
  "solved": false
 },
 {
  "paper": "1611.01400",
  "qid": "d32b6ac003cfe6277f8c2eebc7540605a60a3904",
  "solved": true,
  "base_logprob": -7.050558567047119,
  "necessary": [],
  "causal": [
   159
  ],
  "sufficient": true,
  "evidence": [
   33
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   11,
   12,
   12,
   12,
   12,
   12,
   13,
   13,
   13,
   13,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   15,
   15,
   15,
   16,
   16,
   16,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   18,
   18,
   18,
   19,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   21,
   21,
   21,
   21,
   21,
   21,
   22,
   22,
   22,
   22,
   22,
   23,
   23,
   23,
   24,
   24,
   24,
   25,
   25,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   27,
   27,
   28,
   28,
   28,
   28,
   29,
   29,
   29,
   29,
   30,
   30,
   30,
   30,
   30,
   31,
   31,
   31,
   31,
   31,
   32,
   32,
   32,
   32,
   32,
   32,
   32,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   34,
   34,
   34,
   34,
   34,
   34,
   35,
   35,
   35,
   35,
   35,
   36,
   36,
   37,
   37,
   37,
   37,
   37,
   37,
   38,
   39,
   39,
   39,
   39,
   39,
   39,
   40,
   40,
   40,
   40,
   41,
   41,
   41,
   41,
   42,
   42,
   43,
   43,
   43,
   43,
   43,
   44,
   44,
   44,
   44,
   44,
   44,
   44,
   44,
   45,
   45,
   45,
   45,
   46,
   46,
   46,
   46,
   46,
   46,
   46,
   46,
   46,
   46,
   47,
   47,
   47,
   47,
   47,
   48,
   48,
   48,
   48,
   48,
   48,
   48,
   48,
   48,
   49,
   49,
   49,
   49,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   51,
   51,
   51,
   51,
   52,
   52,
   52,
   52,
   52,
   53,
   53,
   53,
   53,
   53,
   54,
   54,
   54,
   54,
   54,
   54,
   55,
   55,
   55,
   55,
   56,
   56,
   56,
   57,
   57,
   57
  ],
  "secs": 213.1,
  "drops": [
   -5.1796,
   -5.1652,
   -5.1556,
   -5.1796,
   -5.1749,
   -5.1749,
   -5.1171,
   -5.1508,
   -5.0882,
   -5.1172,
   -5.1556,
   -5.17,
   -5.1605,
   -5.1459,
   -5.1075,
   -5.1604,
   -5.1364,
   -5.1604,
   -5.1363,
   -5.146,
   -5.1459,
   -5.1316,
   -5.1508,
   -5.1124,
   -5.1603,
   -5.1605,
   -5.1316,
   -5.146,
   -5.1749,
   -5.1363,
   -5.1412,
   -5.1508,
   -5.1028,
   -5.1701,
   -5.1508,
   -5.1268,
   -5.1412,
   -5.1363,
   -5.1316,
   -5.1315,
   -5.1557,
   -5.1557,
   -5.1267,
   -5.146,
   -5.1652,
   -5.1604,
   -5.1508,
   -5.1604,
   -5.1316,
   -5.1172,
   -5.1508,
   -5.1412,
   -5.146,
   -5.1315,
   -5.17,
   -5.1605,
   -5.1556,
   -5.1604,
   -5.1556,
   -5.1893,
   -5.146,
   -5.1267,
   -5.1267,
   -5.1412,
   -5.1556,
   -5.1316,
   -5.1364,
   -5.1508,
   -5.1364,
   -5.1171,
   -5.1749,
   -5.1364,
   -5.1652,
   -5.1364,
   -5.1508,
   -5.1268,
   -5.1316,
   -5.1413,
   -5.1171,
   -5.1749,
   -5.1316,
   -5.146,
   -5.1316,
   -5.1508,
   -5.1219,
   -5.122,
   -5.1604,
   -5.1316,
   -5.1604,
   -5.1412,
   -5.1605,
   -5.1557,
   -5.1412,
   -5.1652,
   -5.1268,
   -5.1075,
   -5.1172,
   -5.1459,
   -5.1701,
   -5.1221,
   -5.1317,
   -5.17,
   -5.1267,
   -5.146,
   -5.1557,
   -5.1365,
   -5.1412,
   -5.1556,
   -5.1508,
   -5.1605,
   -5.146,
   -5.1316,
   -5.146,
   -5.1316,
   -5.1412,
   -5.1316,
   -5.1556,
   -5.1412,
   -5.1364,
   -5.1507,
   -5.146,
   -5.1364,
   -5.1316,
   -5.1171,
   -5.1556,
   -5.1412,
   -5.1411,
   -5.1508,
   -5.1316,
   -5.1363,
   -5.1171,
   -5.1412,
   -5.1412,
   -5.1748,
   -5.17,
   -5.17,
   -5.1171,
   -5.1363,
   -5.1556,
   -5.1893,
   -5.1412,
   -5.1363,
   -5.1316,
   -5.1556,
   -5.1845,
   -5.17,
   -5.1796,
   -5.1364,
   -5.1557,
   -5.146,
   -5.1412,
   -5.1557,
   -5.1363,
   -5.1508,
   -5.1315,
   -5.1556,
   -5.1267,
   -5.1268,
   -5.0734,
   -4.1802,
   -5.208,
   -5.1458,
   -5.1364,
   -5.1173,
   -5.146,
   -5.1701,
   -5.1459,
   -5.1507,
   -5.1508,
   -5.1363,
   -5.1172,
   -5.1412,
   -5.1556,
   -5.1316,
   -5.1412,
   -5.146,
   -5.1652,
   -5.1653,
   -5.1459,
   -5.1701,
   -5.1172,
   -5.1509,
   -5.1364,
   -5.122,
   -5.1316,
   -5.1508,
   -5.1316,
   -5.1651,
   -5.1365,
   -5.146,
   -5.1605,
   -5.1652,
   -5.1701,
   -5.146,
   -5.1844,
   -5.1605,
   -5.1605,
   -5.1316,
   -5.1604,
   -5.1412,
   -5.1268,
   -5.1701,
   -5.1365,
   -5.1844,
   -5.1461,
   -5.1557,
   -5.1653,
   -5.1365,
   -5.1266,
   -5.1508,
   -5.1313,
   -5.1844,
   -5.1508,
   -5.1604,
   -5.1316,
   -5.1556,
   -5.1604,
   -5.1652,
   -5.1508,
   -5.1124,
   -5.1412,
   -5.1123,
   -5.1796,
   -5.1749,
   -5.1172,
   -5.1412,
   -5.0931,
   -5.1509,
   -5.1556,
   -5.199,
   -5.1652,
   -5.1412,
   -5.1604,
   -5.1317,
   -5.1604,
   -5.1557,
   -5.1316,
   -5.1268,
   -5.1412,
   -5.1556,
   -5.1748,
   -5.1508,
   -5.1365,
   -5.098,
   -5.1364,
   -5.1124,
   -5.1315,
   -5.1605,
   -5.1364,
   -5.1508,
   -5.1316,
   -5.1701,
   -5.1412,
   -5.1316,
   -5.1365,
   -5.1268,
   -5.1509,
   -5.1509,
   -5.1411,
   -5.1364,
   -5.1461,
   -5.17,
   -5.1556,
   -5.1413,
   -5.1219,
   -5.1412,
   -5.1316,
   -5.1364,
   -5.1412,
   -5.1268,
   -5.1557,
   -5.1316,
   -5.1508,
   -5.1604,
   -5.1172,
   -5.1364,
   -5.1412,
   -5.146,
   -5.146,
   -5.0932,
   -5.1028,
   -5.1606,
   -5.1124,
   -5.0668,
   -5.026
  ]
 },
 {
  "paper": "1611.01400",
  "qid": "c10f38ee97ed80484c1a70b8ebba9b1fb149bc91",
  "solved": true,
  "base_logprob": -5.199063301086426,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   70,
   71,
   72,
   73,
   74,
   75,
   76,
   77,
   78,
   79,
   80,
   81,
   82,
   83,
   84,
   85,
   86,
   87,
   88,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   133,
   134,
   135,
   136,
   137,
   138,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   181,
   182,
   183,
   184,
   185,
   186,
   187,
   188,
   189,
   190,
   191,
   192,
   193,
   194,
   195,
   196,
   197,
   198,
   199,
   200,
   201,
   202,
   203,
   204,
   205,
   206,
   207,
   208,
   209,
   210,
   211,
   212,
   213,
   214,
   215,
   216,
   217,
   218,
   219,
   220,
   221,
   222,
   223,
   224,
   225,
   226,
   227,
   228,
   229,
   230,
   231,
   232,
   233,
   234,
   235,
   236,
   237,
   238,
   239,
   240,
   241,
   242,
   243,
   244,
   245,
   246,
   247,
   248,
   249,
   250,
   251,
   252,
   253,
   254,
   255,
   256,
   257,
   258,
   259,
   260,
   261,
   262,
   263,
   264,
   265,
   266,
   267,
   268,
   269,
   270,
   271,
   272,
   273,
   274,
   275,
   276,
   277,
   278,
   279,
   280,
   281,
   282,
   283,
   284
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   70,
   71,
   72,
   73,
   74,
   75,
   76,
   77,
   78,
   79,
   80,
   81,
   82,
   83,
   84,
   85,
   86,
   87,
   88,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   133,
   134,
   135,
   136,
   137,
   138,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   181,
   182,
   183,
   184,
   185,
   186,
   187,
   188,
   189,
   190,
   191,
   192,
   193,
   194,
   195,
   196,
   197,
   198,
   199,
   200,
   201,
   202,
   203,
   204,
   205,
   206,
   207,
   208,
   209,
   210,
   211,
   212,
   213,
   214,
   215,
   216,
   217,
   218,
   219,
   220,
   221,
   222,
   223,
   224,
   225,
   226,
   227,
   228,
   229,
   230,
   231,
   232,
   233,
   234,
   235,
   236,
   237,
   238,
   239,
   240,
   241,
   242,
   243,
   244,
   245,
   246,
   247,
   248,
   249,
   250,
   251,
   252,
   253,
   254,
   255,
   256,
   257,
   258,
   259,
   260,
   261,
   262,
   263,
   264,
   265,
   266,
   267,
   268,
   269,
   270,
   271,
   272,
   273,
   274,
   275,
   276,
   277,
   278,
   279,
   280,
   281,
   282,
   283,
   284
  ],
  "sufficient": true,
  "evidence": [
   21
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   11,
   12,
   12,
   12,
   12,
   12,
   13,
   13,
   13,
   13,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   15,
   15,
   15,
   16,
   16,
   16,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   18,
   18,
   18,
   19,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   21,
   21,
   21,
   21,
   21,
   21,
   22,
   22,
   22,
   22,
   22,
   23,
   23,
   23,
   24,
   24,
   24,
   25,
   25,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   27,
   27,
   28,
   28,
   28,
   28,
   29,
   29,
   29,
   29,
   30,
   30,
   30,
   30,
   30,
   31,
   31,
   31,
   31,
   31,
   32,
   32,
   32,
   32,
   32,
   32,
   32,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   34,
   34,
   34,
   34,
   34,
   34,
   35,
   35,
   35,
   35,
   35,
   36,
   36,
   37,
   37,
   37,
   37,
   37,
   37,
   38,
   39,
   39,
   39,
   39,
   39,
   39,
   40,
   40,
   40,
   40,
   41,
   41,
   41,
   41,
   42,
   42,
   43,
   43,
   43,
   43,
   43,
   44,
   44,
   44,
   44,
   44,
   44,
   44,
   44,
   45,
   45,
   45,
   45,
   46,
   46,
   46,
   46,
   46,
   46,
   46,
   46,
   46,
   46,
   47,
   47,
   47,
   47,
   47,
   48,
   48,
   48,
   48,
   48,
   48,
   48,
   48,
   48,
   49,
   49,
   49,
   49,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   51,
   51,
   51,
   51,
   52,
   52,
   52,
   52,
   52,
   53,
   53,
   53,
   53,
   53,
   54,
   54,
   54,
   54,
   54,
   54,
   55,
   55,
   55,
   55,
   56,
   56,
   56,
   57,
   57,
   57
  ],
  "secs": 209.05,
  "drops": [
   3.8754,
   3.7492,
   3.7492,
   3.6242,
   3.688,
   3.8049,
   4.177,
   3.3057,
   4.7388,
   3.6895,
   3.7492,
   3.5617,
   3.748,
   4.0616,
   3.9979,
   3.563,
   3.8729,
   3.8116,
   4.0005,
   3.6844,
   4.0616,
   3.8116,
   3.4344,
   3.8105,
   3.6854,
   3.6866,
   3.7479,
   3.623,
   3.4979,
   3.7491,
   3.9395,
   4.0616,
   3.5005,
   3.752,
   3.4991,
   3.6854,
   3.4991,
   3.8116,
   3.3719,
   3.8741,
   3.5604,
   3.7492,
   3.6867,
   3.9344,
   3.6242,
   3.8104,
   3.623,
   3.6219,
   3.8105,
   3.8729,
   3.9355,
   3.8116,
   3.5605,
   4.0005,
   3.5617,
   3.6242,
   3.6241,
   3.5005,
   3.8718,
   3.8117,
   3.8116,
   3.813,
   3.8741,
   3.9991,
   3.5594,
   3.6834,
   3.8729,
   3.8116,
   3.8741,
   3.7492,
   3.4367,
   3.6867,
   3.688,
   3.688,
   3.6241,
   3.8131,
   3.6854,
   3.6255,
   3.5604,
   3.8105,
   3.6834,
   3.938,
   3.5617,
   3.8104,
   3.9354,
   3.6854,
   3.6241,
   3.8755,
   3.7505,
   3.6255,
   3.498,
   3.502,
   3.5038,
   3.7505,
   3.748,
   3.6219,
   3.3085,
   3.3076,
   3.6855,
   3.6854,
   3.9648,
   4.2743,
   3.7556,
   3.883,
   4.2474,
   3.5705,
   4.0199,
   3.823,
   3.8163,
   3.6895,
   3.813,
   3.9992,
   3.813,
   3.7492,
   3.3146,
   4.1879,
   3.4979,
   3.883,
   3.0604,
   4.0732,
   3.6255,
   3.8729,
   3.6867,
   3.688,
   3.7491,
   3.8104,
   3.8116,
   3.563,
   3.8741,
   3.8729,
   3.8104,
   3.4991,
   3.8116,
   3.938,
   3.6855,
   3.8117,
   3.8755,
   3.6855,
   3.8116,
   3.8116,
   3.748,
   3.8729,
   3.8742,
   3.688,
   4.0005,
   3.5617,
   3.563,
   3.7492,
   3.8741,
   3.8742,
   3.4992,
   3.5617,
   3.6866,
   3.4992,
   3.688,
   3.6867,
   3.7491,
   3.9367,
   3.8743,
   3.8719,
   3.6867,
   3.7505,
   3.5617,
   3.2521,
   3.5616,
   3.813,
   3.498,
   3.8741,
   3.6242,
   3.7491,
   3.4992,
   3.7479,
   3.5006,
   3.9366,
   3.8755,
   3.813,
   3.8742,
   3.7492,
   3.6241,
   3.7505,
   3.8117,
   3.6242,
   3.6855,
   3.748,
   3.8741,
   3.7504,
   3.7492,
   3.6881,
   3.8741,
   3.752,
   3.938,
   3.6256,
   3.7491,
   3.6867,
   3.4991,
   3.5617,
   3.6854,
   3.7492,
   3.6866,
   3.438,
   3.7492,
   3.6867,
   3.8104,
   3.748,
   3.9366,
   3.6866,
   3.3756,
   3.8755,
   3.8742,
   3.7492,
   3.8742,
   3.6242,
   3.6867,
   3.5617,
   3.8117,
   3.8741,
   3.813,
   3.813,
   3.6867,
   3.8117,
   2.9413,
   3.6867,
   3.5605,
   3.8742,
   3.7505,
   3.627,
   3.6242,
   3.688,
   3.8105,
   3.4992,
   3.4367,
   3.9366,
   3.6854,
   3.8741,
   3.813,
   3.6242,
   3.6866,
   3.3105,
   3.6866,
   3.7491,
   3.8104,
   3.6866,
   3.6242,
   3.938,
   3.8742,
   3.8729,
   3.7491,
   3.8755,
   3.7505,
   3.7505,
   3.8755,
   3.373,
   4.1229,
   3.7479,
   3.7492,
   3.6867,
   3.5604,
   3.8755,
   3.5005,
   3.6866,
   3.7505,
   3.938,
   3.5616,
   3.623,
   3.6867,
   3.688,
   3.9366,
   3.4991,
   3.813,
   3.6866,
   3.813,
   3.5617,
   3.6867,
   3.6242,
   3.7505,
   3.813,
   3.5021,
   3.8729,
   3.9366,
   3.8729,
   3.8754,
   3.6866,
   3.9367,
   3.4395,
   3.9353
  ]
 },
 {
  "paper": "1611.01400",
  "qid": "340501f23ddc0abe344a239193abbaaab938cc3a",
  "solved": false
 },
 {
  "paper": "1611.01400",
  "qid": "fbb85cbd41de6d2818e77e8f8d4b91e431931faa",
  "solved": false
 },
 {
  "paper": "1611.02550",
  "qid": "d40662236eed26f17dd2a3a9052a4cee1482d7d6",
  "solved": false
 },
 {
  "paper": "1611.02550",
  "qid": "1d791713d1aa77358f11501f05c108045f53c8aa",
  "solved": false
 },
 {
  "paper": "1611.02550",
  "qid": "6b6360fab2edc836901195c0aba973eae4891975",
  "solved": true,
  "base_logprob": -1.2734355926513672,
  "necessary": [
   93
  ],
  "causal": [
   93
  ],
  "sufficient": true,
  "evidence": [
   25
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   5,
   6,
   6,
   6,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   9,
   9,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   11,
   12,
   12,
   12,
   13,
   13,
   13,
   13,
   14,
   15,
   16,
   16,
   16,
   17,
   18,
   18,
   18,
   19,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   21,
   21,
   21,
   21,
   21,
   21,
   22,
   23,
   23,
   23,
   24,
   24,
   24,
   24,
   24,
   24,
   25,
   25,
   25,
   25,
   25,
   25,
   26,
   26,
   27,
   27,
   27,
   27,
   27,
   27,
   27,
   28,
   28,
   28,
   28,
   28,
   29,
   29,
   29,
   30,
   30,
   30,
   30,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   32,
   32,
   33,
   34,
   34,
   34,
   34,
   34,
   35,
   35,
   35,
   35,
   36,
   36,
   36,
   36,
   37,
   38,
   38,
   38,
   38,
   39,
   39,
   39,
   39,
   39,
   40,
   40,
   40,
   40,
   41,
   41,
   42,
   42,
   42,
   42,
   42,
   43,
   43,
   43,
   43,
   43,
   43,
   43,
   44,
   44,
   44,
   44,
   44,
   45,
   45,
   45,
   45,
   45
  ],
  "secs": 106.15,
  "drops": [
   -0.0209,
   -0.0,
   -0.0418,
   -0.0209,
   0.0145,
   -0.0208,
   -0.0208,
   0.0353,
   -0.0124,
   0.0084,
   -0.0209,
   0.0293,
   0.0207,
   -0.0275,
   0.0086,
   -0.0209,
   0.0,
   -0.0001,
   -0.0209,
   -0.0689,
   -0.0064,
   -0.0209,
   -0.0272,
   -0.048,
   0.0145,
   -0.021,
   -0.0417,
   -0.0208,
   -0.0209,
   -0.0416,
   -0.0416,
   0.0294,
   -0.0001,
   -0.0416,
   0.0086,
   -0.0208,
   -0.0123,
   -0.0417,
   -0.0,
   -0.0272,
   -0.0209,
   -0.0208,
   -0.0123,
   -0.0122,
   -0.0001,
   0.0295,
   0.0085,
   0.0208,
   0.0145,
   -0.0,
   -0.0064,
   0.0208,
   -0.0,
   0.0145,
   -0.0001,
   -0.0208,
   -0.0208,
   -0.0063,
   0.0,
   0.0086,
   0.0208,
   -0.0001,
   0.0208,
   0.0293,
   0.0,
   -0.0417,
   -0.0208,
   0.0208,
   -0.0331,
   0.0293,
   0.0416,
   0.0086,
   -0.0208,
   -0.0208,
   0.0416,
   -0.0208,
   -0.0416,
   -0.0063,
   0.0208,
   0.0145,
   -0.0,
   0.0208,
   -0.0208,
   0.0086,
   -0.0479,
   -0.0209,
   -0.0208,
   -0.0271,
   0.0,
   -0.048,
   -0.031,
   -0.0271,
   -0.027,
   4.8405,
   -0.0101,
   0.0001,
   -0.0064,
   0.0209,
   0.0001,
   0.0208,
   -0.0,
   -0.0064,
   -0.0064,
   0.0208,
   -0.0272,
   0.0145,
   -0.0064,
   -0.0209,
   -0.0,
   0.0145,
   0.0086,
   -0.0123,
   -0.0,
   0.0001,
   0.0416,
   -0.0208,
   -0.0001,
   0.0001,
   -0.0001,
   0.0145,
   0.0,
   -0.0209,
   0.0207,
   -0.0001,
   -0.0,
   0.0208,
   -0.0272,
   -0.0,
   0.0086,
   -0.0,
   -0.0123,
   -0.0208,
   -0.0063,
   -0.0416,
   -0.0001,
   -0.0001,
   0.0146,
   -0.0064,
   -0.0272,
   0.0,
   0.0086,
   -0.021,
   -0.0063,
   0.0208,
   -0.0208,
   -0.048,
   0.0144,
   -0.0064,
   -0.0272,
   -0.0064,
   -0.0209,
   -0.0209,
   -0.0,
   0.0086,
   -0.0271,
   -0.0,
   -0.0208,
   -0.0064,
   0.0208,
   0.0294,
   -0.0001,
   -0.0123,
   0.0145,
   -0.0418,
   -0.0001,
   -0.0064,
   -0.0,
   0.0293,
   0.0085,
   0.0207,
   0.0084,
   -0.0209,
   -0.0208,
   -0.0002,
   0.0562,
   -0.0124,
   -0.0102,
   -0.0001,
   -0.0689,
   -0.0726,
   -0.0064,
   0.0353,
   -0.0063,
   0.1565
  ]
 },
 {
  "paper": "1611.09441",
  "qid": "eced6a6dffe43c28e6d06ab87eed98c135f285a3",
  "solved": true,
  "base_logprob": -0.4405813217163086,
  "necessary": [],
  "causal": [
   25,
   78,
   180
  ],
  "sufficient": true,
  "evidence": [
   17,
   18,
   28
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   4,
   4,
   4,
   5,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   7,
   8,
   9,
   9,
   10,
   11,
   12,
   13,
   14,
   14,
   15,
   15,
   16,
   16,
   17,
   17,
   17,
   18,
   18,
   18,
   19,
   19,
   19,
   20,
   20,
   20,
   21,
   21,
   22,
   22,
   23,
   24,
   24,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   26,
   27,
   28,
   28,
   28,
   29,
   30,
   30,
   31,
   32,
   33,
   33,
   33,
   33,
   33,
   34,
   34,
   34,
   34,
   35,
   36,
   36,
   36,
   36,
   36,
   37,
   38,
   38,
   38,
   39,
   39,
   39,
   39,
   40,
   40,
   41,
   41,
   42,
   43,
   43,
   43,
   43,
   44,
   44,
   44,
   44,
   44,
   44,
   44,
   44,
   44,
   45,
   45,
   46,
   46,
   46,
   46,
   46,
   47,
   47,
   47,
   48,
   49,
   49,
   49,
   49,
   49,
   49,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   51,
   52,
   53,
   54,
   54,
   55,
   56,
   56,
   56,
   57,
   57,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   63,
   63,
   63,
   63,
   63,
   63,
   64,
   64,
   64,
   64,
   64,
   65,
   65,
   65
  ],
  "secs": 63.26,
  "drops": [
   -0.0441,
   0.0183,
   0.0322,
   0.0526,
   -0.1068,
   -0.0671,
   0.0379,
   0.0444,
   -0.049,
   -0.0386,
   -0.0071,
   -0.0019,
   -0.1049,
   -0.0729,
   -0.0328,
   -0.0485,
   -0.0065,
   -0.0547,
   0.0181,
   -0.0433,
   -0.0492,
   0.0576,
   0.0658,
   -0.0543,
   0.0579,
   0.6317,
   -0.0329,
   -0.0075,
   -0.0817,
   0.0391,
   0.0044,
   -0.0008,
   0.0045,
   -0.0075,
   -0.0666,
   -0.0588,
   -0.0615,
   -0.0381,
   -0.0005,
   -0.0881,
   -0.0069,
   0.0327,
   0.0454,
   -0.0491,
   -0.0067,
   -0.0389,
   -0.0065,
   -0.007,
   -0.0383,
   -0.0588,
   -0.0539,
   0.0811,
   -0.013,
   0.0811,
   -0.0388,
   0.0388,
   -0.0267,
   -0.0426,
   -0.0069,
   -0.0588,
   -0.0549,
   -0.033,
   -0.0881,
   -0.0495,
   0.0509,
   -0.0137,
   0.0052,
   -0.0068,
   -0.0489,
   -0.0721,
   -0.0073,
   -0.0128,
   0.021,
   -0.0544,
   -0.0002,
   -0.0387,
   -0.0381,
   -0.0777,
   0.1135,
   -0.0544,
   0.0386,
   -0.0873,
   -0.0542,
   -0.0326,
   -0.0071,
   -0.0069,
   0.0326,
   -0.0378,
   -0.0495,
   -0.0068,
   0.0049,
   -0.0383,
   -0.0494,
   0.0329,
   0.0326,
   -0.0077,
   0.0512,
   -0.0327,
   -0.0485,
   -0.007,
   -0.0539,
   -0.0492,
   -0.0074,
   0.0207,
   0.0396,
   -0.018,
   0.035,
   -0.0385,
   0.0384,
   0.0048,
   -0.0072,
   -0.0238,
   0.0045,
   0.0268,
   -0.0325,
   0.0684,
   -0.0236,
   0.0322,
   -0.0231,
   0.0326,
   0.0043,
   -0.0129,
   -0.0821,
   -0.0381,
   0.0116,
   -0.0384,
   -0.1094,
   0.0042,
   -0.0385,
   0.0171,
   0.0816,
   0.0454,
   0.039,
   -0.0,
   -0.1204,
   0.0051,
   -0.0202,
   0.0505,
   0.0513,
   0.0323,
   0.0387,
   -0.0071,
   -0.0493,
   -0.0072,
   -0.0069,
   -0.0076,
   -0.0072,
   -0.0019,
   -0.0434,
   -0.054,
   -0.0826,
   0.0047,
   -0.0874,
   0.0688,
   -0.0073,
   0.0045,
   -0.018,
   -0.013,
   0.005,
   -0.0172,
   0.0882,
   -0.0382,
   -0.0074,
   0.0052,
   -0.032,
   -0.0065,
   -0.0233,
   0.0052,
   -0.0182,
   0.0455,
   -0.059,
   0.0207,
   0.0107,
   0.0385,
   -0.007,
   0.0558,
   -0.0284,
   0.0509,
   -0.0591,
   0.0381,
   0.232,
   0.1032,
   -0.1264,
   -0.1005
  ]
 },
 {
  "paper": "1611.09441",
  "qid": "7fdeef2b1c8f6bd5d7c3a44e533d8aae2bbc155f",
  "solved": true,
  "base_logprob": -1.8550541400909424,
  "necessary": [
   25
  ],
  "causal": [
   25
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   4,
   4,
   4,
   5,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   7,
   8,
   9,
   9,
   10,
   11,
   12,
   13,
   14,
   14,
   15,
   15,
   16,
   16,
   17,
   17,
   17,
   18,
   18,
   18,
   19,
   19,
   19,
   20,
   20,
   20,
   21,
   21,
   22,
   22,
   23,
   24,
   24,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   26,
   27,
   28,
   28,
   28,
   29,
   30,
   30,
   31,
   32,
   33,
   33,
   33,
   33,
   33,
   34,
   34,
   34,
   34,
   35,
   36,
   36,
   36,
   36,
   36,
   37,
   38,
   38,
   38,
   39,
   39,
   39,
   39,
   40,
   40,
   41,
   41,
   42,
   43,
   43,
   43,
   43,
   44,
   44,
   44,
   44,
   44,
   44,
   44,
   44,
   44,
   45,
   45,
   46,
   46,
   46,
   46,
   46,
   47,
   47,
   47,
   48,
   49,
   49,
   49,
   49,
   49,
   49,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   51,
   52,
   53,
   54,
   54,
   55,
   56,
   56,
   56,
   57,
   57,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   63,
   63,
   63,
   63,
   63,
   63,
   64,
   64,
   64,
   64,
   64,
   65,
   65,
   65
  ],
  "secs": 63.8,
  "drops": [
   -0.8256,
   -0.7879,
   -0.7915,
   -0.7779,
   -0.7456,
   -0.8239,
   -0.8236,
   -0.8117,
   -0.7978,
   -0.8118,
   -0.8193,
   -0.7845,
   -0.7935,
   -0.8081,
   -0.8348,
   -0.8134,
   -0.8181,
   -0.813,
   -0.8346,
   -0.8157,
   -0.8082,
   -0.8276,
   -0.7842,
   -0.808,
   -0.7933,
   1.4404,
   -0.8116,
   -0.8178,
   -0.8151,
   -0.7994,
   -0.7924,
   -0.8157,
   -0.817,
   -0.8159,
   -0.8159,
   -0.8238,
   -0.8012,
   -0.8506,
   -0.81,
   -0.8199,
   -0.8017,
   -0.8502,
   -0.8237,
   -0.8133,
   -0.7963,
   -0.8235,
   -0.8315,
   -0.8211,
   -0.8134,
   -0.8092,
   -0.8236,
   -0.7981,
   -0.8367,
   -0.8092,
   -0.8391,
   -0.8159,
   -0.816,
   -0.8309,
   -0.8211,
   -0.8177,
   -0.8208,
   -0.8158,
   -0.8214,
   -0.8161,
   -0.8257,
   -0.8179,
   -0.8135,
   -0.8316,
   -0.8161,
   -0.8314,
   -0.8237,
   -0.817,
   -0.8287,
   -0.8158,
   -0.8158,
   -0.8055,
   -0.8289,
   -0.8237,
   -0.8117,
   -0.8291,
   -0.818,
   -0.8015,
   -0.7937,
   -0.8015,
   -0.8348,
   -0.8368,
   -0.8237,
   -0.8393,
   -0.8158,
   -0.8257,
   -0.8093,
   -0.8286,
   -0.821,
   -0.8335,
   -0.8179,
   -0.8121,
   -0.8289,
   -0.839,
   -0.8178,
   -0.8287,
   -0.8316,
   -0.8161,
   -0.7938,
   -0.8158,
   -0.8236,
   -0.8344,
   -0.8235,
   -0.8287,
   -0.8236,
   -0.8503,
   -0.8261,
   -0.8236,
   -0.8388,
   -0.8367,
   -0.8289,
   -0.8315,
   -0.8236,
   -0.8119,
   -0.8288,
   -0.8239,
   -0.8308,
   -0.824,
   -0.8317,
   -0.8212,
   -0.8236,
   -0.8315,
   -0.8237,
   -0.8198,
   -0.8317,
   -0.8209,
   -0.817,
   -0.816,
   -0.8015,
   -0.8092,
   -0.8314,
   -0.8286,
   -0.8249,
   -0.8133,
   -0.8231,
   -0.8291,
   -0.8321,
   -0.8371,
   -0.8082,
   -0.8197,
   -0.8317,
   -0.8179,
   -0.8368,
   -0.8119,
   -0.8249,
   -0.8237,
   -0.8076,
   -0.8159,
   -0.824,
   -0.8236,
   -0.7964,
   -0.804,
   -0.8119,
   -0.8162,
   -0.792,
   -0.8159,
   -0.8338,
   -0.8236,
   -0.8315,
   -0.8315,
   -0.8393,
   -0.8502,
   -0.8239,
   -0.8242,
   -0.8315,
   -0.8235,
   -0.8287,
   -0.8082,
   -0.8236,
   -0.8287,
   -0.8131,
   -0.8161,
   -0.8316,
   -0.8471,
   -0.7998,
   -0.822,
   -0.7848,
   -0.8315,
   -0.837,
   -0.8189
  ]
 },
 {
  "paper": "1611.09441",
  "qid": "be074c880263f56e0d4a8f42d9a95d2d77ac2280",
  "solved": false
 },
 {
  "paper": "1611.09441",
  "qid": "2a57fdc7e985311989b6829c1ceb201096e5c809",
  "solved": true,
  "base_logprob": -1.8866307735443115,
  "necessary": [],
  "causal": [
   66,
   67
  ],
  "sufficient": true,
  "evidence": [
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   4,
   4,
   4,
   5,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   7,
   8,
   9,
   9,
   10,
   11,
   12,
   13,
   14,
   14,
   15,
   15,
   16,
   16,
   17,
   17,
   17,
   18,
   18,
   18,
   19,
   19,
   19,
   20,
   20,
   20,
   21,
   21,
   22,
   22,
   23,
   24,
   24,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   26,
   27,
   28,
   28,
   28,
   29,
   30,
   30,
   31,
   32,
   33,
   33,
   33,
   33,
   33,
   34,
   34,
   34,
   34,
   35,
   36,
   36,
   36,
   36,
   36,
   37,
   38,
   38,
   38,
   39,
   39,
   39,
   39,
   40,
   40,
   41,
   41,
   42,
   43,
   43,
   43,
   43,
   44,
   44,
   44,
   44,
   44,
   44,
   44,
   44,
   44,
   45,
   45,
   46,
   46,
   46,
   46,
   46,
   47,
   47,
   47,
   48,
   49,
   49,
   49,
   49,
   49,
   49,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   51,
   52,
   53,
   54,
   54,
   55,
   56,
   56,
   56,
   57,
   57,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   63,
   63,
   63,
   63,
   63,
   63,
   64,
   64,
   64,
   64,
   64,
   65,
   65,
   65
  ],
  "secs": 65.65,
  "drops": [
   -0.0397,
   -0.0888,
   -0.1625,
   -0.5828,
   0.0858,
   -0.1084,
   -0.0901,
   -0.0017,
   -0.0386,
   -0.0045,
   -0.1066,
   0.0312,
   0.0676,
   -0.003,
   -0.0214,
   0.0144,
   -0.0196,
   -0.0387,
   -0.0172,
   -0.0364,
   0.0321,
   -0.0008,
   -0.0197,
   -0.0366,
   -0.0555,
   -0.0566,
   -0.0709,
   0.0162,
   -0.0363,
   -0.0555,
   0.034,
   0.0161,
   0.0686,
   -0.0354,
   -0.0027,
   -0.0027,
   -0.0197,
   0.0698,
   0.0509,
   -0.0892,
   0.0328,
   -0.0188,
   -0.0009,
   0.0331,
   0.032,
   0.0697,
   -0.003,
   0.0349,
   -0.0741,
   -0.0019,
   0.0159,
   0.0149,
   -0.0374,
   -0.0354,
   -0.0353,
   -0.0554,
   0.017,
   -0.0028,
   -0.0534,
   -0.0197,
   0.0162,
   0.0159,
   0.1442,
   0.0033,
   -0.043,
   -0.3586,
   0.3061,
   0.8991,
   -0.0766,
   -0.0518,
   -0.0019,
   -0.001,
   0.015,
   0.016,
   -0.0207,
   -0.0912,
   -0.0038,
   -0.0035,
   -0.0027,
   -0.0019,
   0.0159,
   -0.02,
   0.0323,
   0.0169,
   -0.0017,
   -0.0385,
   -0.0572,
   -0.0206,
   -0.108,
   -0.0911,
   -0.0563,
   -0.0018,
   -0.0018,
   -0.0029,
   -0.0365,
   -0.0042,
   0.0328,
   -0.0019,
   -0.0018,
   -0.0732,
   0.0327,
   -0.0208,
   0.0337,
   -0.0027,
   0.0322,
   -0.0741,
   0.0161,
   0.0327,
   0.0142,
   0.0337,
   0.0157,
   -0.0186,
   0.0168,
   -0.0019,
   0.016,
   -0.0018,
   -0.0176,
   -0.0035,
   -0.0377,
   -0.0006,
   -0.0009,
   0.0337,
   -0.0366,
   0.0327,
   -0.0018,
   0.0322,
   -0.0026,
   -0.0189,
   0.0339,
   0.016,
   -0.0185,
   -0.0009,
   0.0151,
   0.017,
   -0.0542,
   -0.0354,
   -0.0712,
   0.0339,
   -0.0354,
   0.0505,
   0.0001,
   -0.0019,
   0.0329,
   -0.0542,
   0.0329,
   0.0347,
   0.0338,
   -0.0366,
   0.0499,
   0.0319,
   -0.0196,
   -0.0036,
   -0.0197,
   -0.02,
   -0.0376,
   0.0159,
   0.016,
   -0.003,
   -0.021,
   -0.0354,
   0.0312,
   0.015,
   -0.0197,
   -0.0189,
   0.0498,
   0.0149,
   -0.0197,
   0.0336,
   -0.0011,
   0.0157,
   0.016,
   -0.0206,
   0.032,
   0.0506,
   -0.0008,
   0.1041,
   0.0315,
   -0.002,
   -0.001,
   -0.0553,
   -0.0222,
   -0.056,
   -0.0033,
   -0.0012
  ]
 },
 {
  "paper": "1612.05270",
  "qid": "ef8099e2bc0ac4abc4f8216740e80f2fa22f41f6",
  "solved": true,
  "base_logprob": -4.615485191345215,
  "necessary": [],
  "causal": [
   14
  ],
  "sufficient": true,
  "evidence": [
   3
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   8,
   8,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   10,
   11,
   12,
   12,
   12,
   12,
   12,
   13,
   13,
   13,
   14,
   14,
   14,
   14,
   15,
   15,
   15,
   16,
   16,
   16,
   16,
   17,
   17,
   17,
   18,
   18,
   18,
   18,
   18,
   18,
   19,
   19,
   19,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   20,
   20,
   21,
   21,
   21,
   21,
   21,
   21,
   21,
   21,
   22,
   22,
   22,
   22,
   23,
   23,
   23,
   23,
   23,
   24,
   24,
   24,
   24,
   24,
   24,
   25,
   25,
   25,
   26,
   26,
   27,
   27,
   27,
   28,
   28,
   28,
   29,
   29,
   29,
   29,
   30,
   30,
   30,
   30,
   31,
   31,
   31,
   32,
   32,
   32,
   32,
   32,
   32,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   34,
   34,
   34,
   34,
   34,
   34,
   35,
   35,
   35,
   35,
   36,
   36,
   37,
   37,
   38,
   38
  ],
  "secs": 74.9,
  "drops": [
   -3.7801,
   -3.8051,
   -3.8122,
   -3.8588,
   -3.7947,
   -3.7476,
   -3.7879,
   -3.7968,
   -3.8046,
   -3.7879,
   -3.7885,
   -3.8206,
   -3.7885,
   -3.7963,
   -3.3396,
   -3.8456,
   -3.8379,
   -3.7968,
   -3.7722,
   -3.7879,
   -3.7802,
   -3.7801,
   -3.7802,
   -3.7639,
   -3.7889,
   -3.7806,
   -3.8379,
   -3.7885,
   -3.7968,
   -3.7968,
   -3.8213,
   -3.7968,
   -3.8296,
   -3.8135,
   -3.8046,
   -3.8051,
   -3.7889,
   -3.8602,
   -3.8051,
   -3.7885,
   -3.8135,
   -3.7889,
   -3.7968,
   -3.8046,
   -3.7968,
   -3.7972,
   -3.8056,
   -3.8135,
   -3.7968,
   -3.8296,
   -3.8135,
   -3.8051,
   -3.8051,
   -3.7968,
   -3.7968,
   -3.8129,
   -3.7968,
   -3.8135,
   -3.7968,
   -3.8051,
   -3.7972,
   -3.7806,
   -3.8372,
   -3.8213,
   -3.8135,
   -3.8046,
   -3.7885,
   -3.8135,
   -3.8051,
   -3.8129,
   -3.7968,
   -3.7968,
   -3.8051,
   -3.8051,
   -3.8296,
   -3.8135,
   -3.8213,
   -3.8135,
   -3.8296,
   -3.8379,
   -3.8051,
   -3.7885,
   -3.8296,
   -3.8296,
   -3.8129,
   -3.8129,
   -3.8051,
   -3.8218,
   -3.8379,
   -3.8379,
   -3.7802,
   -3.8051,
   -3.8218,
   -3.8296,
   -3.8051,
   -3.7889,
   -3.8051,
   -3.8213,
   -3.8463,
   -3.853,
   -3.8213,
   -3.8129,
   -3.8296,
   -3.8296,
   -3.8379,
   -3.8051,
   -3.8046,
   -3.8213,
   -3.7972,
   -3.8051,
   -3.8051,
   -3.8296,
   -3.8372,
   -3.7806,
   -3.8296,
   -3.8129,
   -3.8296,
   -3.8135,
   -3.8046,
   -3.7885,
   -3.8218,
   -3.8213,
   -3.8135,
   -3.8213,
   -3.8296,
   -3.8301,
   -3.8051,
   -3.7968,
   -3.8051,
   -3.8051,
   -3.7968,
   -3.8051,
   -3.8051,
   -3.8129,
   -3.8051,
   -3.8051,
   -3.8051,
   -3.8372,
   -3.8051,
   -3.8135,
   -3.8135,
   -3.8218,
   -3.8135,
   -3.8296,
   -3.8296,
   -3.8213,
   -3.8135,
   -3.7723,
   -3.8046,
   -3.8051,
   -3.7885,
   -3.8135,
   -3.7802,
   -3.8135,
   -3.8296,
   -3.8122,
   -3.7968,
   -3.8046
  ]
 },
 {
  "paper": "1612.05270",
  "qid": "1e68a1232ab09b6bff506e442acc8ad742972102",
  "solved": false
 },
 {
  "paper": "1612.05310",
  "qid": "394cf73c0aac8ccb45ce1b133f4e765e8e175403",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1612.05310",
  "qid": "2c4003f25e8d95a3768204f52a7a5f5e17cb2102",
  "solved": true,
  "base_logprob": -0.9162874817848206,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   70,
   71,
   72,
   73,
   74,
   75,
   76,
   77,
   78,
   79,
   80,
   81,
   82,
   83,
   84,
   85,
   86,
   87,
   88,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   133,
   134,
   135,
   136,
   137,
   138,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   181,
   182,
   183,
   184,
   185,
   186,
   187,
   188,
   189,
   190,
   191,
   192,
   193,
   194,
   195,
   196,
   197,
   198,
   199,
   200,
   201,
   202,
   203,
   204,
   205,
   206,
   207,
   208,
   209,
   210,
   211,
   212,
   213
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   70,
   71,
   72,
   73,
   74,
   75,
   76,
   77,
   78,
   79,
   80,
   81,
   82,
   83,
   84,
   85,
   86,
   87,
   88,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   133,
   134,
   135,
   136,
   137,
   138,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   181,
   182,
   183,
   184,
   185,
   186,
   187,
   188,
   189,
   190,
   191,
   192,
   193,
   194,
   195,
   196,
   197,
   198,
   199,
   200,
   201,
   202,
   203,
   204,
   205,
   206,
   207,
   208,
   209,
   210,
   211,
   212,
   213
  ],
  "sufficient": true,
  "evidence": [
   33,
   35
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   6,
   7,
   7,
   8,
   8,
   8,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   10,
   10,
   10,
   10,
   11,
   11,
   11,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   13,
   13,
   14,
   14,
   15,
   15,
   15,
   15,
   16,
   17,
   18,
   18,
   19,
   20,
   20,
   21,
   22,
   23,
   23,
   24,
   25,
   26,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   32,
   32,
   32,
   32,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   33,
   34,
   34,
   34,
   35,
   35,
   35,
   35,
   35,
   36,
   36,
   36,
   37,
   38,
   39,
   39,
   39,
   40,
   40,
   41,
   41,
   41,
   41,
   42,
   42,
   43,
   43,
   44,
   44,
   45,
   45,
   45,
   45,
   46,
   46,
   46,
   47,
   47,
   47,
   47,
   48,
   48,
   48,
   48,
   49,
   49,
   49,
   49,
   49,
   49,
   49,
   49,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   51,
   51,
   51,
   52,
   53,
   53,
   53,
   53,
   53,
   53,
   53,
   54,
   54,
   54,
   54,
   54,
   54,
   55,
   55,
   55,
   55,
   56,
   56,
   56,
   56,
   56,
   56,
   57,
   57,
   57,
   57,
   57,
   57,
   57,
   58,
   58,
   58,
   58,
   58,
   58,
   59,
   59,
   59,
   59,
   59,
   59,
   59,
   60,
   60,
   60,
   60
  ],
  "secs": 129.8,
  "drops": [
   3.4541,
   3.5811,
   3.5329,
   3.4339,
   2.9674,
   3.8426,
   3.4625,
   3.7997,
   3.6553,
   3.0661,
   3.5813,
   3.0217,
   3.2589,
   3.2864,
   3.356,
   3.5784,
   3.6848,
   3.2903,
   3.3339,
   3.5042,
   3.4509,
   3.5581,
   3.6044,
   3.7561,
   3.503,
   3.4575,
   2.5856,
   3.1498,
   2.9694,
   3.2862,
   3.7271,
   3.6117,
   3.6358,
   3.3344,
   2.7472,
   3.1607,
   3.2618,
   3.1563,
   3.3879,
   3.1096,
   3.4802,
   2.9883,
   3.3137,
   3.5786,
   3.4107,
   3.4785,
   3.4954,
   3.0206,
   3.0207,
   3.3548,
   2.9583,
   3.0893,
   3.4111,
   3.5129,
   3.2794,
   3.0904,
   3.263,
   3.2101,
   3.3553,
   4.273,
   3.1847,
   3.2121,
   3.5553,
   3.0343,
   3.7612,
   3.7326,
   3.1429,
   3.6494,
   3.7016,
   3.3336,
   3.0254,
   3.1426,
   3.3885,
   3.3141,
   3.4556,
   3.3569,
   3.0212,
   3.4322,
   3.1689,
   3.6887,
   2.9224,
   3.3641,
   3.1658,
   3.4806,
   3.4101,
   2.9661,
   3.1458,
   3.5574,
   2.9206,
   3.3877,
   3.4567,
   3.0465,
   2.7731,
   2.8216,
   3.0869,
   3.4068,
   3.018,
   3.1173,
   3.1718,
   3.2819,
   3.0656,
   3.3337,
   3.3573,
   3.1692,
   2.989,
   3.0905,
   3.2854,
   1.7457,
   0.7572,
   3.0254,
   3.7441,
   2.5754,
   3.2444,
   2.9669,
   2.7962,
   3.3574,
   2.8862,
   3.2334,
   3.3892,
   3.2091,
   3.087,
   3.5804,
   2.9946,
   2.9646,
   3.5112,
   3.4365,
   3.0682,
   3.143,
   3.4785,
   3.1415,
   3.5774,
   3.0451,
   3.1901,
   3.5289,
   3.401,
   3.4569,
   2.8966,
   2.6298,
   3.0882,
   3.4584,
   3.2866,
   3.2898,
   3.0656,
   3.0392,
   3.0598,
   3.4907,
   3.3578,
   3.4095,
   3.8434,
   3.3784,
   3.1674,
   3.2883,
   3.3555,
   3.1607,
   3.212,
   3.7117,
   3.7014,
   2.8468,
   3.2793,
   3.1388,
   3.1103,
   3.3303,
   3.5105,
   3.2088,
   3.334,
   3.4126,
   3.2112,
   3.02,
   3.292,
   3.0889,
   3.3366,
   3.3883,
   3.2898,
   3.0378,
   3.0426,
   3.3126,
   3.4344,
   3.4043,
   3.3324,
   2.8233,
   3.2089,
   3.386,
   3.8987,
   3.1616,
   3.132,
   3.1455,
   3.3336,
   3.3778,
   3.4856,
   3.3902,
   3.0237,
   3.5836,
   3.03,
   3.2394,
   3.2884,
   3.3545,
   3.2092,
   3.1413,
   3.3666,
   3.5572,
   3.091,
   3.4331,
   3.2942,
   3.4578,
   3.1119,
   3.2575,
   3.3352,
   2.9464,
   3.2708,
   3.0318,
   1.962,
   3.7636,
   3.0085,
   2.8685
  ]
 },
 {
  "paper": "1612.05310",
  "qid": "65e32f73357bb26a29a58596e1ac314f7e9c6c91",
  "solved": false
 },
 {
  "paper": "1612.05310",
  "qid": "46f175e1322d648ab2c0258a9609fe6f43d3b44e",
  "solved": false
 },
 {
  "paper": "1612.07843",
  "qid": "defc17986d3c4aed9eccdbaebda5eb202fbcb6cf",
  "solved": false
 },
 {
  "paper": "1612.07843",
  "qid": "03895bc75e4d01c359cd269a9eb3b6ea57039817",
  "solved": false
 },
 {
  "paper": "1612.07843",
  "qid": "6bcff3ef61aad6bf1280ea26ed79585e1b838e64",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1612.09113",
  "qid": "f4e1d2276d3fc781b686d2bb44eead73e06fbf3f",
  "solved": true,
  "base_logprob": -5.56423807144165,
  "necessary": [],
  "causal": [
   11,
   15,
   23,
   64
  ],
  "sufficient": true,
  "evidence": [
   10
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   1,
   1,
   2,
   2,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   5,
   6,
   6,
   7,
   8,
   9,
   9,
   10,
   10,
   11,
   12,
   12,
   13,
   14,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   20,
   20,
   21,
   22,
   22,
   23,
   24,
   24,
   25,
   25,
   26,
   26,
   27,
   28,
   29,
   29,
   29,
   30,
   30,
   30,
   30,
   31,
   31,
   32,
   32,
   33,
   34,
   35,
   35
  ],
  "secs": 17.88,
  "drops": [
   -0.4382,
   -0.1253,
   -2.1805,
   -0.1881,
   -0.1245,
   0.0633,
   -0.1877,
   -0.0623,
   0.063,
   -0.1253,
   -0.0625,
   0.3745,
   -0.1252,
   -0.1873,
   -0.2502,
   0.3748,
   -0.0,
   -0.0625,
   -0.0627,
   0.1252,
   0.0004,
   -0.1254,
   -0.0618,
   0.2547,
   0.0005,
   0.0623,
   0.125,
   0.1245,
   0.1248,
   -0.0625,
   -0.1875,
   0.0624,
   -0.0625,
   -0.0,
   0.0002,
   -0.0002,
   0.1248,
   -0.125,
   -0.0623,
   0.0002,
   -0.0002,
   0.0002,
   0.0623,
   0.0,
   0.0007,
   -0.1245,
   0.0,
   0.1875,
   -0.062,
   -0.1248,
   -0.0002,
   -0.0623,
   0.0625,
   0.0623,
   -0.0627,
   -0.125,
   -0.0628,
   0.0622,
   0.0632,
   0.1875,
   -0.125,
   0.0002,
   0.1248,
   0.2502,
   0.687
  ]
 },
 {
  "paper": "1701.00185",
  "qid": "62a6382157d5f9c1dce6e6c24ac5994442053002",
  "solved": true,
  "base_logprob": -16.253496170043945,
  "necessary": [
   166
  ],
  "causal": [
   166
  ],
  "sufficient": true,
  "evidence": [
   57
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   5,
   6,
   6,
   6,
   6,
   7,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   9,
   10,
   10,
   10,
   11,
   11,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   13,
   13,
   13,
   13,
   13,
   13,
   14,
   14,
   14,
   14,
   15,
   15,
   15,
   16,
   17,
   17,
   17,
   17,
   17,
   18,
   19,
   19,
   19,
   20,
   20,
   20,
   21,
   22,
   23,
   23,
   24,
   24,
   24,
   25,
   26,
   26,
   27,
   27,
   28,
   28,
   28,
   28,
   29,
   29,
   29,
   30,
   31,
   31,
   31,
   32,
   33,
   34,
   35,
   36,
   36,
   37,
   38,
   39,
   39,
   40,
   41,
   41,
   42,
   43,
   43,
   43,
   44,
   44,
   44,
   45,
   45,
   45,
   45,
   46,
   46,
   46,
   46,
   46,
   47,
   47,
   47,
   47,
   48,
   49,
   49,
   49,
   50,
   50,
   50,
   51,
   51,
   52,
   52,
   53,
   53,
   54,
   54,
   55,
   55,
   56,
   56,
   56,
   56,
   56,
   57,
   57,
   57,
   57,
   58,
   59,
   59,
   60,
   61,
   61,
   61,
   61,
   61,
   61,
   61,
   61,
   61,
   61,
   61,
   61,
   61,
   62,
   62,
   63,
   63,
   63,
   63,
   63,
   63,
   63,
   63,
   64,
   64,
   64,
   64,
   64,
   65,
   65,
   65,
   65,
   65,
   65,
   65,
   65,
   65,
   65,
   65,
   66,
   66,
   66,
   66,
   66,
   66,
   66,
   66,
   67,
   68,
   68,
   68,
   68,
   68,
   69,
   69,
   69
  ],
  "secs": 202.95,
  "drops": [
   0.1243,
   -0.1254,
   -0.0002,
   0.1247,
   0.1242,
   0.1248,
   0.0001,
   -0.0004,
   0.2496,
   -0.0,
   -0.0007,
   -0.1254,
   0.1245,
   -0.0003,
   0.2494,
   -0.0008,
   0.2493,
   0.2492,
   0.2493,
   -0.125,
   0.2493,
   0.1242,
   0.124,
   -0.0002,
   0.124,
   -0.125,
   0.1242,
   0.1244,
   -0.1247,
   0.0001,
   0.0005,
   0.1243,
   -0.1248,
   -0.1252,
   0.2498,
   0.249,
   0.3744,
   0.2492,
   0.1243,
   0.2498,
   -0.0005,
   0.3744,
   0.0002,
   0.2497,
   -0.1246,
   0.1246,
   -0.0002,
   0.2494,
   -0.0008,
   0.2492,
   0.2493,
   0.3741,
   0.374,
   0.0002,
   -0.0003,
   0.1244,
   0.1238,
   0.1241,
   -0.1253,
   0.249,
   0.1243,
   0.2491,
   -0.125,
   0.2493,
   -0.1253,
   0.2491,
   0.3739,
   0.1243,
   -0.0005,
   -0.0,
   0.1245,
   0.1241,
   -0.0009,
   -0.0,
   0.1243,
   0.1246,
   0.1241,
   0.1243,
   0.1239,
   0.249,
   0.3741,
   0.1244,
   0.1244,
   0.0001,
   0.2494,
   -0.0,
   0.2491,
   -0.0005,
   -0.0003,
   -0.0002,
   0.1244,
   -0.1254,
   0.1242,
   0.2492,
   0.2489,
   0.1252,
   0.1241,
   -0.0005,
   0.3744,
   0.1241,
   0.2491,
   -0.1251,
   0.1241,
   -0.1255,
   -0.0,
   -0.0002,
   0.2494,
   -0.0004,
   0.1242,
   -0.1255,
   0.1244,
   0.0001,
   0.1247,
   -0.0002,
   -0.0002,
   -0.1246,
   0.2494,
   -0.125,
   0.124,
   0.2492,
   -0.0002,
   0.1243,
   0.0001,
   -0.0004,
   -0.0009,
   -0.0007,
   -0.0005,
   0.1241,
   0.124,
   -0.0002,
   0.2491,
   0.1248,
   0.2491,
   0.1247,
   -0.125,
   0.2491,
   -0.0003,
   0.1245,
   -0.1254,
   -0.1252,
   0.1243,
   0.0003,
   0.249,
   0.1246,
   -0.1247,
   0.1241,
   0.1242,
   0.249,
   0.1244,
   0.1244,
   0.1243,
   0.1244,
   -0.0003,
   0.2492,
   0.1242,
   -0.0006,
   -0.0008,
   -0.0004,
   -0.1248,
   0.2491,
   0.1243,
   0.1246,
   0.4985,
   0.1238,
   0.6231,
   0.7498,
   1.3745,
   0.0011,
   -0.0005,
   -0.125,
   -0.1241,
   -0.2485,
   0.0002,
   0.2492,
   0.1246,
   0.2493,
   0.0,
   0.0002,
   0.2493,
   0.124,
   0.2492,
   0.2493,
   0.0002,
   0.3739,
   0.249,
   -0.1241,
   0.2502,
   0.249,
   -0.3749,
   -0.0004,
   0.0001,
   -0.1253,
   0.2491,
   0.0001,
   0.1244,
   0.2496,
   0.1242,
   0.0002,
   -0.0007,
   -0.0002,
   -0.0002,
   0.2493,
   0.1247,
   -0.0002,
   0.2494,
   0.1242,
   0.2495,
   0.1244,
   -0.0005,
   0.2491,
   0.2495,
   0.2493,
   0.2489,
   0.2492,
   0.1244,
   0.1245,
   0.1248,
   0.1249,
   0.2497,
   0.2493,
   0.2489,
   -0.0002,
   0.4989,
   -0.0003,
   0.249,
   0.2496,
   0.2486
  ]
 },
 {
  "paper": "1701.00185",
  "qid": "a5dd569e6d641efa86d2c2b2e970ce5871e0963f",
  "solved": false
 },
 {
  "paper": "1701.00185",
  "qid": "785c054f6ea04701f4ab260d064af7d124260ccc",
  "solved": true,
  "base_logprob": -4.521401405334473,
  "necessary": [],
  "causal": [
   3,
   5,
   22,
   26,
   36,
   64,
   125,
   133,
   225,
   226
  ],
  "sufficient": true,
  "evidence": [
   41,
   42,
   43,
   44
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   5,
   6,
   6,
   6,
   6,
   7,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   9,
   10,
   10,
   10,
   11,
   11,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   13,
   13,
   13,
   13,
   13,
   13,
   14,
   14,
   14,
   14,
   15,
   15,
   15,
   16,
   17,
   17,
   17,
   17,
   17,
   18,
   19,
   19,
   19,
   20,
   20,
   20,
   21,
   22,
   23,
   23,
   24,
   24,
   24,
   25,
   26,
   26,
   27,
   27,
   28,
   28,
   28,
   28,
   29,
   29,
   29,
   30,
   31,
   31,
   31,
   32,
   33,
   34,
   35,
   36,
   36,
   37,
   38,
   39,
   39,
   40,
   41,
   41,
   42,
   43,
   43,
   43,
   44,
   44,
   44,
   45,
   45,
   45,
   45,
   46,
   46,
   46,
   46,
   46,
   47,
   47,
   47,
   47,
   48,
   49,
   49,
   49,
   50,
   50,
   50,
   51,
   51,
   52,
   52,
   53,
   53,
   54,
   54,
   55,
   55,
   56,
   56,
   56,
   56,
   56,
   57,
   57,
   57,
   57,
   58,
   59,
   59,
   60,
   61,
   61,
   61,
   61,
   61,
   61,
   61,
   61,
   61,
   61,
   61,
   61,
   61,
   62,
   62,
   63,
   63,
   63,
   63,
   63,
   63,
   63,
   63,
   64,
   64,
   64,
   64,
   64,
   65,
   65,
   65,
   65,
   65,
   65,
   65,
   65,
   65,
   65,
   65,
   66,
   66,
   66,
   66,
   66,
   66,
   66,
   66,
   67,
   68,
   68,
   68,
   68,
   68,
   69,
   69,
   69
  ],
  "secs": 221.1,
  "drops": [
   0.0661,
   0.1078,
   -0.1837,
   0.1912,
   -0.0172,
   0.5832,
   -0.1838,
   0.0245,
   -0.0417,
   -0.1004,
   -0.2254,
   -0.0417,
   0.0245,
   0.0662,
   -0.0588,
   -0.0416,
   0.0245,
   -0.0588,
   -0.1421,
   -0.142,
   0.0,
   0.0416,
   0.1666,
   -0.0171,
   -0.0171,
   0.125,
   0.1666,
   0.137,
   -0.0417,
   -0.1005,
   0.0417,
   -0.113,
   -0.2671,
   0.0662,
   -0.0587,
   0.1251,
   0.2745,
   0.125,
   0.0001,
   -0.0588,
   0.0245,
   -0.0417,
   -0.0417,
   0.0536,
   0.0662,
   -0.1004,
   -0.1004,
   -0.0588,
   0.0,
   -0.0833,
   -0.0297,
   0.1079,
   0.0833,
   -0.1004,
   -0.1004,
   0.1079,
   0.0662,
   0.0,
   0.1495,
   0.0833,
   0.0246,
   -0.142,
   -0.1004,
   -0.25,
   0.2745,
   -0.2253,
   0.0833,
   0.0245,
   0.1079,
   -0.0171,
   -0.0171,
   -0.0171,
   0.0246,
   0.125,
   0.0662,
   -0.0587,
   -0.1004,
   -0.142,
   -0.0832,
   -0.0416,
   -0.1004,
   0.0245,
   0.0246,
   -0.1249,
   -0.0833,
   -0.1004,
   -0.0588,
   0.0662,
   -0.0171,
   -0.0417,
   -0.0833,
   0.1078,
   0.0,
   0.0245,
   -0.0588,
   0.0245,
   -0.2082,
   -0.0833,
   -0.1249,
   -0.0,
   -0.2082,
   -0.0171,
   -0.0,
   -0.0833,
   -0.0416,
   -0.142,
   0.0662,
   -0.0171,
   -0.1004,
   -0.0171,
   -0.1004,
   -0.0832,
   -0.142,
   -0.0172,
   0.0245,
   -0.2254,
   -0.1837,
   -0.1837,
   -0.2916,
   -0.1667,
   -0.238,
   -0.1132,
   0.1079,
   -0.0588,
   -0.0833,
   0.1666,
   -0.1837,
   0.0417,
   -0.1963,
   0.0662,
   0.0,
   -0.0587,
   -0.0588,
   0.1496,
   -0.0416,
   0.0,
   0.0661,
   0.1079,
   -0.1004,
   0.0246,
   0.0245,
   0.1078,
   -0.2254,
   0.0246,
   -0.0588,
   0.0001,
   -0.0417,
   -0.0587,
   -0.1004,
   0.0662,
   -0.2082,
   0.0246,
   -0.0588,
   -0.0171,
   -0.1004,
   -0.0832,
   0.1078,
   -0.0171,
   -0.1004,
   0.1078,
   -0.1421,
   -0.1421,
   0.0662,
   -0.0171,
   -0.0588,
   -0.1421,
   -0.2254,
   0.0662,
   -0.0171,
   -0.1004,
   -0.1667,
   -0.0171,
   -0.142,
   -0.0171,
   -0.1666,
   -0.0417,
   -0.1249,
   -0.1666,
   -0.0171,
   -0.0417,
   -0.0587,
   -0.1004,
   0.0662,
   0.0245,
   -0.0588,
   -0.0171,
   0.0662,
   -0.0714,
   -0.0833,
   -0.0587,
   -0.125,
   -0.0171,
   -0.0833,
   -0.0588,
   -0.0297,
   0.0,
   0.1078,
   -0.0171,
   0.0246,
   0.0417,
   -0.1249,
   0.0662,
   -0.0588,
   -0.1421,
   -0.0588,
   -0.0,
   0.0,
   -0.0,
   -0.2253,
   -0.0,
   -0.0417,
   -0.0587,
   -0.0171,
   0.0,
   -0.1004,
   0.0246,
   -0.2082,
   -0.125,
   -0.1666,
   -0.0588,
   0.0952,
   -0.0417,
   0.125,
   -0.2083,
   -0.0714,
   0.2327,
   0.9626
  ]
 },
 {
  "paper": "1701.02025",
  "qid": "4c7b29f6e3cc1e902959a1985146ccc0b15fe521",
  "solved": true,
  "base_logprob": -7.705248832702637,
  "necessary": [
   234
  ],
  "causal": [
   231,
   234
  ],
  "sufficient": true,
  "evidence": [
   64
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   6,
   6,
   6,
   7,
   7,
   8,
   9,
   10,
   10,
   10,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   12,
   12,
   12,
   12,
   12,
   13,
   13,
   13,
   14,
   14,
   14,
   14,
   15,
   16,
   16,
   16,
   17,
   18,
   18,
   19,
   19,
   19,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   20,
   20,
   21,
   21,
   22,
   22,
   22,
   23,
   23,
   23,
   23,
   24,
   24,
   24,
   24,
   24,
   25,
   25,
   25,
   25,
   26,
   26,
   27,
   28,
   28,
   29,
   30,
   30,
   30,
   30,
   31,
   31,
   32,
   32,
   32,
   33,
   34,
   34,
   34,
   34,
   34,
   34,
   34,
   35,
   35,
   35,
   35,
   36,
   36,
   36,
   36,
   36,
   36,
   36,
   37,
   37,
   37,
   37,
   37,
   38,
   38,
   38,
   38,
   39,
   40,
   40,
   40,
   40,
   41,
   41,
   42,
   42,
   42,
   42,
   42,
   42,
   43,
   43,
   43,
   43,
   44,
   44,
   45,
   45,
   45,
   46,
   46,
   46,
   46,
   47,
   47,
   48,
   48,
   49,
   49,
   49,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   50,
   51,
   51,
   51,
   51,
   51,
   52,
   52,
   52,
   52,
   52,
   52,
   53,
   53,
   53,
   53,
   53,
   53,
   54,
   54,
   54,
   54,
   54,
   55,
   55,
   55,
   55,
   55,
   55,
   56,
   56,
   56,
   57,
   57,
   57,
   58,
   58,
   59,
   59,
   59,
   59,
   59,
   59,
   59,
   60,
   60,
   61,
   61,
   61,
   62,
   62,
   63,
   63,
   63,
   64,
   64,
   64,
   65,
   65,
   65,
   65,
   65,
   66,
   66,
   66,
   66,
   67,
   67,
   67,
   67,
   67,
   67,
   67,
   67,
   68
  ],
  "secs": 216.44,
  "drops": [
   0.6872,
   -0.2471,
   -1.5293,
   -0.0721,
   -0.7225,
   -0.1111,
   0.5023,
   0.2618,
   -0.4849,
   -0.2923,
   0.0808,
   0.7069,
   0.4193,
   0.1862,
   0.1858,
   0.0111,
   0.0141,
   0.1225,
   -0.0838,
   -0.2518,
   0.0201,
   0.3471,
   0.1808,
   0.1744,
   0.1617,
   0.1464,
   0.1832,
   0.4201,
   0.081,
   0.1003,
   0.2518,
   0.5119,
   -0.2737,
   -0.8662,
   0.4468,
   -0.0322,
   0.879,
   0.3636,
   0.0783,
   -0.145,
   0.2963,
   0.3437,
   0.1628,
   0.1652,
   -0.4126,
   -0.0493,
   -0.1232,
   -0.7108,
   0.2726,
   0.4229,
   0.421,
   -0.0177,
   0.5559,
   0.8399,
   0.5711,
   0.0855,
   0.6928,
   0.0922,
   -0.0499,
   -0.118,
   0.1708,
   0.1733,
   0.2095,
   0.1447,
   0.2852,
   0.4324,
   0.0285,
   0.4074,
   -0.2761,
   0.0351,
   -0.092,
   -0.3238,
   0.2603,
   0.6926,
   0.2663,
   0.1017,
   0.3224,
   0.1072,
   0.1332,
   0.0983,
   -0.0738,
   0.5249,
   0.2959,
   0.1682,
   -0.0681,
   0.2028,
   0.4257,
   0.2049,
   0.2833,
   0.0585,
   0.0673,
   0.431,
   0.1296,
   -0.0805,
   0.0491,
   -0.0226,
   0.092,
   0.1574,
   0.4658,
   0.4817,
   0.5882,
   -0.0521,
   0.1696,
   0.1697,
   0.0258,
   0.3939,
   0.405,
   0.0865,
   -0.0556,
   0.0295,
   0.0411,
   0.2717,
   0.0821,
   -0.0276,
   0.1649,
   0.0588,
   0.4593,
   0.1809,
   0.0064,
   0.2714,
   0.2091,
   0.03,
   0.4012,
   0.1257,
   -0.1211,
   0.2933,
   0.087,
   -0.1983,
   0.2601,
   0.4929,
   -0.1024,
   0.3678,
   -0.0518,
   0.2122,
   0.6047,
   0.1011,
   0.349,
   0.0064,
   0.1719,
   0.5915,
   0.3234,
   0.4403,
   -0.1225,
   0.0126,
   -0.0207,
   0.0401,
   0.0097,
   0.1633,
   0.0096,
   0.0971,
   0.3974,
   0.5321,
   0.204,
   0.2069,
   0.1814,
   0.1333,
   0.1695,
   0.0841,
   0.1617,
   -0.3969,
   0.1516,
   0.1328,
   0.2034,
   -0.1596,
   0.2578,
   -0.0175,
   0.2996,
   0.3271,
   0.392,
   -0.1315,
   -0.1659,
   -0.0864,
   0.0512,
   0.0806,
   0.3623,
   0.3593,
   0.0577,
   -0.0945,
   0.0918,
   0.1981,
   0.304,
   -0.2069,
   0.3216,
   0.2223,
   -0.1614,
   0.1166,
   0.0124,
   0.1381,
   0.1861,
   0.3274,
   0.5146,
   0.3695,
   0.1758,
   0.377,
   0.1015,
   -0.0939,
   0.182,
   0.3366,
   0.0579,
   0.4667,
   0.0245,
   -0.1061,
   0.4493,
   0.2647,
   0.0784,
   0.3387,
   -0.0609,
   -0.075,
   -0.1399,
   -0.0107,
   -0.0208,
   0.304,
   0.0377,
   0.9174,
   -0.1979,
   -0.0193,
   0.6633,
   0.2476,
   -0.0693,
   0.3963,
   0.5953,
   0.0962,
   0.1812,
   0.0742,
   0.4351,
   0.2085,
   0.3464,
   -0.2312,
   -0.0037,
   0.03,
   -0.1038,
   0.9431,
   -0.3448,
   -1.4675,
   6.2469,
   -0.4709,
   -0.3161,
   0.0555,
   -0.6438,
   -0.6021,
   -0.5412,
   -0.1258,
   0.5181,
   0.0787,
   0.0081,
   -0.1133,
   0.2443,
   0.0581,
   0.1014,
   0.127,
   -0.1557,
   -0.8415,
   0.4404
  ]
 },
 {
  "paper": "1701.03051",
  "qid": "6b55b558ed581759425ede5d3a6fcdf44b8082ac",
  "solved": true,
  "base_logprob": -9.73393726348877,
  "necessary": [],
  "causal": [
   5,
   15,
   28,
   45,
   48,
   61,
   115,
   141,
   200,
   230,
   233
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   5,
   5,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   10,
   10,
   10,
   11,
   12,
   13,
   14,
   15,
   15,
   15,
   15,
   16,
   17,
   17,
   17,
   18,
   18,
   18,
   18,
   19,
   19,
   19,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   21,
   21,
   21,
   21,
   21,
   21,
   22,
   22,
   22,
   22,
   22,
   22,
   22,
   22,
   23,
   23,
   23,
   23,
   23,
   23,
   23,
   23,
   24,
   24,
   24,
   24,
   24,
   25,
   25,
   26,
   26,
   27,
   27,
   28,
   28,
   28,
   29,
   30,
   31,
   32,
   33,
   33,
   33,
   34,
   34,
   34,
   34,
   34,
   35,
   35,
   35,
   35,
   35,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   49,
   49,
   49,
   49,
   49,
   50,
   51,
   52,
   52,
   53,
   53,
   53,
   54,
   54,
   54,
   54,
   54,
   55,
   55,
   56,
   57,
   57,
   57,
   57,
   57,
   58,
   58,
   58,
   59,
   59,
   60,
   60,
   60,
   60,
   60,
   60,
   60,
   61,
   62,
   62,
   63,
   64,
   65,
   65,
   66,
   66,
   66,
   67,
   68,
   69,
   70,
   70,
   70,
   71,
   71,
   72,
   73,
   73,
   74,
   74,
   74,
   74,
   75,
   75,
   75,
   75,
   75,
   75,
   75,
   76,
   76,
   76
  ],
  "secs": 164.09,
  "drops": [
   -2.7619,
   -2.7506,
   -2.7533,
   -2.6929,
   -2.7839,
   -2.6883,
   -2.8286,
   -2.8395,
   -2.7523,
   -2.8721,
   -2.7934,
   -2.785,
   -2.7503,
   -2.8156,
   -2.9165,
   -2.6838,
   -2.7467,
   -2.8629,
   -2.9802,
   -2.8808,
   -2.8308,
   -2.7876,
   -2.8074,
   -2.7759,
   -2.8227,
   -2.7972,
   -2.7606,
   -2.7534,
   -2.6882,
   -2.8752,
   -2.8025,
   -2.7451,
   -2.7609,
   -2.8008,
   -2.8237,
   -2.8162,
   -2.729,
   -2.8125,
   -2.7677,
   -2.7332,
   -2.754,
   -2.9542,
   -2.7593,
   -2.7998,
   -2.9229,
   -2.692,
   -2.7279,
   -2.7034,
   -2.6717,
   -2.7755,
   -2.8387,
   -2.8214,
   -2.8544,
   -2.7601,
   -2.8158,
   -2.8593,
   -2.7372,
   -2.8209,
   -2.7664,
   -2.7598,
   -2.7978,
   -2.674,
   -2.7187,
   -2.837,
   -2.7972,
   -2.7557,
   -2.7507,
   -2.8337,
   -2.7664,
   -2.8525,
   -2.7244,
   -2.8383,
   -2.7869,
   -2.8391,
   -2.837,
   -2.7507,
   -2.7817,
   -2.756,
   -2.7969,
   -2.7742,
   -2.7287,
   -2.7343,
   -2.7973,
   -2.7606,
   -2.8002,
   -2.769,
   -2.7348,
   -2.7714,
   -2.8228,
   -2.7758,
   -2.7195,
   -2.8185,
   -2.8129,
   -2.8386,
   -2.7504,
   -2.751,
   -2.7351,
   -2.8135,
   -2.74,
   -2.8593,
   -2.7906,
   -2.823,
   -2.7842,
   -2.8749,
   -2.8749,
   -2.7976,
   -2.7504,
   -2.7088,
   -2.7586,
   -2.7713,
   -2.7343,
   -2.838,
   -2.7712,
   -2.7869,
   -2.8651,
   -2.646,
   -2.7766,
   -2.8125,
   -2.8442,
   -2.8026,
   -2.7872,
   -2.8002,
   -2.7348,
   -2.7713,
   -2.7693,
   -2.7557,
   -2.7689,
   -2.8667,
   -2.8209,
   -2.8132,
   -2.8493,
   -2.7757,
   -2.8227,
   -2.8748,
   -2.7659,
   -2.8281,
   -2.7908,
   -2.7118,
   -2.8121,
   -2.8384,
   -2.7716,
   -2.6776,
   -2.8185,
   -2.7556,
   -2.8807,
   -2.8079,
   -2.8223,
   -2.8025,
   -2.756,
   -2.7599,
   -2.7244,
   -2.8338,
   -2.7619,
   -2.8227,
   -2.807,
   -2.8633,
   -2.7088,
   -2.7868,
   -2.74,
   -2.8597,
   -2.8494,
   -2.7873,
   -2.8498,
   -2.828,
   -2.8071,
   -2.8437,
   -2.8384,
   -2.8029,
   -2.9025,
   -2.8163,
   -2.7875,
   -2.7714,
   -2.7396,
   -2.782,
   -2.7849,
   -2.8068,
   -2.8437,
   -2.787,
   -2.8384,
   -2.7447,
   -2.7973,
   -2.8129,
   -2.8524,
   -2.7972,
   -2.7377,
   -2.8863,
   -2.7765,
   -2.766,
   -2.7866,
   -2.7709,
   -2.7813,
   -2.8228,
   -2.782,
   -2.8001,
   -2.844,
   -2.766,
   -2.7759,
   -2.7709,
   -2.7447,
   -2.7597,
   -2.6459,
   -2.8288,
   -2.8753,
   -2.7713,
   -2.8131,
   -2.8232,
   -2.807,
   -2.7557,
   -2.9337,
   -2.8371,
   -2.8285,
   -2.8543,
   -2.7918,
   -2.838,
   -2.7454,
   -2.8182,
   -2.8185,
   -2.7961,
   -2.7397,
   -2.8633,
   -2.73,
   -2.7816,
   -2.8074,
   -2.8683,
   -2.884,
   -2.8474,
   -2.8397,
   -2.8227,
   -2.8237,
   -2.854,
   -2.6146,
   -2.7041,
   -3.0116,
   -2.4085
  ]
 },
 {
  "paper": "1701.03051",
  "qid": "3e3f5254b729beb657310a5561950085fa690e83",
  "solved": false
 },
 {
  "paper": "1701.03214",
  "qid": "46ee1cbbfbf0067747b28bdf4c8c2f7dc8955650",
  "solved": false
 },
 {
  "paper": "1701.03214",
  "qid": "4f12b41bd3bb2610abf7d7835291496aa69fb78c",
  "solved": false
 },
 {
  "paper": "1701.04653",
  "qid": "39cfb8473c8be4e5d8ecc3227b800a10477c5f80",
  "solved": false
 },
 {
  "paper": "1701.04653",
  "qid": "f981781021d4bacbaf3d076c895dc42d7fa108ba",
  "solved": true,
  "base_logprob": -10.961166381835938,
  "necessary": [],
  "causal": [
   148,
   228
  ],
  "sufficient": true,
  "evidence": [
   22
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   6,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   10,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   11,
   11,
   12,
   12,
   12,
   13,
   13,
   13,
   13,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   15,
   15,
   15,
   15,
   16,
   17,
   17,
   18,
   19,
   19,
   19,
   19,
   19,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   21,
   21,
   21,
   21,
   21,
   21,
   21,
   21,
   21,
   22,
   22,
   22,
   22,
   22,
   23,
   23,
   23,
   23,
   23,
   23,
   24,
   24,
   24,
   24,
   24,
   24,
   24,
   24,
   24,
   25,
   25,
   25,
   25,
   25,
   26,
   26,
   26,
   26,
   26,
   26,
   27,
   27,
   27,
   27,
   28,
   28,
   28,
   28,
   29,
   30,
   30,
   30,
   30,
   30,
   30,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   32,
   32,
   33,
   33,
   33,
   33,
   33,
   33,
   34,
   34,
   34,
   34,
   34,
   34,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   36,
   36,
   36,
   36,
   36,
   36,
   36,
   36,
   37,
   37,
   37,
   37,
   37,
   38,
   38,
   38,
   39,
   39,
   39,
   39,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   41,
   41,
   41,
   42,
   43,
   43,
   43,
   44,
   44,
   44,
   44,
   44
  ],
  "secs": 139.55,
  "drops": [
   -9.8667,
   -9.9455,
   -10.0474,
   -10.1979,
   -9.9699,
   -9.8551,
   -10.083,
   -9.9275,
   -9.8603,
   -9.9136,
   -9.9278,
   -9.9732,
   -9.8944,
   -9.9698,
   -9.9704,
   -9.9921,
   -9.9006,
   -9.9089,
   -9.895,
   -9.9226,
   -9.8998,
   -9.904,
   -9.8616,
   -9.9301,
   -9.895,
   -9.916,
   -9.8335,
   -9.8334,
   -9.9723,
   -10.0312,
   -9.8436,
   -9.8806,
   -9.9229,
   -9.9018,
   -9.9483,
   -9.8814,
   -9.9216,
   -9.8602,
   -9.9651,
   -9.9582,
   -9.8635,
   -9.9684,
   -9.856,
   -9.8427,
   -9.8966,
   -9.9036,
   -9.8464,
   -9.8799,
   -9.8396,
   -9.8865,
   -9.9156,
   -9.9468,
   -9.884,
   -9.936,
   -9.9582,
   -9.8863,
   -9.9244,
   -9.8544,
   -9.8039,
   -9.8992,
   -9.9402,
   -9.8887,
   -9.9606,
   -9.8879,
   -9.7729,
   -9.9241,
   -9.9597,
   -9.8839,
   -9.9642,
   -9.9328,
   -9.857,
   -9.8887,
   -9.8938,
   -9.9429,
   -9.9409,
   -9.9044,
   -9.9557,
   -9.8618,
   -9.8141,
   -9.8415,
   -10.005,
   -9.8958,
   -9.9205,
   -9.811,
   -9.8151,
   -9.889,
   -9.9177,
   -9.9003,
   -9.8972,
   -9.9492,
   -9.9654,
   -9.9315,
   -9.9682,
   -9.8808,
   -9.893,
   -9.9305,
   -9.8657,
   -9.9141,
   -9.8584,
   -9.8824,
   -9.8599,
   -9.8487,
   -9.8939,
   -9.9589,
   -9.8118,
   -9.843,
   -10.0229,
   -9.911,
   -10.0287,
   -9.9931,
   -9.8654,
   -9.9863,
   -9.9431,
   -9.8945,
   -9.8463,
   -9.983,
   -9.9928,
   -9.8032,
   -10.0219,
   -10.1479,
   -9.8974,
   -9.8902,
   -9.8265,
   -9.8987,
   -9.9073,
   -9.9476,
   -9.9159,
   -9.9253,
   -9.9001,
   -10.0284,
   -9.8517,
   -9.8433,
   -9.8736,
   -9.9455,
   -9.9372,
   -9.9364,
   -9.9488,
   -9.9598,
   -9.9473,
   -9.8618,
   -9.8687,
   -9.918,
   -9.9082,
   -10.0186,
   -9.9435,
   -9.9713,
   -9.8872,
   -9.8139,
   -9.7601,
   -9.8615,
   -9.8925,
   -9.8813,
   -9.898,
   -9.8262,
   -9.8658,
   -9.929,
   -9.9428,
   -9.8869,
   -9.8743,
   -9.9407,
   -9.9051,
   -10.0197,
   -9.9425,
   -9.9789,
   -9.9083,
   -9.8874,
   -9.9715,
   -10.0193,
   -9.8574,
   -9.9064,
   -9.9943,
   -9.8752,
   -9.8449,
   -10.1366,
   -9.8488,
   -9.7931,
   -10.2852,
   -9.9966,
   -9.9246,
   -9.9615,
   -9.9119,
   -9.8973,
   -9.8765,
   -10.008,
   -9.8282,
   -9.9099,
   -9.9897,
   -9.9489,
   -9.9131,
   -9.9548,
   -9.9381,
   -9.9681,
   -9.8964,
   -9.9453,
   -9.8888,
   -9.8956,
   -9.8703,
   -9.8204,
   -9.9879,
   -9.8529,
   -9.795,
   -9.8515,
   -10.0253,
   -10.0152,
   -9.889,
   -10.0684,
   -9.9378,
   -9.9832,
   -9.9001,
   -9.8888,
   -9.8985,
   -9.8558,
   -9.8739,
   -9.843,
   -9.9569,
   -9.973,
   -9.8276,
   -9.8903,
   -9.9313,
   -9.8962,
   -9.9424,
   -9.8722,
   -9.9243,
   -9.9005,
   -9.8537,
   -9.8936,
   -9.855,
   -9.9327,
   -9.7545,
   -9.871,
   -10.0145,
   -9.8699,
   -9.8802,
   -9.9743,
   -9.8625,
   -10.0649,
   -10.0912,
   -9.9198,
   -10.033
  ]
 },
 {
  "paper": "1701.04653",
  "qid": "d5105a6a6d5d1931b0729dcf15ca862d6eac770f",
  "solved": true,
  "base_logprob": -0.4087892472743988,
  "necessary": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   70,
   71,
   72,
   73,
   74,
   75,
   76,
   77,
   78,
   79,
   80,
   81,
   82,
   83,
   84,
   85,
   86,
   87,
   88,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   133,
   134,
   135,
   136,
   137,
   138,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   181,
   182,
   183,
   184,
   185,
   186,
   187,
   188,
   189,
   190,
   191,
   192,
   193,
   194,
   195,
   196,
   197,
   198,
   199,
   200,
   201,
   202,
   203,
   204,
   205,
   206,
   207,
   208,
   209,
   210,
   211,
   212,
   213,
   214,
   215,
   216,
   217,
   218,
   219,
   220,
   221,
   222,
   223,
   224,
   225,
   226,
   227,
   228,
   229,
   230,
   231,
   232,
   233,
   234,
   235,
   236,
   237,
   238
  ],
  "causal": [
   0,
   1,
   2,
   3,
   4,
   5,
   6,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   24,
   25,
   26,
   27,
   28,
   29,
   30,
   31,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   43,
   44,
   45,
   46,
   47,
   48,
   49,
   50,
   51,
   52,
   53,
   54,
   55,
   56,
   57,
   58,
   59,
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67,
   68,
   69,
   70,
   71,
   72,
   73,
   74,
   75,
   76,
   77,
   78,
   79,
   80,
   81,
   82,
   83,
   84,
   85,
   86,
   87,
   88,
   89,
   90,
   91,
   92,
   93,
   94,
   95,
   96,
   97,
   98,
   99,
   100,
   101,
   102,
   103,
   104,
   105,
   106,
   107,
   108,
   109,
   110,
   111,
   112,
   113,
   114,
   115,
   116,
   117,
   118,
   119,
   120,
   121,
   122,
   123,
   124,
   125,
   126,
   127,
   128,
   129,
   130,
   131,
   132,
   133,
   134,
   135,
   136,
   137,
   138,
   139,
   140,
   141,
   142,
   143,
   144,
   145,
   146,
   147,
   148,
   149,
   150,
   151,
   152,
   153,
   154,
   155,
   156,
   157,
   158,
   159,
   160,
   161,
   162,
   163,
   164,
   165,
   166,
   167,
   168,
   169,
   170,
   171,
   172,
   173,
   174,
   175,
   176,
   177,
   178,
   179,
   180,
   181,
   182,
   183,
   184,
   185,
   186,
   187,
   188,
   189,
   190,
   191,
   192,
   193,
   194,
   195,
   196,
   197,
   198,
   199,
   200,
   201,
   202,
   203,
   204,
   205,
   206,
   207,
   208,
   209,
   210,
   211,
   212,
   213,
   214,
   215,
   216,
   217,
   218,
   219,
   220,
   221,
   222,
   223,
   224,
   225,
   226,
   227,
   228,
   229,
   230,
   231,
   232,
   233,
   234,
   235,
   236,
   237,
   238
  ],
  "sufficient": true,
  "evidence": [
   40
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   6,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   9,
   10,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   11,
   11,
   12,
   12,
   12,
   13,
   13,
   13,
   13,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   15,
   15,
   15,
   15,
   16,
   17,
   17,
   18,
   19,
   19,
   19,
   19,
   19,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   21,
   21,
   21,
   21,
   21,
   21,
   21,
   21,
   21,
   22,
   22,
   22,
   22,
   22,
   23,
   23,
   23,
   23,
   23,
   23,
   24,
   24,
   24,
   24,
   24,
   24,
   24,
   24,
   24,
   25,
   25,
   25,
   25,
   25,
   26,
   26,
   26,
   26,
   26,
   26,
   27,
   27,
   27,
   27,
   28,
   28,
   28,
   28,
   29,
   30,
   30,
   30,
   30,
   30,
   30,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   32,
   32,
   33,
   33,
   33,
   33,
   33,
   33,
   34,
   34,
   34,
   34,
   34,
   34,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   35,
   36,
   36,
   36,
   36,
   36,
   36,
   36,
   36,
   37,
   37,
   37,
   37,
   37,
   38,
   38,
   38,
   39,
   39,
   39,
   39,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   41,
   41,
   41,
   42,
   43,
   43,
   43,
   44,
   44,
   44,
   44,
   44
  ],
  "secs": 139.46,
  "drops": [
   3.0089,
   2.7609,
   2.5939,
   2.9687,
   2.9264,
   3.0518,
   2.9269,
   3.0519,
   2.9678,
   2.8848,
   2.9685,
   2.8851,
   3.0104,
   3.0099,
   3.0095,
   2.9267,
   2.9266,
   2.8017,
   2.8857,
   3.0525,
   2.8032,
   2.8855,
   2.8858,
   3.0512,
   3.1352,
   2.8435,
   2.8843,
   2.9679,
   3.1761,
   2.6349,
   2.8434,
   3.0931,
   3.0521,
   3.0098,
   2.8847,
   2.9682,
   2.8023,
   2.8023,
   2.7612,
   3.1767,
   3.094,
   2.927,
   2.927,
   2.8859,
   2.8854,
   2.8853,
   3.01,
   2.9697,
   2.927,
   2.9276,
   2.9274,
   2.8436,
   2.969,
   3.0518,
   2.969,
   3.0101,
   2.9271,
   2.8435,
   2.8854,
   2.9685,
   2.8025,
   3.0101,
   2.8858,
   2.8857,
   2.9274,
   2.9688,
   2.9271,
   2.8439,
   2.9272,
   2.9272,
   2.8438,
   2.9275,
   3.0104,
   2.8858,
   2.8439,
   2.9272,
   2.8439,
   2.9274,
   3.0518,
   2.8434,
   2.9692,
   2.8442,
   2.9271,
   2.9274,
   2.9688,
   3.0524,
   2.8439,
   2.9693,
   2.927,
   2.8435,
   2.8439,
   2.8436,
   2.8439,
   2.8435,
   2.8853,
   2.9277,
   2.9685,
   2.8853,
   2.8441,
   3.0107,
   3.0104,
   2.8439,
   3.0104,
   2.9688,
   2.9277,
   3.0114,
   2.9269,
   2.8853,
   2.7609,
   2.6769,
   2.8022,
   3.0521,
   2.8439,
   2.886,
   2.8855,
   2.9274,
   2.8435,
   2.9269,
   2.8441,
   2.8439,
   2.8856,
   2.9272,
   2.969,
   2.8861,
   2.9269,
   2.8027,
   2.8445,
   2.9694,
   2.9685,
   2.8445,
   3.0104,
   2.8443,
   2.8858,
   2.8854,
   2.8857,
   2.9274,
   2.9695,
   2.969,
   2.8855,
   3.0107,
   2.9274,
   2.9277,
   2.9694,
   2.8439,
   2.9685,
   2.8439,
   2.8439,
   2.8018,
   2.9274,
   2.8028,
   2.8854,
   2.9685,
   2.844,
   2.8856,
   2.8438,
   2.9695,
   2.9274,
   2.9688,
   2.9271,
   2.8442,
   2.9688,
   2.927,
   2.9688,
   2.9686,
   2.8857,
   3.0105,
   3.0107,
   2.9272,
   2.9273,
   2.9271,
   2.9685,
   2.8016,
   2.9271,
   2.8861,
   2.9688,
   2.9271,
   2.9272,
   2.9696,
   2.8438,
   2.7613,
   2.9272,
   2.9685,
   2.8855,
   3.0105,
   2.8438,
   2.8851,
   2.9271,
   3.1356,
   2.6775,
   3.0527,
   2.9272,
   2.8854,
   3.0101,
   2.8441,
   2.927,
   2.9274,
   2.9269,
   2.9268,
   2.8022,
   2.9688,
   2.9274,
   2.8871,
   2.8865,
   2.9271,
   2.8437,
   3.0103,
   2.927,
   2.9267,
   2.9269,
   2.9271,
   2.8029,
   2.8025,
   2.969,
   2.9685,
   3.0108,
   2.9694,
   2.9688,
   2.8863,
   2.8027,
   2.9689,
   2.9682,
   2.8854,
   2.7204,
   3.0102,
   2.9275,
   3.0108,
   2.8448,
   2.7192,
   2.8854,
   2.9688,
   2.844,
   2.9696,
   3.011,
   2.7615,
   2.5085,
   3.0934,
   3.0945,
   2.9279,
   3.137
  ]
 },
 {
  "paper": "1701.06538",
  "qid": "af073d84b8a7c968e5822c79bef34a28655886de",
  "solved": false
 },
 {
  "paper": "1701.06538",
  "qid": "0cd90e5b79ea426ada0203177c28812a7fc86be5",
  "solved": false
 },
 {
  "paper": "1701.06538",
  "qid": "f01a88e15ef518a68d8ca2bec992f27e7a3a6add",
  "solved": true,
  "base_logprob": -2.4748778343200684,
  "necessary": [],
  "causal": [
   63,
   72,
   73
  ],
  "sufficient": true,
  "evidence": [
   19,
   20
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   3,
   3,
   4,
   4,
   5,
   5,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   8,
   8,
   8,
   9,
   9,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   11,
   12,
   12,
   12,
   12,
   12,
   13,
   13,
   13,
   13,
   13,
   14,
   14,
   14,
   15,
   15,
   15,
   15,
   16,
   16,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   18,
   18,
   18,
   19,
   20,
   20,
   20,
   20,
   20,
   20,
   21,
   21,
   21,
   21,
   21,
   22,
   22,
   22,
   22,
   22,
   22,
   23,
   23,
   23,
   23,
   23,
   23,
   23,
   24,
   24,
   25,
   25,
   25,
   25,
   25,
   26,
   26,
   26,
   27,
   27,
   27,
   27,
   27,
   28,
   28,
   28,
   28,
   28,
   28,
   28,
   29,
   29,
   29,
   29,
   30,
   30,
   30,
   30,
   30,
   31,
   31,
   31,
   31,
   31,
   32,
   33,
   33,
   33,
   33,
   34,
   34,
   34,
   35,
   35,
   35,
   35,
   35,
   36,
   36,
   37,
   37,
   37,
   37,
   37,
   37,
   38,
   38,
   38,
   38,
   39,
   39,
   39,
   39,
   39,
   40,
   40,
   41,
   41,
   41,
   41,
   41,
   42,
   42,
   42,
   43,
   44,
   44,
   44,
   44,
   44,
   45,
   45,
   45,
   46,
   46,
   46,
   46,
   46,
   47,
   47,
   47,
   47,
   47,
   47,
   47,
   48,
   48,
   48,
   48,
   49,
   49,
   49,
   49,
   50,
   51,
   51,
   51,
   51,
   51,
   51,
   51,
   51,
   52,
   52,
   53,
   54,
   55,
   55,
   56,
   56,
   56,
   56,
   56,
   57,
   57,
   57,
   58,
   58,
   58,
   58,
   59,
   60,
   60,
   61,
   62,
   62,
   62,
   62,
   62,
   63,
   63,
   63,
   63,
   63,
   63,
   63,
   63,
   63,
   64,
   64,
   65,
   66,
   67,
   68,
   68,
   68,
   68,
   68,
   69,
   69,
   69,
   69,
   69,
   69,
   69,
   69,
   70,
   71,
   71,
   71,
   71,
   72,
   72,
   72,
   72,
   72,
   72,
   72,
   72,
   72,
   72,
   73,
   73,
   73,
   73,
   74,
   74,
   74,
   75,
   75,
   75,
   76,
   76,
   76,
   77,
   77,
   77,
   77,
   77,
   77,
   77,
   78,
   78,
   78,
   78,
   78,
   78,
   79,
   79,
   79,
   79,
   79,
   79,
   79,
   79,
   80,
   80,
   81,
   81,
   81,
   81,
   81,
   81,
   81,
   81,
   82,
   82,
   82,
   82,
   83,
   83,
   83,
   83,
   83,
   84,
   85,
   85,
   86,
   86,
   86,
   87,
   87,
   88,
   88,
   89,
   90,
   90,
   91,
   92,
   92,
   93,
   93,
   93,
   94,
   95,
   95,
   95,
   96,
   97,
   98,
   98
  ],
  "secs": 424.19,
  "drops": [
   0.0835,
   0.0417,
   0.0416,
   0.0832,
   0.124,
   -0.0004,
   0.0426,
   0.0418,
   0.0831,
   0.125,
   0.0823,
   -0.0002,
   0.0426,
   -0.0416,
   -0.0833,
   0.0011,
   0.2065,
   -0.0001,
   -0.0405,
   -0.0822,
   0.0419,
   0.0416,
   0.0418,
   0.001,
   -0.0822,
   0.0834,
   0.0002,
   -0.0,
   -0.0416,
   0.0416,
   0.0426,
   0.0,
   0.0426,
   0.0409,
   0.001,
   0.0842,
   -0.0407,
   0.0437,
   -0.0416,
   0.0427,
   -0.0001,
   -0.001,
   -0.1226,
   0.0418,
   0.0011,
   -0.0001,
   0.0022,
   0.0818,
   0.0425,
   0.0416,
   -0.0821,
   -0.0405,
   -0.0833,
   0.0823,
   0.0833,
   -0.0416,
   -0.1234,
   0.0033,
   0.0409,
   -0.0,
   0.0426,
   -0.2507,
   -0.339,
   0.2091,
   0.0012,
   -0.0009,
   0.0436,
   0.0011,
   0.0426,
   0.0824,
   -0.0007,
   0.0428,
   0.2928,
   0.2486,
   -0.0862,
   0.1674,
   -0.0405,
   0.0003,
   -0.1665,
   -0.215,
   0.002,
   0.0409,
   0.0425,
   0.1258,
   0.1259,
   -0.0406,
   0.001,
   -0.0406,
   0.0001,
   0.0833,
   0.0002,
   0.0834,
   0.0426,
   0.0426,
   -0.0417,
   0.0416,
   -0.0009,
   0.0426,
   0.0417,
   0.0409,
   0.0418,
   -0.0417,
   -0.0407,
   0.0406,
   0.001,
   0.0429,
   0.0418,
   0.0001,
   0.0009,
   -0.0407,
   0.0427,
   0.001,
   -0.0406,
   0.0,
   0.0417,
   0.0406,
   0.001,
   -0.0426,
   0.0009,
   0.0009,
   0.0417,
   0.0011,
   0.001,
   0.0834,
   0.0426,
   0.0426,
   0.0425,
   0.0823,
   0.0023,
   0.0001,
   0.0415,
   0.0008,
   0.0011,
   -0.0415,
   0.001,
   -0.0001,
   0.0417,
   -0.0415,
   0.001,
   -0.0822,
   0.0834,
   0.0841,
   -0.0,
   0.0001,
   0.0416,
   -0.001,
   0.0418,
   -0.0406,
   0.0425,
   -0.0417,
   0.0831,
   -0.0406,
   -0.0416,
   0.0426,
   -0.0406,
   0.0427,
   -0.0407,
   0.001,
   0.041,
   0.001,
   -0.0407,
   0.001,
   0.0833,
   0.001,
   0.0416,
   0.0002,
   -0.0001,
   0.0011,
   0.0427,
   -0.0001,
   -0.0417,
   0.001,
   -0.0406,
   0.0417,
   0.0001,
   0.001,
   0.0408,
   0.002,
   0.0011,
   0.0427,
   0.001,
   0.0418,
   0.0425,
   0.0425,
   -0.0,
   0.0425,
   -0.0417,
   0.0011,
   0.0011,
   -0.0406,
   0.0834,
   -0.0009,
   0.001,
   0.001,
   0.0418,
   0.0009,
   0.0418,
   0.0001,
   -0.0823,
   -0.001,
   0.0417,
   -0.0426,
   -0.0,
   -0.0823,
   0.0836,
   0.0009,
   0.0012,
   -0.0001,
   0.125,
   0.0826,
   -0.0009,
   0.0842,
   -0.001,
   -0.0011,
   0.001,
   -0.0405,
   0.0426,
   0.0001,
   0.0416,
   0.1248,
   -0.0009,
   0.0426,
   0.0426,
   0.0418,
   0.0427,
   -0.001,
   0.0426,
   0.0833,
   0.0407,
   0.001,
   0.0009,
   0.001,
   0.0012,
   0.0009,
   -0.0414,
   0.0001,
   0.0417,
   0.001,
   0.002,
   -0.0002,
   0.1239,
   -0.0001,
   0.0834,
   -0.001,
   0.0001,
   -0.0009,
   0.0407,
   0.0417,
   0.0417,
   -0.0406,
   0.0425,
   0.0844,
   0.0418,
   -0.0406,
   -0.0416,
   -0.0406,
   0.0414,
   -0.0407,
   0.001,
   0.0001,
   0.0009,
   0.0426,
   0.0418,
   0.0407,
   0.0001,
   -0.0416,
   0.0032,
   -0.0407,
   0.0022,
   0.0835,
   0.0407,
   -0.0009,
   -0.0001,
   0.001,
   0.0436,
   0.0407,
   0.001,
   0.0009,
   0.0011,
   0.002,
   -0.0001,
   0.0011,
   0.0417,
   0.0429,
   0.0416,
   0.0834,
   0.0427,
   -0.0001,
   0.0001,
   0.0011,
   0.0009,
   -0.0822,
   0.0406,
   0.0407,
   -0.0416,
   -0.0009,
   0.0407,
   0.0407,
   0.0418,
   -0.0417,
   -0.0406,
   -0.0416,
   -0.0417,
   -0.0,
   -0.0406,
   -0.0009,
   0.0417,
   -0.0406,
   0.0834,
   0.0426,
   0.0014,
   0.0416,
   -0.0001,
   0.0426,
   0.0415,
   0.0418,
   0.0417,
   0.001,
   -0.0417,
   0.001,
   -0.0426,
   0.001,
   -0.0407,
   0.001,
   0.0815,
   0.0001,
   0.001,
   -0.0418,
   -0.0,
   0.0417,
   0.0407,
   -0.0406,
   0.0426,
   -0.0396,
   0.0009,
   0.0,
   -0.0001,
   0.0425,
   0.0002,
   -0.0009,
   -0.1249,
   0.0407,
   0.0823,
   -0.0824,
   0.002,
   -0.1248,
   -0.0821,
   -0.0406,
   0.0846,
   0.0821,
   -0.0407,
   -0.0417,
   -0.0415,
   -0.1229,
   0.0023,
   -0.0417,
   -0.0409,
   0.1281,
   -0.0404,
   -0.2516,
   0.0447
  ]
 },
 {
  "paper": "1701.08118",
  "qid": "7486c9d9e6c407c0c3bc012405d689dbee072327",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1701.08118",
  "qid": "0f2403fa77738bf05534d7f9d83c9dbb0a0d6140",
  "solved": false
 },
 {
  "paper": "1701.08118",
  "qid": "21df76462c76d6e2d52fb7dce573ee5336627cb5",
  "solved": false
 },
 {
  "paper": "1701.08118",
  "qid": "45be26c01e82835d9949529003c6b64f90db3d1a",
  "solved": true,
  "base_logprob": -5.152162075042725,
  "necessary": [
   64
  ],
  "causal": [
   64
  ],
  "sufficient": true,
  "evidence": [
   15
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   2,
   2,
   2,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   5,
   6,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   9,
   9,
   9,
   9,
   10,
   10,
   11,
   11,
   11,
   11,
   11,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   13,
   13,
   13,
   13,
   14,
   14,
   14,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   16,
   16,
   16,
   16,
   16,
   16,
   17,
   17,
   17,
   17,
   18,
   19,
   19,
   20,
   20,
   20,
   20,
   20,
   21,
   21,
   21,
   22,
   22,
   22,
   23,
   23,
   23,
   23,
   23,
   24,
   24,
   25,
   25,
   25,
   26,
   26,
   26,
   26,
   27,
   28
  ],
  "secs": 27.5,
  "drops": [
   0.0753,
   -0.1987,
   0.4,
   -0.7452,
   -0.15,
   0.3496,
   0.2249,
   0.1749,
   0.1497,
   -0.0502,
   0.0999,
   0.0252,
   0.075,
   0.0249,
   -0.0242,
   -0.1243,
   0.1252,
   0.0497,
   0.1,
   -0.1001,
   0.0746,
   -0.0003,
   0.1247,
   0.0747,
   0.1748,
   -0.1254,
   0.1498,
   0.0498,
   0.0501,
   0.0253,
   0.2002,
   -0.5174,
   0.1,
   0.125,
   0.15,
   -0.0,
   0.05,
   -0.0995,
   0.1249,
   0.0252,
   -0.0246,
   0.1751,
   -0.0241,
   0.1747,
   0.1249,
   -0.0252,
   -0.0746,
   0.1249,
   0.125,
   0.05,
   -0.0995,
   -0.0495,
   0.1248,
   -0.0252,
   0.0504,
   0.1498,
   0.0249,
   0.1746,
   0.0247,
   0.0499,
   0.0748,
   -0.1251,
   0.2243,
   -0.1742,
   3.2286,
   -0.0739,
   -0.2991,
   -0.1737,
   0.1008,
   -0.0749,
   0.0509,
   0.1006,
   0.0745,
   0.0247,
   0.1513,
   -0.1254,
   0.0998,
   0.075,
   0.0249,
   0.1251,
   0.0751,
   -0.0498,
   0.2501,
   0.15,
   0.15,
   -0.0002,
   0.3243,
   -0.1749,
   0.1254,
   0.0001,
   0.125,
   -0.0493,
   0.0999,
   0.0501,
   0.1248,
   0.2995,
   0.0997,
   -0.0987,
   0.1003,
   0.0496,
   0.3254,
   -0.0995,
   0.1,
   0.1,
   0.2248,
   0.1001,
   -0.0745,
   -1.6005
  ]
 },
 {
  "paper": "1702.01517",
  "qid": "33d1f53cf25a7701db605b6b7ac36946af588bb7",
  "solved": false
 },
 {
  "paper": "1702.01517",
  "qid": "0aa46c132515d8830a72f263812cdf7cbd5627c6",
  "solved": true,
  "base_logprob": -2.833601713180542,
  "necessary": [
   181
  ],
  "causal": [
   181
  ],
  "sufficient": true,
  "evidence": [
   60,
   61,
   62,
   63,
   64,
   65,
   66,
   67
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   5,
   5,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   9,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   12,
   12,
   12,
   12,
   13,
   14,
   14,
   14,
   14,
   15,
   15,
   15,
   16,
   16,
   17,
   17,
   18,
   18,
   19,
   19,
   19,
   20,
   20,
   20,
   21,
   21,
   21,
   21,
   21,
   22,
   22,
   22,
   23,
   23,
   23,
   24,
   25,
   26,
   26,
   27,
   27,
   27,
   28,
   28,
   28,
   28,
   29,
   30,
   30,
   31,
   32,
   32,
   33,
   33,
   34,
   34,
   35,
   35,
   35,
   35,
   36,
   37,
   37,
   37,
   38,
   38,
   39,
   39,
   39,
   40,
   40,
   41,
   41,
   42,
   42,
   42,
   43,
   43,
   43,
   43,
   44,
   44,
   44,
   44,
   45,
   46,
   46,
   47,
   48,
   49,
   49,
   50,
   51,
   51,
   51,
   51,
   51,
   51,
   51,
   52,
   52,
   52,
   53,
   53,
   53,
   53,
   53,
   54,
   54,
   54,
   55,
   56,
   56,
   56,
   57,
   58,
   58,
   58,
   58,
   58,
   58,
   59,
   59,
   59,
   59,
   60,
   61,
   62,
   63,
   63,
   64,
   65,
   66,
   67,
   67,
   67,
   68,
   69,
   70,
   70,
   70
  ],
  "secs": 115.9,
  "drops": [
   -0.0,
   0.0417,
   0.0417,
   0.0833,
   0.0417,
   -0.0833,
   0.0,
   0.0833,
   0.0,
   -0.0416,
   0.0,
   0.0,
   0.0,
   -0.1249,
   -0.1249,
   -0.0416,
   0.0,
   0.1666,
   0.0833,
   0.1666,
   -0.0833,
   -0.1249,
   -0.0832,
   -0.0,
   0.0,
   -0.0416,
   -0.0416,
   -0.0416,
   0.0,
   -0.0,
   0.0,
   -0.0416,
   0.0417,
   0.125,
   0.1666,
   0.0417,
   0.1666,
   0.125,
   0.0833,
   0.0833,
   -0.0,
   0.0417,
   0.0417,
   0.2083,
   0.0833,
   -0.0416,
   0.0,
   0.0,
   0.0,
   0.1666,
   -0.0416,
   -0.1249,
   0.0833,
   0.0416,
   -0.0,
   0.0416,
   -0.0416,
   0.0833,
   0.0417,
   0.1249,
   0.0416,
   0.0833,
   -0.0416,
   0.0833,
   0.0833,
   0.0833,
   0.0,
   -0.0417,
   -0.1666,
   -0.0416,
   0.0417,
   -0.2081,
   0.0833,
   0.125,
   0.0,
   -0.0833,
   -0.0416,
   0.0417,
   0.0416,
   -0.0417,
   0.0417,
   -0.0,
   0.0833,
   0.0,
   -0.0,
   -0.0832,
   -0.0833,
   0.0,
   0.1249,
   0.0,
   -0.0,
   0.0,
   0.0416,
   0.0,
   0.0833,
   0.0,
   0.0833,
   0.0,
   0.125,
   0.0417,
   0.0833,
   0.0833,
   0.0833,
   0.0417,
   0.0416,
   0.0,
   0.0416,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0416,
   0.0417,
   0.0,
   0.0417,
   0.0833,
   -0.0416,
   -0.0416,
   0.0833,
   0.0417,
   0.0417,
   0.0417,
   0.0,
   0.0,
   0.0417,
   0.0416,
   -0.1249,
   0.0417,
   0.0,
   0.0417,
   0.0,
   0.1249,
   0.0001,
   -0.0833,
   0.0833,
   0.1249,
   0.0,
   0.1249,
   0.0416,
   0.0,
   -0.0417,
   -0.0,
   -0.0417,
   -0.0416,
   0.1249,
   0.0833,
   0.0417,
   0.0833,
   0.0417,
   -0.0,
   0.0417,
   0.0416,
   -0.0416,
   0.1666,
   -0.0416,
   -0.0,
   0.0,
   0.0833,
   0.0,
   -0.0416,
   -0.0,
   0.125,
   0.0416,
   0.0417,
   0.0833,
   0.0833,
   -0.0,
   0.0833,
   -0.0417,
   0.0417,
   0.0416,
   0.0833,
   0.0,
   -0.1249,
   0.0,
   0.1249,
   0.0833,
   0.0,
   -0.0833,
   -0.0,
   0.3374,
   1.1517,
   0.0417,
   0.0833,
   0.0833,
   -0.0416,
   0.0,
   0.0416,
   -0.0416,
   0.125,
   -0.1665,
   -0.0,
   0.2915,
   -0.0833,
   0.1249,
   0.4582
  ]
 },
 {
  "paper": "1702.02363",
  "qid": "4670e1be9d6a260140d055c7685bce365781d82b",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1702.03274",
  "qid": "ff814793387c8f3b61f09b88c73c00360a22a60e",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1702.06378",
  "qid": "aecb485ea7d501094e50ad022ade4f0c93088d80",
  "solved": false
 },
 {
  "paper": "1702.06589",
  "qid": "07c9863e1e86c31b740b5b5a77fe8000be00c273",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1702.06589",
  "qid": "bf7cb53f4105f2e6a413d1adef5349ff1e673500",
  "solved": false
 },
 {
  "paper": "1702.06589",
  "qid": "a6419207d2299f25e2688517d1580b7ba07c8e4b",
  "solved": false
 },
 {
  "paper": "1702.06700",
  "qid": "40f87db3a8d1ac49b888ce3358200f7d52903ce7",
  "solved": false
 },
 {
  "paper": "1702.06700",
  "qid": "36383971a852d1542e720d3ea1f5adeae0dbff18",
  "solved": true,
  "base_logprob": -31.976404190063477,
  "necessary": [
   161,
   172
  ],
  "causal": [
   2,
   52,
   62,
   94,
   119,
   123,
   130,
   141,
   160,
   161,
   164,
   165,
   169,
   172
  ],
  "sufficient": false,
  "evidence": [
   34,
   35,
   36,
   37,
   38
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   5,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   10,
   10,
   10,
   10,
   10,
   10,
   11,
   11,
   12,
   12,
   13,
   13,
   13,
   13,
   13,
   14,
   14,
   14,
   14,
   15,
   15,
   15,
   15,
   16,
   17,
   17,
   17,
   18,
   18,
   18,
   18,
   18,
   18,
   19,
   19,
   20,
   20,
   20,
   21,
   21,
   22,
   22,
   22,
   23,
   23,
   23,
   23,
   23,
   24,
   24,
   24,
   24,
   25,
   25,
   26,
   26,
   27,
   27,
   27,
   27,
   28,
   28,
   29,
   29,
   29,
   29,
   29,
   29,
   29,
   29,
   30,
   30,
   30,
   31,
   31,
   31,
   31,
   32,
   32,
   32,
   32,
   33,
   34,
   35,
   36,
   37,
   38,
   39,
   39,
   39,
   39,
   39,
   39,
   40,
   40,
   40,
   40,
   41,
   41,
   41,
   41,
   42,
   42,
   42,
   42,
   43,
   43,
   43,
   43,
   44,
   44,
   44,
   45,
   45
  ],
  "secs": 123.06,
  "drops": [
   -0.6315,
   0.0318,
   0.3983,
   -0.3436,
   0.0044,
   -0.0475,
   -0.7253,
   -0.3049,
   -0.7344,
   -0.1245,
   -0.0236,
   -0.3817,
   -0.3035,
   -0.3191,
   -0.0932,
   0.0006,
   -0.3964,
   -0.258,
   -0.7097,
   -0.5151,
   -0.3048,
   -0.5222,
   0.0313,
   -0.3437,
   -0.0691,
   -0.6996,
   -0.7196,
   -0.0307,
   -0.4687,
   -0.1094,
   -0.0549,
   0.0318,
   -0.2879,
   -0.1244,
   -0.3559,
   0.2264,
   -0.9442,
   0.0043,
   0.1568,
   0.2193,
   -0.4341,
   -0.1713,
   0.0,
   -0.0776,
   -0.3986,
   -0.4218,
   -0.2656,
   -0.2968,
   -0.309,
   -0.2656,
   -0.375,
   -0.1719,
   0.2755,
   -0.0535,
   -0.4999,
   -0.0624,
   -0.1017,
   -0.2655,
   -0.3504,
   -0.1563,
   -0.0151,
   0.0005,
   0.2349,
   -0.2338,
   -0.1719,
   -0.2722,
   -0.3361,
   -0.037,
   -0.6941,
   -0.2267,
   -0.2031,
   -0.2968,
   -0.0312,
   -0.2423,
   -0.3593,
   -0.0057,
   0.11,
   0.1036,
   -0.2111,
   -0.2343,
   -0.6472,
   -0.133,
   -0.4808,
   -0.0861,
   -0.3281,
   -0.0937,
   -0.1174,
   0.0625,
   0.1795,
   -0.4697,
   -0.3035,
   -0.2968,
   -0.3124,
   -0.0058,
   0.2598,
   -0.1174,
   -0.5066,
   0.0232,
   -0.0625,
   -0.3048,
   -0.125,
   -0.1151,
   0.0858,
   -0.0392,
   -0.1486,
   0.0,
   0.0,
   -0.1017,
   -0.0847,
   -0.3281,
   -0.2267,
   -0.1017,
   -0.3816,
   0.1349,
   -0.2267,
   0.1256,
   -0.3432,
   -0.4441,
   -0.0526,
   0.6556,
   -0.4142,
   -0.2423,
   -0.0392,
   0.463,
   -0.0781,
   0.0787,
   -0.2969,
   0.0474,
   0.0233,
   -0.5065,
   0.2443,
   -0.2338,
   0.1974,
   -0.5392,
   -0.1486,
   0.0857,
   -0.0156,
   0.0474,
   0.1974,
   -0.7978,
   -0.532,
   0.6099,
   -0.2409,
   -0.3817,
   -0.0222,
   -0.3867,
   -0.4143,
   -0.2723,
   -0.4218,
   -0.3035,
   -0.4441,
   -0.1329,
   -0.4128,
   -0.3119,
   -0.4531,
   -0.2723,
   0.0099,
   -0.1798,
   -0.0463,
   -0.1088,
   0.3848,
   1.0305,
   -0.027,
   0.0318,
   0.2912,
   0.5199,
   0.2192,
   -0.3438,
   -1.425,
   0.593,
   -1.3179,
   -0.3034,
   1.5652
  ]
 },
 {
  "paper": "1702.06777",
  "qid": "0d755ff58a7e22eb4d02fca45d4a7a3920f4e725",
  "solved": false
 },
 {
  "paper": "1703.02507",
  "qid": "09a993756d2781a89f7ec5d7992f812d60e24232",
  "solved": false
 },
 {
  "paper": "1703.02507",
  "qid": "37eba8c3cfe23778498d95a7dfddf8dfb725f8e2",
  "solved": false
 },
 {
  "paper": "1703.02507",
  "qid": "03f4e5ac5a9010191098d6d66ed9bbdfafcbd013",
  "solved": false
 },
 {
  "paper": "1703.04617",
  "qid": "73738e42d488b32c9db89ac8adefc75403fa2653",
  "solved": false
 },
 {
  "paper": "1703.04617",
  "qid": "6c8bd7fa1cfb1b2bbeb011cc9c712dceac0c8f06",
  "solved": false
 },
 {
  "paper": "1703.04617",
  "qid": "fa218b297d9cdcae238cef71096752ce27ca8f4a",
  "solved": false
 },
 {
  "paper": "1703.05260",
  "qid": "a37ef83ab6bcc6faff3c70a481f26174ccd40489",
  "solved": true,
  "base_logprob": -4.70599365234375,
  "necessary": [
   145
  ],
  "causal": [
   145
  ],
  "sufficient": true,
  "evidence": [
   48
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   9,
   9,
   10,
   10,
   11,
   11,
   11,
   12,
   12,
   12,
   12,
   13,
   13,
   13,
   13,
   13,
   13,
   13,
   13,
   14,
   14,
   14,
   14,
   14,
   15,
   16,
   17,
   17,
   18,
   19,
   19,
   20,
   21,
   22,
   23,
   23,
   24,
   24,
   25,
   26,
   26,
   27,
   28,
   29,
   30,
   31,
   31,
   32,
   33,
   33,
   34,
   35,
   35,
   36,
   36,
   37,
   37,
   38,
   38,
   38,
   39,
   39,
   40,
   40,
   40,
   40,
   40,
   41,
   41,
   41,
   41,
   41,
   42,
   43,
   44,
   45,
   46,
   46,
   46,
   46,
   46,
   46,
   46,
   46,
   46,
   47,
   47,
   47,
   47,
   47,
   48,
   48,
   48,
   48,
   48,
   48,
   48,
   48,
   49,
   49,
   49,
   50,
   50,
   50,
   50,
   50,
   51,
   52,
   53,
   53,
   53,
   54,
   54,
   54,
   55,
   55,
   56,
   57,
   57,
   57,
   58,
   59,
   59,
   59,
   59,
   59,
   60,
   60,
   60,
   61,
   61,
   62,
   62,
   63,
   64,
   64,
   64,
   64,
   64,
   65,
   65,
   66,
   66,
   66,
   66,
   67,
   67,
   67,
   67,
   68,
   69,
   69,
   69,
   69,
   70,
   70,
   70,
   70,
   70,
   70,
   71,
   71,
   71,
   72,
   72,
   72,
   73,
   73,
   73,
   73,
   73,
   74,
   74,
   74,
   74,
   74,
   74,
   74,
   74,
   75,
   75,
   75,
   75,
   75,
   75,
   75,
   75,
   76,
   76,
   76,
   76,
   76,
   77,
   77,
   77,
   77,
   77,
   78
  ],
  "secs": 183.29,
  "drops": [
   -1.0141,
   -0.9674,
   -1.0583,
   -1.0305,
   -1.0789,
   -1.1171,
   -1.0327,
   -0.9946,
   -1.0485,
   -1.0156,
   -0.9655,
   -0.9936,
   -1.0185,
   -1.0018,
   -0.9376,
   -0.9743,
   -1.0632,
   -1.0333,
   -0.9166,
   -1.1228,
   -1.0845,
   -0.9476,
   -1.0569,
   -1.0619,
   -1.0307,
   -0.998,
   -0.9196,
   -1.07,
   -0.9781,
   -1.0383,
   -0.9499,
   -1.0054,
   -0.9603,
   -0.9435,
   -1.0181,
   -0.9381,
   -0.9272,
   -1.0474,
   -0.9682,
   -0.9596,
   -0.8771,
   -0.7937,
   -0.9682,
   -0.9991,
   -1.109,
   -1.0805,
   -1.0977,
   -1.1095,
   -1.0145,
   -1.0294,
   -1.0676,
   -0.9943,
   -1.0969,
   -1.0005,
   -1.1046,
   -1.0604,
   -1.0407,
   -1.0798,
   -1.0564,
   -0.9343,
   -1.4877,
   -1.0065,
   -1.0828,
   -1.0047,
   -1.015,
   -1.0705,
   -1.0481,
   -0.9847,
   -1.0879,
   -1.0878,
   -1.1195,
   -1.0433,
   -1.0538,
   -1.0393,
   -1.013,
   -1.0283,
   -1.0161,
   -0.912,
   -1.0397,
   -1.0375,
   -1.0725,
   -1.0293,
   -0.9804,
   -1.0246,
   -1.0303,
   -0.966,
   -0.9873,
   -1.0452,
   -1.0277,
   -1.0165,
   -1.0146,
   -1.0865,
   -1.0575,
   -1.0347,
   -0.9938,
   -0.9839,
   -0.9645,
   -0.9941,
   -1.024,
   -0.9953,
   -0.9905,
   -1.0786,
   -0.9829,
   -0.9815,
   -1.0322,
   -0.9567,
   -1.1363,
   -1.1338,
   -1.0468,
   -1.0564,
   -1.045,
   -1.0109,
   -1.0844,
   -1.0441,
   -1.0116,
   -1.0377,
   -0.9904,
   -1.0443,
   -1.0298,
   -1.032,
   -1.0537,
   -1.0267,
   -1.0588,
   -1.0484,
   -1.0262,
   -1.0888,
   -1.0564,
   -1.0285,
   -1.0159,
   -0.9995,
   -1.0696,
   -1.1089,
   -1.0471,
   -0.9672,
   -1.0275,
   -1.0505,
   -1.0158,
   -1.0473,
   -1.023,
   -1.0143,
   -1.0244,
   -1.0366,
   -1.0441,
   -1.021,
   -0.991,
   1.936,
   -1.0424,
   -0.9542,
   -1.1923,
   -0.9823,
   -0.9124,
   -1.0593,
   -1.067,
   -1.0786,
   -1.0593,
   -1.0139,
   -1.0112,
   -1.0228,
   -0.9793,
   -1.0138,
   -1.0817,
   -1.0493,
   -1.0139,
   -1.0706,
   -1.0196,
   -0.9782,
   -0.9968,
   -1.0133,
   -1.0584,
   -1.0283,
   -1.0273,
   -1.0497,
   -1.0605,
   -1.0855,
   -1.1024,
   -1.0386,
   -1.0201,
   -1.0301,
   -1.0058,
   -0.968,
   -1.0588,
   -1.0007,
   -1.0652,
   -1.0594,
   -1.0306,
   -0.9859,
   -1.0405,
   -1.0396,
   -0.3328,
   -0.9704,
   -1.0767,
   -1.073,
   -0.997,
   -1.0302,
   -0.9686,
   -1.0895,
   -0.9993,
   -1.0051,
   -1.0299,
   -0.9982,
   -0.9798,
   -1.0164,
   -1.0754,
   -1.0272,
   -1.061,
   -1.0262,
   -1.0303,
   -1.028,
   -1.018,
   -1.0327,
   -1.0762,
   -1.0414,
   -1.0014,
   -0.9988,
   -1.0468,
   -1.0275,
   -1.0028,
   -1.0498,
   -1.0122,
   -1.1103,
   -0.9964,
   -1.0748,
   -1.0011,
   -1.0476,
   -1.0804,
   -0.9903,
   -1.037,
   -1.0476,
   -1.0439,
   -1.0325,
   -1.0019,
   -0.9929,
   -1.0151,
   -1.0035,
   -0.9902,
   -1.0004,
   -1.0306,
   -1.0613,
   -0.971,
   -0.9793,
   -0.9673,
   -1.0302,
   -1.0324,
   -1.0252,
   -1.0609,
   -1.0059,
   -0.9863,
   -1.0038,
   -0.9434,
   -0.9971,
   -1.2315,
   -1.1664
  ]
 },
 {
  "paper": "1703.05916",
  "qid": "7aaaf7bff9947c6d3b954ae25be87e6e1c49db6d",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1703.05916",
  "qid": "4a2248e1c71c0b0183ab0d225440cae2da396b8d",
  "solved": false
 },
 {
  "paper": "1703.06492",
  "qid": "84a4a1f4695eba599d447e030c94f51e5f2f03bb",
  "solved": false
 },
 {
  "paper": "1703.06492",
  "qid": "bf6c14e9c5f476062cbaaf9179b0c9b751222c8f",
  "solved": false
 },
 {
  "paper": "1703.08098",
  "qid": "47ecaca8adc7306e3014e8c4358e306a5f0e1716",
  "solved": false
 },
 {
  "paper": "1703.08885",
  "qid": "73e715e485942859e1db75bfb5f35f1d5eb79d2e",
  "solved": false
 },
 {
  "paper": "1704.00177",
  "qid": "4e4d377b140c149338446ba69737ea191c4328d9",
  "solved": false
 },
 {
  "paper": "1704.00177",
  "qid": "828ce5faed7783297cf9ce202364f999b8d4a1f6",
  "solved": true,
  "base_logprob": -2.21247935295105,
  "necessary": [
   64
  ],
  "causal": [
   64
  ],
  "sufficient": true,
  "evidence": [
   15
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   5,
   6,
   6,
   6,
   7,
   8,
   8,
   9,
   9,
   10,
   10,
   11,
   12,
   13,
   13,
   13,
   13,
   14,
   14,
   14,
   14,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   16,
   16,
   16,
   16,
   16,
   16,
   16,
   17,
   17,
   17,
   17,
   18,
   18,
   18,
   19,
   19,
   19,
   19,
   19,
   19,
   19
  ],
  "secs": 21.95,
  "drops": [
   0.1247,
   0.0405,
   -0.0182,
   -0.2141,
   0.0629,
   -0.0017,
   0.048,
   -0.06,
   0.0534,
   0.0954,
   0.2731,
   0.3017,
   0.0517,
   0.0082,
   0.0506,
   0.1275,
   0.064,
   -0.0124,
   0.1091,
   0.0554,
   0.0643,
   -0.0279,
   -0.0397,
   -0.1145,
   -0.0555,
   -0.0009,
   -0.1167,
   0.0636,
   0.0008,
   0.0633,
   0.0352,
   0.0631,
   -0.0219,
   -0.0154,
   -0.0076,
   0.0433,
   0.0422,
   -0.0104,
   0.0566,
   0.3289,
   0.1963,
   0.0609,
   0.0422,
   0.0556,
   0.0537,
   0.0475,
   -0.2072,
   0.0238,
   0.0385,
   0.1018,
   0.0313,
   0.0058,
   0.0484,
   0.0466,
   -0.018,
   0.0998,
   0.0944,
   -0.0166,
   -0.023,
   0.0208,
   0.1862,
   0.0054,
   0.145,
   -0.0989,
   4.1129,
   0.423,
   0.1175,
   0.1124,
   0.1096,
   0.0046,
   0.0795,
   0.0143,
   0.0124,
   -0.0119,
   0.1921,
   -0.0633,
   0.0535,
   -0.0649,
   0.1087,
   0.0316,
   0.165,
   -0.0096,
   0.1222,
   0.125,
   0.1084,
   0.0329,
   -0.1423,
   0.1524,
   0.1623,
   0.034,
   0.0992,
   0.224,
   0.405
  ]
 },
 {
  "paper": "1704.00253",
  "qid": "e84e80067b3343d136fd75300691c8b3d3efbdac",
  "solved": false
 },
 {
  "paper": "1704.00253",
  "qid": "45bd22f2cfb62a5f79ec3c771c8324b963567cc0",
  "solved": false
 },
 {
  "paper": "1704.00939",
  "qid": "6dfad97356b6e82009ee442d7fd2b97b5dcabfe2",
  "solved": false
 },
 {
  "paper": "1704.00939",
  "qid": "59a5959a6abfb81b114e7bfaa945301349d20f0f",
  "solved": true,
  "base_logprob": -1.2320237159729004,
  "necessary": [],
  "causal": [
   9,
   26,
   58
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   1,
   1,
   2,
   2,
   2,
   3,
   3,
   3,
   4,
   5,
   5,
   5,
   6,
   7,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   13,
   14,
   14,
   14,
   15,
   15,
   15,
   15,
   16,
   17,
   18,
   18,
   18,
   19,
   20,
   21,
   21,
   22,
   22,
   22,
   23,
   24,
   25,
   25,
   25,
   26,
   26,
   26,
   26,
   27,
   27,
   28,
   28,
   29,
   29
  ],
  "secs": 13.24,
  "drops": [
   -0.0984,
   -0.1522,
   -0.0023,
   -0.2009,
   -0.0521,
   -0.2018,
   -0.1024,
   -0.0774,
   -0.149,
   0.0463,
   -0.1256,
   -0.0005,
   -0.1019,
   -0.2219,
   -0.1996,
   -0.1001,
   -0.1517,
   -0.1007,
   -0.1001,
   -0.053,
   -0.0786,
   -0.1263,
   -0.1019,
   -0.0783,
   -0.1268,
   -0.3989,
   0.0197,
   -0.1045,
   -0.0779,
   -0.1262,
   -0.1268,
   -0.1028,
   -0.0291,
   -0.0296,
   -0.1268,
   -0.1028,
   -0.1032,
   -0.0779,
   -0.1511,
   -0.1277,
   -0.1263,
   -0.177,
   -0.1028,
   -0.0783,
   -0.0779,
   -0.1024,
   -0.1516,
   -0.1759,
   -0.0783,
   -0.1517,
   -0.1512,
   -0.1028,
   -0.1,
   -0.1256,
   -0.1014,
   -0.2488,
   -0.1754,
   -0.1774,
   0.1191
  ]
 },
 {
  "paper": "1704.00939",
  "qid": "e2e31ab279d3092418159dfd24760f0f0566e9d3",
  "solved": false
 },
 {
  "paper": "1704.00939",
  "qid": "5a2f7e27efdedf3c43498ff0c32f808d406c42ec",
  "solved": true,
  "base_logprob": -6.817931175231934,
  "necessary": [],
  "causal": [
   9,
   18,
   22,
   27,
   44
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   1,
   1,
   2,
   2,
   2,
   3,
   3,
   3,
   4,
   5,
   5,
   5,
   6,
   7,
   7,
   8,
   9,
   10,
   11,
   12,
   13,
   13,
   14,
   14,
   14,
   15,
   15,
   15,
   15,
   16,
   17,
   18,
   18,
   18,
   19,
   20,
   21,
   21,
   22,
   22,
   22,
   23,
   24,
   25,
   25,
   25,
   26,
   26,
   26,
   26,
   27,
   27,
   28,
   28,
   29,
   29
  ],
  "secs": 14.47,
  "drops": [
   -0.3123,
   -0.1854,
   -0.4345,
   -0.6851,
   -0.3117,
   -0.3117,
   -0.187,
   -0.2494,
   -0.1246,
   0.1242,
   -0.3118,
   -0.1805,
   -0.1859,
   -0.374,
   -0.4389,
   -0.0625,
   -0.2504,
   -0.2483,
   -0.0615,
   -0.1872,
   -0.1247,
   -0.1872,
   0.0629,
   -0.4337,
   -0.3121,
   -0.5618,
   -0.31,
   0.0018,
   -0.125,
   -0.125,
   -0.3114,
   -0.3736,
   -0.0621,
   -0.0625,
   -0.1861,
   -0.0625,
   -0.2495,
   -0.0622,
   -0.1242,
   -0.1872,
   -0.0625,
   -0.1875,
   -0.062,
   -0.1245,
   0.0007,
   -0.1872,
   -0.3119,
   -0.3117,
   -0.25,
   -0.6854,
   -0.2516,
   -0.314,
   -0.0631,
   -0.0625,
   -0.0615,
   -0.8708,
   -0.375,
   -0.2501,
   -0.2493
  ]
 },
 {
  "paper": "1704.02385",
  "qid": "539eb559744641e6a4aefe267cbc4c79e2bcceae",
  "solved": true,
  "base_logprob": -12.750009536743164,
  "necessary": [
   73,
   74,
   191
  ],
  "causal": [
   73,
   74,
   191
  ],
  "sufficient": true,
  "evidence": [
   25
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   6,
   6,
   6,
   6,
   7,
   8,
   9,
   9,
   9,
   10,
   11,
   11,
   12,
   13,
   14,
   14,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   22,
   23,
   23,
   23,
   23,
   23,
   23,
   24,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   26,
   27,
   27,
   27,
   28,
   28,
   28,
   28,
   29,
   29,
   30,
   30,
   30,
   31,
   32,
   32,
   33,
   33,
   34,
   34,
   35,
   35,
   36,
   36,
   36,
   37,
   37,
   38,
   38,
   38,
   38,
   39,
   39,
   39,
   39,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   40,
   41,
   41,
   41,
   41,
   42,
   42,
   42,
   42,
   42,
   43,
   43,
   43,
   43,
   43,
   43,
   44,
   44,
   45,
   45,
   45,
   46,
   46,
   46,
   46,
   46,
   46,
   46,
   47,
   47,
   47,
   47,
   47,
   47,
   47,
   47,
   47,
   47,
   47,
   47,
   48,
   49,
   49,
   49,
   49,
   49,
   49,
   49,
   49,
   49,
   49,
   50,
   50,
   50,
   50,
   50
  ],
  "secs": 108.79,
  "drops": [
   -0.5,
   0.25,
   0.125,
   0.75,
   -1.75,
   -0.0,
   0.0,
   -0.75,
   -0.25,
   -0.0,
   -0.375,
   -0.25,
   -0.25,
   0.75,
   0.25,
   -0.25,
   -0.375,
   -0.375,
   -0.125,
   -0.125,
   -0.625,
   -0.125,
   -0.25,
   -0.125,
   -0.375,
   -0.375,
   -0.375,
   -0.375,
   -0.875,
   -0.5,
   -0.25,
   -0.375,
   0.25,
   0.25,
   0.125,
   -0.25,
   -0.5,
   -0.125,
   -0.875,
   -1.0,
   -0.5,
   -0.625,
   -0.25,
   0.0,
   -0.25,
   0.25,
   -0.0,
   0.125,
   -0.375,
   -0.375,
   -0.125,
   -0.25,
   -0.375,
   -0.625,
   -0.125,
   -0.375,
   0.25,
   -0.625,
   0.125,
   -0.5,
   -0.125,
   -0.5,
   0.125,
   -0.25,
   -0.375,
   0.0,
   -0.625,
   -0.25,
   -0.125,
   -0.375,
   -0.375,
   0.0,
   0.25,
   3.625,
   1.875,
   -0.125,
   -4.1248,
   -0.625,
   -0.125,
   -0.25,
   0.0,
   0.0,
   -0.5,
   -0.625,
   -0.625,
   -0.375,
   -0.75,
   -0.375,
   -0.25,
   -0.875,
   -0.875,
   -0.5,
   -0.75,
   -0.375,
   -0.5,
   -0.625,
   -0.5,
   0.125,
   -0.375,
   0.125,
   0.125,
   -0.125,
   0.5,
   0.125,
   -0.125,
   -0.5,
   -0.625,
   -0.75,
   -0.25,
   -0.25,
   -0.125,
   -0.375,
   0.125,
   -0.5,
   -0.0,
   -0.25,
   -0.0,
   -0.0,
   0.0,
   0.0,
   0.375,
   -0.25,
   -0.25,
   -0.125,
   0.25,
   -0.125,
   0.25,
   0.0,
   -0.5,
   0.125,
   -0.125,
   -0.875,
   -0.625,
   0.125,
   0.125,
   -0.25,
   0.0,
   0.25,
   0.375,
   -0.5,
   0.5,
   -0.125,
   -0.0,
   -0.375,
   0.0,
   0.0,
   -0.25,
   -0.625,
   0.125,
   -0.5,
   -0.625,
   -0.625,
   -0.0,
   -0.875,
   -0.375,
   -0.0,
   -0.25,
   -0.25,
   -0.5,
   -0.75,
   -0.375,
   -0.25,
   0.375,
   -0.375,
   -0.125,
   -0.625,
   -0.125,
   0.0,
   0.125,
   -0.0,
   -0.375,
   0.0,
   -0.375,
   -0.5,
   -0.0,
   -0.25,
   0.5,
   0.125,
   -0.625,
   -0.375,
   -0.5,
   -1.0,
   -0.25,
   -1.125,
   -0.375,
   -1.125,
   -0.875,
   -0.25,
   0.125,
   0.75,
   -1.0,
   1.25
  ]
 },
 {
  "paper": "1704.02686",
  "qid": "fb381a59732474dc71a413e25cac37e239547b55",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1704.02686",
  "qid": "54415efa91566d5d7135fa23bce3840d41a6389e",
  "solved": false
 },
 {
  "paper": "1704.02686",
  "qid": "dcd22abfc9e7211925c0393adc30dbd4711a9f88",
  "solved": true,
  "base_logprob": -3.364205837249756,
  "necessary": [
   95
  ],
  "causal": [
   95
  ],
  "sufficient": true,
  "evidence": [
   42
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   2,
   2,
   3,
   3,
   3,
   3,
   4,
   4,
   5,
   5,
   6,
   6,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   10,
   11,
   12,
   13,
   14,
   15,
   15,
   16,
   16,
   17,
   18,
   18,
   19,
   20,
   20,
   20,
   21,
   21,
   22,
   22,
   23,
   24,
   25,
   25,
   26,
   27,
   27,
   27,
   27,
   28,
   28,
   28,
   29,
   29,
   30,
   30,
   31,
   31,
   32,
   33,
   34,
   34,
   34,
   34,
   35,
   36,
   36,
   36,
   37,
   37,
   37,
   37,
   37,
   37,
   38,
   39,
   39,
   39,
   40,
   40,
   40,
   40,
   41,
   42,
   42,
   42,
   42,
   43,
   43,
   44,
   45,
   45,
   45,
   45,
   46,
   46,
   46,
   47,
   47,
   47,
   48,
   48,
   49,
   49,
   50,
   51,
   51,
   52,
   53,
   53,
   53,
   53,
   54,
   55,
   55,
   56,
   56,
   57,
   58,
   58,
   59,
   59,
   59,
   60,
   60,
   60,
   60,
   61,
   61,
   62,
   62,
   62,
   62,
   62,
   63,
   63,
   63,
   63,
   63,
   63,
   64,
   65,
   65,
   65,
   65,
   65,
   66,
   66,
   67,
   67,
   68,
   68,
   68,
   69,
   70,
   70,
   71,
   71,
   72,
   72,
   72,
   72,
   72,
   73,
   74,
   74,
   74
  ],
  "secs": 93.24,
  "drops": [
   -1.4216,
   -1.4312,
   -1.4584,
   -1.3926,
   -1.4433,
   -1.3953,
   -1.4753,
   -1.428,
   -1.4216,
   -1.4143,
   -1.421,
   -1.4783,
   -1.3936,
   -1.3946,
   -1.4048,
   -1.444,
   -1.4062,
   -1.3925,
   -1.4181,
   -1.4493,
   -1.3902,
   -1.3895,
   -1.4199,
   -1.4492,
   -1.4083,
   -1.4146,
   -1.3969,
   -1.4392,
   -1.4103,
   -1.4109,
   -1.4361,
   -1.4326,
   -1.4663,
   -1.3972,
   -1.3955,
   -1.4061,
   -1.4438,
   -1.4636,
   -1.451,
   -1.4566,
   -1.4202,
   -1.4369,
   -1.3866,
   -1.4084,
   -1.4215,
   -1.4409,
   -1.3809,
   -1.4314,
   -1.4411,
   -1.4191,
   -1.4439,
   -1.447,
   -1.4423,
   -1.4029,
   -1.4314,
   -1.4134,
   -1.3962,
   -1.4356,
   -1.4301,
   -1.4035,
   -1.4144,
   -1.4028,
   -1.3831,
   -1.4267,
   -1.4329,
   -1.4052,
   -1.4246,
   -1.424,
   -1.4514,
   -1.4023,
   -1.4475,
   -1.4068,
   -1.4676,
   -1.4137,
   -1.4514,
   -1.4139,
   -1.4279,
   -1.4187,
   -1.4118,
   -1.4484,
   -1.4564,
   -1.4465,
   -1.4234,
   -1.4451,
   -1.4487,
   -1.4235,
   -1.4533,
   -1.4312,
   -1.3925,
   -1.5081,
   -1.4253,
   -1.4117,
   -1.4554,
   -1.4585,
   -1.376,
   1.5587,
   -1.5077,
   -1.4574,
   -1.4088,
   -1.3715,
   -1.4093,
   -1.2968,
   -1.5572,
   -1.4606,
   -1.4387,
   -1.4187,
   -1.3881,
   -1.4277,
   -1.4711,
   -1.4034,
   -1.4354,
   -1.4244,
   -1.4254,
   -1.4221,
   -1.4212,
   -1.3877,
   -1.3983,
   -1.427,
   -1.4855,
   -1.4174,
   -1.4362,
   -1.4747,
   -1.4166,
   -1.4867,
   -1.3474,
   -1.4515,
   -1.5021,
   -1.4361,
   -1.5079,
   -1.507,
   -1.6062,
   -1.3721,
   -1.4651,
   -1.4421,
   -1.4698,
   -1.4034,
   -1.462,
   -1.4328,
   -1.4564,
   -1.4989,
   -1.4512,
   -1.4433,
   -1.4214,
   -1.4385,
   -1.4193,
   -1.4737,
   -1.4946,
   -1.4307,
   -1.4404,
   -1.414,
   -1.429,
   -1.4386,
   -1.4624,
   -1.4664,
   -1.3496,
   -1.2062,
   -1.4382,
   -1.4368,
   -1.398,
   -1.4267,
   -1.4615,
   -1.4275,
   -1.4443,
   -1.4167,
   -1.4558,
   -1.451,
   -1.3922,
   -1.4972,
   -1.423,
   -1.4197,
   -1.4215,
   -1.4432,
   -1.4357,
   -1.3585,
   -1.4922,
   -1.435,
   -1.3276,
   -1.4638,
   -1.2517
  ]
 },
 {
  "paper": "1704.02686",
  "qid": "05238d1fad2128403577822aa4822ef8ca9570ac",
  "solved": false
 },
 {
  "paper": "1704.04539",
  "qid": "8fa7011e7beaa9fb4083bf7dd75d1216f9c7b2eb",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1704.05572",
  "qid": "2fffff59e57b8dbcaefb437a6b3434fc137f813b",
  "solved": false
 },
 {
  "paper": "1704.05572",
  "qid": "65d34041ffa4564385361979a08706b10b92ebc7",
  "solved": true,
  "base_logprob": -0.5362118482589722,
  "necessary": [],
  "causal": [
   122
  ],
  "sufficient": true,
  "evidence": [
   42
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   3,
   4,
   4,
   5,
   5,
   6,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   8,
   9,
   9,
   9,
   10,
   10,
   10,
   11,
   12,
   12,
   12,
   13,
   13,
   13,
   14,
   14,
   14,
   14,
   15,
   15,
   16,
   16,
   16,
   17,
   17,
   17,
   18,
   18,
   18,
   18,
   18,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   21,
   21,
   21,
   22,
   22,
   22,
   23,
   23,
   24,
   24,
   25,
   25,
   25,
   25,
   26,
   26,
   26,
   27,
   27,
   27,
   28,
   28,
   28,
   28,
   28,
   29,
   30,
   31,
   31,
   32,
   33,
   33,
   33,
   34,
   35,
   35,
   35,
   36,
   36,
   37,
   38,
   38,
   38,
   39,
   40,
   40,
   40,
   40,
   41,
   41,
   41,
   41,
   41,
   41,
   42,
   42,
   42
  ],
  "secs": 45.77,
  "drops": [
   0.0579,
   0.0357,
   0.0052,
   0.0211,
   0.005,
   -0.0375,
   0.0114,
   0.0038,
   0.0331,
   0.0019,
   0.0036,
   0.0059,
   0.0457,
   -0.0441,
   0.0139,
   0.0421,
   0.0174,
   -0.038,
   0.0677,
   0.0513,
   0.0368,
   0.0305,
   0.0203,
   -0.0229,
   0.043,
   0.0094,
   0.0518,
   -0.0293,
   -0.0091,
   0.0213,
   -0.0523,
   -0.0251,
   -0.0048,
   0.01,
   0.0695,
   -0.0238,
   0.0345,
   0.0158,
   0.0099,
   0.0179,
   0.0181,
   -0.0116,
   0.0409,
   -0.0014,
   -0.0056,
   0.0152,
   0.0329,
   -0.0269,
   0.0149,
   0.0165,
   0.0226,
   -0.0188,
   0.0255,
   -0.002,
   0.0077,
   0.0402,
   0.027,
   0.0135,
   -0.0007,
   0.0079,
   0.009,
   -0.0161,
   0.0028,
   0.0066,
   0.0001,
   0.0336,
   0.0134,
   0.0067,
   0.0293,
   0.0551,
   0.0439,
   0.0337,
   0.0728,
   0.0304,
   0.0164,
   -0.0031,
   0.0055,
   0.0004,
   -0.0327,
   0.0019,
   -0.0324,
   -0.0037,
   0.0094,
   0.055,
   0.0249,
   -0.0119,
   -0.0035,
   -0.0083,
   -0.0195,
   0.032,
   0.0892,
   -0.0245,
   0.0302,
   0.0725,
   0.0717,
   0.0472,
   -0.0108,
   0.0379,
   0.0282,
   -0.0224,
   -0.0075,
   -0.0084,
   -0.0153,
   0.0419,
   -0.0026,
   0.042,
   0.0018,
   -0.0217,
   0.056,
   -0.0705,
   0.0553,
   0.013,
   0.0892,
   0.0243,
   0.0094,
   0.0409,
   -0.0344,
   -0.0069,
   0.0205,
   0.0273,
   0.0044,
   0.1853,
   0.5557
  ]
 },
 {
  "paper": "1704.05572",
  "qid": "e215fa142102f7f9eeda9c9eb8d2aeff7f2a33ed",
  "solved": false
 },
 {
  "paper": "1704.05572",
  "qid": "a8545f145d5ea2202cb321c8f93e75ad26fcf4aa",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1704.06125",
  "qid": "3a1bd3ec1a7ce9514da0cb2dfcaa454ba8c0ed14",
  "solved": false
 },
 {
  "paper": "1704.06125",
  "qid": "39492338e27cb90bf1763e4337c2f697cf5082ba",
  "solved": true,
  "base_logprob": -4.190384864807129,
  "necessary": [],
  "causal": [
   4,
   90
  ],
  "sufficient": true,
  "evidence": [
   20
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   5,
   5,
   6,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   8,
   9,
   10,
   10,
   10,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   11,
   11,
   12,
   13,
   14,
   15,
   16,
   17,
   17,
   17,
   17,
   17,
   17,
   18,
   18,
   18,
   18,
   18,
   18,
   18,
   19,
   19,
   19,
   19,
   19,
   19,
   20,
   20,
   21,
   21,
   21,
   22,
   22,
   22,
   22,
   23,
   23,
   23,
   23,
   23,
   23,
   23,
   24,
   24,
   24,
   24,
   24,
   24,
   24,
   24,
   25,
   25,
   25,
   25,
   26,
   26,
   26,
   26,
   27,
   27,
   28
  ],
  "secs": 44.1,
  "drops": [
   -4.1025,
   -4.1154,
   -4.1325,
   -4.1154,
   -4.0311,
   -4.1325,
   -4.1154,
   -4.109,
   -4.1091,
   -4.1091,
   -4.1214,
   -4.1091,
   -4.1091,
   -4.109,
   -4.1024,
   -4.1091,
   -4.1214,
   -4.1214,
   -4.1091,
   -4.0955,
   -4.1091,
   -4.1214,
   -4.0955,
   -4.1214,
   -4.1214,
   -4.109,
   -4.109,
   -4.1214,
   -4.109,
   -4.1091,
   -4.1214,
   -4.109,
   -4.1154,
   -4.1214,
   -4.1091,
   -4.1091,
   -4.1091,
   -4.1091,
   -4.1091,
   -4.1024,
   -4.1024,
   -4.1154,
   -4.1214,
   -4.1091,
   -4.1154,
   -4.1091,
   -4.1091,
   -4.1154,
   -4.1091,
   -4.1154,
   -4.1091,
   -4.1214,
   -4.109,
   -4.0883,
   -4.1154,
   -4.109,
   -4.1214,
   -4.1091,
   -4.1154,
   -4.1154,
   -4.109,
   -4.1214,
   -4.109,
   -4.109,
   -4.0955,
   -4.1091,
   -4.1214,
   -4.109,
   -4.109,
   -4.1091,
   -4.1091,
   -4.1024,
   -4.1091,
   -4.1091,
   -4.1024,
   -4.109,
   -4.1091,
   -4.109,
   -4.1091,
   -4.1091,
   -4.109,
   -4.1091,
   -4.1214,
   -4.1214,
   -4.1214,
   -4.1091,
   -4.1024,
   -4.109,
   -4.1024,
   -4.1214,
   -4.0483,
   -4.0807,
   -4.1091,
   -4.1091,
   -4.0955,
   -4.1091,
   -4.109,
   -4.109,
   -4.109,
   -4.1214,
   -4.1091,
   -4.1214,
   -4.1091,
   -4.1091,
   -4.1214,
   -4.0955,
   -4.1091,
   -4.0955,
   -4.109,
   -4.1024,
   -4.1024,
   -4.109,
   -4.109,
   -4.1214,
   -4.127,
   -4.1091,
   -4.1324,
   -4.0883,
   -4.0955,
   -4.0954,
   -4.1091,
   -4.0883,
   -4.109,
   -4.1091,
   -4.1421
  ]
 },
 {
  "paper": "1704.08424",
  "qid": "b686e10a725254695821e330a277c900792db69f",
  "solved": false
 },
 {
  "paper": "1704.08960",
  "qid": "9893c5f36f9d503678749cb0466eeaa0cfc9413f",
  "solved": false
 },
 {
  "paper": "1705.00108",
  "qid": "a9c5252173d3df1c06c770c180a77520de68531b",
  "solved": true,
  "base_logprob": -5.808000087738037,
  "necessary": [],
  "causal": [
   4,
   5,
   15,
   106,
   114,
   115
  ],
  "sufficient": true,
  "evidence": [
   21
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   1,
   1,
   2,
   2,
   2,
   3,
   3,
   4,
   4,
   4,
   5,
   5,
   5,
   6,
   6,
   7,
   7,
   8,
   9,
   10,
   10,
   10,
   11,
   11,
   11,
   11,
   12,
   12,
   13,
   13,
   13,
   14,
   15,
   15,
   15,
   16,
   16,
   16,
   17,
   18,
   18,
   19,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   21,
   21,
   21,
   21,
   22,
   22,
   22,
   23,
   24,
   24,
   25,
   26,
   26,
   26,
   26,
   27,
   28,
   28,
   29,
   30,
   31,
   32,
   33,
   33,
   33,
   34,
   34,
   35,
   36,
   36,
   37,
   37,
   37,
   37,
   37,
   38,
   38,
   38,
   38,
   38,
   39,
   39,
   39,
   39,
   39,
   39,
   39,
   40,
   40,
   40,
   40,
   40,
   40,
   41,
   41,
   41,
   41,
   41,
   42,
   42,
   42,
   42,
   43
  ],
  "secs": 52.25,
  "drops": [
   -3.4321,
   -3.315,
   -3.4478,
   -3.4007,
   -3.2527,
   -3.2683,
   -3.4168,
   -3.4011,
   -3.5415,
   -3.3853,
   -3.4165,
   -3.4792,
   -3.4555,
   -3.4478,
   -3.3152,
   -3.2209,
   -3.3935,
   -3.3151,
   -3.4636,
   -3.5884,
   -3.4948,
   -3.4634,
   -3.4948,
   -3.5104,
   -3.3853,
   -3.3854,
   -3.4245,
   -3.4166,
   -3.4166,
   -3.4322,
   -3.4321,
   -3.4634,
   -3.3619,
   -3.4791,
   -3.4479,
   -3.3775,
   -3.4478,
   -3.3931,
   -3.4322,
   -3.3383,
   -3.4245,
   -3.3462,
   -3.4323,
   -3.4635,
   -3.3853,
   -3.4008,
   -3.4166,
   -3.4791,
   -3.4634,
   -3.5259,
   -3.362,
   -3.3698,
   -3.3776,
   -3.9611,
   -3.4632,
   -3.4166,
   -3.4948,
   -3.3697,
   -3.3385,
   -3.4789,
   -3.5561,
   -3.4948,
   -3.4791,
   -3.3464,
   -3.4636,
   -3.448,
   -3.4325,
   -3.4794,
   -3.4787,
   -3.4166,
   -3.2916,
   -3.3931,
   -3.4633,
   -3.3932,
   -3.4244,
   -3.4166,
   -3.4635,
   -3.3774,
   -3.5103,
   -3.5104,
   -3.401,
   -3.5103,
   -3.3931,
   -3.4477,
   -3.4634,
   -3.3777,
   -3.4478,
   -3.4479,
   -3.3775,
   -3.4402,
   -3.4478,
   -3.4323,
   -3.4478,
   -3.4245,
   -3.3851,
   -3.4947,
   -3.62,
   -3.4011,
   -3.4478,
   -3.4166,
   -3.3698,
   -3.3619,
   -3.4244,
   -3.3697,
   -3.4635,
   -3.5105,
   -3.1281,
   -3.4325,
   -3.4321,
   -3.3152,
   -3.4481,
   -3.3308,
   -3.4949,
   -3.3619,
   -3.2835,
   -3.245
  ]
 },
 {
  "paper": "1705.00861",
  "qid": "76c8aac84152fc4bbc0d5faa7b46e40438353e77",
  "solved": false
 },
 {
  "paper": "1705.01991",
  "qid": "4e2e19a58e1f2cc5a7b1bc666c1577922454d8c8",
  "solved": false
 },
 {
  "paper": "1705.01991",
  "qid": "69ca609e86888c7e4e2e3d33435a0a36f77601b5",
  "solved": false
 },
 {
  "paper": "1705.02394",
  "qid": "a0fbf90ceb520626b80ff0f9160b3cd5029585a5",
  "solved": false
 },
 {
  "paper": "1705.02394",
  "qid": "e8ca81d5b36952259ef3e0dbeac7b3a622eabe8e",
  "solved": true,
  "base_logprob": -4.297134876251221,
  "necessary": [],
  "causal": [
   66
  ],
  "sufficient": true,
  "evidence": [
   17
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   5,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   9,
   9,
   9,
   10,
   10,
   11,
   11,
   12,
   13,
   13,
   14,
   14,
   14,
   14,
   14,
   15,
   15,
   15,
   16,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   18,
   18,
   18,
   18,
   18,
   18,
   18,
   18,
   18,
   19,
   19,
   20,
   20,
   21,
   21,
   21,
   22,
   22,
   22,
   22,
   22,
   23,
   23,
   23,
   23,
   23,
   23,
   24,
   24,
   24,
   25,
   25,
   25,
   25,
   25,
   26,
   27,
   27,
   27,
   27,
   28,
   28,
   28,
   29,
   29,
   29,
   29,
   29,
   30,
   30,
   31,
   31,
   31,
   32,
   32,
   32,
   32,
   32,
   32,
   32,
   32,
   33,
   33,
   33,
   33,
   33,
   34,
   34,
   34,
   34,
   35,
   35,
   35,
   35,
   35,
   35,
   36,
   36,
   36,
   36,
   36
  ],
  "secs": 70.36,
  "drops": [
   -0.1094,
   -0.0624,
   0.1564,
   0.0155,
   -1.2028,
   -0.0,
   0.0469,
   0.0937,
   -0.0938,
   0.0,
   -0.0469,
   -0.1094,
   0.0312,
   -0.375,
   -0.9215,
   -0.2343,
   -0.2344,
   -0.0156,
   0.0313,
   -0.0157,
   -0.1093,
   -0.0626,
   -0.0313,
   -0.0157,
   -0.0001,
   -0.0469,
   -0.0469,
   -0.0469,
   -0.0938,
   -0.1094,
   -0.0781,
   0.0156,
   -0.0313,
   -0.0157,
   -0.2501,
   0.0312,
   -0.0,
   -0.0313,
   0.0313,
   -0.0782,
   -0.0313,
   -0.0,
   0.0156,
   -0.0469,
   -0.0313,
   -0.0,
   -0.0469,
   -0.0156,
   0.0156,
   -0.0782,
   -0.0625,
   -0.0,
   -0.0,
   -0.0156,
   -0.0781,
   -0.0938,
   -0.0157,
   -0.0156,
   -0.0,
   -0.0157,
   -0.0469,
   -0.0625,
   -0.0157,
   -0.0625,
   -0.0782,
   0.0468,
   0.3283,
   -0.1093,
   0.1563,
   -0.0469,
   -0.0469,
   -0.1094,
   0.0,
   -0.0781,
   -0.0313,
   -0.0157,
   -0.0156,
   -0.0469,
   0.0156,
   -0.0313,
   0.0468,
   -0.0781,
   -0.0313,
   -0.0781,
   0.0156,
   0.0,
   -0.0469,
   -0.0469,
   -0.0625,
   -0.0469,
   0.0156,
   -0.0469,
   -0.0156,
   -0.0781,
   -0.0313,
   -0.0469,
   -0.0157,
   -0.0781,
   -0.0313,
   -0.0313,
   -0.0313,
   -0.0157,
   -0.0,
   0.0468,
   -0.0938,
   -0.0625,
   -0.0156,
   -0.0313,
   0.0312,
   -0.0156,
   -0.0782,
   0.0468,
   0.0,
   -0.0,
   -0.0625,
   -0.0313,
   -0.0312,
   -0.0156,
   0.0,
   -0.0625,
   0.125,
   -0.0157,
   -0.0469,
   -0.0625,
   0.0468,
   0.0313,
   0.0781,
   -0.0625,
   -0.0938,
   -0.1563,
   -0.0469,
   -0.1094,
   -0.0938,
   -0.0001,
   -0.0469,
   0.0625,
   0.0156,
   -0.0781,
   -0.0782,
   -0.0938,
   -0.0469,
   0.1406,
   -0.0469,
   -0.0001,
   -0.0469,
   -0.0469,
   -0.047,
   -0.0625,
   -0.0001,
   -0.0001,
   0.0156,
   0.0469,
   0.0156,
   -0.0,
   -0.0157,
   -0.0157,
   0.1876
  ]
 },
 {
  "paper": "1705.02394",
  "qid": "e75685ef5f58027be44f42f30cb3988b509b2768",
  "solved": false
 },
 {
  "paper": "1705.03261",
  "qid": "b42323d60827ecf0d9e478c9a31f90940cfae975",
  "solved": false
 },
 {
  "paper": "1705.03261",
  "qid": "1ba28338d3f993674a19d2ee2ec35447e361505b",
  "solved": false
 },
 {
  "paper": "1705.03487",
  "qid": "91c81807374f2459990e5f9f8103906401abc5c2",
  "solved": false
 },
 {
  "paper": "1705.07368",
  "qid": "4c71ed7d30ee44cf85ffbd7756b985e32e8e07da",
  "solved": true,
  "base_logprob": -7.313904762268066,
  "necessary": [],
  "causal": [
   105
  ],
  "sufficient": true,
  "evidence": [
   4,
   16,
   18
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   9,
   9,
   9,
   10,
   11,
   11,
   11,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   13,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   16,
   16,
   16,
   16,
   16,
   16,
   16,
   16,
   16,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   18,
   18,
   18,
   18,
   18,
   18,
   19,
   19,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   21,
   21,
   22,
   22,
   22,
   22,
   23,
   24,
   25,
   26,
   27,
   27,
   27,
   27,
   28,
   28,
   28,
   28,
   29,
   29,
   29,
   29,
   29,
   29,
   29,
   30,
   30,
   30,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   32,
   32,
   32,
   32,
   32,
   33,
   33,
   33,
   33,
   33,
   34,
   34,
   34,
   34,
   34,
   35,
   35,
   35,
   35,
   36,
   36,
   37,
   38,
   38,
   38,
   39,
   40,
   40,
   41,
   41,
   41,
   41,
   41,
   41
  ],
  "secs": 130.89,
  "drops": [
   -0.0421,
   -0.0003,
   0.0621,
   -0.1879,
   -0.042,
   -0.3545,
   0.041,
   -0.0628,
   0.0204,
   -0.0838,
   -0.0839,
   -0.0213,
   -0.0839,
   0.0204,
   -0.0839,
   -0.0214,
   -0.063,
   -0.0212,
   -0.0214,
   -0.0839,
   -0.063,
   -0.1464,
   -0.0005,
   -0.0421,
   -0.1046,
   -0.1461,
   -0.1047,
   -0.1461,
   -0.1462,
   -0.1671,
   -0.0213,
   0.0204,
   -0.063,
   -0.167,
   0.0411,
   0.0202,
   -0.0838,
   -0.0214,
   -0.1253,
   -0.2296,
   -0.0422,
   -0.063,
   -0.0837,
   -0.0212,
   -0.0629,
   -0.1672,
   -0.1255,
   -0.0006,
   -0.0005,
   -0.063,
   -0.0422,
   -0.0004,
   -0.1046,
   -0.1462,
   -0.1255,
   -0.0208,
   -0.0629,
   -0.0005,
   -0.0422,
   -0.1464,
   -0.2296,
   -0.2088,
   -0.0422,
   -0.0003,
   -0.1464,
   -0.0423,
   -0.167,
   -0.1879,
   -0.0629,
   -0.0421,
   -0.0837,
   -0.0422,
   -0.084,
   -0.0631,
   -0.2503,
   -0.2709,
   -0.2708,
   -0.2088,
   -0.3339,
   -0.2085,
   -0.0214,
   -0.063,
   -0.0835,
   -0.0836,
   -0.063,
   0.062,
   -0.0213,
   -0.2089,
   -0.0213,
   -0.0423,
   -0.0836,
   -0.0213,
   -0.042,
   -0.7077,
   -1.0625,
   -0.188,
   -0.2505,
   -0.0423,
   -0.0212,
   0.0204,
   -0.0839,
   -0.0213,
   -0.2713,
   -0.1048,
   -0.0214,
   0.1037,
   -0.2295,
   -0.2713,
   -0.2088,
   -0.0839,
   -0.1462,
   0.0409,
   -0.2298,
   -0.0213,
   -0.063,
   -0.1046,
   -0.1462,
   -0.1878,
   -0.0838,
   -0.042,
   -0.0629,
   -0.1462,
   0.0203,
   -0.0422,
   -0.0214,
   -0.1046,
   -0.0004,
   -0.0005,
   -0.3129,
   -0.3132,
   -0.3755,
   -0.0629,
   0.0203,
   -0.1461,
   -0.188,
   -0.1671,
   -0.1241,
   -0.0212,
   -0.1671,
   -0.1462,
   -0.1254,
   -0.2919,
   -0.1255,
   0.062,
   0.1035,
   -0.042,
   -0.1047,
   -0.0212,
   -0.0422,
   -0.1671,
   -0.0214,
   -0.1254,
   -0.2296,
   -0.1462,
   -0.0213,
   -0.1879,
   -0.1669,
   -0.063,
   -0.0421,
   -0.1877,
   -0.063,
   -0.0631,
   -0.0004,
   -0.0631,
   -0.1253,
   -0.0839,
   -0.2089,
   -0.1877,
   -0.0629,
   -0.1463,
   -0.1044,
   -0.1878,
   -0.0423,
   -0.0422,
   -0.1879,
   -0.063,
   -0.188,
   -0.2088,
   -0.1463,
   -0.1463,
   -0.1879,
   -0.2088,
   -0.0213,
   -0.1254,
   -0.1047,
   -0.0628,
   -0.1879,
   -0.063,
   -0.1045,
   -0.2087,
   -0.1254,
   -0.0839,
   -0.2086,
   -0.1464,
   -0.1046,
   -0.1255,
   -0.0839
  ]
 },
 {
  "paper": "1705.07368",
  "qid": "1949d84653562fa9e83413796ae55980ab7318f2",
  "solved": true,
  "unsupported": true
 },
 {
  "paper": "1705.07368",
  "qid": "7ee660927e2b202376849e489faa7341518adaf9",
  "solved": true,
  "base_logprob": -7.888150691986084,
  "necessary": [],
  "causal": [
   34
  ],
  "sufficient": true,
  "evidence": [
   8,
   9
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   5,
   5,
   5,
   6,
   6,
   6,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   7,
   8,
   8,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   9,
   9,
   9,
   10,
   11,
   11,
   11,
   12,
   12,
   12,
   12,
   12,
   12,
   12,
   13,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   15,
   16,
   16,
   16,
   16,
   16,
   16,
   16,
   16,
   16,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   17,
   18,
   18,
   18,
   18,
   18,
   18,
   19,
   19,
   19,
   19,
   19,
   20,
   20,
   20,
   20,
   21,
   21,
   22,
   22,
   22,
   22,
   23,
   24,
   25,
   26,
   27,
   27,
   27,
   27,
   28,
   28,
   28,
   28,
   29,
   29,
   29,
   29,
   29,
   29,
   29,
   30,
   30,
   30,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   31,
   32,
   32,
   32,
   32,
   32,
   33,
   33,
   33,
   33,
   33,
   34,
   34,
   34,
   34,
   34,
   35,
   35,
   35,
   35,
   36,
   36,
   37,
   38,
   38,
   38,
   39,
   40,
   40,
   41,
   41,
   41,
   41,
   41,
   41
  ],
  "secs": 130.84,
  "drops": [
   -3.4325,
   -3.2302,
   -3.9299,
   -3.0107,
   -4.1647,
   -3.9271,
   -3.3725,
   -3.8884,
   -3.5363,
   -3.4074,
   -3.4122,
   -3.5202,
   -3.6365,
   -3.4989,
   -3.5339,
   -3.5758,
   -3.459,
   -3.4402,
   -3.4974,
   -3.4532,
   -3.4951,
   -3.4771,
   -3.5576,
   -3.4524,
   -3.5941,
   -3.4987,
   -3.4538,
   -3.4951,
   -3.5368,
   -3.5116,
   -3.5317,
   -3.3532,
   -3.3122,
   -3.4744,
   -2.9578,
   -3.4954,
   -3.5597,
   -3.4937,
   -3.5775,
   -3.6613,
   -3.4951,
   -3.5128,
   -3.6338,
   -3.4745,
   -3.5017,
   -3.5365,
   -3.5782,
   -3.6195,
   -3.5367,
   -3.5576,
   -3.5189,
   -3.5576,
   -3.4771,
   -3.5408,
   -3.4979,
   -3.4754,
   -3.6004,
   -3.5115,
   -3.5128,
   -3.5785,
   -3.722,
   -3.5407,
   -3.5404,
   -3.5963,
   -3.6358,
   -3.5118,
   -3.4394,
   -3.5559,
   -3.6181,
   -3.5979,
   -3.5989,
   -3.5988,
   -3.5575,
   -3.5751,
   -3.5162,
   -3.4325,
   -3.6202,
   -3.5785,
   -3.5578,
   -3.5767,
   -3.5785,
   -3.5201,
   -3.5161,
   -3.5576,
   -3.6794,
   -3.4742,
   -3.4743,
   -3.5367,
   -3.4965,
   -3.4992,
   -3.6197,
   -3.5397,
   -3.541,
   -3.4352,
   -3.578,
   -3.4939,
   -3.5784,
   -3.4959,
   -3.4744,
   -3.5197,
   -3.5784,
   -3.5579,
   -3.5573,
   -3.5407,
   -3.4352,
   -3.5819,
   -3.5809,
   -3.516,
   -3.5368,
   -3.4559,
   -3.5164,
   -3.6407,
   -3.4952,
   -3.517,
   -3.4797,
   -3.5573,
   -3.4921,
   -3.6224,
   -3.5997,
   -3.6181,
   -3.5378,
   -3.6214,
   -3.4953,
   -3.6553,
   -3.4978,
   -3.4559,
   -3.5186,
   -3.555,
   -3.4697,
   -3.8163,
   -3.5627,
   -3.6379,
   -3.4329,
   -3.4335,
   -3.3921,
   -3.4561,
   -3.1278,
   -3.5767,
   -3.5573,
   -3.5741,
   -3.6837,
   -3.603,
   -3.5686,
   -3.6445,
   -3.4575,
   -3.5942,
   -3.5747,
   -3.4939,
   -3.4742,
   -3.5158,
   -3.5987,
   -3.5545,
   -3.6004,
   -3.4948,
   -3.4537,
   -3.5991,
   -3.5395,
   -3.5391,
   -3.4746,
   -3.6182,
   -3.4756,
   -3.5791,
   -3.6357,
   -3.66,
   -3.5161,
   -3.5992,
   -3.6053,
   -3.4492,
   -3.5602,
   -3.5593,
   -3.4981,
   -3.5527,
   -3.5992,
   -3.5752,
   -3.4934,
   -3.62,
   -3.5988,
   -3.5718,
   -3.5757,
   -3.6597,
   -3.6202,
   -3.4121,
   -3.6214,
   -3.5785,
   -3.5333,
   -3.6581,
   -3.5784,
   -3.3496,
   -3.4356,
   -3.624,
   -3.4956,
   -3.6204,
   -3.5755,
   -3.5533,
   -3.6615,
   -3.4933,
   -3.2224
  ]
 },
 {
  "paper": "1705.07830",
  "qid": "33d2919f3400cd3c6fbb6960d74187ec80b41cd6",
  "solved": false
 },
 {
  "paper": "1705.09665",
  "qid": "003f884d3893532f8c302431c9f70be6f64d9be8",
  "solved": false
 },
 {
  "paper": "1705.09665",
  "qid": "eea089baedc0ce80731c8fdcb064b82f584f483a",
  "solved": false
 },
 {
  "paper": "1705.09665",
  "qid": "938cf30c4f1d14fa182e82919e16072fdbcf2a82",
  "solved": false
 },
 {
  "paper": "1705.09665",
  "qid": "93f4ad6568207c9bd10d712a52f8de25b3ebadd4",
  "solved": true,
  "base_logprob": -5.588614463806152,
  "necessary": [],
  "causal": [
   78
  ],
  "sufficient": true,
  "evidence": [
   28
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   2,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4,
   5,
   5,
   6,
   6,
   6,
   6,
   7,
   7,
   7,
   8,
   8,
   8,
   9,
   9,
   9,
   10,
   10,
   10,
   11,
   11,
   12,
   12,
   13,
   13,
   13,
   14,
   15,
   15,
   15,
   15,
   16,
   16,
   16,
   16,
   17,
   17,
   17,
   17,
   18,
   18,
   18,
   18,
   19,
   19,
   20,
   20,
   20,
   21,
   22,
   22,
   22,
   23,
   24,
   25,
   25,
   26,
   26,
   27,
   28,
   28,
   28,
   29,
   29,
   29,
   30,
   31,
   32,
   32,
   33,
   33,
   33,
   33,
   34,
   34,
   34,
   35,
   35,
   35,
   35,
   35,
   36,
   36,
   36,
   36,
   36,
   36,
   36,
   37,
   37,
   37,
   38,
   38,
   38,
   38,
   39,
   39,
   39,
   40,
   40,
   40,
   41,
   41,
   41,
   42,
   42,
   43,
   43,
   44,
   44,
   45,
   45,
   45,
   45,
   45,
   45,
   46,
   46,
   46,
   46,
   47,
   47,
   48,
   48,
   49,
   49,
   50,
   50,
   50,
   51,
   51,
   52,
   52,
   52,
   52,
   53,
   54,
   54,
   55,
   55,
   55,
   55,
   55,
   56,
   56,
   57,
   57,
   58,
   58,
   59,
   59,
   59,
   60,
   60,
   61,
   61,
   62,
   62,
   62,
   63,
   63,
   63,
   64,
   64,
   64,
   64,
   65,
   66,
   66,
   66,
   67,
   67,
   67,
   68,
   68,
   68,
   68,
   68,
   69,
   69,
   70,
   70,
   70,
   71,
   71,
   72,
   72,
   72,
   73,
   73,
   73,
   73,
   74,
   74,
   74,
   74,
   74,
   74,
   75,
   75,
   75,
   76,
   76
  ],
  "secs": 184.99,
  "drops": [
   -1.6782,
   -1.6228,
   -1.6787,
   -1.6414,
   -1.6642,
   -1.6716,
   -1.6329,
   -1.706,
   -1.6754,
   -1.6845,
   -1.6511,
   -1.6543,
   -1.6522,
   -1.6588,
   -1.6467,
   -1.6364,
   -1.6283,
   -1.6508,
   -1.5965,
   -1.6882,
   -1.6463,
   -1.6397,
   -1.6897,
   -1.6202,
   -1.6473,
   -1.7021,
   -1.625,
   -1.6932,
   -1.6298,
   -1.6559,
   -1.6349,
   -1.655,
   -1.6563,
   -1.6394,
   -1.6873,
   -1.6776,
   -1.6675,
   -1.6418,
   -1.6956,
   -1.6448,
   -1.7565,
   -1.6718,
   -1.6732,
   -1.6345,
   -1.625,
   -1.6814,
   -1.6667,
   -1.6965,
   -1.6653,
   -1.697,
   -1.6706,
   -1.6287,
   -1.6607,
   -1.6677,
   -1.6731,
   -1.6599,
   -1.6121,
   -1.6875,
   -1.6611,
   -1.641,
   -1.6735,
   -1.5637,
   -1.6419,
   -1.7407,
   -1.7041,
   -1.7227,
   -1.7234,
   -1.6235,
   -1.6498,
   -1.6209,
   -1.7228,
   -1.6416,
   -1.6738,
   -1.6637,
   -1.6009,
   -1.646,
   -1.6644,
   -1.8569,
   -0.6379,
   -1.6243,
   -1.6564,
   -1.6697,
   -1.6715,
   -1.3881,
   -1.6698,
   -1.6208,
   -1.667,
   -1.6668,
   -1.7087,
   -1.6684,
   -1.6754,
   -1.7129,
   -1.6936,
   -1.6707,
   -1.6237,
   -1.6974,
   -1.68,
   -1.6725,
   -1.6319,
   -1.7238,
   -1.6652,
   -1.6556,
   -1.6863,
   -1.7109,
   -1.6879,
   -1.6756,
   -1.7045,
   -1.6808,
   -1.6866,
   -1.6778,
   -1.6974,
   -1.6491,
   -1.6476,
   -1.6828,
   -1.651,
   -1.6484,
   -1.6751,
   -1.6947,
   -1.6753,
   -1.6887,
   -1.6894,
   -1.6114,
   -1.6892,
   -1.6714,
   -1.6986,
   -1.6506,
   -1.6261,
   -1.6559,
   -1.6918,
   -1.7106,
   -1.5963,
   -1.6599,
   -1.6993,
   -1.6491,
   -1.6964,
   -1.6842,
   -1.6367,
   -1.6817,
   -1.6635,
   -1.6968,
   -1.6677,
   -1.7185,
   -1.7199,
   -1.6609,
   -1.6796,
   -1.6871,
   -1.6394,
   -1.6373,
   -1.6704,
   -1.6485,
   -1.6628,
   -1.6522,
   -1.6405,
   -1.6998,
   -1.6628,
   -1.6854,
   -1.6601,
   -1.6872,
   -1.6757,
   -1.6549,
   -1.7114,
   -1.6667,
   -1.6099,
   -1.6624,
   -1.6063,
   -1.6392,
   -1.6544,
   -1.6418,
   -1.6146,
   -1.6997,
   -1.6685,
   -1.6326,
   -1.664,
   -1.6607,
   -1.6987,
   -1.6406,
   -1.6664,
   -1.6577,
   -1.6703,
   -1.6509,
   -1.658,
   -1.6898,
   -1.6473,
   -1.6543,
   -1.6772,
   -1.6818,
   -1.6688,
   -1.6601,
   -1.6635,
   -1.6563,
   -1.6545,
   -1.6576,
   -1.667,
   -1.6644,
   -1.6581,
   -1.6348,
   -1.6568,
   -1.631,
   -1.6545,
   -1.6733,
   -1.6726,
   -1.6422,
   -1.6167,
   -1.6557,
   -1.6788,
   -1.6791,
   -1.6431,
   -1.6454,
   -1.7183,
   -1.6369,
   -1.6529,
   -1.6409,
   -1.659,
   -1.6717,
   -1.6749,
   -1.6432,
   -1.6193,
   -1.6235,
   -1.6965,
   -1.6518,
   -1.6368
  ]
 },
 {
  "paper": "1706.01450",
  "qid": "0fa81adf00662694e1dc74475ae2b9283c50748c",
  "solved": false
 },
 {
  "paper": "1706.01450",
  "qid": "4ade72bfa28bd1f6b75cc7fa687fa634717782f2",
  "solved": false
 },
 {
  "paper": "1706.01723",
  "qid": "3fddd9f6707b9e40e35518dae7f6da7c4cb77d16",
  "solved": false
 },
 {
  "paper": "1706.01723",
  "qid": "fc54736e67f748f804e8f66b3aaaea7f5e55b209",
  "solved": false
 },
 {
  "paper": "1706.04815",
  "qid": "0300cf768996849cab7463d929afcb0b09c9cf2a",
  "solved": true,
  "base_logprob": -9.59207820892334,
  "necessary": [],
  "causal": [
   6,
   103,
   184,
   191,
   202,
   209
  ],
  "sufficient": true,
  "evidence": [
   4
  ],
  "unit": "sentence",
  "para_of": [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   1,
   1,
   1,
   2,
   2,
   2,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   6,
   6,
   7,
   8,
   8,
   8,
   8,
   8,
   8,
   8,
   9,
   9,
   9,
   9,
   9,
   9,
   10,
   10,
   11,
   11,
   11,
   11,
   11,
   12,
   12,
   13,
   14,
   14,
   14,
   14,
   14,
   15,
   15,
   15,
   16,
   17,
   18,
   19,
   20,
   21,
   21,
   22,
   23,
   23,
   23,
   24,
   25,
   25,
   26,
   27,
   27,
   28,
   29,
   30,
   31,
   32,
   32,
   33,
   34,
   35,
   36,
   36,
   37,
   38,
   39,
   40,
   41,
   42,
   42,
   42,
   43,
   44,
   44,
   44,
   45,
   46,
   47,
   47,
   48,
   49,
   49,
   50,
   51,
   51,
   52,
   52,
   53,
   54,
   55,
   55,
   55,
   55,
   56,
   56,
   57,
   57,
   57,
   57,
   58,
   59,
   59,
   60,
   60,
   60,
   60,
   60,
   61,
   61,
   61,
   61,
   62,
   62,
   62,
   62,
   63,
   63,
   64,
   64,
   64,
   65,
   66,
   67,
   68,
   69,
   70,
   71,
   71,
   71,
   71,
   72,
   72,
   72,
   72,
   72,
   72,
   72,
   72,
   72,
   72,
   73,
   73,
   73,
   73,
   73,
   73,
   74,
   74,
   74,
   74,
   74,
   75,
   75,
   75,
   75,
   75,
   75,
   75,
   75,
   75,
   75,
   76,
   76,
   76,
   76,
   76,
   76,
   76,
   76,
   76,
   76,
   76,
   76,
   77,
   77,
   77,
   77,
   77,
   77,
   78,
   78,
   78,
   78,
   79
  ],
  "secs": 178.01,
  "drops": [
   -4.8826,
   -4.8513,
   -4.916,
   -4.8274,
   -4.8635,
   -4.7645,
   -4.6827,
   -4.9691,
   -4.8985,
   -4.8534,
   -4.8951,
   -4.9166,
   -4.8045,
   -4.9098,
   -4.8898,
   -4.8428,
   -4.9114,
   -4.8838,
   -4.9098,
   -4.8128,
   -4.9295,
   -4.9388,
   -4.8434,
   -4.8786,
   -4.7861,
   -4.8476,
   -4.8423,
   -4.9001,
   -4.8584,
   -4.8631,
   -4.8438,
   -4.8322,
   -4.8747,
   -4.8616,
   -4.9416,
   -4.8955,
   -4.786,
   -4.8943,
   -4.8649,
   -4.9162,
   -4.9307,
   -4.8226,
   -4.8854,
   -4.8382,
   -4.9631,
   -4.942,
   -4.8383,
   -4.838,
   -4.8632,
   -4.9782,
   -4.8638,
   -4.8492,
   -4.8626,
   -4.9375,
   -4.843,
   -4.9412,
   -4.8801,
   -4.9105,
   -4.9561,
   -4.7921,
   -4.8885,
   -4.8797,
   -4.9139,
   -4.8735,
   -4.8636,
   -4.8442,
   -4.9254,
   -4.9162,
   -4.8224,
   -4.8958,
   -4.879,
   -4.9103,
   -4.9051,
   -4.8954,
   -4.8793,
   -4.8591,
   -4.9463,
   -4.8534,
   -4.9259,
   -4.9011,
   -4.8701,
   -4.9363,
   -4.9464,
   -4.8905,
   -4.8541,
   -4.868,
   -4.8795,
   -4.8701,
   -4.9157,
   -4.9047,
   -4.8433,
   -4.951,
   -4.8521,
   -5.0089,
   -4.8722,
   -4.9318,
   -4.926,
   -4.9412,
   -4.9427,
   -4.8805,
   -4.8942,
   -4.8537,
   -4.9469,
   -4.7447,
   -4.9109,
   -4.932,
   -4.8421,
   -4.8426,
   -4.9474,
   -4.8482,
   -4.9003,
   -4.9451,
   -4.8381,
   -4.9422,
   -4.9515,
   -4.9263,
   -4.8378,
   -4.8791,
   -4.937,
   -4.8793,
   -4.7808,
   -4.8271,
   -4.9687,
   -4.9841,
   -4.9308,
   -4.8954,
   -4.8936,
   -4.8802,
   -4.9579,
   -4.8791,
   -4.916,
   -4.8849,
   -4.8838,
   -4.8743,
   -4.8426,
   -4.9055,
   -4.9318,
   -4.827,
   -4.8645,
   -4.8228,
   -4.9503,
   -4.8885,
   -4.8312,
   -4.8895,
   -4.9103,
   -4.873,
   -4.8736,
   -4.968,
   -4.8584,
   -4.8786,
   -5.0037,
   -4.9046,
   -4.9322,
   -4.887,
   -4.8201,
   -4.9413,
   -5.0187,
   -4.8743,
   -4.9051,
   -4.8793,
   -4.8782,
   -4.8695,
   -4.8493,
   -4.8942,
   -4.8687,
   -4.9046,
   -4.8749,
   -4.8847,
   -4.9203,
   -4.9244,
   -4.9207,
   -4.8678,
   -4.9366,
   -4.8891,
   -4.9364,
   -4.9322,
   -4.8388,
   -4.9157,
   -4.8686,
   -4.8284,
   -4.952,
   -4.8638,
   -4.9728,
   -4.8584,
   -4.7557,
   -4.9854,
   -4.8277,
   -4.9723,
   -4.9458,
   -4.8955,
   -4.9209,
   -4.7487,
   -4.9237,
   -4.9451,
   -4.8282,
   -4.915,
   -4.8631,
   -4.7603,
   -4.9367,
   -4.8845,
   -4.8668,
   -4.8228,
   -4.591,
   -5.4193,
   -5.0164,
   -4.7687,
   -4.8828,
   -4.8833,
   -4.9365,
   -4.7374,
   -4.9055,
   -4.8802,
   -5.1185,
   -4.7628
  ]
 },
 {
  "paper": "1706.04815",
  "qid": "dd8f72cb3c0961b5ca1413697a00529ba60571fe",
  "solved": false
 },
 {
  "paper": "1706.07179",
  "qid": "082c88e132b4f1bf68abdc3a21ac4af180de1113",
  "solved": false
 },
 {
  "paper": "1706.07179",
  "qid": "43b4f7eade7a9bcfaf9cc0edba921a41d6036e9c",
  "solved": false
 },
 {
  "paper": "1706.07179",
  "qid": "a75861e6dd72d69fdf77ebd81c78d26c6f7d0864",
  "solved": false
 },
 {
  "paper": "1706.07179",
  "qid": "60fd7ef7986a5752b31d3bd12bbc7da6843547a4",
  "solved": false
 },
 {
  "paper": "1706.07206",
  "qid": "2555ca85ff6b56bd09c3919aa6b277eb7a4d4631",
  "solved": true,
  "unsupported": true
 }
]

==> anc/learning-what-matters/learning-what-matters/runs/external/qasper_pair_recalls.json <==
{
  "annotated_s0": {
    "0.1": 0.2671,
    "0.25": 0.4379,
    "0.5": 0.7181
  },
  "annotated_s1": {
    "0.1": 0.2494,
    "0.25": 0.4807,
    "0.5": 0.7296
  },
  "annotated_s2": {
    "0.1": 0.219,
    "0.25": 0.4663,
    "0.5": 0.7404
  },
  "recovered_s0": {
    "0.1": 0.1941,
    "0.25": 0.4039,
    "0.5": 0.6556
  },
  "recovered_s1": {
    "0.1": 0.1964,
    "0.25": 0.3953,
    "0.5": 0.6468
  },
  "recovered_s2": {
    "0.1": 0.1953,
    "0.25": 0.4058,
    "0.5": 0.6667
  },
  "attention_s0": {
    "0.1": 0.0737,
    "0.25": 0.19,
    "0.5": 0.4492
  },
  "attention_s1": {
    "0.1": 0.0744,
    "0.25": 0.195,
    "0.5": 0.4573
  },
  "attention_s2": {
    "0.1": 0.085,
    "0.25": 0.1897,
    "0.5": 0.4618
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/qasper_pair_recalls_kvzip.json <==
{
  "kvzip_set_s0": {
    "0.1": 0.1122,
    "0.25": 0.2966,
    "0.5": 0.5501
  },
  "kvzip_set_s1": {
    "0.1": 0.1062,
    "0.25": 0.2961,
    "0.5": 0.5782
  },
  "kvzip_set_s2": {
    "0.1": 0.1068,
    "0.25": 0.2908,
    "0.5": 0.5493
  },
  "kvzip_soft_s0": {
    "0.1": 0.1064,
    "0.25": 0.2142,
    "0.5": 0.4366
  },
  "kvzip_soft_s1": {
    "0.1": 0.1075,
    "0.25": 0.2167,
    "0.5": 0.4362
  },
  "kvzip_soft_s2": {
    "0.1": 0.1053,
    "0.25": 0.21,
    "0.5": 0.4353
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/qasper_pilot_s0.json <==
{
  "train_recall": {
    "0.1": 0.805647617629128,
    "0.25": 0.9636099183571162,
    "0.5": 0.9908103235815335
  },
  "dev_recall": {
    "0.1": 0.2670806507847223,
    "0.25": 0.4378780989505915,
    "0.5": 0.7181007087362599
  },
  "encoder": "Qwen/Qwen2.5-0.5B-Instruct",
  "layer": 12,
  "seed": 0,
  "epochs": 30,
  "labels": "annotated union, paper level"
}

==> anc/learning-what-matters/learning-what-matters/runs/external/qasper_pilot_s1.json <==
{
  "train_recall": {
    "0.1": 0.8117393698777156,
    "0.25": 0.9671555368826905,
    "0.5": 0.9931484525364914
  },
  "dev_recall": {
    "0.1": 0.24938358618100429,
    "0.25": 0.4806685023020673,
    "0.5": 0.729555473766
  },
  "encoder": "Qwen/Qwen2.5-0.5B-Instruct",
  "layer": 12,
  "seed": 1,
  "epochs": 30,
  "labels": "annotated union, paper level"
}

==> anc/learning-what-matters/learning-what-matters/runs/external/qasper_pilot_s2.json <==
{
  "train_recall": {
    "0.1": 0.8131527436311451,
    "0.25": 0.9655441416056649,
    "0.5": 0.9925477956597567
  },
  "dev_recall": {
    "0.1": 0.21900824817905254,
    "0.25": 0.46633060418561906,
    "0.5": 0.7403849141038813
  },
  "encoder": "Qwen/Qwen2.5-0.5B-Instruct",
  "layer": 12,
  "seed": 2,
  "epochs": 30,
  "labels": "annotated union, paper level"
}

==> anc/learning-what-matters/learning-what-matters/runs/external/qasper_rescore_all.json <==
{
 "n_all": 658,
 "n_yes_no": 89,
 "n_extractive": 569,
 "n_dense_correct": 238,
 "scoring": "strict yes/no on the first yes/no token; extractive token F1, best over annotators, on the continuation cut at the first blank line",
 "arms": {
  "dense": {
   "contain_all": 0.3617,
   "strict_yes_no": 0.382,
   "extractive_f1": 0.304,
   "extractive_f1_dense_correct": 0.365
  },
  "recovered_b25": {
   "contain_all": 0.2264,
   "strict_yes_no": 0.236,
   "extractive_f1": 0.2232,
   "extractive_f1_dense_correct": 0.2172
  },
  "attention_b25": {
   "contain_all": 0.1505,
   "strict_yes_no": 0.2472,
   "extractive_f1": 0.1649,
   "extractive_f1_dense_correct": 0.1699
  },
  "kvzip_b25": {
   "contain_all": 0.3465,
   "strict_yes_no": 0.5056,
   "extractive_f1": 0.3192,
   "extractive_f1_dense_correct": 0.3781
  },
  "recovered_b50": {
   "contain_all": 0.2796,
   "strict_yes_no": 0.2809,
   "extractive_f1": 0.2689,
   "extractive_f1_dense_correct": 0.2945
  },
  "attention_b50": {
   "contain_all": 0.2432,
   "strict_yes_no": 0.3258,
   "extractive_f1": 0.234,
   "extractive_f1_dense_correct": 0.2398
  },
  "kvzip_b50": {
   "contain_all": 0.3556,
   "strict_yes_no": 0.4045,
   "extractive_f1": 0.3226,
   "extractive_f1_dense_correct": 0.386
  }
 },
 "paired": {
  "recovered_minus_attention_b25_extractive_f1": {
   "mean": 0.0583,
   "ci95": [
    0.0408,
    0.076
   ],
   "papers": 247
  },
  "recovered_minus_attention_b25_strict_yes_no": {
   "mean": -0.0112,
   "ci95": [
    -0.1,
    0.0787
   ],
   "papers": 78
  },
  "recovered_minus_attention_b25_contain_all": {
   "mean": 0.076,
   "ci95": [
    0.0411,
    0.1096
   ],
   "papers": 261
  },
  "recovered_minus_kvzip_b25_extractive_f1": {
   "mean": -0.096,
   "ci95": [
    -0.1143,
    -0.0777
   ],
   "papers": 247
  },
  "recovered_minus_kvzip_b25_strict_yes_no": {
   "mean": -0.2697,
   "ci95": [
    -0.3656,
    -0.1807
   ],
   "papers": 78
  },
  "recovered_minus_kvzip_b25_contain_all": {
   "mean": -0.1201,
   "ci95": [
    -0.1568,
    -0.0848
   ],
   "papers": 261
  },
  "recovered_minus_attention_b50_extractive_f1": {
   "mean": 0.0349,
   "ci95": [
    0.0168,
    0.0542
   ],
   "papers": 247
  },
  "recovered_minus_attention_b50_strict_yes_no": {
   "mean": -0.0449,
   "ci95": [
    -0.1348,
    0.046
   ],
   "papers": 78
  },
  "recovered_minus_attention_b50_contain_all": {
   "mean": 0.0365,
   "ci95": [
    0.0016,
    0.0729
   ],
   "papers": 261
  },
  "recovered_minus_kvzip_b50_extractive_f1": {
   "mean": -0.0537,
   "ci95": [
    -0.068,
    -0.0398
   ],
   "papers": 247
  },
  "recovered_minus_kvzip_b50_strict_yes_no": {
   "mean": -0.1236,
   "ci95": [
    -0.2198,
    -0.0341
   ],
   "papers": 78
  },
  "recovered_minus_kvzip_b50_contain_all": {
   "mean": -0.076,
   "ci95": [
    -0.1035,
    -0.049
   ],
   "papers": 261
  }
 }
}


==> anc/learning-what-matters/learning-what-matters/runs/external/qasper_sentence_pilot_eval.json <==
{
 "model": "Qwen/Qwen2.5-7B-Instruct",
 "budgets": [
  0.1,
  0.25
 ],
 "rows": [
  {
   "paper": "1503.00841",
   "qid": "50be4a737dc0951b35d139f51075011095d77f2a",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They leverage prior knowledge about the data, such as strong indicators for specific classes (e.g., \"NBA, player, and basketball\" as strong indicators of"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They leverage labeled features as prior knowledge.\n\nQuestion: What is the purpose of incorporating neutral features?\nAnswer: Incorporating neutral features is the simplest way of regularization,",
     "kept_tokens": 500,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " They leverage labeled features as prior knowledge.\n\nQuestion: How do they handle unbalanced datasets in their experiments?\nAnswer: They construct several movie datasets with different class distributions",
     "kept_tokens": 489,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They leverage neutral features, which are the most frequent words after removing stop words, and their reference distributions are uniformly distributed. They use the top 10 frequent",
     "kept_tokens": 497,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " They leverage labeled features as prior knowledge.\n\nQuestion: How do the authors propose to incorporate this knowledge?\nAnswer: The authors propose three regularization terms on top of generalized",
     "kept_tokens": 1246,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " They leverage labeled features as prior knowledge.\n\nQuestion: How do they handle the imbalance in the number of labeled features or class distribution?\nAnswer: They handle imbalance by",
     "kept_tokens": 1252,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They leverage prior knowledge about neutral features, maximum entropy, and KL divergence to regularize the learning model.\n\nQuestion: How do the authors address the issue of un",
     "kept_tokens": 1247,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They leverage labeled features as prior knowledge.\n\nQuestion: What is the name of the method they use to leverage this knowledge?\nAnswer: The method they use is called",
     "kept_tokens": 500,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " They leverage labeled features as prior knowledge.\n\nQuestion: How do they incorporate the prior knowledge into the model?\nAnswer: They incorporate the prior knowledge by introducing auxiliary regularization",
     "kept_tokens": 497,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They leverage the background knowledge of neutral features, which are the most frequent words after removing stop words, and their reference distributions are uniformly distributed.\n\nQuestion: How do",
     "kept_tokens": 501,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " They leverage labeled features as prior knowledge.\n\nQuestion: How do the authors address the robustness problem?\nAnswer: The authors address the robustness problem by proposing three",
     "kept_tokens": 1249,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They leverage background knowledge about strong indicators of specific classes, such as words like \"amazing\" and \"exciting\" as strong indicators for the positive class in",
     "kept_tokens": 1252,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They leverage prior knowledge in the form of labeled features and class distributions.\n\nQuestion: How do the authors address the issue of unbalanced labeled features?\nAnswer: The",
     "kept_tokens": 1252,
     "ev_token_recall": 0.2835820895522388
    }
   }
  },
  {
   "paper": "1503.00841",
   "qid": "6becff2967fe7c5256fe0b00231765be5b9db9f1",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The three regularization terms are:\n1. A regularization term associated with neutral features.\n2. The maximum entropy of class distribution regularization term.\n3. The KL divergence"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The three regularization terms are:\n1. A regularization term associated with neutral features.\n2. The maximum entropy of class distribution regularization term.\n3. The KL divergence",
     "kept_tokens": 498,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The three regularization terms are $\\lambda_1 \\sum_{i=1}^n \\sum_{j=1}^d |w_{ij}|",
     "kept_tokens": 489,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The three regularization terms are incorporating neutral features, maximum entropy, and KL divergence.\n\nQuestion: How does the KL divergence regularization term perform compared to the others?\nAnswer",
     "kept_tokens": 497,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The three regularization terms are:\n1. A regularization term associated with neutral features.\n2. The maximum entropy of class distribution regularization term.\n3. The KL divergence",
     "kept_tokens": 1247,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The three regularization terms are incorporating neutral features, maximum entropy, and KL divergence.\n\nQuestion: How does the method with neutral features perform compared to GE-FL?\n",
     "kept_tokens": 1252,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The three regularization terms proposed in the paper are:\n1. Incorporating neutral features\n2. Maximum entropy regularization term\n3. KL divergence regularization term\n\nQuestion",
     "kept_tokens": 1247,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The three regularization terms are:\n1. A regularization term associated with neutral features.\n2. The maximum entropy of class distribution regularization term.\n3. The KL divergence",
     "kept_tokens": 500,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The three regularization terms proposed in the paper are:\n1. A term that encodes prior knowledge with a prior on parameters, which is a common approach in Bayesian",
     "kept_tokens": 497,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The three regularization terms are incorporating neutral features, maximum entropy, and KL divergence.\n\nQuestion: How does the KL divergence perform compared to other methods on unbalanced corpor",
     "kept_tokens": 501,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The three regularization terms are:\n1. A regularization term associated with neutral features.\n2. The maximum entropy of class distribution regularization term.\n3. The KL divergence",
     "kept_tokens": 1250,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The three regularization terms are:\n1. A regularization term associated with neutral features.\n2. The maximum entropy of class distribution regularization term.\n3. The KL divergence",
     "kept_tokens": 1252,
     "ev_token_recall": 0.49504950495049505
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The three regularization terms are incorporating neutral features, maximum entropy, and KL divergence.\n\nQuestion: How does incorporating neutral features work?\nAnswer: Incorporating neutral features is",
     "kept_tokens": 1252,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1603.01514",
   "qid": "6bf5620f295b5243230bc97b340fae6e92304595",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The baseline model assigns a semantic role to a constituent based on its syntactic function, i.e., the dependency relation to its head. If there is a total"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The baseline model used is the one described by lang2011unsupervised, which assigns a semantic role to a constituent based on its syntactic function",
     "kept_tokens": 535,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The Bayesian model of garg2012unsupervised is used as the base monolingual model.\n\nQuestion: How is the semantic role inventory divided for",
     "kept_tokens": 533,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The baseline model used is a Bayesian model proposed by garg2012unsupervised, which is also utilized in this work.\n\nQuestion: What is the",
     "kept_tokens": 534,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The baseline model used is the same as the one used by lang2011unsupervised, which assigns a semantic role to a constituent based on its",
     "kept_tokens": 1337,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The supervised baseline model is used, which for predicates seen in the supervised sentences, uses a MAP estimate of the parameters calculated using the predefined mapping. For the unseen",
     "kept_tokens": 1335,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline model used is a monolingual SRI model, which is evaluated with a large unlabeled dataset. This is compared against bilingual SRI models that",
     "kept_tokens": 1334,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The baseline model used assigns a semantic role to a constituent based on its syntactic function, which is determined by the dependency relation to its head. If there are",
     "kept_tokens": 535,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The baseline model used is the same as the one used by lang2011unsupervised, which has been shown to be difficult to outperform.\n\n",
     "kept_tokens": 533,
     "ev_token_recall": 0.3
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The standard baseline is used for unseen predicates.\n\nQuestion: What are the key observations made in the document regarding the use of parallel data for multilingual SRI?\n",
     "kept_tokens": 533,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The baseline model used is one that assigns a semantic role to a constituent based on its syntactic function, specifically the dependency relation to its head. This is described",
     "kept_tokens": 1334,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The baseline model used is the same as the one used by lang2011unsupervised, which has been shown to be difficult to outperform.\n\n",
     "kept_tokens": 1336,
     "ev_token_recall": 0.3
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The supervised baseline model is used, which starts outperforming the semi-supervised model around 10% labeled data in both languages, suggesting that manually labeling",
     "kept_tokens": 1335,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1603.01514",
   "qid": "4986f420884f917d1f60d3cea04dc8e64d3b5bf1",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The additional latent variables used in the model are called crosslingual latent variables (CLVs), which capture correlations between roles in different languages and regularize the parameter"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The model uses crosslingual latent variables (CLVs) to capture role alignments in parallel corpora across different languages.\n\nQuestion: How does the model handle different",
     "kept_tokens": 533,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The additional latent variables used in the model capture alignments between roles across languages. These alignments are used to model the relationships between semantic roles in different languages, which can",
     "kept_tokens": 533,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The model uses CLVs (Contextual Latent Variables) as additional latent variables.\n\nQuestion: How is the inference problem described in the document?\nAnswer: The",
     "kept_tokens": 534,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The model uses additional crosslingual latent variables (CLVs) to couple the monolingual models for each language, capturing crosslingual semantic role patterns.\n\n",
     "kept_tokens": 1336,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The additional latent variables used in the model are called Crosslingual Latent Variables (CLVs). These CLVs capture correlations between roles in different languages, helping",
     "kept_tokens": 1335,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The model uses crosslingual latent variables to capture role alignments in parallel corpora, which in turn capture correlations between roles in different languages and regularize the parameter",
     "kept_tokens": 1334,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The model uses crosslingual latent variables (CLVs) to couple the monolingual models for each language, capturing crosslingual semantic role patterns.\n\nQuestion",
     "kept_tokens": 535,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The model uses two additional latent variables: the role of a predicate and the argument type of an argument.\n\nWhich of the following is a correct statement about the evaluation",
     "kept_tokens": 533,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The model uses CLVs (Contextual Latent Variables) as additional latent variables.\n\nQuestion: What is the purpose of the collapsed Gibbs-sampling based approach in",
     "kept_tokens": 533,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The model uses additional cross-lingual latent variables (CLVs) to couple the monolingual models for each language, capturing cross-lingual semantic role",
     "kept_tokens": 1336,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The model uses crosslingual latent variables to capture role alignments in parallel corpora.\n\nQuestion: How does the model handle the role alignments across languages?\nAnswer:",
     "kept_tokens": 1336,
     "ev_token_recall": 0.19736842105263158
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The model uses crosslingual latent variables to capture role alignments in parallel corpora, which capture correlations between roles in different languages and regularize the parameter estimates of",
     "kept_tokens": 1335,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1603.01514",
   "qid": "747b847d687f703cc20a87877c5b138f26ff137d",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The work uses the EN-DE section of the Europarl corpus and the English (EN) and German (DE) sections of the CoNLL 2"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The EN-DE parallel Europarl corpus and the CoNLL 2009 corpus are used. Specifically, about 1.5M parallel EN",
     "kept_tokens": 535,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify the exact parallel corpora used, but it mentions using a parallel corpus between English and German languages for the experiments.\n\nQuestion: How does",
     "kept_tokens": 533,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify the exact parallel corpora used in the research. It mentions the use of parallel data but does not detail which specific corpora were utilized",
     "kept_tokens": 534,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The EN-DE section of the Europarl corpus is used as a parallel corpus.\n\nQuestion: What is the size of the parallel corpus used in the experiments?\n",
     "kept_tokens": 1334,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The document does not specify the exact parallel corpora used, but it mentions the use of a parallel corpus between English and German.\n\nQuestion: How does the model",
     "kept_tokens": 1335,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The parallel corpora used in the study consist of English-German parallel sentences. This is evident from the discussion on the performance of the multilingual model, where",
     "kept_tokens": 1334,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The EN-DE parallel Europarl corpus and the CoNLL 2009 corpus are used. Specifically, about 1.5M parallel EN",
     "kept_tokens": 535,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The experiments use the English (EN) and German (DE) sections of the CoNLL 2009 corpus and the EN-DE section of",
     "kept_tokens": 533,
     "ev_token_recall": 0.684
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The parallel corpora used are English-German and English-Spanish.\n\nQuestion: What is the observed effect of adding word alignments to the parallel sentences?\nAnswer",
     "kept_tokens": 533,
     "ev_token_recall": 0.054
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The EN-DE section of the Europarl corpus is used as the parallel corpus.\n\nQuestion: What is the size of the parallel corpus used in the experiments?\n",
     "kept_tokens": 1337,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The work uses the CoNLL 2009 corpus and the Europarl corpus as parallel corpora.\n\nQuestion: How many sentences are used from the",
     "kept_tokens": 1336,
     "ev_token_recall": 0.868
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The German-English parallel Europarl corpus is used, with word alignments computed using GIZA++.\n\nQuestion: How is the performance of the model evaluated in",
     "kept_tokens": 1335,
     "ev_token_recall": 0.138
    }
   }
  },
  {
   "paper": "1603.01514",
   "qid": "111afb77cfbf4c98e0458606378fa63a0e965e36",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false,
    "gen_text": " The results suggest that the impact of adding"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The results suggest that the usefulness of parallel",
     "kept_tokens": 533,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The results suggest that parallel data can be",
     "kept_tokens": 533,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The provided results suggest that parallel data alone",
     "kept_tokens": 534,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The results suggest that the improvements from having",
     "kept_tokens": 1335,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The results suggest that the impact of parallel",
     "kept_tokens": 1335,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The results suggest that the usefulness of parallel",
     "kept_tokens": 1334,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The results suggest that having parallel data does",
     "kept_tokens": 535,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " Yes, having parallel data improves semantic role",
     "kept_tokens": 533,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The results suggest that parallel data alone does",
     "kept_tokens": 533,
     "ev_token_recall": 0.236
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The results suggest that the improvements from using",
     "kept_tokens": 1334,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The results suggest that parallel data can indeed",
     "kept_tokens": 1336,
     "ev_token_recall": 0.116
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The results suggest that the usefulness of parallel",
     "kept_tokens": 1335,
     "ev_token_recall": 0.82
    }
   }
  },
  {
   "paper": "1603.01987",
   "qid": "6a633811019e9323dc8549ad540550d27aa6d972",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false,
    "gen_text": " The presumption that a bad medical Wikipedia article"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The presence or absence of domain-specific j",
     "kept_tokens": 637,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The presence or absence of domain-specific j",
     "kept_tokens": 639,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The presence or absence of domain-specific j",
     "kept_tokens": 637,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The presence or absence of domain-specific j",
     "kept_tokens": 1600,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The presumption that a bad medical Wikipedia article",
     "kept_tokens": 1599,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The presumption that a bad medical Wikipedia article",
     "kept_tokens": 1591,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The presence or absence of domain-specific j",
     "kept_tokens": 636,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The presence or absence of medical jargon",
     "kept_tokens": 637,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The presence or absence of domain-specific j",
     "kept_tokens": 633,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The presence or absence of domain-specific j",
     "kept_tokens": 1597,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The presence or absence of domain-specific j",
     "kept_tokens": 1593,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The presence or absence of domain-specific j",
     "kept_tokens": 1597,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1603.08594",
   "qid": "9cf070d6671ee4a6353f79a165aa648309e01295",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The size of the parallel corpus used to train the model constraints is 1500 sentences from the ILCI English-Hindi Tourism parallel corpus.\n\nQuestion"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The size of the parallel corpus used to train the model constraints is 1500 sentences.\n\nTo arrive at this answer, I carefully examined the provided text",
     "kept_tokens": 301,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The size of the parallel corpus used to train the model constraints is not specified in the given text.\n\nQuestion: Can you explain the method used for training the perce",
     "kept_tokens": 303,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The size of the parallel corpus used to train the model constraints is not specified in the given text.\n\nQuestion: Can you identify the method used for POS tagging in",
     "kept_tokens": 300,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The size of the parallel corpus used to train the model constraints is 1500 sentences, as mentioned in the sentence: \"A part of the I",
     "kept_tokens": 757,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The size of the parallel corpus used to train the model constraints is not specified in the given text.\n\nQuestion: Can you explain the process of how the dual decomposition",
     "kept_tokens": 757,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The size of the parallel corpus used to train the model constraints is 1500 sentences, which is part of the ILCI English-Hindi Tourism",
     "kept_tokens": 760,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The size of the parallel corpus used to train the model constraints is 1500 sentences, specifically the ILCI English-Hindi Tourism parallel corpus.\n\n",
     "kept_tokens": 304,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The size of the parallel corpus used to train the model constraints is 1500 sentences.\n\nQuestion: Which tools were used for POS tagging in English and",
     "kept_tokens": 302,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The size of the parallel corpus used to train the model constraints is not explicitly stated in the given text.\n\nQuestion: How many languages are mentioned in the text that",
     "kept_tokens": 301,
     "ev_token_recall": 0.20809248554913296
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The size of the parallel corpus used to train the model constraints is 1500 sentences from the ILCI English-Hindi Tourism parallel corpus.\n\nQuestion",
     "kept_tokens": 760,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The size of the parallel corpus used to train the model constraints is 1500 sentences.\n\nQuestion: Which tools were used for POS tagging in English and",
     "kept_tokens": 761,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The size of the parallel corpus used to train the model constraints is 100 sentences.\n\nQuestion: How was the corpus for training the parser model prepared?\n",
     "kept_tokens": 759,
     "ev_token_recall": 0.6878612716763006
    }
   }
  },
  {
   "paper": "1603.08594",
   "qid": "87bc6f83f7f90df3c6c37659139b92657c3f7a38",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " Enforcing agreement between parse trees across different languages involves aligning words in one language (source) with words in another language (target) and ensuring that the dependency"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " Enforcing agreement between parse trees across different languages involves aligning words in one language to words in another language and expecting dependency edges in one parse tree to correspond to",
     "kept_tokens": 302,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " Enforcing agreement between parse trees across different languages involves aligning the syntactic structures of sentences in one language with those in another. This is achieved by identifying corresponding",
     "kept_tokens": 303,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " Enforcing agreement between parse trees across different languages involves ensuring that the edges in the projected paths from the classifiers and the predicted trees are in alignment. This means that",
     "kept_tokens": 300,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " Enforcing agreement between parse trees across different languages involves aligning words in one language to words in another language and expecting dependency edges in one parse tree to correspond to",
     "kept_tokens": 761,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " Enforcing agreement between parse trees across different languages involves aligning words in one language to words in another language and ensuring that dependencies in the parse trees of the two",
     "kept_tokens": 757,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Enforcing agreement between parse trees across different languages involves ensuring that the edges in the projected paths from the classifiers and the predicted trees are in agreement. This means that",
     "kept_tokens": 760,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " Enforcing agreement between parse trees across different languages involves aligning words in one language to words in another language and then ensuring that the dependency edges in the parse tree",
     "kept_tokens": 301,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " Enforcing agreement between parse trees across different languages involves aligning the syntactic structures of sentences in one language with those in another. This is typically done by first",
     "kept_tokens": 302,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " Enforcing agreement between parse trees across different languages involves ensuring that the edges in the projected paths from the classifiers and the predicted trees are in agreement. This means that",
     "kept_tokens": 301,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " Enforcing agreement between parse trees across different languages involves aligning words in one language to words in another language and expecting dependency edges in the parse tree of one language",
     "kept_tokens": 761,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " Enforcing agreement between parse trees across different languages involves aligning the predicted parse trees from a statistical parser for one language with the predicted parse trees from a similar parser",
     "kept_tokens": 761,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Enforcing agreement between parse trees across different languages involves aligning the syntactic structures of sentences in one language with those in another. This is typically done by first",
     "kept_tokens": 759,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1603.09631",
   "qid": "455d4ef8611f62b1361be4f6387b222858bb5e56",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The dataset was collected using the crowdsourcing platform CrowdFlower (CF). CF workers were instructed to use a chat-like interface to help a system with questions randomly"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The data was collected from conversational dialogs with workers on the crowdsourcing platform CrowdFlower. These dialogs were then annotated by expert annotators. The dataset,",
     "kept_tokens": 322,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The data was collected through dialogs on randomly chosen questions from the training examples of the Simple questions BIBREF7 dataset. The correct answers were taken in the form",
     "kept_tokens": 322,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The data was collected using the crowdsourcing platform CrowdFlower (CF). During the data collection process, the system needed to recognize dialog acts from user utterances",
     "kept_tokens": 325,
     "ev_token_recall": 1.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The data was collected through conversational dialogs with workers on the crowdsourcing platform CrowdFlower. These dialogs were then annotated by expert annotators.<|endoftext|>Human:",
     "kept_tokens": 810,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The data was collected through a process where CF workers were given tasks to help a chat-like interface system with questions from the Simple questions BIBREF7 dataset.",
     "kept_tokens": 813,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The data was collected through conversational dialogs with workers on the crowdsourcing platform CrowdFlower. These dialogs were designed to help the system with questions randomly selected from",
     "kept_tokens": 808,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The data was collected through conversational dialogs with workers on the crowdsourcing platform CrowdFlower. These dialogs were then annotated by expert annotators. The dataset,",
     "kept_tokens": 325,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The data was collected through a crowdsourcing platform called CrowdFlower (CF). Workers were given tasks to use a chat-like interface to help a system with a",
     "kept_tokens": 323,
     "ev_token_recall": 0.59375
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The data was collected through conversational dialogs with workers on the crowdsourcing platform CrowdFlower. The workers were given tasks to use a chat-like interface to help",
     "kept_tokens": 323,
     "ev_token_recall": 0.40625
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The data was collected from conversational dialogs with workers on the crowdsourcing platform CrowdFlower. These dialogs were then annotated by expert annotators. The dataset is",
     "kept_tokens": 812,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The data was collected using a crowdsourcing platform called CrowdFlower (CF). Workers were given tasks to use a chat-like interface to help a system with a",
     "kept_tokens": 814,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The data was collected through conversational dialogs with workers on the crowdsourcing platform CrowdFlower. These dialogs were annotated by expert annotators and are available under the",
     "kept_tokens": 813,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1604.00400",
   "qid": "c49ee6ac4dc812ff84d255886fd5aff794f53c39",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false,
    "gen_text": " The provided document does not specify whether the"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention whether",
     "kept_tokens": 638,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not specify whether the",
     "kept_tokens": 637,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not specify whether the",
     "kept_tokens": 638,
     "ev_token_recall": 0.2248062015503876
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The document does not provide information to determine",
     "kept_tokens": 1599,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The provided text does not specify whether the",
     "kept_tokens": 1602,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not specify whether the results",
     "kept_tokens": 1602,
     "ev_token_recall": 0.7364341085271318
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention whether",
     "kept_tokens": 638,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not specify whether the",
     "kept_tokens": 639,
     "ev_token_recall": 0.26356589147286824
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state whether the",
     "kept_tokens": 636,
     "ev_token_recall": 0.2248062015503876
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The document does not specify whether the reported",
     "kept_tokens": 1601,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The provided text does not specify whether the",
     "kept_tokens": 1601,
     "ev_token_recall": 0.4883720930232558
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state whether the",
     "kept_tokens": 1597,
     "ev_token_recall": 0.5348837209302325
    }
   }
  },
  {
   "paper": "1604.00400",
   "qid": "3f856097be2246bde8244add838e83a2c793bd17",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " In the proposed metric, content relevance is measured by considering the summaries as search queries and comparing the overlaps of the retrieved results from a constructed index of relevant documents."
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " In the proposed metric, content relevance is measured by using the summaries as search queries and comparing the overlaps of the retrieved results from scientific articles. Larger overlaps suggest higher",
     "kept_tokens": 639,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " In the proposed metric, content relevance is measured by comparing the ranked results of the candidate summary and the gold summaries against an index of documents. The metric evaluates the",
     "kept_tokens": 637,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " In the proposed Summarization Evaluation by Relevance Analysis (Sera) metric, content relevance is measured by comparing the candidate summary to a gold-standard summary using",
     "kept_tokens": 638,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " In the proposed metric, content relevance is measured by using the summaries as search queries and comparing the overlaps of the retrieved results from scientific articles. Larger overlaps suggest higher",
     "kept_tokens": 1598,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " In the proposed metric, content relevance is measured by using the summaries as search queries and comparing the overlaps of the retrieved results from a set of scientific articles. Larger",
     "kept_tokens": 1602,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " In the proposed metric, content relevance is measured by comparing the candidate summary to the gold summary using a relevance analysis approach, which assesses the overlap and importance of",
     "kept_tokens": 1602,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " In the proposed metric, content relevance is measured by using the summaries as search queries and comparing the overlaps of the retrieved results from scientific articles. Larger overlaps suggest higher",
     "kept_tokens": 640,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " In the proposed metric, content relevance is measured by the number of overlapping words between the candidate summary and the gold-standard summaries. More overlaps suggest higher content relevance.\n\n",
     "kept_tokens": 639,
     "ev_token_recall": 0.15151515151515152
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " In the proposed metric, content relevance is measured by comparing the terms in the candidate summary to the terms in the gold summary using a term-based similarity measure. This",
     "kept_tokens": 636,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " In the proposed metric, content relevance is measured by using the summaries as search queries and comparing the overlaps of the retrieved results from scientific articles. Larger overlaps suggest higher",
     "kept_tokens": 1602,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " In the proposed metric, content relevance is measured by analyzing the similarity in the context in which semantically related words occur between a system-generated summary and the corresponding human",
     "kept_tokens": 1601,
     "ev_token_recall": 0.3602693602693603
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " In the proposed metric (Sera), content relevance is measured by comparing the candidate summary to the gold summary using relevance analysis. This involves assessing the degree to which",
     "kept_tokens": 1597,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1604.00400",
   "qid": "bf52c01bf82612d0c7bbf2e6a5bb2570c322936f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " Different variants of ROUGE scores result in varying correlations with the manual Pyramid scores. For instance, Rouge-1 and Rouge-L have the lowest F-score correlations,"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " Different variants of ROUGE scores result in varying correlations with human judgments. Specifically, the correlations are as follows:\n\n- Rouge-1 has the lowest F-score correlation",
     "kept_tokens": 636,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific details on the different correlations that result when using different variants of ROUGE scores. It only mentions that both ROUGE and Sera",
     "kept_tokens": 637,
     "ev_token_recall": 0.23846153846153847
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " Different variants of ROUGE scores resulted in different correlation values with human judgments, indicating that not all ROUGE scores are equally effective in evaluating scientific summaries. Specifically,",
     "kept_tokens": 638,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " When using different variants of ROUGE scores, the correlations with manual pyramid scores vary. Specifically, Rouge-1 and Rouge-L have the lowest F-score correlations,",
     "kept_tokens": 1599,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific details on how different variants of ROUGE scores correlate with the Pyramid scores. It only mentions that all variants of ROUGE scores,",
     "kept_tokens": 1602,
     "ev_token_recall": 0.23846153846153847
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The different variants of ROUGE scores resulted in different correlation values with human judgments. Specifically, among all variants of ROUGE, Rouge-2 and Rouge-3",
     "kept_tokens": 1602,
     "ev_token_recall": 0.23846153846153847
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " Different variants of ROUGE scores result in varying correlations with human pyramid scores. Specifically, Rouge-1 and Rouge-L have the lowest F-score correlations with human pyramid",
     "kept_tokens": 641,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " Different variants of ROUGE scores can result in different correlations with human assessment scores. For instance, ROUGE-L, which considers both recall and precision, might show",
     "kept_tokens": 639,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The different correlations result when using different variants of ROUGE scores as they measure different aspects of text similarity. For instance, ROUGE-N measures n-gram overlap",
     "kept_tokens": 636,
     "ev_token_recall": 0.14615384615384616
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The different variants of ROUGE scores result in varying degrees of correlation with the manual pyramid scores. Specifically, the highest overall correlation is obtained by ROUGE-3",
     "kept_tokens": 1600,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The different variants of ROUGE scores show varying correlations with the Pyramid score, with ROUGE-2 and ROUGE-3 having the highest correlations. This indicates",
     "kept_tokens": 1601,
     "ev_token_recall": 0.09230769230769231
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " When using different variants of ROUGE scores, the correlations with pyramid scores vary. Specifically, the INLINEFORM1 and INLINEFORM2 correlations result in very similar graphs",
     "kept_tokens": 1597,
     "ev_token_recall": 0.18461538461538463
    }
   }
  },
  {
   "paper": "1604.00400",
   "qid": "74e866137b3452ec50fb6feaf5753c8637459e62",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The manual Pyramid scores are based on semi-manual human judgments, specifically the pyramid framework, where the content units in the gold human written summaries are organized in a"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The manual Pyramid scores used are from the TAC 2014 summarization track, where gold human-written summaries were annotated using a semi-manual Pyramid",
     "kept_tokens": 638,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The manual Pyramid scores used are derived from annotations of the TAC 2014 dataset, which have been released through a public repository.\n\nQuestion: Can",
     "kept_tokens": 637,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The manual Pyramid scores used in this work are not explicitly detailed in the provided text. However, it is mentioned that the proposed Summarization Evaluation by Relevance",
     "kept_tokens": 638,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The content units in the gold human written summaries are organized in a pyramid in the Pyramid scoring method. This pyramid has tiers where higher tiers indicate higher importance.\n\nQuestion",
     "kept_tokens": 1601,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The manual Pyramid scores are used as the standard for comparison in evaluating the effectiveness of automatic evaluation metrics.\n\nQuestion: How many summarization approaches are described in the document",
     "kept_tokens": 1602,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The manual Pyramid scores used are from the TAC 2014 dataset, which consists of 20 topics each with a biomedical journal article and ",
     "kept_tokens": 1602,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The manual Pyramid scores used are based on a semi-manual pyramid evaluation framework, where the content units in the gold human written summaries are organized in a pyramid structure",
     "kept_tokens": 640,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify the manual Pyramid scores used in the evaluation.\n\nQuestion: Can you explain the process of query reformulation mentioned in the text?\nAnswer:",
     "kept_tokens": 639,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The manual Pyramid scores used are the semi-manual evaluation scores.\n\nQuestion: How does the proposed evaluation metric compare to Rouge in terms of correlation with manual judgments?\n",
     "kept_tokens": 636,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The content units in the gold human written summaries are organized in a pyramid in the Pyramid scoring method. This pyramid has tiers where higher tiers indicate higher importance.\n\nQuestion",
     "kept_tokens": 1599,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The manual Pyramid scores are based on the identification of important content units in the gold summaries by two human annotators.\n\nQuestion: How is the Sera metric calculated",
     "kept_tokens": 1601,
     "ev_token_recall": 0.275
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The manual Pyramid scores used are derived from the annotations of two human annotators who reviewed the gold summaries and extracted content units from these summaries.\n\nQuestion: How is",
     "kept_tokens": 1597,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1604.00727",
   "qid": "784ce5a983c5f2cc95a2c60ce66f2a8a50f3636f",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false,
    "gen_text": " The given text does not mention the authors"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The given text does not mention the authors",
     "kept_tokens": 533,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The given text does not mention the authors",
     "kept_tokens": 534,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The given text does not provide information about",
     "kept_tokens": 537,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The given text does not mention the authors",
     "kept_tokens": 1343,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The given text does not mention the authors",
     "kept_tokens": 1342,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The given text does not mention the authors",
     "kept_tokens": 1345,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The given text does not mention the authors",
     "kept_tokens": 535,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The given text does not provide information on",
     "kept_tokens": 533,
     "ev_token_recall": 0.1951219512195122
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The information provided does not mention the authors",
     "kept_tokens": 538,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The given text does not mention the authors",
     "kept_tokens": 1345,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The given text does not provide information about",
     "kept_tokens": 1345,
     "ev_token_recall": 0.1951219512195122
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The authors do not mention trying their model",
     "kept_tokens": 1344,
     "ev_token_recall": 0.1951219512195122
    }
   }
  },
  {
   "paper": "1604.03114",
   "qid": "26327ccebc620a73ba37a95aabe968864e3392b2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They look at two primary debating strategies: promoting one's own points and addressing the opponent's points. They track the usage of these strategies by comparing the airtime"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They look at two main aspects of conversation flow in debates: promoting one's own points and attacking the opponents' points. They track the relative usage of these strategies",
     "kept_tokens": 318,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The aspects of conversation flow that they look at are not explicitly detailed in the provided text. However, based on the context, it can be inferred that they examine",
     "kept_tokens": 316,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They look at aspects of conversation flow such as the number of discussion points adopted, the recall of talking points during the discussion round, and the drop in usage of",
     "kept_tokens": 320,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They look at two main aspects of conversation flow: promoting one's own points and attacking the opponents' points. They track the relative usage of these strategies throughout the",
     "kept_tokens": 784,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The study looks at aspects of conversation flow such as the introduction of new talking points and discussion points during the debate. They identify talking points as those presented in the",
     "kept_tokens": 795,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They look at various aspects of conversation flow, including the number of discussion points adopted by each side, the recall of talking points during the discussion round, the drop",
     "kept_tokens": 802,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The aspects of conversation flow that they look at include promoting one's own points and attacking the opponents' points, and they track the relative usage of these strategies throughout",
     "kept_tokens": 324,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The aspects of conversation flow they look at include the number of times a speaker is interrupted, the number of times a speaker talks over another, the number of times",
     "kept_tokens": 323,
     "ev_token_recall": 0.23170731707317074
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They look at aspects such as the number of discussion points adopted, the recall of talking points during the discussion round, and the drop in usage of own talking points",
     "kept_tokens": 323,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They look at two main aspects of conversation flow: promoting one's own points and attacking the opponents' points. These aspects are tracked throughout the debate to characterize the",
     "kept_tokens": 809,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They look at two primary aspects of conversation flow: promoting one's own points and addressing the opponent's points. These aspects are tracked throughout the debate to understand how",
     "kept_tokens": 807,
     "ev_token_recall": 0.5853658536585366
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They look at aspects of conversation flow such as the number of discussion points adopted, the recall of talking points during the discussion round, and the drop in usage of",
     "kept_tokens": 806,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1604.03114",
   "qid": "ababb79dd3c301f4541beafa181f6a6726839a10",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The dataset used in this study consists of the transcripts and results of Oxford-style debates from the public debate series \u201cIntelligence Squared Debates\u201d (IQ2"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The debates dataset used in this study is the \"Intelligence Squared Debates\" (IQ2 for short). Specifically, the authors utilized transcripts and results of",
     "kept_tokens": 324,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The dataset used for the analysis consists of the transcripts of all debates held by IQ2 in the US from September 2006 up to September 2",
     "kept_tokens": 316,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify which particular dataset of Oxford-style debates was used. It only mentions that the analysis is based on a dataset of debates from the IQ2",
     "kept_tokens": 320,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The debates dataset used in this study was from the public debate series \"Intelligence Squared Debates\" (IQ2 for short).\n\nQuestion: How many teams",
     "kept_tokens": 807,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The dataset used for the debates was the transcripts of all debates held by IQ2 in the US from September 2006 up to September 20",
     "kept_tokens": 795,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The debates dataset used in this study consists of conversations from Oxford-style debates, specifically focusing on a binary classification task to predict the winning side of the debate based on",
     "kept_tokens": 802,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The study used transcripts and results of Oxford-style debates from the public debate series \"Intelligence Squared Debates\" (IQ2 for short).<|endoftext|>Human:",
     "kept_tokens": 323,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The dataset used in this study consists of the transcripts of all debates held by Intelligence Squared (IQ2) in the US from September 2006",
     "kept_tokens": 323,
     "ev_token_recall": 0.7005347593582888
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The debates dataset used in this work is not explicitly named in the provided text, but it is referred to as the \"Oxford-style debates\" dataset. This",
     "kept_tokens": 323,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The debates dataset used in this study was from the public debate series \"Intelligence Squared Debates\" (IQ2 for short).\n\nQuestion: How many teams",
     "kept_tokens": 807,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The debates dataset used in this study consists of transcripts and results of Oxford-style debates from the public debate series \u201cIntelligence Squared Debates\u201d (IQ2",
     "kept_tokens": 807,
     "ev_token_recall": 0.7005347593582888
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The debates dataset used in this study consists of Oxford-style debates, which are recorded live and cover a diverse range of topics, from foreign policy issues to the benefits",
     "kept_tokens": 806,
     "ev_token_recall": 0.13903743315508021
    }
   }
  },
  {
   "paper": "1604.05372",
   "qid": "aefa333b2cf0a4000cd40566149816f5b36135e7",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The ratio of correct \"translations\" (matches) is used as an evaluation measure.\n\nQuestion: What is the main difference between the CBOW and SkipGram models"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The ratio of correct 'translations' (matches) is used as an evaluation measure.\nYou are an AI assistant. User will provide a question or instruction, and",
     "kept_tokens": 331,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The evaluation metric they use is the ratio of correct 'translations' (matches).\n\nQuestion: How did they divide the bilingual dictionary for the evaluation?\nAnswer: They",
     "kept_tokens": 349,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They use accuracy as the evaluation metric.\n\nQuestion: Can you explain the baseline method they use for comparison?\nAnswer: The baseline method they use is based on the",
     "kept_tokens": 322,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The ratio of correct 'translations' (matches) was used as an evaluation measure.\n\nQuestion: What is the baseline they compare against?\nAnswer: The baseline they",
     "kept_tokens": 872,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The ratio of correct 'translations' (matches) was used as an evaluation measure.\n\nQuestion: What are the results reported for the regularization parameter?\nAnswer: It",
     "kept_tokens": 862,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The ratio of correct 'translations' (matches) was used as an evaluation measure.\n\nQuestion: What is the baseline they compare against?\nAnswer: The baseline they",
     "kept_tokens": 886,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The ratio of correct 'translations' (matches) is used as an evaluation measure.\n\nQuestion: What is the baseline they compare against?\nAnswer: The baseline they",
     "kept_tokens": 354,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation metric used is accuracy.\n\nQuestion: How many noun pairs are used in the training and test sets for the bilingual dictionary?\nAnswer: 450",
     "kept_tokens": 357,
     "ev_token_recall": 0.26490066225165565
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They use accuracy as the evaluation metric.\n\nQuestion: Can you explain the baseline they use for comparison?\nAnswer: The baseline they use for comparison is the accuracy of",
     "kept_tokens": 349,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The ratio of correct 'translations' (matches) was used as an evaluation measure.\n\nQuestion: What is the baseline they compare against?\nAnswer: The baseline they",
     "kept_tokens": 885,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation metric used is accuracy.\n\nQuestion: How many noun pairs are used in the training and test sets for the bilingual dictionary?\nAnswer: 450",
     "kept_tokens": 890,
     "ev_token_recall": 0.26490066225165565
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The ratio of correct 'translations' (matches) was used as an evaluation measure.\n\nQuestion: How does the CBOW model perform compared to the Damerau",
     "kept_tokens": 892,
     "ev_token_recall": 0.2913907284768212
    }
   }
  },
  {
   "paper": "1604.08504",
   "qid": "dac087e1328e65ca08f66d8b5307d6624bf3943f",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true,
    "gen_text": " No, this paper is not introducing an"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " No, this paper is not introducing an",
     "kept_tokens": 367,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " No, this paper does not introduce an",
     "kept_tokens": 367,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " No, this paper is not introducing an",
     "kept_tokens": 364,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " No, this paper is not introducing an",
     "kept_tokens": 913,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " No, this paper is not introducing an",
     "kept_tokens": 918,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, this paper is not introducing an",
     "kept_tokens": 911,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " No, this paper is not introducing an",
     "kept_tokens": 365,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " No, this paper does not introduce an",
     "kept_tokens": 367,
     "ev_token_recall": 0.2204724409448819
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " No, the paper is not introducing an",
     "kept_tokens": 367,
     "ev_token_recall": 0.1889763779527559
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " No, this paper is not introducing an",
     "kept_tokens": 914,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " No, this paper is not introducing an",
     "kept_tokens": 918,
     "ev_token_recall": 0.4330708661417323
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, this paper is not introducing an",
     "kept_tokens": 918,
     "ev_token_recall": 0.6220472440944882
    }
   }
  },
  {
   "paper": "1605.03481",
   "qid": "b85fc420eb2f77f6f14f375cc1fcc5155eb5c0a8",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false,
    "gen_text": " The paper does establish that the challenges listed"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly state that these",
     "kept_tokens": 347,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly state that these",
     "kept_tokens": 356,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly state that these",
     "kept_tokens": 340,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the paper clearly establishes that the",
     "kept_tokens": 866,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly state that these",
     "kept_tokens": 865,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The paper does provide evidence that the dataset",
     "kept_tokens": 886,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly state that it",
     "kept_tokens": 355,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly state that these",
     "kept_tokens": 351,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly state that these",
     "kept_tokens": 353,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the paper clearly establishes that the",
     "kept_tokens": 889,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly state that these",
     "kept_tokens": 887,
     "ev_token_recall": 0.33505154639175255
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly state that these",
     "kept_tokens": 885,
     "ev_token_recall": 0.12886597938144329
    }
   }
  },
  {
   "paper": "1605.03481",
   "qid": "792f6d76d2befba2af07198584aac1b189583ae4",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The task of hashtag prediction for social media is not explicitly described as new in the text, but it is presented as a well-defined task that has been addressed in"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The task of hashtag prediction for social media is not explicitly stated as new in the given text, but it is presented as a task that has been addressed before,",
     "kept_tokens": 341,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The task of predicting hashtags for social media posts, such as those from Twitter, is an established task in the field of natural language processing (NLP) and",
     "kept_tokens": 356,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The task of predicting hashtags from social media posts, such as tweets, is not a new concept. It is an established task in the field of natural language processing",
     "kept_tokens": 340,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The task of hashtag prediction for social media has been addressed earlier, as evidenced by references BIBREF15 and BIBREF16. However, the",
     "kept_tokens": 888,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The task of predicting hashtags for social media posts, such as tweets, is not explicitly stated as new in the provided text. However, the specific approach of using",
     "kept_tokens": 865,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The task of predicting hashtags from social media posts, particularly from Twitter, is not explicitly stated as new in the text. However, the specific approach of using character",
     "kept_tokens": 886,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The task of hashtag prediction for social media has been addressed earlier, as evidenced by references BIBREF15 and BIBREF16. However, the",
     "kept_tokens": 356,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The task of predicting hashtags for social media posts, such as tweets, is not explicitly stated as new in the document. However, the specific approach of using a",
     "kept_tokens": 351,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The task of predicting hashtags from social media posts, such as tweets, is not explicitly stated as new in the provided text. However, the specific approach of using",
     "kept_tokens": 353,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The task of hashtag prediction for social media has been addressed earlier, as evidenced by references BIBREF15 and BIBREF16. However, the",
     "kept_tokens": 886,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The task of predicting hashtags for social media posts, such as those from Twitter, is not explicitly stated as new in the document. However, the specific approach of",
     "kept_tokens": 887,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The task of predicting hashtags from social media posts, particularly from tweets, is not explicitly stated as new in the paper. However, the authors present their work as",
     "kept_tokens": 885,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1605.03481",
   "qid": "127d5ddfabec5c58832e5865cbd8ed0978c25a13",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The word-level baseline is a simple model that splits the input tweet into tokens along white-spaces and uses a lookup table to store word vectors for the 2"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The word-level baseline is a simple word-level encoder for tweets. The input tweet is first split into tokens along white-spaces. A more sophisticated tokenizer may be",
     "kept_tokens": 352,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The word-level baseline is a model that operates at the word level, using a vocabulary of unique word types to predict hashtags for tweets. This baseline model would likely",
     "kept_tokens": 356,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The word-level baseline refers to a model that processes and analyzes social media posts (tweets) at the level of individual words, rather than at the character level.",
     "kept_tokens": 340,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The word-level baseline involves splitting the input tweet into tokens based on white-spaces and using a lookup table to store word vectors for the most common words, with",
     "kept_tokens": 863,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The word-level baseline is a model that operates at the word level, presumably using word embeddings or word-based methods to predict hashtags for tweets.\n\nQuestion: How does",
     "kept_tokens": 865,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The word-level baseline is a model that operates at the word level, as opposed to the character-level model presented in the paper (tweet2vec). It likely",
     "kept_tokens": 886,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The word-level baseline is a simple word-level encoder for tweets. The input tweet is first split into tokens along white-spaces. A more sophisticated tokenizer may be",
     "kept_tokens": 354,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The word-level baseline refers to a model that uses pre-trained word vectors for the most common words and a single vector for all other words (the `UNK'",
     "kept_tokens": 351,
     "ev_token_recall": 0.29310344827586204
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The word-level baseline is a model that uses word-level embeddings to predict hashtags, which is a straightforward approach to compare against the character-level model.\n\nQuestion: How",
     "kept_tokens": 353,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The word-level baseline involves splitting the input tweet into tokens along white-spaces and using a lookup table to store word vectors for the $V$ (20",
     "kept_tokens": 885,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The word-level baseline is a simple word-level encoder for tweets, where a lookup table stores word vectors for the 20,000 most common words",
     "kept_tokens": 887,
     "ev_token_recall": 0.5086206896551724
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The word-level baseline refers to a model that operates on word-level representations of the tweets, as opposed to the character-level model (tweet2vec) which operates",
     "kept_tokens": 885,
     "ev_token_recall": 0.11206896551724138
    }
   }
  },
  {
   "paper": "1605.03481",
   "qid": "a6d37b5975050da0b1959232ae756fc09e5f87e8",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The word level baseline they compare to is a simple word-level encoder for tweets. The input tweet is first split into tokens along white-spaces. This encoder is"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The word level baseline they compare to is a simple word-level encoder for tweets. This encoder splits the input tweet into tokens along white-spaces and uses a lookup",
     "kept_tokens": 352,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The word level baseline they compare to is a model that operates at the word level, using a vocabulary of unique word types. This baseline model would process the input",
     "kept_tokens": 356,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The word level baseline they compare to is a model that operates on the word level, presumably using word embeddings and a similar architecture to the character-based tweet2vec",
     "kept_tokens": 340,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The word level baseline they compare to involves splitting the input tweet into tokens based on white-spaces, and then using a lookup table to store word vectors for the",
     "kept_tokens": 863,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The word level baseline they compare to is a word-based encoder for social media posts, which presumably uses a vocabulary of unique words to represent the text. This baseline",
     "kept_tokens": 865,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The word level baseline they compare to is a model that operates at the word level, as opposed to the character level model they propose, tweet2vec. This",
     "kept_tokens": 886,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The word level baseline they compare to is a simple word-level encoder for tweets. The input tweet is split into tokens along white-spaces, and a lookup table",
     "kept_tokens": 354,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The word level baseline in the document refers to a model that operates at the word level rather than the character level. This baseline likely involves using a lookup table to",
     "kept_tokens": 351,
     "ev_token_recall": 0.29310344827586204
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The word level baseline they compare to is a simple word2vec model. This model is trained on the same dataset of social media posts, and it learns word",
     "kept_tokens": 353,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The word level baseline they compare to is a simple word-level encoder for tweets. The input tweet is split into tokens along white-spaces, and a lookup table",
     "kept_tokens": 885,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The word level baseline they compare to uses a lookup table to store word vectors for the 20,000 most common words, and groups the rest",
     "kept_tokens": 887,
     "ev_token_recall": 0.5086206896551724
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The word level baseline refers to a model that operates on word-level representations rather than character-level representations. In the context of the paper, this means the baseline model",
     "kept_tokens": 885,
     "ev_token_recall": 0.11206896551724138
    }
   }
  },
  {
   "paper": "1605.06083",
   "qid": "7561a968470a8936d10e1ba722d2f38b5a9a4d38",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The Flickr30K dataset contains over 30,000 images with 5 crowdsourced descriptions each.\n\nQuestion: According to the paper, what"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The Flickr30K dataset contains over 30,000 images.\n\nQuestion: How many descriptions are associated with each image in the dataset?\nAnswer",
     "kept_tokens": 294,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The size of the dataset is 30,000 images.\n\nQuestion: How many descriptions are there for each image in the dataset?\nAnswer: There",
     "kept_tokens": 297,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The size of the dataset is 30,000 images.\n\nPlease refer to the numbered steps below for extracting this answer from the given text:\n1",
     "kept_tokens": 289,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The Flickr30K dataset contains over 30,000 images with 5 crowdsourced descriptions each.\n\nQuestion: What is the common use of",
     "kept_tokens": 741,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The size of the dataset is 30,000.\n\nQuestion: What are the two types of biases mentioned in the text?\nAnswer: The two",
     "kept_tokens": 739,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The size of the dataset is 30,000 images.\n\nQuestion: What is the main purpose of the annotation tool described in the text?\nAnswer",
     "kept_tokens": 731,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The Flickr30K dataset contains over 30,000 images.\n\nQuestion: How many descriptions are associated with each image in the dataset?\nAnswer",
     "kept_tokens": 296,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The Flickr30K dataset contains over 30,000 images.\n\nQuestion: How many descriptions are provided for each image in the dataset?\nAnswer",
     "kept_tokens": 298,
     "ev_token_recall": 0.31976744186046513
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The size of the dataset is not explicitly mentioned in the provided text, but it is commonly known that the Flickr30K dataset contains 31,7",
     "kept_tokens": 298,
     "ev_token_recall": 0.13953488372093023
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The Flickr30K dataset contains over 30,000 images with 5 crowdsourced descriptions each.\n\nQuestion: What is the common use of",
     "kept_tokens": 746,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The Flickr30K dataset contains over 30,000 images.\n\nQuestion: How many descriptions are associated with each image in the dataset?\nAnswer",
     "kept_tokens": 746,
     "ev_token_recall": 0.686046511627907
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The dataset size is 30,000 images.\n\nQuestion: How does the paper categorize stereotype-driven descriptions?\nAnswer: The paper categorizes stereotype",
     "kept_tokens": 740,
     "ev_token_recall": 0.23837209302325582
    }
   }
  },
  {
   "paper": "1605.06083",
   "qid": "6d4400f45bd97b812e946b8a682b018826e841f1",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The methods considered to find examples of biases and unwarranted inferences include:\n\n1. Creating a browser-based annotation tool that shows both the images and their associated"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The methods considered to find examples of biases and unwarranted inferences include tagging all descriptions with part-of-speech information to spot patterns, and leveraging the structure",
     "kept_tokens": 276,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The methods considered to find examples of biases and unwarranted inferences are manual detection. The author of the paper has outlined several methods to manually detect stereotypes,",
     "kept_tokens": 297,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The author has looked at methods to detect stereotype-driven descriptions, but due to the richness of language, it is difficult to find an automated measure. Depending on whether",
     "kept_tokens": 289,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The paper suggests several methods to find examples of biases and unwarranted inferences, including:\n\n1. Tagging all descriptions with part-of-speech information to",
     "kept_tokens": 736,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The methods to find examples of biases and unwarranted inferences include manually examining the descriptions for stereotypical expectancies, linguistic bias, and odd phrases. The",
     "kept_tokens": 739,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The paper discusses methods to detect stereotype-driven descriptions, but acknowledges the difficulty due to the richness of language. It does not provide specific methods, instead it suggests that",
     "kept_tokens": 731,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The methods considered to find examples of biases and unwarranted inferences include tagging all descriptions with part-of-speech information and leveraging the structure of Flickr30",
     "kept_tokens": 298,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The methods considered to find examples of biases and unwarranted inferences include:\n\n1. **Manual Inspection**: The author manually inspected a subset of the Flickr3",
     "kept_tokens": 298,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " Two methods are mentioned to find examples of biases and unwarranted inferences:\n\n1. Manual categorization of each baby image: This involves manually categorizing the",
     "kept_tokens": 298,
     "ev_token_recall": 0.13257575757575757
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The paper suggests several methods to find examples of biases and unwarranted inferences, including:\n\n1. Manual detection: This involves carefully examining the descriptions and looking",
     "kept_tokens": 746,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The author created a browser-based annotation tool that shows both the images and their associated descriptions to find examples of biases and unwarranted inferences.\n\nQuestion: How",
     "kept_tokens": 746,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The paper suggests leveraging the structure of Flickr30K Entities by applying Louvain clustering to the coreference graph, resulting in clusters of expressions that refer to",
     "kept_tokens": 740,
     "ev_token_recall": 0.42424242424242425
    }
   }
  },
  {
   "paper": "1605.06083",
   "qid": "26c2e1eb12143d985e4fb50543cf0d1eb4395e67",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The dataset contains biases such as linguistic bias, where the sex of a person is mentioned more frequently if their role or occupation is inconsistent with traditional gender roles, and"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The dataset contains biases such as sexist language, where the sex of a person tends to be mentioned more frequently if their role or occupation is inconsistent with 'traditional'",
     "kept_tokens": 298,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The biases found in the dataset include linguistic bias and unwarranted inferences. Linguistic bias refers to the annotators' choice of words when confronted with an",
     "kept_tokens": 297,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The dataset contains stereotype-driven descriptions that are influenced by biases, such as assumptions about the activities at a gym being related to sports, and descriptions that include information not",
     "kept_tokens": 289,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The dataset shows biases in the marking of ethnicity, with white babies being marked in less than 1% of the images, while Asian and black babies are marked",
     "kept_tokens": 744,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The biases found in the dataset include linguistic bias and unwarranted inferences. Linguistic bias refers to the annotators' choice of words when confronted with an",
     "kept_tokens": 739,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The biases found in the dataset are categorized into two classes: linguistic bias and unwarranted inferences. Linguistic bias refers to the annotators' choice of",
     "kept_tokens": 731,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The dataset contains biases such as sexist language, where the sex of a person tends to be mentioned more frequently if their role or occupation is inconsistent with 'traditional'",
     "kept_tokens": 298,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The dataset contains biases related to race and gender. For example, the descriptions often refer to babies as \"white,\" \"asian,\" or \"black,\" and",
     "kept_tokens": 298,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The dataset exhibits biases related to stereotyping, particularly in how babies' ethnicities are described. Specifically, the dataset shows a tendency to only mention the ethnicity of",
     "kept_tokens": 298,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The dataset contains biases in the form of stereotype-driven descriptions, which can be categorized into two classes: linguistic bias and unwarranted inferences. Linguistic bias",
     "kept_tokens": 741,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The dataset contains biases related to gender, ethnicity, and social class. Specifically, it includes:\n- Sexist language where the sex of a person is more frequently",
     "kept_tokens": 746,
     "ev_token_recall": 0.46956521739130436
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset contains biases related to stereotype-driven descriptions, which can be categorized into two classes: linguistic bias and unwarranted inferences. Linguistic bias refers to",
     "kept_tokens": 740,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1605.07333",
   "qid": "30eacb4595014c9c0e5ee9669103d003cfdfe1e5",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " They train their models on the relation classification dataset of the SemEval 2010 task 8, which consists of sentences manually labeled with 19"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They train their models on the relation classification dataset of the SemEval 2010 task 8, which consists of 8,000 manually",
     "kept_tokens": 326,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " They train their models on the relation classification dataset of the SemEval 2010 task 8.\n\nQuestion: How many sentences are in the training set",
     "kept_tokens": 329,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They train their models on an English Wikipedia from May 2014.\n\nQuestion: What is the size of the training text in terms of terms and tokens",
     "kept_tokens": 317,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " They train their models on the relation classification dataset of the SemEval 2010 task 8.\n\nQuestion: How many sentences are in the training set",
     "kept_tokens": 819,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " They train their models on the relation classification dataset of the SemEval 2010 task 8, which consists of 8,000 manually",
     "kept_tokens": 823,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They train their models on an English Wikipedia from May 2014.\n\nQuestion: How many sentences are in the training set of the SemEval 2",
     "kept_tokens": 819,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They train their models on the relation classification dataset of the SemEval 2010 task 8. This dataset consists of sentences that have been manually labeled",
     "kept_tokens": 332,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The models are trained on the relation classification dataset of the SemEval 2010 task 8, which consists of 88,000",
     "kept_tokens": 330,
     "ev_token_recall": 0.7524752475247525
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They train their models on a dataset consisting of sentences manually labeled with 19 relations (9 directed relations and one artificial class Other).\n\nQuestion: How do they",
     "kept_tokens": 332,
     "ev_token_recall": 0.24752475247524752
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " They train their models on the relation classification dataset of the SemEval 2010 task 8.\n\nQuestion: How many sentences are in the training set",
     "kept_tokens": 829,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " They train their models on the relation classification dataset of the SemEval 2010 task 8, which consists of sentences manually labeled with 19",
     "kept_tokens": 827,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They train their models on an English Wikipedia from May 2014.\n\nQuestion: What is the size of the embedding training text?\nAnswer: The size",
     "kept_tokens": 828,
     "ev_token_recall": 0.5247524752475248
    }
   }
  },
  {
   "paper": "1605.07333",
   "qid": "0f7867f888109b9e000ef68965df4dde2511a55f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " Their simple voting scheme works by applying several CNN and RNN models to each sentence in the test set. For each sentence, the class with the most votes is"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " Their simple voting scheme works as follows: for each sentence in the test set, they apply several CNN and RNN models. They predict the class with the most",
     "kept_tokens": 326,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " Their simple voting scheme works as follows: for each sentence in the test set, they apply several CNN and RNN models (as presented in Tables TABREF1",
     "kept_tokens": 329,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific details on how the simple voting scheme works for combining the results of the single models. It only mentions that they combined the presented single",
     "kept_tokens": 317,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " Their simple voting scheme works by applying several CNN and RNN models to each sentence in the test set. For each sentence, the class with the most votes is",
     "kept_tokens": 814,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " In their simple voting scheme, for each sentence in the test set, they apply several CNN and RNN models and predict the class with the most votes. In",
     "kept_tokens": 823,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The simple voting scheme works by applying several CNN and RNN models to each sentence in the test set. For each sentence, the class with the most votes is",
     "kept_tokens": 819,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " Their simple voting scheme works as follows: For each sentence in the test set, they apply several CNN and RNN models and predict the class with the most votes",
     "kept_tokens": 331,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific details on how their simple voting scheme works. It only mentions that they combined the presented single models with a voting process for the ensemble",
     "kept_tokens": 330,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " Their simple voting scheme works by assigning a class to each sentence based on the class with the highest probability from the RNN and CNN. If there is a tie",
     "kept_tokens": 332,
     "ev_token_recall": 0.4507042253521127
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " In the voting scheme, for each sentence in the test set, several CNN and RNN models are applied, and the class with the most votes is predicted.",
     "kept_tokens": 829,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The simple voting scheme in the paper involves combining the CNN and RNN models using a voting process. This means that the predictions from both models are aggregated, and",
     "kept_tokens": 827,
     "ev_token_recall": 0.1056338028169014
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The simple voting scheme works by selecting the most frequent class in case of a tie, thus, confirming the assumption that the networks provide complementary information: while the R",
     "kept_tokens": 828,
     "ev_token_recall": 0.4507042253521127
    }
   }
  },
  {
   "paper": "1605.07333",
   "qid": "e2e977d7222654ee8d983fd8ba63b930e9a5a691",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They use connectionist bi-directional recurrent neural networks.\n\nQuestion: What is the main difference between the connectionist bi-directional RNN and the traditional bi-direction"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They use a ranking recurrent neural network (R-RNN) variant. Specifically, they introduced connectionist recurrent neural networks for sentence classification tasks and performed experiments with ranking",
     "kept_tokens": 329,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The variant of the recurrent neural network (RNN) used is a ranking RNN, referred to as R-RNN in the text. This model is part",
     "kept_tokens": 329,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The variant of the recurrent neural network used is a bidirectional long short-term memory (LSTM) network. This is indicated by the use of bi-directionality",
     "kept_tokens": 317,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They use a ranking recurrent neural network variant.\n\nQuestion: What is the main improvement of the proposed context representation for convolutional neural networks?\nAnswer: The main improvement",
     "kept_tokens": 814,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They use a connectionist bi-directional RNN model.\n\nQuestion: What is the ranking loss function used for in the context of the RNN model optimization?\n",
     "kept_tokens": 823,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The researchers use a ranking recurrent neural network (R-RNN) variant.\n\nQuestion: What is the main improvement of the ranking recurrent neural network over the softmax approach",
     "kept_tokens": 819,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The paper introduces connectionist recurrent neural networks for sentence classification tasks and performs the first experiments with ranking recurrent neural networks. Specifically, they use a ranking RNN variant",
     "kept_tokens": 330,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The study uses a ranking RNN (R-RNN) variant of the recurrent neural network.<|endoftext|>Human: Can you tell me more about the position features mentioned",
     "kept_tokens": 330,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They use connectionist recurrent neural networks.\n\nQuestion: What is the first experiment they performed with these networks?\nAnswer: The first experiment they performed with connectionist recurrent",
     "kept_tokens": 332,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The researchers use a ranking recurrent neural network variant.\n\nQuestion: What is the main improvement of the proposed context representation for convolutional neural networks?\nAnswer: The main",
     "kept_tokens": 829,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The study uses bi-directional RNN models, which are particularly suited for sentence classification tasks as they combine all intermediate hidden layers for their final decision.\n\nQuestion:",
     "kept_tokens": 827,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The paper introduces connectionist recurrent neural networks for sentence classification tasks. They also experiment with ranking recurrent neural networks.\n\nQuestion: What is the new context representation for relation",
     "kept_tokens": 828,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1606.02891",
   "qid": "642e8cf1d39faa1cd985d16750cdc6696c52db2f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The baseline systems are described as models trained on the complete WMT16 parallel training set for some language pairs, such as English INLINEFORM0 Czech, where"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The baseline systems for the Edinburgh Neural Machine Translation (NMT) systems used in the WMT16 shared news translation task are not explicitly detailed in the provided",
     "kept_tokens": 301,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention any baseline systems. The systems described are based on attentional encoder-decoder networks and enhancements like back-translations, dropout, and",
     "kept_tokens": 283,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The baseline systems for Edinburgh's neural machine translation (NMT) systems for the WMT16 shared news translation task are not explicitly detailed in the provided text",
     "kept_tokens": 282,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention any baseline systems. The focus is on the improvements achieved through the use of synthetic parallel training data, back-translation, and the",
     "kept_tokens": 763,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The baseline systems are the ones trained only on parallel data, without using the additional synthetic parallel data created through back-translation of monolingual corpora.\n\nQuestion",
     "kept_tokens": 749,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline systems for the Edinburgh Neural Machine Translation Systems for WMT 16 are not explicitly detailed in the provided text. However, it is mentioned that improvements",
     "kept_tokens": 764,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention any baseline systems. However, it does describe the improvements achieved by using synthetic parallel training data obtained by back-translating in-domain",
     "kept_tokens": 305,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention any baseline systems used for comparison. The focus is on the neural machine translation systems developed by the Edinburgh team for the WMT ",
     "kept_tokens": 299,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The baseline systems for Edinburgh's neural machine translation (NMT) systems for WMT 16 were standard NMT systems trained on parallel corpora. These",
     "kept_tokens": 306,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention any baseline systems. The focus is on the improvements achieved through the use of synthetic parallel training data, back-translation, and the",
     "kept_tokens": 763,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The baseline systems are attentional encoder-decoder networks based on the dl4mt-tutorial, which the authors enhanced with new features such as ensemble decoding and pervasive",
     "kept_tokens": 767,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline systems are not explicitly detailed in the provided text. However, it is mentioned that improvements were observed when using synthetic parallel training data obtained by back-transl",
     "kept_tokens": 761,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1606.03676",
   "qid": "3ddff6b707767c3dd54d7104fe88b628765cae58",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They experimented with UD1.2 corpora for the following 16 languages: Bulgarian, Croatian, Czech, Danish, English, French, German, Indonesian"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The experiment was carried out on the Universal Dependencies v1.2 treebanks (UD1.2), which includes morphosyntactically annotated corpora",
     "kept_tokens": 382,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The experiments were conducted on UD1.2 corpora for the following 16 languages: Bulgarian, Croatian, Czech, Danish, English, French, German",
     "kept_tokens": 353,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They experimented with a multilingual dataset provided during the SPMRL parsing shared task. No other specific datasets are mentioned in the given text.<|endoftext|>Human: Can",
     "kept_tokens": 365,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The datasets they experimented with were from the Universal Dependencies v1.2 treebanks (UD1.2), which includes corpora from 41 languages.",
     "kept_tokens": 972,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The experiments were conducted on UD1.2 corpora for the following 16 languages: Bulgarian, Croatian, Czech, Danish, English, French, German",
     "kept_tokens": 941,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They experimented with the Universal Dependencies v1.2 treebanks (UD1.2) corpora.\n\nQuestion: What is the common tag set used in UD",
     "kept_tokens": 963,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The experiment was carried out on the Universal Dependencies v1.2 treebanks (UD1.2), which includes morphosyntactically annotated corpora",
     "kept_tokens": 382,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They experimented with UD1.2 corpora for their experiments. Specifically, these corpora covered languages for which they had morphosyntactic lexicons available",
     "kept_tokens": 385,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They experimented with a multilingual dataset provided during the SPMRL parsing shared task. No other specific datasets are mentioned in the given text.<|endoftext|>Human: Can",
     "kept_tokens": 386,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They experimented with the Universal Dependencies v1.2 treebanks (UD1.2) corpora, which include morphosyntactically annotated corpora",
     "kept_tokens": 968,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They experimented with UD1.2 corpora for the following 16 languages: Bulgarian, Croatian, Czech, Danish, English, French, German, Indonesian",
     "kept_tokens": 971,
     "ev_token_recall": 0.5421686746987951
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They experimented with UD1.2 corpora for their evaluation.\n\nQuestion: What is the main difference between the systems MElt and MarMoT in terms of",
     "kept_tokens": 975,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1606.03676",
   "qid": "0a5ffe4697913a57fda1fd5a188cd5ed59bdc5c7",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The 16 languages considered in the experiments are Bulgarian, Croatian, Czech, Danish, English, French, German, Indonesian, Italian, Norwegian, Persian,"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The 16 languages considered in the experiments are: Bulgarian, Croatian, Czech, Danish, English, French, German, Indonesian, Italian, Norwegian, Persian",
     "kept_tokens": 386,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The 16 languages considered in the experiments are: Bulgarian, Croatian, Czech, Danish, English, French, German, Indonesian, Italian, Norwegian, Persian",
     "kept_tokens": 353,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify which particular languages are explored. It only mentions that the experiments are multilingual, referring to a dataset provided during the SPMRL parsing",
     "kept_tokens": 365,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The 16 languages considered in the experiments are: Bulgarian, Croatian, Czech, Danish, English, French, German, Indonesian, Italian, Norwegian, Persian",
     "kept_tokens": 974,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The 16 languages considered in the experiments are: Bulgarian, Croatian, Czech, Danish, English, French, German, Indonesian, Italian, Norwegian, Persian",
     "kept_tokens": 941,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The text does not explicitly list the specific languages that are explored. However, it mentions that the results are compared across 16 datasets, which likely correspond to",
     "kept_tokens": 963,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The 16 languages considered in the experiments are Bulgarian, Croatian, Czech, Danish, English, French, German, Indonesian, Italian, Norwegian, Persian,",
     "kept_tokens": 389,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The languages explored include Germanic, Romance, Slavic, and Indo-Iranian sub-families, with Indonesian as the only non-Indo-European language",
     "kept_tokens": 385,
     "ev_token_recall": 0.5705882352941176
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The text does not explicitly mention which specific languages are explored. It discusses the use of external lexical information for multilingual part-of-speech tagging and mentions \"languages",
     "kept_tokens": 386,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The 16 languages considered in the experiments are Bulgarian, Croatian, Czech, Danish, English, French, German, Indonesian, Italian, Norwegian, Persian,",
     "kept_tokens": 973,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The study focuses on UD1.2 corpora for the following 16 languages: Bulgarian, Croatian, Czech, Danish, English, French, German,",
     "kept_tokens": 971,
     "ev_token_recall": 0.8588235294117647
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The languages explored include Germanic, Romance, Slavic, and Indo-Iranian sub-families, with the dataset containing only one non-Indo-European",
     "kept_tokens": 975,
     "ev_token_recall": 0.23529411764705882
    }
   }
  },
  {
   "paper": "1608.01084",
   "qid": "1f07e837574519f2b696f3d6fa3230af0b931e5d",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false,
    "gen_text": " No, they experimented with the Chinese-to"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " No, the experiments described in the text",
     "kept_tokens": 599,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " No, the experiments were conducted on Chinese",
     "kept_tokens": 604,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify which language pair",
     "kept_tokens": 584,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " No, the experiments described in the text",
     "kept_tokens": 1507,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " No, they experimented with Chinese-to-",
     "kept_tokens": 1511,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, they experimented with Chinese-to-",
     "kept_tokens": 1486,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " No, the experiments described in the text",
     "kept_tokens": 604,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " No, they experimented with a Chinese-to",
     "kept_tokens": 598,
     "ev_token_recall": 0.75
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " No, the experiments were conducted on the",
     "kept_tokens": 604,
     "ev_token_recall": 0.28
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " No, the experiments described in the text",
     "kept_tokens": 1504,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " No, they experimented with a Chinese-to",
     "kept_tokens": 1507,
     "ev_token_recall": 0.825
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, they experimented with Chinese-to-",
     "kept_tokens": 1510,
     "ev_token_recall": 0.355
    }
   }
  },
  {
   "paper": "1608.01884",
   "qid": "1dc2da5078a7e5ea82ccd1c90d81999a922bc9bf",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false,
    "gen_text": " The authors do not explicitly mention conducting experiments"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention any",
     "kept_tokens": 331,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not mention any specific",
     "kept_tokens": 336,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not mention any specific",
     "kept_tokens": 332,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The authors do not explicitly mention conducting experiments",
     "kept_tokens": 834,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " No, the authors do not conduct experiments",
     "kept_tokens": 827,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention that",
     "kept_tokens": 834,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention any",
     "kept_tokens": 331,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not mention any specific",
     "kept_tokens": 331,
     "ev_token_recall": 0.22340425531914893
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The provided information does not explicitly mention any",
     "kept_tokens": 336,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The authors do not explicitly mention conducting experiments",
     "kept_tokens": 841,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The provided text does not mention any specific",
     "kept_tokens": 839,
     "ev_token_recall": 0.22340425531914893
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The authors do not explicitly mention conducting experiments",
     "kept_tokens": 837,
     "ev_token_recall": 0.2553191489361702
    }
   }
  },
  {
   "paper": "1608.01884",
   "qid": "7fa3c2c0cf7f559d43e84076a9113a390c5ba03a",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true,
    "gen_text": " No, they did not collect their own"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " No, they did not collect their own",
     "kept_tokens": 336,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " No, they did not. The organizers",
     "kept_tokens": 336,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " No, they did not collect their own",
     "kept_tokens": 332,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " No, they did not collect their own",
     "kept_tokens": 837,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " No, they did not collect their own",
     "kept_tokens": 827,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, they did not collect their own",
     "kept_tokens": 834,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The Winograd schemas were created by Terry",
     "kept_tokens": 336,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " No, they did not collect their own",
     "kept_tokens": 331,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " No, they did not collect their own",
     "kept_tokens": 336,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " No, they did not collect their own",
     "kept_tokens": 837,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " No, they did not collect their own",
     "kept_tokens": 839,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, they did not collect their own",
     "kept_tokens": 837,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1608.01884",
   "qid": "9a7ba5ed1779c664d2cac92494a43517d3e87c96",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They look at the collection of sentences, each of which is one element of a Winograd schema, and the correct referent for the ambiguous pronoun in each"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They look at data from the Winograd Schema Challenge, which involves natural language understanding tasks that require an understanding of the referents of pronouns and other expressions.\n\n",
     "kept_tokens": 334,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " They look at the data from the WSC collection.\n\nQuestion: What is the WSC collection?\nAnswer: The WSC collection is a set of sentences,",
     "kept_tokens": 336,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " procedures\n\nBased on the information provided in the text, the Winograd Schema Challenge and the related work by Winograd focus on using procedures as a representation for data",
     "kept_tokens": 332,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They look at the data from the Winograd Schema Challenge.\n\nQuestion: What is the main goal of the Winograd Schema Challenge?\nAnswer: The main goal of",
     "kept_tokens": 840,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They look at the referent of the pronoun.\n\nQuestion: What is the challenge for AI programs?\nAnswer: The challenge for AI programs is to find the",
     "kept_tokens": 827,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They look at the gendered pronouns in different languages.\n\nQuestion: What is the main challenge in translating gendered pronouns between languages?\nAnswer: The main",
     "kept_tokens": 834,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They look at data from the Winograd Schema Challenge.\n\nQuestion: What is the purpose of the Winograd Schema Challenge?\nAnswer: The purpose of the Winograd",
     "kept_tokens": 334,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They look at the degree to which the gender distinction is observed in practice.\n\nQuestion: What languages are mentioned in the text?\nAnswer: The Romance languages (French",
     "kept_tokens": 331,
     "ev_token_recall": 0.6403508771929824
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They look at the data from the commonsensereasoning.org challenge.\n\nQuestion: Who sponsors the challenge?\nAnswer: The challenge is sponsored by Nuance Inc",
     "kept_tokens": 336,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They look at data from the Winograd Schema Challenge.\n\nQuestion: What is the main goal of the Winograd Schema Challenge?\nAnswer: The main goal of the",
     "kept_tokens": 839,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They look at the degree to which the gender distinction is observed in practice.\n\nQuestion: In which languages is the masculine and feminine plural pronoun distinction strictly observed?\n",
     "kept_tokens": 839,
     "ev_token_recall": 0.8421052631578947
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They look at the data from the online collection of Winograd Schemas.\n\nQuestion: How is the success of an AI program measured in the challenge?\nAnswer:",
     "kept_tokens": 837,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1608.01884",
   "qid": "662870a90890c620a964720b2ca122a1139410ea",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They explore German and French languages in the context of pronoun disambiguation and translation challenges.\n\nQuestion: How do the researchers suggest a machine translation program could"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They explore German and French languages in the context of disambiguation of pronouns and possessive pronouns, which is a key aspect of their exploration of",
     "kept_tokens": 333,
     "ev_token_recall": 0.7095238095238096
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " English\n\nQuestion: What is the name of the challenge?\nAnswer: Winograd Schema Challenge\n\nQuestion: What is the goal of the challenge?\nAnswer: The",
     "kept_tokens": 336,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They explore the Winograd Schemas in the context of machine translation between Spanish, French, and Italian.\nYou are an AI assistant. User will you give you",
     "kept_tokens": 332,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They explore German in the context of pronoun resolution, specifically using the words 'sie' and 'ihr' which can refer to different genders or numbers depending",
     "kept_tokens": 835,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " They explore German and English.\n\nQuestion: What is the challenge presented in the text?\nAnswer: The challenge presented in the text is the Winograd Schema Challenge,",
     "kept_tokens": 827,
     "ev_token_recall": 0.5904761904761905
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They explore French and Spanish languages in the context of gendered pronouns and their translation challenges.\n\nQuestion: According to the experts, in which languages is the gender",
     "kept_tokens": 834,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They explore German and French languages.\nYou are an AI assistant. User will you give you a task. Your goal is to complete the task as faithfully as you",
     "kept_tokens": 336,
     "ev_token_recall": 0.7619047619047619
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They explore the distinction in gender between masculine and feminine plural pronouns in the Romance languages (French, Spanish, Italian, Portuguese) and in Semitic languages (",
     "kept_tokens": 331,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They explore German.\n\nQuestion: What is the name of the schema that involves pronoun resolution?\nAnswer: The schema is called the Winograd Schema.\n\nQuestion:",
     "kept_tokens": 336,
     "ev_token_recall": 0.06190476190476191
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They explore German in the context of the disambiguation of the words `sie' and `ihr', which can mean either `her' or `",
     "kept_tokens": 840,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They explore the distinction between masculine and feminine third-person plural pronouns in Romance languages such as French, Spanish, Italian, and Portuguese, and in Semitic languages",
     "kept_tokens": 839,
     "ev_token_recall": 0.1880952380952381
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They explore German in the context of the examples provided.\n\nQuestion: Can you provide an example from the text that demonstrates the use of gendered pronouns in a",
     "kept_tokens": 837,
     "ev_token_recall": 0.18571428571428572
    }
   }
  },
  {
   "paper": "1608.06757",
   "qid": "8eefa116e3c3d3db751423cc4095d1c4153d3a5f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The standard datasets used were CoNLL2003 and GENIA.\n\nQuestion: How does the letter-trigram approach compare to dictionary-based and word2"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The standard datasets used are GENIA Corpus, CoNLL2003, KORE50, ACE2004, and MSNBC.\n\nTo",
     "kept_tokens": 415,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not mention a specific standard dataset that was used for evaluation. The evaluation seems to be based on custom data, as the system is applied to common",
     "kept_tokens": 394,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The standard dataset used in the research was not explicitly mentioned. The authors focused on using a small number of training examples (few hundred) rather than relying on large",
     "kept_tokens": 410,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The standard datasets used are the GENIA Corpus, CoNLL2003, KORE50, and ACE2004.\n\nQuestion:",
     "kept_tokens": 1037,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The standard dataset used in the study is CoNLL2003, which is referenced as BIBREF15 in the text. This dataset is",
     "kept_tokens": 1038,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The standard datasets used were the GENIA Corpus and CoNLL2003. The GENIA Corpus contains biomedical abstracts from the PubMed database, and",
     "kept_tokens": 1031,
     "ev_token_recall": 0.6054054054054054
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The standard datasets used are the GENIA Corpus, CoNLL2003, KORE50, and ACE2004. The GEN",
     "kept_tokens": 411,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The standard datasets used in the evaluation include four common news datasets.\n\nKey details:\n1. The comparison was made on four common news datasets.\n2. These datasets",
     "kept_tokens": 414,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The standard dataset used was the GENIA Corpus BIBREF3, which contains biomedical abstracts from the PubMed database.\n\nQuestion: what model configuration was used for",
     "kept_tokens": 413,
     "ev_token_recall": 0.0918918918918919
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The standard datasets used are the GENIA Corpus, CoNLL2003, KORE50, and ACE2004.\n\nQuestion:",
     "kept_tokens": 1034,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The standard datasets used include GENIA technical term annotations 3.02, CoNLL2003, and a 50 document split from",
     "kept_tokens": 1035,
     "ev_token_recall": 0.43783783783783786
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The standard datasets used include the GENIA Corpus and the CoNLL-2003 dataset.\n\nQuestion: what is the configuration of the model that achieved",
     "kept_tokens": 1038,
     "ev_token_recall": 0.4486486486486487
    }
   }
  },
  {
   "paper": "1608.08188",
   "qid": "ecd5770cf8cb12cb34285e26ab834301c17c53e1",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The model architecture used is a deep learning approach that adapts a VQA (Visual Question Answering) algorithm. Specifically, it employs a deep learning architecture consisting"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The model architecture used is a combination of a 1024-dimensional LSTM model for encoding the question and a 4096-dimensional output from the",
     "kept_tokens": 506,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The model architecture used is a Random Forest classifier, which outperforms a deep learning classifier (LSTM-CNN) in this context.\n\nQuestion: How does",
     "kept_tokens": 509,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The publicly-shared model used in the study is learned from a LSTM-CNN deep learning architecture.\n\nVisual Question: Predicting If a Crowd Will Agree on the Answer",
     "kept_tokens": 505,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The model architecture used is a deep learning approach that combines a 1024-dimensional LSTM model for encoding the question and a 4096-dimensional",
     "kept_tokens": 1281,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The model architecture used is a combination of a Random Forest classifier and a deep learning model (LSTM-CNN). The Random Forest classifier outperforms the deep",
     "kept_tokens": 1281,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The model architecture used is a Random Forest classifier, as opposed to a deep learning classifier like LSTM-CNN.\n\nVisual Question: What are the key differences between the",
     "kept_tokens": 1267,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The model architecture used is a deep learning approach that combines a Convolutional Neural Network (CNN) for image feature extraction and a Long Short-Term Memory (",
     "kept_tokens": 511,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The model architecture used is a random forest classification model.\n\nQuestion: How many training examples are used to train the system?\nAnswer: The system is trained with training",
     "kept_tokens": 507,
     "ev_token_recall": 0.0989399293286219
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The publicly-shared model BIBREF24 is learned from a LSTM-CNN deep learning architecture.\n\nQuestion: How does the system prioritize which images receive redundancy?\n",
     "kept_tokens": 505,
     "ev_token_recall": 0.06713780918727916
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The model architecture used is a combination of a 1024-dimensional LSTM model for encoding the question and a 4096-dimensional output from the",
     "kept_tokens": 1278,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The model architecture used is a deep learning approach that adapts a VQA (Visual Question Answering) deep learning architecture. This involves using a combination of visual",
     "kept_tokens": 1283,
     "ev_token_recall": 0.254416961130742
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The model architecture used is a deep learning approach adapted from a VQA (Visual Question Answering) deep learning architecture, specifically employing a LSTM-CNN architecture.\n\n",
     "kept_tokens": 1283,
     "ev_token_recall": 0.15547703180212014
    }
   }
  },
  {
   "paper": "1609.00425",
   "qid": "b6ae8e10c6a0d34c834f18f66ab730b670fb528c",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The topics pulled from Reddit include politics, business, science, and AskReddit, as well as the Reddit frontpage, ensuring a diverse set of domains and topics"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The topics pulled from Reddit include politics, business, science, and AskReddit.\n\nQuestion: How many posts were sampled from each subreddit and what was the time frame",
     "kept_tokens": 580,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The topics pulled from Reddit are diverse and cover a wide range of domains and topics, including climate change, abortion, world news, relationship advice, and the future",
     "kept_tokens": 578,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The topics pulled from Reddit are not explicitly detailed in the text provided. However, the analysis seems to focus on comments within specific subreddits, likely those related",
     "kept_tokens": 573,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The topics pulled from Reddit include politics, business, science, and AskReddit.\n\nQuestion: How many posts were sampled from each subreddit?\nAnswer: 10",
     "kept_tokens": 1449,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The topics pulled from Reddit include a diverse range such as climate change, abortion, world news, relationship advice, and the future of artificial intelligence. These topics are",
     "kept_tokens": 1445,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The topics pulled from Reddit include politics, religion, hobbies like photography and homebrewing, and subreddits focused on making fun of socially awkward messages, often",
     "kept_tokens": 1442,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The topics pulled from Reddit include politics, business, science, and AskReddit.\n\nQuestion: How many posts were sampled from each subreddit?\nAnswer: 10",
     "kept_tokens": 577,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The topics pulled from Reddit include a diverse set of subjects, with a particular focus on politics and religion, as indicated by subreddits like DebateAChristian or",
     "kept_tokens": 580,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The topics pulled from Reddit include cringepics, SubredditDrama, UpliftingNews, photoshopbattles, firstworldanarchist, and",
     "kept_tokens": 578,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The topics pulled from Reddit include politics, business, science, and AskReddit.\n\nQuestion: How many posts were sampled from each subreddit for the training dataset?\nAnswer",
     "kept_tokens": 1444,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The topics pulled from Reddit include a diverse set of subjects such as politics, religion, and hobbies, among others. Specifically, the analysis focused on subreddits",
     "kept_tokens": 1445,
     "ev_token_recall": 0.14792899408284024
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The topics pulled from Reddit include politics, religion, hobbies, and more specific subreddits such as cringepics, SubredditDrama, Upl",
     "kept_tokens": 1449,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1609.00425",
   "qid": "a87a009c242d57c51fc94fe312af5e02070f898b",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They build a predictive model based on a combination of unigram bag-of-words features (BOW) and linguistic features (LING) to predict dogmatism"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They build a predictive model that analyzes new content to identify dogmatism based on linguistic features.\n\nQuestion: On which platform do they apply this model?\nAnswer:",
     "kept_tokens": 580,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They build a predictive model to classify dogmatic posts from Reddit.\n\nQuestion: How many Reddit posts did they use to train their model, and how were these posts",
     "kept_tokens": 578,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They build a predictive model that analyzes new content to identify dogmatism based on a broader set of linguistic categories.\n\nQuestion: On which platform do they apply this",
     "kept_tokens": 573,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They build a predictive model that analyzes new content to identify dogmatism based on a set of linguistic features.\n\nQuestion: How do they measure the impact of a",
     "kept_tokens": 1450,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They build a predictive model to classify dogmatic posts from Reddit using a combination of unigram bag-of-words features (BOW), sentiment signals (SENT),",
     "kept_tokens": 1445,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They build a predictive model based on supervised learning, using a combination of unigram bag-of-words features (BOW), sentiment signals (SENT), and linguistic",
     "kept_tokens": 1442,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They build a predictive model that analyzes new content to identify dogmatism based on linguistic features.\n\nQuestion: On which platform do they apply this model?\nAnswer:",
     "kept_tokens": 580,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " They build a predictive model to classify dogmatic posts from Reddit using logistic regression models based on unigram bag-of-words features (BOW), sentiment signals (",
     "kept_tokens": 580,
     "ev_token_recall": 0.6635514018691588
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They build a predictive model that analyzes new content to identify dogmatism.\n\nQuestion: On which platform did they construct their corpus of social media posts?\nAnswer:",
     "kept_tokens": 578,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They build a predictive model that analyzes new content to identify dogmatism based on a set of linguistic features.\n\nQuestion: How do they measure the impact of a",
     "kept_tokens": 1448,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They build a predictive model to classify dogmatic posts from Reddit using a logistic regression model that is trained on linguistic features, sentiment signals, and combinations of these features",
     "kept_tokens": 1445,
     "ev_token_recall": 0.6635514018691588
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They build a predictive model that analyzes new content to identify dogmatism based on linguistic features.\n\nQuestion: On which platform did they apply this model to discover behavioral",
     "kept_tokens": 1449,
     "ev_token_recall": 0.897196261682243
    }
   }
  },
  {
   "paper": "1609.00559",
   "qid": "88e62ea7a4d1d2921624b8480b5c6b50cfa5ad42",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " A second order co-occurrence matrix is a matrix that captures the co-occurrence of words not just with each other, but also with other words that"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " A second order co-ocurrence matrix is a matrix that captures the frequency of the other words which occur with both of a pair of words (i.e.,",
     "kept_tokens": 579,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " A second order co-ocurrence matrix is a matrix that is used to construct a second\u2013order co\u2013occurrence vector for each concept in a pair of",
     "kept_tokens": 575,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " A second order co-ocurrence matrix is a matrix that captures the co-occurrence of pairs of words or terms in a text corpus, rather than just",
     "kept_tokens": 576,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " In this approach the similarity between two words is not strictly based on their co-occurrence frequencies, but rather on the frequencies of the other words which occur with",
     "kept_tokens": 1441,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " A second order co-ocurrence matrix is a matrix that is built using bigrams (pairs of consecutive words) in a corpus. The rows and columns of",
     "kept_tokens": 1429,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " A second order co-ocurrence matrix is a matrix that captures the co-occurrence of word pairs in a text corpus, where the entries in the matrix",
     "kept_tokens": 1442,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " A second order co-ocurrence matrix is a matrix that captures the frequency of co-occurrence of a word with other words in its context, but instead",
     "kept_tokens": 573,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " A second order co-ocurrence matrix is a matrix that captures the co-occurrence of pairs of elements (such as words or concepts) in a given",
     "kept_tokens": 574,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " A second order co-ocurrence matrix is a matrix that captures the co-occurrence of terms not just in the immediate context, but also in the broader",
     "kept_tokens": 578,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " A second order co-ocurrence matrix is a matrix that captures the frequency of co-occurrence of a word with other words that occur in its context,",
     "kept_tokens": 1445,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " A second order co-ocurrence matrix is a matrix that captures the co-occurrence of pairs of words or terms in a text corpus, where each element",
     "kept_tokens": 1441,
     "ev_token_recall": 0.1301775147928994
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " A second order co-ocurrence matrix is a matrix that captures the co-occurrence of word pairs in a text corpus, where the entries represent the frequency",
     "kept_tokens": 1448,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1609.00559",
   "qid": "8b3d3953454c88bde88181897a7a2c0c8dd87e23",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The paper explores word embedding techniques such as word2vec and the Skip-gram and CBOW models, which are neural network based approaches that learn a representation of"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The paper explores the Skip-gram and CBOW models as embedding techniques. It also mentions the integration of semantic similarity measures into second-order co-occurrence vectors",
     "kept_tokens": 578,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The paper explores using a threshold cutoff to include only those term pairs that obtained a sufficiently large level of similarity as an embedding technique. Additionally, the authors plan to",
     "kept_tokens": 575,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The paper explores word embeddings and sentence embeddings from structured corpora such as literature and dictionary entries as potential features to integrate with a second-order vector measure.\n\nQuestion:",
     "kept_tokens": 576,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The paper explores word embeddings, specifically the Skip-gram and Continuous Bag of Words (CBOW) approaches, as well as a retrofitting vector method that incorporates",
     "kept_tokens": 1446,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The paper explores word embeddings, specifically the continuous bag of words (CBOW) approach and the Skip-gram approach, as neural network-based methods for measuring semantic",
     "kept_tokens": 1429,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The paper explores word embeddings, specifically the Skip-gram and Continuous Bag of Words (CBOW) models, as well as a retrofitting vector method that incorporates",
     "kept_tokens": 1442,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The paper explores the Skip-gram and CBOW models as embedding techniques. It also considers integrating semantic similarity measures into second-order co-occurrence vectors and compares",
     "kept_tokens": 572,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The paper explores the use of second-order vectors as an embedding technique.\n\nQuestion: How does the paper propose to improve the correlation with human judgments?\nAnswer: The",
     "kept_tokens": 574,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The paper explores word embeddings and sentence embeddings techniques, specifically mentioning the use of word embeddings from structured corpora such as literature and dictionary entries.\n\nQuestion: Which corpor",
     "kept_tokens": 578,
     "ev_token_recall": 0.4172661870503597
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The paper explores word embeddings, specifically the Skip-gram and Continuous Bag of Words (CBOW) approaches, as well as a retrofitting vector method that incorporates",
     "kept_tokens": 1446,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The paper explores word embeddings techniques, specifically the Skip\u2013gram and CBOW models, trained over the PubMed Central Open Access (PMC) corpus of approximately 1",
     "kept_tokens": 1441,
     "ev_token_recall": 0.34172661870503596
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The paper explores word embeddings, specifically the Skip\u2013gram and CBOW models, as well as a retrofitting vector method that incorporates ontological information into a vector",
     "kept_tokens": 1448,
     "ev_token_recall": 0.7122302158273381
    }
   }
  },
  {
   "paper": "1610.00956",
   "qid": "09c86ef78e567033b725fc56b85c5d2602c1a7c3",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " Their ensemble method works by simply averaging the predictions from the constituent single models. The single models were selected using a greedy algorithm that started with the best performing model according"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The ensemble method used in this study works as follows:\n\n1. Start with the best performing model according to validation performance.\n2. In each step, try adding",
     "kept_tokens": 534,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " Their ensemble method works by simply averaging the predictions from the constituent single models. These single models were selected using a specific algorithm, but the details of that algorithm are",
     "kept_tokens": 535,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The ensemble method works by combining the predictions of multiple models. It answers correctly when either the ensemble or a human answered correctly, which significantly improves the overall accuracy.\n\n",
     "kept_tokens": 533,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The ensemble method works by starting with the best performing model according to validation performance. Then, in each step, it tries adding the best performing model that had not",
     "kept_tokens": 1331,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The ensemble method works by starting with the best performing model according to validation performance. Then, in each step, the best performing model that had not been previously tried",
     "kept_tokens": 1333,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The ensemble method works by starting with the best performing model according to validation performance. Then, in each step, it tries adding the best performing model that had not",
     "kept_tokens": 1336,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The ensemble method used in this study works as follows:\n\n1. Start with the best performing model according to validation performance.\n2. In each step, try adding",
     "kept_tokens": 534,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The ensemble method combines the predictions of multiple models to improve the overall performance. In the context of the BookTest dataset, the ensemble of models was able to exceed",
     "kept_tokens": 536,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " Their ensemble method works by simply averaging the predictions from the constituent single models.\n\nQuestion: What is the size of the BookTest dataset, and how can it be",
     "kept_tokens": 534,
     "ev_token_recall": 0.6153846153846154
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The ensemble method works by starting with the best performing model according to validation performance. Then, in each step, it tries adding the best performing model that had not",
     "kept_tokens": 1339,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " Their ensemble method works by simply averaging the predictions from the constituent single models.\n\nQuestion: What tools were used to implement the model?\nAnswer: The model was implemented",
     "kept_tokens": 1334,
     "ev_token_recall": 0.6153846153846154
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Their ensemble method works by simply averaging the predictions from the constituent single models. The single models are selected using a greedy algorithm that keeps a model if it improves the",
     "kept_tokens": 1340,
     "ev_token_recall": 1.0
    }
   }
  },
  {
   "paper": "1610.00956",
   "qid": "d67c01d9b689c052045f3de1b0918bab18c3f174",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The improvements of the Attention-Sum Reader model when using the BookTest dataset are significant. The ensemble of the models even exceeded the human baseline provided by Facebook on"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The improvements of the Attention-Sum Reader model when using the BookTest dataset are not explicitly stated in the given text. The text mentions improvements in absolute terms for",
     "kept_tokens": 533,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The passage does not provide specific information about the improvements of the Attention-Sum Reader model when using the BookTest dataset. The text discusses the performance of models on",
     "kept_tokens": 535,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The improvements of the Attention-Sum Reader model when using the BookTest dataset are not explicitly stated in the given text. The text mentions that simply infusing a",
     "kept_tokens": 533,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The Attention-Sum Reader model showed improvements of up to 10% on the CBT test datasets when using the BookTest dataset, as opposed to a",
     "kept_tokens": 1340,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The improvements of the Attention-Sum Reader model when using the BookTest dataset are not directly stated in the text. However, the text does mention that using the",
     "kept_tokens": 1333,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The Attention-Sum Reader (AS Reader) model, when trained on the BookTest dataset, was able to exceed the human performance on the Children's Book Test",
     "kept_tokens": 1336,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The improvements of the Attention-Sum Reader model when using the BookTest dataset are not directly stated in the given text. However, the text mentions that the ensemble",
     "kept_tokens": 534,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific details on the improvements of the Attention-Sum Reader model when using the BookTest dataset. It only mentions that the ensemble of models",
     "kept_tokens": 536,
     "ev_token_recall": 0.18604651162790697
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The improvements of the Attention-Sum Reader model when using the BookTest dataset are not explicitly quantified in the given text. However, it is mentioned that the",
     "kept_tokens": 534,
     "ev_token_recall": 0.18604651162790697
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The Attention-Sum Reader model showed improvements of up to 10% on the CBT validation and test datasets when using the BookTest dataset, as opposed",
     "kept_tokens": 1340,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The ensemble of models trained on the BookTest dataset achieved improvements of 1.5% and 1.2% absolute on named entities and common nouns respectively",
     "kept_tokens": 1334,
     "ev_token_recall": 0.8372093023255814
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The improvements of the Attention-Sum Reader model when using the BookTest dataset are significant. Specifically, the ensemble of models even exceeded the human baseline provided by Facebook",
     "kept_tokens": 1340,
     "ev_token_recall": 0.18604651162790697
    }
   }
  },
  {
   "paper": "1610.00956",
   "qid": "e5bc73974c79d96eee2b688e578a9de1d0eb38fd",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They show there is space for further improvement by conducting a human study on a subset of questions that the model could not answer correctly, and finding that humans were able"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They show there is space for further improvement by testing humans on a subset of questions that the system could not answer, and finding that a majority of these questions were",
     "kept_tokens": 533,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They show there is space for further improvement by noting that a system performing correctly when either the ensemble or human answered correctly achieved an accuracy over 92% on",
     "kept_tokens": 535,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They show there is space for further improvement by noting that even though their ensemble model performs well, a hypothetical system that answers correctly every time when either their ensemble or",
     "kept_tokens": 533,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They show there is space for further improvement by testing humans on a random subset of questions that the system could not answer correctly and finding that a majority of these questions",
     "kept_tokens": 1331,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They show there is space for further improvement by testing humans on a random subset of questions that the system could not answer correctly, and finding that humans could answer a",
     "kept_tokens": 1333,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They show there is space for further improvement by conducting a human study on a subset of questions that the model could not answer correctly. In this study, 1",
     "kept_tokens": 1336,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They show there is space for further improvement by testing a subset of questions that the system could not answer and finding that humans could answer most of them, suggesting either",
     "kept_tokens": 534,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They show there is space for further improvement by noting that the ensemble of their models even exceeded the human baseline provided by Facebook on the Common Noun dataset.\n\nQuestion",
     "kept_tokens": 536,
     "ev_token_recall": 0.0797872340425532
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They show there is space for further improvement by suggesting that the ensemble of their models even exceeded the human baseline provided by Facebook, indicating that with more data and better",
     "kept_tokens": 534,
     "ev_token_recall": 0.30851063829787234
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They show there is space for further improvement by conducting a human study on a subset of questions that the model could not answer correctly. In this study, they found",
     "kept_tokens": 1339,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They show there is space for further improvement by testing humans on a random subset of 50 named entity and 50 common noun validation questions that the ps",
     "kept_tokens": 1334,
     "ev_token_recall": 0.31382978723404253
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They show there is space for further improvement by testing humans on a random subset of 50 named entity and 50 common noun validation questions that the ps",
     "kept_tokens": 1340,
     "ev_token_recall": 0.6223404255319149
    }
   }
  },
  {
   "paper": "1610.07809",
   "qid": "06eb9f2320451df83e27362c22eb02f4a426a018",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The study looks at four levels of document preprocessing:\n\n1. Raw text\n2. Text cleaning through document logical structure detection\n3. Removal of keyphrase sparse"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The four levels of document preprocessing looked at are: raw text, text cleaning through document logical structure detection, and removal of keyphrase sparse sections of the document.\n\n",
     "kept_tokens": 226,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The study examines four levels of document preprocessing, which become increasingly sophisticated. While the specific details of each level are not provided in the given text, we can infer",
     "kept_tokens": 228,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The study looked at four levels of document preprocessing.\n\nQuestion: Which models lose performance at the fourth level of preprocessing?\nAnswer: TopicRank and TF INLINEFORM0",
     "kept_tokens": 234,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The study looked at four levels of document preprocessing:\n\n1. Raw text\n2. Text cleaning through document logical structure detection\n3. Removal of keyphrase sparse",
     "kept_tokens": 561,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The document preprocessing levels looked at are 0, 1, 2, and 3. Each level of preprocessing is designed to remove different types of irrelevant",
     "kept_tokens": 569,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The study looked at four levels of document preprocessing, which are referred to as level 1, level 2, level 3, and level 4 preprocessing",
     "kept_tokens": 584,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The study looked at four levels of document preprocessing:\n\n1. Raw text\n2. Text cleaning through document logical structure detection\n3. Removal of keyphrase sparse",
     "kept_tokens": 234,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document preprocessing levels looked at are 1, 2, 3, and 4. Specifically, the document preprocessing levels are mentioned as follows: \"",
     "kept_tokens": 234,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The study examines four levels of document preprocessing, which are not explicitly numbered but can be inferred as follows:\n\n1. Level 1: No preprocessing, keeping the",
     "kept_tokens": 234,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The study looks at four levels of document preprocessing:\n\n1. Raw text\n2. Text cleaning through document logical structure detection\n3. Removal of keyphrase sparse",
     "kept_tokens": 586,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The study looks at three increasingly sophisticated levels of document preprocessing:\n\n1. Raw text\n2. Text cleaning through document logical structure detection\n3. Removal of key",
     "kept_tokens": 586,
     "ev_token_recall": 0.2932330827067669
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The study examines four levels of document preprocessing:\n\n1. Raw text\n2. Text cleaning through document logical structure detection\n3. Removal of keyphrase sparse sections",
     "kept_tokens": 580,
     "ev_token_recall": 0.24060150375939848
    }
   }
  },
  {
   "paper": "1610.07809",
   "qid": "2a3e36c220e7b47c1b652511a4fdd7238a74a68f",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The dataset contains 244 scientific articles.\n\nQuestion: What is the range of document length in terms of pages?\nAnswer: The documents in the dataset ranged"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The dataset contains 244 scientific articles.\n\nQuestion: What is the range of the number of pages for the input papers?\nAnswer: The input papers ranged",
     "kept_tokens": 228,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The dataset contains 244 scientific articles.\n\nQuestion: What is the range of the number of pages for the input papers?\nAnswer: The input papers ranged",
     "kept_tokens": 228,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document length information is provided in Table , but the exact number of articles is not specified.\n\nQuestion: Which models showed an increase in f-scores with the",
     "kept_tokens": 234,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " 244\n\nQuestion: what is the range of the number of pages in the articles?\nAnswer: The input papers ranged from 6 to 8",
     "kept_tokens": 579,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " 244\n\nQuestion: what is the range of the number of pages of the articles?\nAnswer: The input papers ranged from 6 to 8",
     "kept_tokens": 569,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset contains 10,000 scientific articles.\n\nQuestion: What is the main finding regarding the impact of document preprocessing on keyphrase extraction models?\n",
     "kept_tokens": 584,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " 244\n\nQuestion: what is the range of the number of pages of the articles?\nAnswer: The input papers ranged from 6 to 8",
     "kept_tokens": 234,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The dataset contains 244 scientific articles.\n\nQuestion: How were the articles selected for the benchmark?\nAnswer: The scientific articles were selected from four different research",
     "kept_tokens": 234,
     "ev_token_recall": 0.7861635220125787
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The dataset contains 10,000 scientific articles.\n\nQuestion: what are the four levels of preprocessing used in the study?\nAnswer: The four levels",
     "kept_tokens": 234,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " 244\n\nQuestion: what is the range of the number of pages for the input papers?\nAnswer: The input papers ranged from 6 to ",
     "kept_tokens": 586,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The dataset contains 244 scientific articles.\n\nQuestion: What is the range of the number of pages for the articles in the dataset?\nAnswer: The articles",
     "kept_tokens": 586,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " There are 244 articles in the dataset, with 144 articles in the training set and 100 articles in the test set.",
     "kept_tokens": 580,
     "ev_token_recall": 0.389937106918239
    }
   }
  },
  {
   "paper": "1610.08815",
   "qid": "3a6e843c6c81244c14730295cfb8b865cd7ede46",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The state-of-the-art models mentioned in the paper are by BIBREF9 and BIBREF8. BIBREF9's method achieved an F1"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The state-of-the-art models are BIBREF9 and BIBREF8.\n\nQuestion: What is the performance of the state of the art models when trained",
     "kept_tokens": 655,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The state of the art models mentioned in the text are those that were re-implemented for comparison purposes. Specifically, the re-implementation was done for the method",
     "kept_tokens": 634,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The state-of-the-art models include BIBREF9, BIBREF10, BIBREF11, BIBREF12, BIB",
     "kept_tokens": 659,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The state of the art models mentioned in the paper are BIBREF9 and BIBREF8.\n\nQuestion: How does the performance of the state of the",
     "kept_tokens": 1641,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art models include the use of a relatively smaller feature set, automatic feature extraction, the use of deep networks, and the adoption of pre-trained",
     "kept_tokens": 1652,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art models are those that have been developed to the most advanced level and are currently considered the best in their field. In the context of this",
     "kept_tokens": 1662,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The state-of-the-art models referred to are those by BIBREF9 and BIBREF8.\n\nQuestion: How does the performance of the proposed approach compare",
     "kept_tokens": 658,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art models mentioned in the text are not explicitly detailed, but it is noted that they lack contextual information which is extracted using pre-trained sentiment,",
     "kept_tokens": 663,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The state of the art models are the pre-trained sentiment, emotion, and personality models for identifying sarcastic text using CNN.\n\nQuestion: How do the authors plan",
     "kept_tokens": 663,
     "ev_token_recall": 0.14545454545454545
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The state of the art models mentioned in the paper are by BIBREF9 and BIBREF8.\n\nQuestion: How does the performance of the proposed method",
     "kept_tokens": 1660,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The state of the art models are BIBREF8 and BIBREF26.\n\nQuestion: How many tweets are in the dataset used for training the pre",
     "kept_tokens": 1654,
     "ev_token_recall": 0.09090909090909091
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The state-of-the-art models are the ones that use pre-trained sentiment, emotion, and personality models, as well as the baseline CNN architecture, to improve sarc",
     "kept_tokens": 1661,
     "ev_token_recall": 0.14545454545454545
    }
   }
  },
  {
   "paper": "1610.08815",
   "qid": "fabf6fdcfb4c4c7affaa1e4336658c1e6635b1bf",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The benchmark datasets used in the experiments are:\n\n1. A balanced English dataset with 50,000 sarcastic tweets and 50,0"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The benchmark datasets used are:\n\n1. A dataset with 50,000 sarcastic tweets and 50,000 non-sar",
     "kept_tokens": 637,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The benchmark datasets used are the Sarcasm Corpus, the Sarcasm Detection Dataset, and the Sarcasm Detection Dataset (Balanced).\n\nQuestion: What",
     "kept_tokens": 634,
     "ev_token_recall": 0.2816326530612245
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The benchmark datasets used are Sarcasm in Twitter (SIT) and Sarcasm in Product Reviews (SAR).\n\nQuestion: What is the first step",
     "kept_tokens": 659,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The benchmark datasets used are:\n\n1. A balanced dataset with 50,000 sarcastic tweets and 50,000 non-s",
     "kept_tokens": 1643,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The benchmark datasets used include the Sarcasm Corpus and the Sarcasm Corpus (imbalanced).\n\nQuestion: How were the datasets preprocessed before feature extraction?\n",
     "kept_tokens": 1652,
     "ev_token_recall": 0.6122448979591837
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not specify the exact names of the benchmark datasets used in the experiments. However, it mentions that the authors re-implemented the state-of-the-art",
     "kept_tokens": 1662,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The benchmark datasets used are:\n\n1. A dataset with 50,000 sarcastic tweets and 50,000 non-sar",
     "kept_tokens": 664,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The Sarcasm Detector dataset, Semeval 2014 Twitter Sentiment Analysis Dataset, and a dataset created by BIBREF8 are used",
     "kept_tokens": 663,
     "ev_token_recall": 0.2571428571428571
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The benchmark datasets used are Sarcasm in Twitter (ST), Sarcasm in Product Reviews (SP), and Sarcasm in Movie Reviews (SM).\n\n",
     "kept_tokens": 663,
     "ev_token_recall": 0.04897959183673469
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The benchmark datasets used are:\n\n1. A monolingual English dataset with 50,000 sarcastic tweets and 50,00",
     "kept_tokens": 1656,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The benchmark datasets used are Dataset 1, Dataset 2, and Dataset 3. Dataset 1 and Dataset 2 are balanced datasets, while Dataset ",
     "kept_tokens": 1654,
     "ev_token_recall": 0.7755102040816326
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The proposed models are evaluated on three Twitter datasets in two different languages, two of these in English with a balanced and an imbalanced distribution and the third one in",
     "kept_tokens": 1661,
     "ev_token_recall": 0.1673469387755102
    }
   }
  },
  {
   "paper": "1610.09225",
   "qid": "4c07c33dfaf4f3e6db55e377da6fa69825d0ba15",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The dimension of the embeddings is 300, as mentioned in the text: \"In this representation, resultant vector which is sum of 300"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The dimension of the embeddings is 300.\n\nQuestion: How does the word2vec model represent the relationship between words?\nAnswer: The word2vec",
     "kept_tokens": 324,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The dimension of the embeddings is not explicitly stated in the provided text.\n\nQuestion: Which method is used for textual representation and what are the two specific techniques mentioned?\n",
     "kept_tokens": 331,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The dimension of the embeddings is not specified in the given text.\n\nQuestion: How many classes are there in the sentiment analysis task?\nAnswer: The number of classes",
     "kept_tokens": 309,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The dimension of the embeddings is 300, as mentioned in the text: \"Word2vec representation is far better, advanced and a recent technique which",
     "kept_tokens": 838,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The dimension of the embeddings is not explicitly stated in the provided text.\n\nQuestion: Which algorithm is used for training the classifier?\nAnswer: The classifier is trained using",
     "kept_tokens": 839,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dimension of the embeddings is not explicitly stated in the provided text.\n\nQuestion: How many tweets were used for training the sentiment analyzer?\nAnswer: 3,",
     "kept_tokens": 835,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The dimension of the embeddings is 300.\n\nQuestion: How does the word2vec model represent the relationship between words?\nAnswer: The word2vec",
     "kept_tokens": 336,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The dimension of the embeddings is not explicitly stated in the provided information.\n\nQuestion: How many instances are used for training the classifier?\nAnswer: 355",
     "kept_tokens": 332,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The dimension of the embeddings is not explicitly stated in the provided text.\n\nQuestion: How many classes are there in the classification problem?\nAnswer: There are 2",
     "kept_tokens": 333,
     "ev_token_recall": 0.2517482517482518
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The dimension of the embeddings in the word2vec representation is 300.\n\nQuestion: How does the word2vec model represent the relationship between words?\n",
     "kept_tokens": 838,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The dimension of the embeddings is not explicitly stated in the provided text.\n\nQuestion: How many tweets were used for training the sentiment analyzer?\nAnswer: 3,",
     "kept_tokens": 840,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The dimension of the embeddings is 300.\n\nQuestion: How many tweets were used for training the sentiment analyzer?\nAnswer: 3,216",
     "kept_tokens": 838,
     "ev_token_recall": 0.44755244755244755
    }
   }
  },
  {
   "paper": "1610.09225",
   "qid": "b1ce129678e37070e69f01332f1a8587e18e06b0",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The model is trained using 3,216 human-annotated tweets that are labeled as 1 for Positive, 0 for Neutral, and "
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The model is trained using 3,216 tweets. The authors mention that in the future, they plan to human-annotate more than 10",
     "kept_tokens": 326,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The model is trained using a dataset of 2,50,000 tweets over a period of August 31st, 201",
     "kept_tokens": 331,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The model is trained using Twitter data.\n\nQuestion: How is the Twitter data preprocessed?\nAnswer: The Twitter data is preprocessed through three stages: Tokenization",
     "kept_tokens": 309,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The model is trained using a dataset of 3,216 human-annotated tweets.\n\nQuestion: How is the data split for training and testing the",
     "kept_tokens": 835,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The model is trained using a dataset of 3,216 human-annotated tweets that were classified as 1 for Positive, 0 for Neutral",
     "kept_tokens": 839,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The model is trained on 3,216 human-annotated tweets.\n\nQuestion: Which machine learning algorithm is used for training the sentiment classifier?\nAnswer",
     "kept_tokens": 835,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The model is trained using 3,216 tweets.\n\nQuestion: How does the size of the training dataset affect the model's performance?\nAnswer: The",
     "kept_tokens": 336,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The stock price data of Microsoft is used to train the model, with instances labeled suitably for training using a simple program.\n\nQuestion: How many instances are there",
     "kept_tokens": 332,
     "ev_token_recall": 0.6306306306306306
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The stock price data of Microsoft is labeled suitably for training using a simple program.\n\nQuestion: Which tool is used for all the calculations, and what programming language",
     "kept_tokens": 333,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The model is trained using a dataset of 3,216 tweets that were human-annotated for sentiment.\n\nQuestion: How is the data split for",
     "kept_tokens": 840,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The model is trained using a dataset of 355 instances, each with 3 attributes, derived from the sentiment analysis of tweets about Microsoft.\n\nQuestion:",
     "kept_tokens": 840,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The model is trained using 3,216 annotated tweets, where humans have labeled the tweets as positive, neutral, or negative emotions. Additionally, stock",
     "kept_tokens": 838,
     "ev_token_recall": 0.07207207207207207
    }
   }
  },
  {
   "paper": "1611.01576",
   "qid": "2f901dab6b757e12763b23ae8b37ae2e517a2271",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The machine translation task uses the German-English spoken-domain translation dataset, specifically from transcribed TED and TEDx presentations.\n\nQuestion: How does the QRNN model"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The machine translation task uses German\u2013English language pair.\n\nWhere can I find more information about the IWSLT German\u2013English spoken-domain translation dataset?\nAnswer:",
     "kept_tokens": 475,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The machine translation task uses the German\u2013English spoken-domain translation dataset.\n\nWhat is the name of the dataset used for machine translation?\nAnswer: The dataset used for",
     "kept_tokens": 480,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The machine translation task uses the German\u2013English language pair.\n\nQuestion: How many sentence pairs are in the training data?\nAnswer: There are 209",
     "kept_tokens": 481,
     "ev_token_recall": 1.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The machine translation task uses the IWSLT German\u2013English spoken-domain translation dataset.\n\nQuestion: How many sentence pairs are in the training data, and what is",
     "kept_tokens": 1203,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The machine translation task used German-English language pair.\n\nQuestion: How many sentence pairs are there in the training data for the machine translation task?\nAnswer: There",
     "kept_tokens": 1196,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The machine translation task uses the German\u2013English spoken-domain translation dataset.\n\nQuestion: How many sentence pairs are in the training data?\nAnswer: The training data consists",
     "kept_tokens": 1199,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The machine translation task uses the German\u2013English language pair.\n\nQuestion: How many sentence pairs are in the training data?\nAnswer: The training data consists of ",
     "kept_tokens": 480,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The machine translation task used German\u2013English language pair.\n\nSource: The document states, \"We evaluate the sequence-to-sequence QRNN architecture described in SECREF",
     "kept_tokens": 475,
     "ev_token_recall": 0.5982905982905983
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The machine translation task used in the experiments is IWSLT German\u2013English spoken-domain translation.\n\nQuestion: How was the input data for the encoder processed?\nAnswer",
     "kept_tokens": 480,
     "ev_token_recall": 0.3333333333333333
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The machine translation task uses the IWSLT German\u2013English spoken-domain translation dataset, which consists of parallel training data from transcribed TED and TEDx presentations.\n\n",
     "kept_tokens": 1203,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The machine translation task uses a German\u2013English spoken-domain translation dataset.\n\nSource: The document states, \"We evaluate the sequence-to-sequence QRNN architecture described",
     "kept_tokens": 1202,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The IWSLT German\u2013English spoken-domain translation task is used for the neural machine translation experiments.\n\nQuestion: How many layers and units per layer did the best",
     "kept_tokens": 1202,
     "ev_token_recall": 0.3333333333333333
    }
   }
  },
  {
   "paper": "1611.01576",
   "qid": "b591853e938984e6069d738371500ebdec50d256",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The IMDb movie review dataset is used for the document-level sentiment classification task.\n\nQuestion: How does the QRNN perform on the IMDb dataset compared to LSTM models?\n"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The IMDb movie review dataset is used for the document-level sentiment classification benchmark.\n\nQuestion: How many reviews are in the dataset, and how are they divided?\nAnswer",
     "kept_tokens": 465,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The sentiment classification dataset used is the IMDb movie review dataset.\n\nQuestion: How many reviews are in the training set of the IMDb dataset?\nAnswer: The training set",
     "kept_tokens": 480,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The sentiment classification dataset used is the IMDB movie review dataset.\n\nQuestion: How many words are in the average sentence of the IMDB dataset?\nAnswer: The",
     "kept_tokens": 481,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The IMDb movie review dataset is used for the document-level sentiment classification benchmark.\n\nQuestion: What are the key differences between the QRNN and the T-RNN as",
     "kept_tokens": 1201,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The IMDb movie review dataset is used for the document-level sentiment classification task.\n\nQuestion: How does the QRNN perform on the Penn Treebank (PTB)",
     "kept_tokens": 1196,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document-level sentiment classification dataset used is IMDb.\n\nQuestion: What is the speedup observed on the IMDb train time per epoch compared to cuDNN's optimized",
     "kept_tokens": 1199,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The sentiment classification dataset used is the IMDb movie review dataset.\n\nQuestion: How many reviews are in the dataset, and how are they divided?\nAnswer: The dataset",
     "kept_tokens": 473,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The IMDb movie review dataset is used for the document-level sentiment classification task.\n\nQuestion: How does the QRNN perform on the language modeling task compared to LST",
     "kept_tokens": 475,
     "ev_token_recall": 0.5046728971962616
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The sentiment classification dataset used is the IMDB movie review dataset.\n\nQuestion: How many layers does the QRNN model have?\nAnswer: The QRNN model has",
     "kept_tokens": 480,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The IMDb movie review dataset is used for the sentiment classification task.\n\nQuestion: How many examples are in the train and test sets of the dataset?\nAnswer: The",
     "kept_tokens": 1202,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The IMDb movie review dataset is used for the document-level sentiment classification task.\n\nQuestion: How does the QRNN perform on the Penn Treebank (PTB)",
     "kept_tokens": 1202,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The sentiment classification dataset used is the IMDb dataset.\n\nQuestion: What is the size of the hidden layers in the best performing QRNN model for sentiment classification?\nAnswer",
     "kept_tokens": 1202,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1611.01576",
   "qid": "a130306c6662ff489df13fb3f8faa7cba8c52a21",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The f-pooling function is used, which is a simple option that uses only a forget gate: DISPLAYFORM0\n\nQuestion: How does the QRNN"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The pooling function used is \"dynamic average pooling\", which uses only a forget gate.\n\nQuestion: How does the dynamic average pooling function work?\nAnswer: The dynamic",
     "kept_tokens": 481,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " No pooling function is used in the Quasi-Recurrent Neural Networks (QRNN) architecture as described in the document. The document does not mention any specific pooling",
     "kept_tokens": 480,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The pooling function used is max pooling.\n\nQuestion: How does the QRNN architecture handle the parallelism and computational complexity?\nAnswer: The QRNN architecture handles parallel",
     "kept_tokens": 481,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The pooling function used is dynamic average pooling, which uses only a forget gate.\n\nQuestion: How is the forget gate defined in the context of the dynamic average pooling",
     "kept_tokens": 1188,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The pooling function used is f-pooling.\n\nQuestion: How does the filter size in the QRNN model differ from the T-RNN model?\nAnswer:",
     "kept_tokens": 1196,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The pooling function used is max-pooling.\n\nThis can be inferred from the context provided, which states: \"Quasi-recurrent neural networks are related to",
     "kept_tokens": 1199,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The pooling function used is a \"dynamic average pooling\" which uses only a forget gate.\n\nQuestion: How does the QRNN model achieve parallelism and linear-time",
     "kept_tokens": 476,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify a particular pooling function used in the QRNN architecture.\n\nQuestion: Can you explain the performance of the QRNN on the document-level sentiment",
     "kept_tokens": 475,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The pooling function used is max pooling.\n\nQuestion: How does the QRNN model's hidden states compare to those of other recurrent architectures?\nAnswer: The QRNN",
     "kept_tokens": 480,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The pooling function used is dynamic average pooling, which uses only a forget gate.\n\nQuestion: How is the QRNN's performance compared to the character-level LSTM?\n",
     "kept_tokens": 1199,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The pooling function used is elementwise gates, which are obtained by applying additional convolutions with separate filter banks to sequences of vectors.\n\nQuestion: How does the QR",
     "kept_tokens": 1202,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The pooling function used is elementwise, which delays direct interaction between different channels of the hidden state until the computation of the next QRNN layer.\n\nQuestion: How",
     "kept_tokens": 1202,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1611.02988",
   "qid": "f875337f2ecd686cd7789e111174d0f14972638d",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They compared their models to the following systems, for which results are reported in the referred literature, on the three datasets standardly used for the evaluation of emotion classification"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They compared to the standard benchmarks typically used for the evaluation of emotion classification, which include the Affective Text dataset, the Fairy Tales dataset, and the ISE",
     "kept_tokens": 440,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not mention any specific existing benchmarks that were compared to. It focuses on the methodology and features used for emotion detection on Facebook reactions, without referencing any",
     "kept_tokens": 436,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not mention any specific existing benchmarks that were compared to. The focus is on the methodology and potential improvements for emotion detection using Facebook reactions, rather than",
     "kept_tokens": 418,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They compared their model's performance to the following systems, for which results are reported in the referred literature. No other existing model was re-implemented, and results",
     "kept_tokens": 1085,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " They compared their results to state-of-the-art results using three commonly used datasets for emotion detection: the Affective Text dataset, the Fairy Tales dataset, and the",
     "kept_tokens": 1095,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They compared to standard benchmarks, though specific names or details of these benchmarks were not provided in the given text.\n\nQuestion: What is the proposed method for improving the",
     "kept_tokens": 1098,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They compared their performance to state-of-the-art results using three commonly used datasets for emotion detection: the Affective Text dataset, the Fairy Tales dataset, and the",
     "kept_tokens": 439,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " They compared their results to the state-of-the-art on the Affective Text dataset, which is one of the commonly used benchmarks for emotion detection.\n\nQuestion: How",
     "kept_tokens": 440,
     "ev_token_recall": 0.22699386503067484
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention any existing benchmarks that they compared to. The focus is on their approach using Facebook reactions for emotion detection, and they mention exploring the",
     "kept_tokens": 440,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They compared their model to the following systems, for which results are reported in the referred literature. No other existing model was re-implemented, and results are those",
     "kept_tokens": 1095,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " They compared their results to the standard benchmarks for the evaluation of emotion classification, which are the Affective Text dataset, the Fairy Tales dataset, and the ISE",
     "kept_tokens": 1098,
     "ev_token_recall": 0.22699386503067484
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They compared their model's performance on three standard datasets commonly used for evaluating emotion classification tasks, which are not explicitly named in the provided text but are referred to as",
     "kept_tokens": 1094,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1611.02988",
   "qid": "de53af4eddbc30c808d90b8a11a29217d377569e",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The Facebook pages they looked at included FoxNews, CNN, ESPN, New York Times, Time magazine, Huffington Post Weird News, The Guardian, Cartoon Network,"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The Facebook pages they looked at included FoxNews, CNN, ESPN, New York Times, Time magazine, Huffington Post Weird News, The Guardian, Cartoon Network,",
     "kept_tokens": 439,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The Facebook pages they looked at included FoxNews, CNN, ESPN, New York Times, Time magazine, Huffington Post Weird News, The Guardian, Cartoon Network,",
     "kept_tokens": 436,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The choice of Facebook pages for this work was based on availability and intuition, and the pages were further grouped into sets to make training data according to performance on development",
     "kept_tokens": 418,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The Facebook pages they looked at included FoxNews, CNN, ESPN, New York Times, Time magazine, Huffington Post Weird News, The Guardian, Cartoon Network,",
     "kept_tokens": 1078,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The Facebook pages they looked at included FoxNews, CNN, ESPN, New York Times, Time magazine, Huffington Post Weird News, The Guardian, Cartoon Network,",
     "kept_tokens": 1095,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They looked at a set of Facebook pages, specifically choosing them based on availability and intuition, and then grouping them into sets to make training data according to performance on",
     "kept_tokens": 1098,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The Facebook pages they looked at were FoxNews, CNN, ESPN, New York Times, Time magazine, Huffington Post Weird News, The Guardian, Cartoon Network,",
     "kept_tokens": 440,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify which exact Facebook pages were looked at for training the model.\n\nQuestion: What are the two main decisions to be made in developing the model",
     "kept_tokens": 440,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They looked at public pages about news, cooking, and TV shows. They also looked at pages for Chile and Colombia for a football match during the Copa America.",
     "kept_tokens": 440,
     "ev_token_recall": 0.1306532663316583
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They looked at FoxNews, CNN, ESPN, New York Times, Time magazine, Huffington Post Weird News, The Guardian, Cartoon Network, Cooking Light, Home",
     "kept_tokens": 1099,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They looked at several Facebook pages, but the specific pages are not named in the text. The choice of which pages to select posts from is described as far from",
     "kept_tokens": 1098,
     "ev_token_recall": 0.41708542713567837
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They looked at FoxNews, CNN, ESPN, New York Times, Time magazine, Huffington Post Weird News, The Guardian, Cartoon Network, Cooking Light, Home",
     "kept_tokens": 1094,
     "ev_token_recall": 0.4371859296482412
    }
   }
  },
  {
   "paper": "1611.03599",
   "qid": "37a79be0148e1751ffb2daabe4c8ec6680036106",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The Chinese Facebook data covers the topic of anti-nuclear-power.\n\nQuestion: How many unique users are there in the CreateDebate dataset?\nAnswer: There are"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The Chinese Facebook data covers anti-nuclear-power topics.\n\nQuestion: How many annotators were involved in labeling the stance of the posts?\nAnswer: Two annotators",
     "kept_tokens": 588,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The Chinese Facebook data covers anti-nuclear-power topics.\n\nTo break down the answer and provide more context:\n\n1. The FBFans dataset contains data from anti",
     "kept_tokens": 600,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The Chinese Facebook data covers the topic of fans, as indicated by the dataset name \"FBFans\".\n\nQuestion: How does the UTCNN model incorporate user information?\n",
     "kept_tokens": 561,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The Chinese Facebook data covers anti-nuclear-power topics.\n\nQuestion: How many annotators were involved in labeling the stance of the posts in the FBFans dataset",
     "kept_tokens": 1499,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The Chinese Facebook data covers the topic of anti-nuclear-power.\n\nQuestion: How many unique users are there in the CreateDebate dataset?\nAnswer: There are",
     "kept_tokens": 1469,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The Chinese Facebook data covers a single topic.\n\nQuestion: How does the imbalance of the FBFans dataset compare to the CreateDebate dataset?\nAnswer: The",
     "kept_tokens": 1476,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The Chinese Facebook data covers anti-nuclear-power topics.\n\nQuestion: How many annotators were involved in labeling the stance of the posts?\nAnswer: Two annotators",
     "kept_tokens": 601,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The Chinese Facebook data covers anti-nuclear-power topics.\n\nBased on the document, which datasets were used for testing the UTCNN model, and what are some key",
     "kept_tokens": 602,
     "ev_token_recall": 0.6616161616161617
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The Chinese Facebook data covers the topic of the 2012 Chinese presidential election. This is inferred from the context provided, which mentions that the dataset contains",
     "kept_tokens": 597,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The Chinese Facebook data covers anti-nuclear-power fan groups from September 2013 to August 2014, with discussions on anti-reconstruction",
     "kept_tokens": 1499,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The Chinese Facebook data covers the topic of anti-nuclear-power.\n\nBased on the document, what are the key differences between the FBFans and CreateDebate",
     "kept_tokens": 1499,
     "ev_token_recall": 0.7878787878787878
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The Chinese Facebook data covers the topic of anti-nuclear-power, specifically including posts and their author and liker IDs from September 2013 to August",
     "kept_tokens": 1498,
     "ev_token_recall": 0.19696969696969696
    }
   }
  },
  {
   "paper": "1611.03599",
   "qid": "e44a6bf67ce3fde0c6608b150030e44d87eb25e3",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The CreateDebate dataset includes debates on four topics: abortion (ABO), gay rights (GAY), Obama (OBA), and marijuana (MAR).\n\n"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The debate data includes four topics: abortion (ABO), gay rights (GAY), Obama (OBA), and marijuana (MAR).\n\nQuestion: How does",
     "kept_tokens": 580,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The debate data includes four topics: abortion (ABO), gay rights (GAY), Obama (OBA), and marijuana (MAR).\n\nQuestion: How many",
     "kept_tokens": 600,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The debate data includes multiple topics.\n\nQuestion: Which datasets were used to test the proposed UTCNN model, and what are their characteristics?\nAnswer: The proposed UTC",
     "kept_tokens": 561,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The debate data includes four topics: abortion (ABO), gay rights (GAY), Obama (OBA), and marijuana (MAR).\n\nQuestion: How does",
     "kept_tokens": 1461,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The CreateDebate dataset includes four topics: abortion (ABO), gay rights (GAY), Obama (OBA), and marijuana (MAR).\n\nQuestion:",
     "kept_tokens": 1469,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The debate data includes four topics: abortion (ABO), gay rights (GAY), Obama (OBA), and marijuana (MAR).\n\nQuestion: How does",
     "kept_tokens": 1476,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The debate data includes four topics: abortion (ABO), gay rights (GAY), Obama (OBA), and marijuana (MAR).\n\nQuestion: How does",
     "kept_tokens": 601,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The CreateDebate dataset includes debates on four topics: abortion (ABO), gay rights (GAY), Obama (OBA), and marijuana (MAR).\n\n",
     "kept_tokens": 602,
     "ev_token_recall": 0.33121019108280253
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The debate data includes topics such as nuclear power, solar power, and past politicians' support for nuclear power.\n\nQuestion: How does the model handle user roles (",
     "kept_tokens": 597,
     "ev_token_recall": 0.2356687898089172
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The debate data includes four topics: abortion (ABO), gay rights (GAY), Obama (OBA), and marijuana (MAR).\n\nQuestion: How does",
     "kept_tokens": 1506,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The CreateDebate dataset includes debates on four topics: abortion (ABO), gay rights (GAY), Obama (OBA), and marijuana (MAR).\n\n",
     "kept_tokens": 1499,
     "ev_token_recall": 0.5668789808917197
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The debate data includes four topics: abortion (ABO), gay rights (GAY), Obama (OBA), and marijuana (MAR).\n\nQuestion: How does",
     "kept_tokens": 1498,
     "ev_token_recall": 0.47770700636942676
    }
   }
  },
  {
   "paper": "1611.03599",
   "qid": "6a31db1aca57a818f36bba9002561724655372a7",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The FBFans dataset contains data from anti-nuclear-power Chinese Facebook fan groups from September 2013 to August 2014, including"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The size of the Chinese data is not specified in the provided information.\n\nQuestion: How does UTCNN incorporate user information for stance classification?\nAnswer: UTCNN incorporates",
     "kept_tokens": 580,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The Chinese data, specifically the FBFans dataset, contains data from anti-nuclear-power Chinese Facebook fan groups from September 2013 to August ",
     "kept_tokens": 600,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The size of the Chinese data is not explicitly stated in the provided information.\n\nQuestion: Can you provide the macro-average f-score for the FBFans dataset?\n",
     "kept_tokens": 561,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The size of the Chinese data, specifically the FBFans dataset, is 32,595 posts.\n\nQuestion: How does the study normalize the",
     "kept_tokens": 1499,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The FBFans dataset contains data from anti-nuclear-power Chinese Facebook fan groups from September 2013 to August 2014, including",
     "kept_tokens": 1469,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The FBFans dataset, which is a privately-owned, single-topic, Chinese, unbalanced, social media dataset, contains 1,000 posts",
     "kept_tokens": 1476,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The size of the Chinese data is not specified in the provided information.\n\nQuestion: How does UTCNN perform on the CreateDebate dataset when not using topic or",
     "kept_tokens": 594,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The Chinese data, specifically the FBFans dataset, contains 2,496 authors, 505,137 likers, ",
     "kept_tokens": 602,
     "ev_token_recall": 0.14871794871794872
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The size of the Chinese data is 1,000,000.\n\nQuestion: How does the model perform on the Chinese dataset?\nAnswer:",
     "kept_tokens": 597,
     "ev_token_recall": 0.19487179487179487
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The size of the Chinese data is 32,595 posts.\n\nQuestion: How does the paper suggest users prefer to engage with content?\nAnswer:",
     "kept_tokens": 1498,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The FBFans dataset contains data from anti-nuclear-power Chinese Facebook fan groups from September 2013 to August 2014, including",
     "kept_tokens": 1499,
     "ev_token_recall": 0.47692307692307695
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The Chinese data, specifically the FBFans dataset, contains data from anti-nuclear-power Chinese Facebook fan groups from September 2013 to August ",
     "kept_tokens": 1498,
     "ev_token_recall": 0.37435897435897436
    }
   }
  },
  {
   "paper": "1611.03599",
   "qid": "e330e162ec29722f5ec9f83853d129c9e0693d65",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false,
    "gen_text": " Yes, they collected two datasets. The"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " Yes, they collected two datasets. The",
     "kept_tokens": 590,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " Yes, they collected two datasets. The",
     "kept_tokens": 600,
     "ev_token_recall": 0.6624472573839663
    },
    "paragraph_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " No, they did not collect the datasets",
     "kept_tokens": 561,
     "ev_token_recall": 0.33755274261603374
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " No, they did not collect the datasets",
     "kept_tokens": 1503,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " Yes, they collected two datasets. The",
     "kept_tokens": 1469,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Yes, they collected two datasets. The",
     "kept_tokens": 1476,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " No, they did not collect the datasets",
     "kept_tokens": 596,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " Yes, they collected two datasets. The",
     "kept_tokens": 602,
     "ev_token_recall": 0.459915611814346
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " No, the datasets were not collected by",
     "kept_tokens": 597,
     "ev_token_recall": 0.25316455696202533
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " No, they did not collect the datasets",
     "kept_tokens": 1506,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " Yes, they collected two datasets. The",
     "kept_tokens": 1499,
     "ev_token_recall": 0.6160337552742616
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Yes, they collected two datasets. The",
     "kept_tokens": 1498,
     "ev_token_recall": 0.5738396624472574
    }
   }
  },
  {
   "paper": "1611.04798",
   "qid": "897ba53ef44f658c128125edd26abf605060fb13",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false,
    "gen_text": " The document does not explicitly mention testing their"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The given text does not explicitly mention testing",
     "kept_tokens": 567,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " No, the framework is not tested on",
     "kept_tokens": 579,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention testing",
     "kept_tokens": 574,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention testing",
     "kept_tokens": 1433,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " No, the experiments described in the text",
     "kept_tokens": 1433,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention testing their",
     "kept_tokens": 1447,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The given text does not explicitly mention testing",
     "kept_tokens": 578,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention testing on",
     "kept_tokens": 579,
     "ev_token_recall": 0.1722488038277512
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention testing on",
     "kept_tokens": 579,
     "ev_token_recall": 0.28708133971291866
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention testing the",
     "kept_tokens": 1446,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention testing on",
     "kept_tokens": 1444,
     "ev_token_recall": 0.22009569377990432
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention testing on",
     "kept_tokens": 1447,
     "ev_token_recall": 0.28708133971291866
    }
   }
  },
  {
   "paper": "1611.04798",
   "qid": "41ac23e32bf208b69414f4b687c4f324c6132464",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " For the under-resourced scenario, they test on the translation of texts in English to German.\n\nQuestion: What is the improvement in BLEU score for the mix"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " For the under-resourced scenario, they test on the translation from English to German. They use a small portion of the large parallel corpus for English-German as",
     "kept_tokens": 564,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " For the under-resourced scenario, they test on the German-INLINEFORM0 French language pair.\n\nTo break it down step-by-step:\n1. The scenario",
     "kept_tokens": 579,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The under-resourced scenario tests on the (En, De, De) language pair.\n\nQuestion: What is the size of the short-list vocabularies used",
     "kept_tokens": 574,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " For the under-resourced scenario, they test on the translation of English to German.\n\nQuestion: What is the mix-multi-source approach and how does it help in",
     "kept_tokens": 1436,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " For the under-resourced scenario, they test on the English-German language pair, using the TED corpus as the basis for their experiments.\n\nQuestion: How do",
     "kept_tokens": 1433,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " For the under-resourced scenario, they test on the German-English and English-French language pairs, simulating a zero-resourced German-French translation task",
     "kept_tokens": 1447,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " For the under-resourced scenario, they test on the translation from English to German. They use a small portion of the large parallel corpus for English-German as",
     "kept_tokens": 578,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " For the under-resourced scenario, they test on the German-Indonesian language pair.\n\nQuestion: How do they handle the lack of parallel data for the",
     "kept_tokens": 579,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The under-resourced scenario tests on the English to Romanian (En-Ro) language pair.\n\nQuestion: How do they handle the data for the under-resourced",
     "kept_tokens": 579,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " For the under-resourced scenario, they test on the English-German language pair.\n\nQuestion: What is the mix-source approach and how does it help in the",
     "kept_tokens": 1448,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " For the under-resourced scenario, they test on the English-German language pair.\n\nQuestion: How do they simulate the scenario where there is not much parallel data",
     "kept_tokens": 1444,
     "ev_token_recall": 0.3699186991869919
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " For the under-resourced scenario, they test on the English-French language pair. This is indicated by the use of English-English and English-French corpor",
     "kept_tokens": 1447,
     "ev_token_recall": 0.2804878048780488
    }
   }
  },
  {
   "paper": "1611.08661",
   "qid": "b49598b05358117ab1471b8ebd0b042d2f04b2a4",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " Three neural models are used to encode the text description: neural bag-of-words (NBOW), recurrent neural network (RNN) specifically a bidirectional long"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " A bidirectional long short-term memory network (LSTM) is used to model the text description, and an attention mechanism is introduced to construct contextual text encodings",
     "kept_tokens": 524,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " CBOW, LSTM, and attentive LSTM text encoders are used to encode the text.\n\nQuestion: How are the evaluation metrics defined for the models?\nAnswer:",
     "kept_tokens": 526,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " To encode the text, the model uses continuous bag-of-words and convolutional neural network (CNN).\n\nQuestion: How do the models in the related work handle",
     "kept_tokens": 525,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " A bidirectional long short-term memory network (LSTM) is used to model the text description, and an attention-based encoder is introduced to construct contextual text enc",
     "kept_tokens": 1316,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The text is encoded using three types of neural models: neural bag-of-words (NBOW), recurrent neural network (RNN), and convolutional neural network",
     "kept_tokens": 1320,
     "ev_token_recall": 0.48026315789473684
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Three neural models are used to encode the text: CBOW, LSTM, and attentive LSTM.\n\nQuestion: How does the model integrate structural and textual information?\nAnswer",
     "kept_tokens": 1321,
     "ev_token_recall": 0.48026315789473684
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " A bidirectional long short-term memory network (LSTM) is used to model the text description, and an attention-based encoder that constructs contextual text encodings according",
     "kept_tokens": 528,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The text is encoded using three types of neural models: CBOW, LSTM, and attentive LSTM.\n\nQuestion: How is the performance of the models evaluated?\nAnswer",
     "kept_tokens": 529,
     "ev_token_recall": 0.16447368421052633
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The text is encoded using a continuous bag-of-words model and a convolutional neural network (CNN).\n\nQuestion: How do the models handle the combination of structure",
     "kept_tokens": 523,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " A bidirectional long short-term memory network (LSTM) is used to model the text description, and an attention-based encoder that constructs contextual text encodings according",
     "kept_tokens": 1322,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The text is encoded using three models: neural bag-of-words (NBOW), LSTM, and attentive LSTM.\n\nQuestion: How does the attentive LSTM model differ",
     "kept_tokens": 1321,
     "ev_token_recall": 0.6842105263157895
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The text is encoded using CBOW, LSTM, and attentive LSTM models.\n\nQuestion: How does the model handle the sparsity problem?\nAnswer: The model handles",
     "kept_tokens": 1322,
     "ev_token_recall": 0.19078947368421054
    }
   }
  },
  {
   "paper": "1611.08661",
   "qid": "932b39fd6c47c6a880621a62e6a978491d881d60",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The baseline used for comparison is TransE.\n\nQuestion: How is the performance of the models evaluated on the WN18 dataset?\nAnswer: On the WN1"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The baseline used for comparison is TransE.\n\nQuestion: How do the proposed models differ from BIBREF5 and BIBREF6 in terms of aligning",
     "kept_tokens": 525,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The baseline used for comparison is TransE.\n\nQuestion: How are the evaluation metrics defined in the paper?\nAnswer: The evaluation metrics defined in the paper are Mean",
     "kept_tokens": 526,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The baseline used for comparison is TransE.\n\nQuestion: How is the initialization of the structure embeddings performed?\nAnswer: The structure embeddings of entity and relation are initiated",
     "kept_tokens": 525,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The baseline used for comparison is TransE.\n\nQuestion: How does the performance of the proposed models compare to the baseline on WN18?\nAnswer: On WN",
     "kept_tokens": 1319,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " TransE is used as the baseline for comparison.\n\nQuestion: How does the proposed model perform compared to the baseline on Mean Rank and Hits@p metrics?\nAnswer",
     "kept_tokens": 1320,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The baseline used for comparison is TransE.\n\nQuestion: How is the performance of the proposed models evaluated?\nAnswer: The performance of the proposed models is evaluated using",
     "kept_tokens": 1321,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The baseline used for comparison is TransE.\n\nQuestion: How do the proposed models differ from BIBREF5 and BIBREF6 in terms of aligning",
     "kept_tokens": 525,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The baseline used for comparison is TransE.\n\nQuestion: How are the negative triplets constructed for the experiments?\nAnswer: Negative triplets are constructed following the same",
     "kept_tokens": 529,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The baselines used for comparison are TransE, TransD, and TransR.\n\nQuestion: How does the model handle the issue of sparsity?\nAnswer:",
     "kept_tokens": 523,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The baseline used for comparison is TransE.\n\nQuestion: How does the performance of the proposed models compare to the baseline on WN18?\nAnswer: On WN",
     "kept_tokens": 1319,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The baseline used for comparison is TransE.\n\nQuestion: How does the proposed model perform compared to the baseline on Mean Rank and Hits@p?\nAnswer: The",
     "kept_tokens": 1321,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The baseline method used for comparison is TransE.\n\nQuestion: How does the proposed model perform on the WN18 dataset?\nAnswer: On the WN18",
     "kept_tokens": 1322,
     "ev_token_recall": 0.7654320987654321
    }
   }
  },
  {
   "paper": "1611.08661",
   "qid": "b36f867fcda5ad62c46d23513369337352aa01d2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The paper evaluates its models on two benchmark datasets: WN18 (a subset of WordNet) and FB15K (a subset of Freebase).\n\n"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " This paper uses WN18 (a subset of WordNet) and FB15K (a subset of Freebase) to evaluate the proposed model.\n\nQuestion",
     "kept_tokens": 522,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The datasets used to evaluate this paper are WN18 and FB15k.\n\nQuestion: How are the models evaluated in terms of Hits@p?\nAnswer",
     "kept_tokens": 526,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The datasets used to evaluate this paper are not explicitly mentioned in the provided text.\n\nQuestion: Can you identify the models that are compared in the paper?\nAnswer:",
     "kept_tokens": 525,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The paper evaluates its models on two datasets: WN18 (a subset of WordNet) and FB15K (a subset of Freebase).\n\nQuestion",
     "kept_tokens": 1316,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The paper evaluates its models on two datasets: WN18 and FB15K.\n\nQuestion: How does the paper measure the performance of the models in link",
     "kept_tokens": 1320,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The paper evaluates its models on the WN18 and FB15K datasets.\n\nQuestion: How does the proposed model perform compared to the baseline TransE?\n",
     "kept_tokens": 1321,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " This paper uses WN18 (a subset of WordNet) and FB15K (a subset of Freebase) to evaluate the proposed model.\n\nQuestion",
     "kept_tokens": 522,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The paper evaluates its models on two benchmark datasets: WN18 (a subset of WordNet) and FB15K (a subset of Freebase).\n\n",
     "kept_tokens": 529,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The paper evaluates its models on two benchmark datasets: FB15k and WN18.\n\nQuestion: How does the model handle the issue of sparsity in",
     "kept_tokens": 523,
     "ev_token_recall": 0.1282051282051282
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The paper evaluates its models on two datasets: WN18 (a subset of WordNet) and FB15K (a subset of Freebase).\n\nQuestion",
     "kept_tokens": 1316,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " This paper evaluates its models on two benchmark datasets: WN18 (a subset of WordNet) and FB15K (a subset of Freebase).\n\n",
     "kept_tokens": 1321,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The paper evaluates its models on two benchmark datasets: WN18 (a subset of WordNet) and FB15K (a subset of Freebase).\n\n",
     "kept_tokens": 1322,
     "ev_token_recall": 1.0
    }
   }
  },
  {
   "paper": "1612.02482",
   "qid": "0ee73909ac638903da4a0e5565c8571fc794ab96",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " Human judgements were assembled by a group of 50 native speakers who were well-versed in both English and Tamil languages, acting as annotators for the"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The human judgements were assembled through a process where a group of 50 native speakers fluent in both English and Tamil languages acted as annotators. They evaluated",
     "kept_tokens": 711,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The human judgements were assembled by a group of 50 native speakers of Tamil who were also proficient in English. They were provided with a set of about",
     "kept_tokens": 696,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The human judgements were assembled through a 5-point scale, where 1 indicated a completely wrong translation and 5 indicated a completely correct translation. The translations",
     "kept_tokens": 709,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The human judgements were assembled through the following process:\n\n1. A group of 50 native speakers fluent in both English and Tamil was selected as annotators",
     "kept_tokens": 1784,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " Human judgements were assembled by having a group of 50 native speakers who were well-versed in both English and Tamil languages act as annotators for the",
     "kept_tokens": 1785,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The human judgements were assembled through a Kappa co-efficient calculation with respect to the translation outputs of the RNNSearch + Word2Vec and Morph2Vec",
     "kept_tokens": 1785,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The human judgements were assembled through the following process:\n\n1. A group of 50 native speakers fluent in both English and Tamil was selected as annotators",
     "kept_tokens": 713,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The human judgements were assembled by selecting a randomized set of translation results to ensure the evaluation was objective.\n\nQuestion: What was the improvement in ranking Kappa co",
     "kept_tokens": 715,
     "ev_token_recall": 0.24372759856630824
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The human judgements were assembled by having 3 annotators independently rate the adequacy, fluency, and relative ranking of the translations. The final scores were",
     "kept_tokens": 709,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The human judgements were assembled through the following process:\n\n1. A group of 50 native speakers fluent in both English and Tamil was selected as annotators",
     "kept_tokens": 1790,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " Human judgements were assembled by a group of 50 native speakers who were well-versed in both English and Tamil languages, acting as annotators for the",
     "kept_tokens": 1780,
     "ev_token_recall": 0.34050179211469533
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The human judgements were assembled by a group of 50 native speakers who were well-versed in both English and Tamil languages, acting as annotators for",
     "kept_tokens": 1790,
     "ev_token_recall": 0.21863799283154123
    }
   }
  },
  {
   "paper": "1612.03226",
   "qid": "f94b53db307685d572aefad52cd55f53d23769c2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They calculate variance from the model outputs by considering the expected variance of the estimator, which is related to the Fisher Information Matrix with respect to the true parameters. They"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The variance is calculated as the sum of the squared differences between the model outputs and the mean of the model outputs. This is done by first computing the mean of",
     "kept_tokens": 233,
     "ev_token_recall": 0.4720812182741117
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific details on how variance is calculated from the model outputs. However, in the context of active learning, variance can often be estimated by",
     "kept_tokens": 226,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They calculate the variance from the model outputs by taking the variance of the model's predictions for each sample. This variance is then used to guide the selection of the",
     "kept_tokens": 231,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They do not directly calculate variance from model outputs. Instead, they use the expected gradient length (EGL) as a proxy for variance reduction. The EGL is",
     "kept_tokens": 574,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The variance is calculated by marginalizing over the most likely 100 labels, which is a key aspect of the EGL (Expected Gradient Length) method.",
     "kept_tokens": 568,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The variance is calculated from the model outputs by taking the difference between the model's prediction and the mean prediction over multiple runs or samples. In the context of the",
     "kept_tokens": 581,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The variance is calculated as the difference between the model outputs for each potential label, which is a practical approach to estimate the expected model change.\n\nProblem: How is",
     "kept_tokens": 230,
     "ev_token_recall": 0.583756345177665
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The variance is not explicitly mentioned in the provided text as a method for calculating it from model outputs. The text focuses on the process of active learning and the performance",
     "kept_tokens": 233,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The variance is calculated from the model outputs by treating the model outputs as a distribution and computing the variance of this distribution. This variance can be used to measure the",
     "kept_tokens": 226,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They do not directly calculate variance from model outputs. Instead, they use the Expected Gradient Length (EGL) as a proxy for reducing variance. EGL is calculated",
     "kept_tokens": 578,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The variance is calculated as the variance of the model outputs, which is a measure of the uncertainty in the model's predictions. In the context of EGL, this",
     "kept_tokens": 578,
     "ev_token_recall": 0.09644670050761421
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The variance is calculated from the model outputs by considering the differences in the model's predictions for the same input across multiple instances or iterations. Specifically, for each input",
     "kept_tokens": 581,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1612.03226",
   "qid": "aa7d327ef98f9f9847b447d4def04889b4508d7a",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They start with 190 hours (100K instances) of transcribed speech data to train the base model.\n\nQuestion: What is the size"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They start with 190 hours (100K instances) of transcribed speech data to train the initial base model.\n\nPlease refer to the document",
     "kept_tokens": 230,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify the exact number of data samples they start with before obtaining the initial model labels. It only mentions that they use a base model and then",
     "kept_tokens": 226,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide a specific number of data samples they start with before obtaining the initial model labels. It only mentions that they query all samples in a single",
     "kept_tokens": 231,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They start with 190 hours (100K instances) of transcribed speech data to train the base model.\n\nQuestion: What is the size",
     "kept_tokens": 568,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They start with 190 hours (100K instances) of transcribed speech data to train the initial base model.\n\nQuestion: What is the",
     "kept_tokens": 568,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not specify the exact number of data samples they start with before obtaining initial model labels. It only mentions that they use active learning to query samples for",
     "kept_tokens": 581,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They start with 190 hours (100K instances) of transcribed speech data to train the initial model.\n\nQuestion: How many hours of",
     "kept_tokens": 228,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They start with 1,700 hours of data, which amounts to 1.1 million instances, before obtaining the initial model labels.\n\nPlease refer",
     "kept_tokens": 233,
     "ev_token_recall": 0.7642857142857142
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify the exact number of data samples they start with before obtaining the initial model labels. It only mentions that they use a small labeled dataset and",
     "kept_tokens": 226,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They start with 190 hours (100K instances) of transcribed speech data to train the initial model.\n\nQuestion: How many hours of",
     "kept_tokens": 580,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They start with 190 hours (100K instances) of transcribed speech data to train the base model.\n\nQuestion: What is the size",
     "kept_tokens": 578,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not specify the exact number of data samples they start with before obtaining the initial model labels. It only mentions that they use a small validation set of",
     "kept_tokens": 581,
     "ev_token_recall": 0.12142857142857143
    }
   }
  },
  {
   "paper": "1612.03226",
   "qid": "b8d7d055ddb94f5826a9aad7479b4a92a9c8a2f0",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The model used for end-to-end speech recognition consists of two 2D-convolutional layers, followed by seven bi-directional recurrent layers, and a"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They use a Recurrent Neural Network (RNN) for end-to-end speech recognition. Specifically, the RNN takes in spectrograms of utterances, passes",
     "kept_tokens": 226,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The base model used for end-to-end speech recognition is not explicitly stated in the given text.\n\nSpeech recognition is a complex task, and the base model could be",
     "kept_tokens": 226,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify which particular model is used for end-to-end speech recognition. It only mentions that the experiments are conducted on end-to-end speech recognition systems",
     "kept_tokens": 231,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The model used for end-to-end speech recognition consists of an RNN that takes in spectrograms of utterances, passes them through two 2D-conv",
     "kept_tokens": 565,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They use a Connectionist Temporal Classification (CTC) model for end-to-end speech recognition.\n\nQuestion: How many hours of transcribed speech data were used",
     "kept_tokens": 568,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The model used for end-to-end speech recognition consists of an RNN that takes in spectrograms of utterances, passes them through two 2D-conv",
     "kept_tokens": 581,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They use a Recurrent Neural Network (RNN) for end-to-end speech recognition. Specifically, the RNN takes in spectrograms of utterances, passes",
     "kept_tokens": 230,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The model they use for end-to-end speech recognition consists of an RNN that takes in spectrograms of utterances, passes them through two 2D-",
     "kept_tokens": 233,
     "ev_token_recall": 0.6666666666666666
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The model they use for end-to-end speech recognition is a recurrent neural network (RNN) transducer.\n\nQuestion: How do they measure the informativeness of",
     "kept_tokens": 226,
     "ev_token_recall": 0.07526881720430108
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The model used for end-to-end speech recognition consists of an RNN that takes in spectrograms of utterances, passes them through two 2D-conv",
     "kept_tokens": 582,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The RNN takes in spectrograms of utterances, passing them through two 2D-convolutional layers, followed by seven bi-directional recurrent layers",
     "kept_tokens": 578,
     "ev_token_recall": 0.5913978494623656
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The model used for end-to-end speech recognition consists of an RNN that takes in spectrograms of utterances, passing them through two 2D-conv",
     "kept_tokens": 581,
     "ev_token_recall": 0.7311827956989247
    }
   }
  },
  {
   "paper": "1612.03226",
   "qid": "551457ed34ca7fc0878c85bc664b135c21059b58",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They use a 1,700-hour (1.1M instances) unlabeled dataset.\n\nQuestion: What is the base model's performance on the"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They use a 1,700-hour (1.1M instances) unlabeled dataset. They query labels for a subset of this unlabeled dataset",
     "kept_tokens": 230,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The dataset used is not explicitly mentioned in the provided text.\n\nQuestion: Can you identify the active learning methods compared in the experiment?\nAnswer: The active learning methods",
     "kept_tokens": 226,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The dataset used in the experiments is not explicitly mentioned in the provided text. However, it is implied that the experiments are conducted on end-to-end speech recognition systems",
     "kept_tokens": 231,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They use a 1,700-hour (1.1M instances) unlabeled dataset.\n\nQuestion: How many instances are in the test set?\n",
     "kept_tokens": 568,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They use a 1,700-hour (1.1M instances) unlabeled dataset.\n\nQuestion: How many instances are in the test set?\n",
     "kept_tokens": 568,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset used in the experiments is not explicitly mentioned in the provided text.\n\nQuestion: Can you explain the EGL method in simple terms?\nAnswer: EGL, or",
     "kept_tokens": 581,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They use a 1,700-hour (1.1M instances) unlabeled dataset. They select a subset of this unlabeled dataset to query",
     "kept_tokens": 228,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They use a 1,700-hour (1.1M instances) unlabeled dataset.\n\nQuestion: How many instances are in the test set?\n",
     "kept_tokens": 233,
     "ev_token_recall": 0.7642857142857142
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The dataset used is not explicitly mentioned in the provided text, but it is implied to be an end-to-end speech recognition system dataset, likely the LibriSpeech",
     "kept_tokens": 226,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They use a 1,700-hour (1.1M instances) unlabeled dataset.\n\nQuestion: How many instances are in the test set?\n",
     "kept_tokens": 580,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They use a 1,700-hour (1.1M instances) unlabeled dataset.\n\nQuestion: How many instances are in the test set?\n",
     "kept_tokens": 578,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset used is not explicitly mentioned in the provided text.\n\nQuestion: What is the method used to compute the CTC loss?\nAnswer: The CTC loss",
     "kept_tokens": 581,
     "ev_token_recall": 0.12142857142857143
    }
   }
  },
  {
   "paper": "1612.06685",
   "qid": "8d4ac4afbf5b14f412171729ceb5e822afcfa3f4",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true,
    "gen_text": " No, the authors do not build a"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention the",
     "kept_tokens": 161,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " No, they do not build a model",
     "kept_tokens": 189,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The provided information does not explicitly mention the",
     "kept_tokens": 164,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " No, they do not build a model",
     "kept_tokens": 490,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " No, the authors do not describe building",
     "kept_tokens": 479,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, the text does not mention building",
     "kept_tokens": 493,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention the",
     "kept_tokens": 198,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention the",
     "kept_tokens": 198,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " Yes, the approach used in Stateology",
     "kept_tokens": 188,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " No, the authors do not build a",
     "kept_tokens": 492,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " No, the authors do not describe building",
     "kept_tokens": 487,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " No, the authors did not build a",
     "kept_tokens": 485,
     "ev_token_recall": 0.37267080745341613
    }
   }
  },
  {
   "paper": "1612.06685",
   "qid": "3c93894c4baf49deacc6ed2a14ef5e0f13b7d96f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They obtain demographic dimensions such as the distribution of gender, industry, and core values among the bloggers in their dataset.\n\nQuestion: How do they measure the usage of"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They obtain demographic, linguistic, and psycholinguistic properties of the population represented in the dataset.\n\nQuestion: How many users self-reported their gender in the dataset",
     "kept_tokens": 169,
     "ev_token_recall": 0.5633333333333334
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They obtain the demographics of the population.\n\nQuestion: What kind of maps can be generated using the dataset?\nAnswer: They can generate maps that reflect the demographics of",
     "kept_tokens": 189,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They obtain demographic dimensions of people such as age, gender, and location.\n\nQuestion: How do they obtain the demographic dimensions of people?\nAnswer: The demographic dimensions",
     "kept_tokens": 164,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They obtain demographic dimensions such as gender, location, and language use from the dataset.\n\nQuestion: How do they determine the gender distribution in the dataset?\nAnswer:",
     "kept_tokens": 477,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They obtain demographic dimensions such as age, gender, and ethnicity from the profile information of the users.\n\nQuestion: How do they ensure the blog collection process includes users",
     "kept_tokens": 479,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They obtain demographic dimensions of people such as location, profile information, and language use.\n\nQuestion: How do they create maps that reflect demographic, linguistic, and psych",
     "kept_tokens": 493,
     "ev_token_recall": 0.5733333333333334
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They obtain demographic, linguistic, and psycholinguistic properties of the population represented in the dataset.\n\nQuestion: How many users self-reported their gender in the dataset",
     "kept_tokens": 186,
     "ev_token_recall": 0.5633333333333334
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They obtain demographic dimensions such as the distribution of bloggers across the U.S., the gender distribution, and other unspecified dimensions of interest through analyzing a large geoloc",
     "kept_tokens": 198,
     "ev_token_recall": 0.15666666666666668
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They obtain demographic dimensions of people such as age, gender, and race.\n\nQuestion: Can you provide an example of how the tool visualizes the data?\nAnswer",
     "kept_tokens": 188,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " They obtain demographic dimensions such as gender, location, and occupation from the dataset.\n\nQuestion: How do they collect the data for their analysis?\nAnswer: They collect",
     "kept_tokens": 496,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They obtain demographic dimensions such as gender distribution and linguistic variations across the 50 states.\n\nQuestion: How do they measure the usage of words related to people's",
     "kept_tokens": 487,
     "ev_token_recall": 0.29333333333333333
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They obtain demographic dimensions of people such as location, age, gender, and industry from the blogger profiles.\n\nQuestion: How do they measure the usage of words related",
     "kept_tokens": 485,
     "ev_token_recall": 0.10666666666666667
    }
   }
  },
  {
   "paper": "1612.06685",
   "qid": "07d15501a599bae7eb4a9ead63e9df3d55b3dc35",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They obtain psychological dimensions of people by analyzing the vocabulary used in blog posts, which reflects people's personality and motivations. They use a lexical resource called LIWC ("
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They obtain psychological dimensions of people by measuring the usage of words related to people's core values as reported by Boyd et al. This is done through the application of",
     "kept_tokens": 192,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They obtain psychological dimensions of people by analyzing the language used in the blog posts, which reflects the demographics of the population, variations in language use, and differences in",
     "kept_tokens": 189,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They obtain psychological dimensions of people by analyzing the language used in blogs through the use of the Linguistic Inquiry and Word Count (LIWC) tool, which categor",
     "kept_tokens": 164,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They obtain psychological dimensions of people by measuring the usage of words related to people's core values as reported by Boyd et al. This is done through the application of",
     "kept_tokens": 480,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They obtain psychological dimensions of people by analyzing the vocabulary used in the blog posts, which reflects users' psycholinguistic and semantic word classes.\n\nQuestion: What",
     "kept_tokens": 479,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They obtain psychological dimensions of people by measuring the usage of words related to people's core values as reported by Boyd et al. The sets of words, or themes",
     "kept_tokens": 493,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They obtain psychological dimensions of people by measuring the usage of words related to people's core values as reported by Boyd et al. This is done through the application of",
     "kept_tokens": 192,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They obtain psychological dimensions of people by analyzing the language used in the blogs written by individuals. This involves looking at the words, phrases, and overall tone of the",
     "kept_tokens": 198,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They obtain psychological dimensions of people by analyzing the language used in the free-form text responses to questions about personal values from a survey of hundreds of U.S. respondents",
     "kept_tokens": 188,
     "ev_token_recall": 0.5989583333333334
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They obtain psychological dimensions of people by measuring the usage of words related to people's core values as reported by Boyd et al. (2015). This",
     "kept_tokens": 493,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They measure the usage of words related to people's core values as reported by Boyd et al. in their study \"Values and Value Systems in the United States\"",
     "kept_tokens": 487,
     "ev_token_recall": 0.328125
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They obtain psychological dimensions of people by collecting a set of blogger profiles that meet their location specifications and then analyzing the content of these blogs to identify patterns in the use",
     "kept_tokens": 485,
     "ev_token_recall": 0.8802083333333334
    }
   }
  },
  {
   "paper": "1612.08205",
   "qid": "692c9c5d9ff9cd3e0ce8b5e4fa68dda9bd23dec1",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " They look at 22,880 users in their dataset.\n\nQuestion: What is the size of the test set they use for evaluation?\nAnswer:"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They look at 22,880 users.\n\nQuestion: How many blogs are in the dataset?\nAnswer: The dataset consists of 41,",
     "kept_tokens": 535,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They look at over 20,000 blog users.\n\nQuestion: What kind of metadata do they link to the users?\nAnswer: They link a",
     "kept_tokens": 532,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They look at over 20,000 blog users.\n\nQuestion: What is the accuracy of their content-based classifier?\nAnswer: The accuracy of their",
     "kept_tokens": 519,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They look at over 20,000 blog users.\n\nQuestion: What is the overall accuracy of the best individual classifiers?\nAnswer: The overall accuracy",
     "kept_tokens": 1336,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They look at over 20,000 blog users.\n\nQuestion: What kind of data do they collect about these users?\nAnswer: They collect posted",
     "kept_tokens": 1329,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They look at 22,880 users.\n\nQuestion: What is the overall accuracy of the best individual classifier?\nAnswer: The overall accuracy of the",
     "kept_tokens": 1324,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They look at over 20,000 blog users.\n\nTo determine the number of users examined in the study, I referred to the sentence: \"",
     "kept_tokens": 529,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They look at the 21 most recent blog postings for each user.\n\nQuestion: What is the baseline they use for comparison?\nAnswer: The baseline they use",
     "kept_tokens": 534,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They look at over 20,000 blog users.\n\nQuestion: What is the accuracy of their best content-based classifier?\nAnswer: The accuracy of",
     "kept_tokens": 527,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " They look at 22,880 users.\n\nQuestion: How many blogs are in the dataset?\nAnswer: The dataset consists of 41,",
     "kept_tokens": 1337,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They look at 10,000 users.\n\nQuestion: What is the size of the training set?\nAnswer: The size of the training set is",
     "kept_tokens": 1338,
     "ev_token_recall": 0.3382352941176471
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They look at 22,880 users.\n\nQuestion: What is the size of the dataset they compiled?\nAnswer: The dataset they compiled consists of",
     "kept_tokens": 1337,
     "ev_token_recall": 0.8382352941176471
    }
   }
  },
  {
   "paper": "1612.08205",
   "qid": "935d6a6187e6a0c9c0da8e53a42697f853f5c248",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " A person's industry refers to the aggregate of enterprises in a particular field, which can be used to predict aspects of a user's profile, such as their occupation"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " In this context, a person's industry refers to the aggregate of enterprises in a particular field, which can be used to predict a user's occupation or field of",
     "kept_tokens": 516,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " In this context, a person's industry refers to the specific sector or field in which they work or are employed.\n\nQuestion: How many different classifiers are built using",
     "kept_tokens": 532,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " In this context, a person's industry refers to the specific sector or field in which they work or are professionally involved, such as technology, tourism, environment,",
     "kept_tokens": 519,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " In this context, a person's industry refers to the aggregate of enterprises in a particular field, which can be used to predict a user's occupation or job type",
     "kept_tokens": 1317,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " In this context, a person's industry refers to the specific field or sector in which they work or are employed, such as technology, finance, education, or",
     "kept_tokens": 1329,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " A person's industry refers to the specific sector or field in which they work or are employed.\n\nQuestion: How did the researchers compile their dataset?\nAnswer: The",
     "kept_tokens": 1324,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " In this context, a person's industry refers to the aggregate of enterprises in a particular field, which can be used to predict a user's occupation or job sector",
     "kept_tokens": 527,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " In this context, a person's industry refers to the specific sector or field in which they work or are most closely associated with, such as technology, healthcare,",
     "kept_tokens": 534,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " A person's industry refers to the specific sector or field in which they work or are employed. In the context of this paper, it is about identifying which industry",
     "kept_tokens": 527,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " In this context, a person's industry refers to the aggregate of enterprises in a particular field, which can be used to predict a user's occupation or job type",
     "kept_tokens": 1330,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " In this context, a person's industry refers to the specific sector or field in which they work or are most associated with, such as technology, healthcare, education",
     "kept_tokens": 1338,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " A person's industry refers to the specific sector or field in which they work, such as technology, education, tourism, or automotive, among others.\n\nQuestion:",
     "kept_tokens": 1337,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1612.08205",
   "qid": "3b77b4defc8a139992bd0b07b5cf718382cb1a5f",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They used a multinomial Naive Bayes classifier for their system.\n\nQuestion: How did they improve the performance of their text classification task?\nAnswer: They improved"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They used a multinomial Naive Bayes classifier for their system.\n\nQuestion: How did they improve the baseline performance?\nAnswer: They far exceeded the Majority baseline",
     "kept_tokens": 528,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They used the multinomial NB algorithm to build classifiers for the different metadata elements.\n\nQuestion: How did they handle the state and gender fields in their feature encoding?\n",
     "kept_tokens": 532,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify the exact model used for their system, but it mentions that they applied a content-based classifier in conjunction with two feature selection methods.\n\nQuestion",
     "kept_tokens": 519,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They used a multinomial Naive Bayes classifier for their system.\n\nQuestion: How did they improve the baseline performance?\nAnswer: They far exceeded the Majority baseline",
     "kept_tokens": 1319,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They used the multinomial NB algorithm for their system.\n\nQuestion: How did they handle the gender field in their metadata classifiers?\nAnswer: The gender field was encoded",
     "kept_tokens": 1329,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used a multinomial Naive Bayes (NB) algorithm to build their classifiers.\n\nQuestion: How many different classifiers did they create using the multinomial NB",
     "kept_tokens": 1324,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They used a multinomial Naive Bayes classifier for their system.\n\nQuestion: How did they improve the baseline performance?\nAnswer: They far exceeded the Majority baseline",
     "kept_tokens": 533,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They used a multinomial Naive Bayes classifier for their AllWords model.\n\nQuestion: How did they measure the performance of their classifiers?\nAnswer: They measured",
     "kept_tokens": 534,
     "ev_token_recall": 0.5679012345679012
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They used contextualized word embeddings proposed by Bamman et al. (Bamman14) based on an extension of the \"skip-gram\" language",
     "kept_tokens": 527,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They used a multinomial Naive Bayes classifier for their system.\n\nQuestion: How did they improve the baseline performance?\nAnswer: They far exceeded the Majority baseline",
     "kept_tokens": 1333,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They used a multinomial Naive Bayes classifier for their system.\n\nQuestion: How did they measure the performance of their classifiers?\nAnswer: They measured the performance",
     "kept_tokens": 1338,
     "ev_token_recall": 0.5679012345679012
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The system used both feature engineering and ensemble learning. It incorporated a content-based classifier and an ensemble that included several metadata classifiers.\n\nQuestion: How did they measure the",
     "kept_tokens": 1337,
     "ev_token_recall": 0.43209876543209874
    }
   }
  },
  {
   "paper": "1612.08205",
   "qid": "01a41c0a4a7365cd37d28690735114f2ff5229f2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They looked at a large blog corpus consisting of over 20,000 American users, 41,094 blogs, and 5"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They looked at blogger profiles on the platform accessible via http://www.blogger.com.\n\nQuestion: How many users did they compile for their dataset?\nAnswer: They",
     "kept_tokens": 527,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They looked at a blog platform.\n\nQuestion: How many users were in the dataset they created?\nAnswer: The dataset contained over 20,000",
     "kept_tokens": 532,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They looked at the Blogger platform.\n\nQuestion: How many different industry options does the Blogger platform provide?\nAnswer: The Blogger platform provides a total of 39",
     "kept_tokens": 519,
     "ev_token_recall": 1.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " They looked at blogger profiles on the platform accessible via http://www.blogger.com.\n\nQuestion: How did they gather their dataset?\nAnswer: They identified blogger profiles",
     "kept_tokens": 1332,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They looked at a large blog corpus.\n\nQuestion: How many users, web-blogs, and blog posts were included in the dataset?\nAnswer: The dataset included",
     "kept_tokens": 1329,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They looked at blogger profiles on the platform accessible via http://www.blogger.com.\n\nQuestion: How many users were in the final dataset, and what were the",
     "kept_tokens": 1324,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They looked at blogger profiles on the platform accessible via http://www.blogger.com.\n\nQuestion: How did they compile their dataset?\nAnswer: They identified blogger profiles",
     "kept_tokens": 534,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They looked at the Blogger platform.\n\nQuestion: How did they gather the data for their study?\nAnswer: They identified blogger profiles located in the U.S. on",
     "kept_tokens": 534,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They looked at a social media platform where users post blogs, suggesting the platform is likely a blogging site or a social media site with a strong blogging feature, such",
     "kept_tokens": 527,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " They looked at blogger profiles on the platform accessible via http://www.blogger.com.\n\nQuestion: How did they gather their dataset?\nAnswer: They identified blogger profiles",
     "kept_tokens": 1336,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They looked at the Blogger platform.\n\nQuestion: How did they collect their dataset?\nAnswer: They identified blogger profiles located in the U.S. on the profile finder",
     "kept_tokens": 1338,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They looked at blogger profiles on the platform accessible at http://www.blogger.com.\n\nQuestion: How did they ensure the data was from the U.S.?\n",
     "kept_tokens": 1337,
     "ev_token_recall": 1.0
    }
   }
  },
  {
   "paper": "1701.02962",
   "qid": "2fbb6322e485e7743ec3fb4bb02d44bf4b5ea8a6",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " They use the existing large-scale antonym and synonym pairs previously used by Nguyen:16, which were collected from WordNet and Wordnik.\n\nQuestion: How"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They use the existing large-scale antonym and synonym pairs previously used by Nguyen:16, which were collected from WordNet and Wordnik.\n\nQuestion: How",
     "kept_tokens": 535,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The dataset used to evaluate their method is not explicitly mentioned in the provided text. However, it can be inferred that they use a large-scale web corpus to induce",
     "kept_tokens": 533,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " They use the existing large-scale antonym and synonym pairs previously used by Nguyen:16, which were originally collected from WordNet and Wordnik.\n\nQuestion:",
     "kept_tokens": 536,
     "ev_token_recall": 1.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " They use the existing large-scale antonym and synonym pairs previously used by Nguyen:16, which were originally collected from WordNet and Wordnik.\n\nQuestion:",
     "kept_tokens": 1335,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The dataset used to evaluate their method is not explicitly mentioned in the provided text. However, it can be inferred that the authors used a standard dataset for antonym",
     "kept_tokens": 1346,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They use the existing large-scale antonym and synonym pairs previously used by Nguyen:16, which were originally collected from WordNet and Wordnik.\n\nQuestion:",
     "kept_tokens": 1325,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They use the existing large-scale antonym and synonym pairs previously used by Nguyen:16, which were collected from WordNet and Wordnik.\n\nQuestion: How",
     "kept_tokens": 542,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify which dataset is used to evaluate their method. To provide an accurate answer, I would need additional information or context about the dataset used in",
     "kept_tokens": 542,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They use a dataset containing word pairs according to word classes as described in Table 1 for evaluating their method.\n\nQuestion: How many epochs do they train the models",
     "kept_tokens": 542,
     "ev_token_recall": 0.6346153846153846
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " They use existing large-scale antonym and synonym pairs previously used by Nguyen:16, which were collected from WordNet and Wordnik.\n\nQuestion: What framework",
     "kept_tokens": 1356,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They use the English Wikipedia dump from June 2016 as the corpus resource for their methods and baselines.\n\nQuestion: How do they initialize the embeddings",
     "kept_tokens": 1355,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They use the existing large-scale antonym and synonym pairs previously used by Nguyen:16 for evaluating their method. These data pairs were originally collected from WordNet",
     "kept_tokens": 1354,
     "ev_token_recall": 1.0
    }
   }
  },
  {
   "paper": "1701.04056",
   "qid": "5260cb56b7d127772425583c5c28958c37cb9bea",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The dialog history captured varies depending on the model and the context turn size. For instance, IDCLM and ESIDCLM can capture up to 5"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The dialog context language models capture the dialog history of the current turn.\n\nQuestion: How is the dialog context represented?\nAnswer: The dialog context is represented by a",
     "kept_tokens": 380,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The dialog history is not explicitly quantified in terms of the number of turns or utterances, but the model is designed to capture context from the preceding text,",
     "kept_tokens": 377,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The dialog history captured varies between models, with some using single turns and others using multiple turns as context.\n\nBased on the document, let's break down the key",
     "kept_tokens": 379,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The dialog history captured is up to 5 turns, as indicated by the dialog turn size of 5 in the results.\n\nQuestion: What is the difference between",
     "kept_tokens": 951,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The dialog history captured by the models varies, with the longest being 5 dialog turns.\n\nQuestion: What is the difference between IDCLM and ESIDCL",
     "kept_tokens": 935,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dialog history captured varies across the models, with $K$ indicating the number of turns in the dialog. The experiments include models capturing 1, 2",
     "kept_tokens": 945,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The maximum turn length is set to 160.\n\nQuestion: How many utterances are in the test set?\nAnswer: The test set contains 1",
     "kept_tokens": 376,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The dialog history is not explicitly quantified in terms of the number of turns or utterances, but it is implied to be the history up to the current turn",
     "kept_tokens": 380,
     "ev_token_recall": 0.8626373626373627
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The dialog context language models capture a variable length of dialog history, specifically the history of the last 1, 2, or 3 turns.\n\nQuestion:",
     "kept_tokens": 379,
     "ev_token_recall": 0.2032967032967033
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The dialog history captured depends on the dialog turn size, which can be 1, 3, or 5 turns.\n\nQuestion: What is the maximum turn",
     "kept_tokens": 949,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The dialog history is captured up to 5 turns.\n\nQuestion: What is the difference between IDCLM and ESIDCLM?\nAnswer: IDCLM",
     "kept_tokens": 950,
     "ev_token_recall": 0.9395604395604396
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The models capture dialog history of 1, 2, and 3 turns.\n\nQuestion: What is the improvement in perplexity for pronouns?\nAnswer:",
     "kept_tokens": 951,
     "ev_token_recall": 0.5824175824175825
    }
   }
  },
  {
   "paper": "1701.05574",
   "qid": "49c32a2a64eb41381e5f12ccea4150cac9f3303d",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " Besides F-score, the evaluation also considers Kappa statistics.\n\nQuestion: How does the system perform when only gaze features are used?\nAnswer: When only gaze features"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics looked at include F-score and Kappa difference. The F-score improvement for the MILR classifier was 3.7%, and the Kappa",
     "kept_tokens": 486,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not mention any specific evaluation metrics beyond the use of classifiers and the multi-instance learning approach. Typically, in sarcasm detection tasks, evaluation metrics such",
     "kept_tokens": 492,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify any other evaluation metrics beyond the classification results, which are presented in TABREF17.\n\nQuestion: Can you summarize the improvement in success",
     "kept_tokens": 494,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " Besides F-score, the evaluation also considers Kappa statistics.\n\nQuestion: How does the system perform when using only reading time as a cognitive feature?\nAnswer: When",
     "kept_tokens": 1232,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " Besides accuracy, the evaluation also considers F-score and Kappa difference as metrics to assess the performance of the classifiers.\n\nQuestion: How does the system perform when using",
     "kept_tokens": 1235,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document primarily focuses on the classification accuracy as a key metric, but it also mentions the use of F-scores for evaluating the performance of the classifiers. However",
     "kept_tokens": 1233,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics looked at include F-score and Kappa difference. The F-score improvement for the MILR classifier was 3.7%, and the Kappa",
     "kept_tokens": 486,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics looked at include F-score and Kappa difference.\n\nQuestion: How does the system perform compared to the baseline when using the MILR classifier?\nAnswer",
     "kept_tokens": 494,
     "ev_token_recall": 0.504424778761062
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics looked at include F-score and Kappa statistics.\n\nQuestion: How are the features ranked for importance?\nAnswer: The features are ranked based on (",
     "kept_tokens": 488,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics looked at include F-score and Kappa statistics.\n\nQuestion: How does the system perform with different sizes of training data?\nAnswer: The system's",
     "kept_tokens": 1235,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " Besides accuracy, the evaluation also considers F-score and Kappa difference.\n\nQuestion: How does the system perform when using gaze features alone?\nAnswer: When using gaze",
     "kept_tokens": 1235,
     "ev_token_recall": 0.504424778761062
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics looked at include F-score and Kappa statistics, as shown in Figure FIGREF22.\n\nQuestion: How does the system perform when using only",
     "kept_tokens": 1232,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1701.05574",
   "qid": "bbb77f2d6685c9257763ca38afaaef29044b4018",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The best reported system for sarcasm detection, as mentioned in the document, is by Joshi et al. (2015), which uses textual sarc"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The best reported system is the one that achieves an F-score improvement of 3.7% and a Kappa difference of 0.08 when using",
     "kept_tokens": 492,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The best reported system is the MILR classifier, which achieves an F1 score of 0.71.\n\nQuestion: How does the MILR classifier handle",
     "kept_tokens": 492,
     "ev_token_recall": 0.4405940594059406
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The best reported system in the context of the experiment is the one that achieves a success rate of 63.7% without using any cognitive features.\n\nQuestion",
     "kept_tokens": 494,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The best reported system is BIBREF3, which has an F-score of 71.2% and a Kappa of 0.43",
     "kept_tokens": 1226,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The best reported system is BIBREF3.\n\nQuestion: How does the performance of the gaze features compare to the baseline when used alone?\nAnswer: The gaze",
     "kept_tokens": 1235,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The best reported system is the SVM classifier with linguistic features used for sarcasm detection by Joshi et al. (2015).\n\nQuestion: How was",
     "kept_tokens": 1233,
     "ev_token_recall": 0.4405940594059406
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The best reported system is the MILR classifier, which gets an F-score improvement of 3.7% and a Kappa difference of 0.0",
     "kept_tokens": 489,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The best reported system is the MILR classifier, which achieves an F-score improvement of 3.7% and a Kappa difference of 0.0",
     "kept_tokens": 494,
     "ev_token_recall": 0.28217821782178215
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The best reported system is the one that uses the enhanced feature set, which includes cognitive features derived from eye-movement parameters, achieving an F-score of 0",
     "kept_tokens": 488,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The best reported system is the one that achieves an F-score improvement of 3.7% and a Kappa difference of 0.08 when using",
     "kept_tokens": 1227,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The best reported system is Sarcasm, which subsumes unigram features and features from other reported systems.\n\nQuestion: How does the Gaze+Sarc",
     "kept_tokens": 1235,
     "ev_token_recall": 0.3910891089108911
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The best reported system is the one that achieves an accuracy of 77.1% with the gaze features alone.\n\nQuestion: How does the proposed system perform",
     "kept_tokens": 1232,
     "ev_token_recall": 0.4405940594059406
    }
   }
  },
  {
   "paper": "1701.08229",
   "qid": "00c57e45ac6afbdfa67350a57e81b4fad0ed2885",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false,
    "gen_text": " The provided text does not specify whether the"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not specify whether the",
     "kept_tokens": 297,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not specify whether the",
     "kept_tokens": 300,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state that they",
     "kept_tokens": 297,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention whether",
     "kept_tokens": 742,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The document does not specify whether the evaluation",
     "kept_tokens": 747,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention whether",
     "kept_tokens": 737,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly state whether",
     "kept_tokens": 298,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not specify whether the",
     "kept_tokens": 299,
     "ev_token_recall": 0.37446808510638296
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The text does not explicitly state whether the",
     "kept_tokens": 297,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention whether",
     "kept_tokens": 738,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The provided text does not specify whether the",
     "kept_tokens": 751,
     "ev_token_recall": 0.37446808510638296
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, they also evaluate on Spanish language",
     "kept_tokens": 746,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1701.08229",
   "qid": "22714f6cad2d5c54c28823e7285dc85e8d6bc109",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The three steps to feature elimination are:\n1. Reduction: Eliminating features that occur less than twice in the full dataset.\n2. Selection: Iteratively applying"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The three steps to feature elimination are:\n1. Reduction: Eliminate features that occur less than twice in the full dataset.\n2. Selection: Iteratively apply",
     "kept_tokens": 293,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The three steps to feature elimination are: (1) reducing the dataset encoded for each class by eliminating features that occur less than twice in the full dataset, (",
     "kept_tokens": 300,
     "ev_token_recall": 0.1270718232044199
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The three steps to feature elimination are not explicitly detailed in the text, but based on the context, they can be inferred as:\n1. Reducing the dataset",
     "kept_tokens": 297,
     "ev_token_recall": 0.1270718232044199
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The three steps to feature elimination are:\n\n1. Reduction: Eliminating features that occur less than twice in the full dataset.\n2. Selection: Iteratively applying",
     "kept_tokens": 748,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The three steps to feature elimination are: 1) reducing the dataset encoded for each class by eliminating features that occur less than twice in the full dataset, ",
     "kept_tokens": 747,
     "ev_token_recall": 0.1270718232044199
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The three steps to feature elimination described in the text are:\n1. Reduction: Eliminating features that occur less than twice in the full dataset.\n2. Selection",
     "kept_tokens": 737,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The three steps to feature elimination are:\n1. Reduction: Eliminate features that occur less than twice in the full dataset.\n2. Selection: Iteratively apply",
     "kept_tokens": 298,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The three steps to feature elimination are not explicitly detailed in the provided text, but based on the context, they likely involve ranking features, eliminating a certain percentile of",
     "kept_tokens": 299,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The three steps to feature elimination are:\n1. Select a model\n2. Fit it and compute the scores\n3. Eliminate the worst feature and repeat",
     "kept_tokens": 297,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The three steps to feature elimination are: Reduction, Selection, and Rank.\n\nQuestion: What is the purpose of the reduction step in the feature elimination process?\nAnswer",
     "kept_tokens": 747,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The three steps to feature elimination are not explicitly detailed in the text, but based on the context, they likely involve: 1) identifying the top ranked features",
     "kept_tokens": 751,
     "ev_token_recall": 0.13812154696132597
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The three steps to feature elimination are:\n1. Reduction: Eliminating features that occur less than twice in the full dataset.\n2. Selection: Iteratively applying",
     "kept_tokens": 746,
     "ev_token_recall": 0.6795580110497238
    }
   }
  },
  {
   "paper": "1701.08229",
   "qid": "82642d3111287abf736b781043d49536fe48c350",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The dataset contains 9,473 annotations for 9,300 tweets. Each tweet is annotated as either no evidence of depression or evidence of"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The dataset contains 9,473 annotations for 9,300 tweets. Each tweet is annotated as either no evidence of depression or evidence of",
     "kept_tokens": 297,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The dataset is annotated for six classes: depressed mood, evidence of depression, disturbed sleep, fatigue or loss of energy, no evidence of depression, and depressive symptoms",
     "kept_tokens": 300,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The dataset is annotated by encoding features for each class, where features that occur less than twice in the full dataset are eliminated to reduce the dataset.\n\nFeature Studies to",
     "kept_tokens": 297,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The dataset contains 9,473 annotations for 9,300 tweets. Each tweet is annotated as either no evidence of depression or evidence of",
     "kept_tokens": 742,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The dataset is annotated by experts in mental health to classify tweets into six classes: no evidence of depression, evidence of depression, depressed mood, disturbed sleep, fatigue",
     "kept_tokens": 747,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset is annotated using a hierarchy of depression symptoms, including major depressive disorder, dysthymia, and depressive symptoms, with subcategories such as depressed mood",
     "kept_tokens": 737,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The dataset contains 9,473 annotations for 9,300 tweets. Each tweet is annotated as either no evidence of depression or evidence of",
     "kept_tokens": 298,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The dataset contains 9,473 annotations for 9,300 tweets, which were constructed based on a hierarchical model of depression-related symptoms.\n\n",
     "kept_tokens": 299,
     "ev_token_recall": 0.37446808510638296
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The dataset is annotated by trained raters using the PHQ-9, a widely used screening tool for depression, to score the severity of depressive symptoms on a",
     "kept_tokens": 297,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The dataset is annotated based on a hierarchical model of depression-related symptoms. Each tweet is annotated as either no evidence of depression or evidence of depression, and if a",
     "kept_tokens": 738,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The dataset is annotated based on a hierarchical model of depression-related symptoms, containing 9,473 annotations for 9,300 tweets.\n\nQuestion",
     "kept_tokens": 751,
     "ev_token_recall": 0.37446808510638296
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The dataset is annotated by the researchers to identify whether or not a tweet contains no evidence of depression or evidence of depression, resulting in a classification of tweets into two",
     "kept_tokens": 746,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1701.08229",
   "qid": "5a81732d52f64e81f1f83e8fd3514251227efbc7",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The study uses an existing, annotated Twitter dataset that was constructed based on a hierarchical model of depression-related symptoms. This dataset contains 9,473 annotations"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The study uses an existing, annotated Twitter dataset that was constructed based on a hierarchical model of depression-related symptoms.\n\nQuestion: How many tweets are in the dataset,",
     "kept_tokens": 297,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The study uses Twitter data for this analysis.\n\nFeature Studies to Inform the Classification of Depressive Symptoms from Twitter Data for Population Health\n\nIn this study, we explore",
     "kept_tokens": 300,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The dataset used for this study consists of millions of United States-geocoded tweets, which are being analyzed to estimate the prevalence of depression, depression-related symptoms",
     "kept_tokens": 297,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The study uses an existing, annotated Twitter dataset that was constructed based on a hierarchical model of depression-related symptoms. This dataset contains 9,473 annotations",
     "kept_tokens": 742,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The study uses a dataset of Twitter tweets that are encoded for various classes related to depressive symptoms.\n\nQuestion: How does the study measure the contribution of different feature groups",
     "kept_tokens": 747,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The study uses a dataset of almost 17,000 features derived from Twitter data, focusing on depressive symptoms and related psychological states.\n\nQuestion: What",
     "kept_tokens": 737,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The study uses an existing, annotated Twitter dataset that was constructed based on a hierarchical model of depression-related symptoms. This dataset contains 9,473 annotations",
     "kept_tokens": 298,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The study leverages an existing, annotated Twitter dataset that was constructed based on a hierarchical model of depression-related symptoms.\n\nQuestion: How many tweets and annotations are included",
     "kept_tokens": 299,
     "ev_token_recall": 0.37446808510638296
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The study uses a dataset of millions of United States-geocoded tweets to estimate the prevalence of depression, depression-related symptoms, and psycho-social stressors.\n\n",
     "kept_tokens": 297,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The study uses an existing, annotated Twitter dataset that was constructed based on a hierarchical model of depression-related symptoms. This dataset contains 9,473 annotations",
     "kept_tokens": 738,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The study leverages an existing, annotated Twitter dataset that was constructed based on a hierarchical model of depression-related symptoms. This dataset contains 9,473",
     "kept_tokens": 751,
     "ev_token_recall": 0.37446808510638296
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The study uses a dataset of Twitter tweets (n=9,300 tweets) for classifying whether or not a tweet contains no evidence of depression (",
     "kept_tokens": 746,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1702.03342",
   "qid": "f4496316ddd35ee2f0ccc6475d73a66abf87b611",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The benchmark dataset used is a test split from the CoNLL 2003 data, created by ceccarelli2013learning,"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The benchmark dataset is created by ceccarelli2013learning from the CoNLL 2003 data.\n\nQuestion: How many queries",
     "kept_tokens": 542,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The benchmark dataset is not explicitly mentioned in the provided text.\n\nQuestion: What is the main difference between the CRC model and the 3C model in terms of",
     "kept_tokens": 537,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The benchmark dataset used for evaluation is created by ceccarelli2013learning from the CoNLL 2003 data. It consists",
     "kept_tokens": 548,
     "ev_token_recall": 1.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The benchmark dataset is created by ceccarelli2013learning from the CoNLL 2003 data.\n\nQuestion: How many queries",
     "kept_tokens": 1367,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The benchmark dataset used for evaluating the models is created by ceccarelli2013learning from the CoNLL 2003 data.",
     "kept_tokens": 1370,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The benchmark dataset used is created by ceccarelli2013learning from the CoNLL 2003 data.\n\nQuestion: How is",
     "kept_tokens": 1370,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The benchmark dataset is created by ceccarelli2013learning from the CoNLL 2003 data.\n\nQuestion: How many queries",
     "kept_tokens": 545,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The benchmark dataset used is created by ceccarelli2013learning from the CoNLL 2003 data.\n\nQuestion: How are",
     "kept_tokens": 546,
     "ev_token_recall": 0.24561403508771928
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The benchmark dataset for measuring entity semantic relatedness is not explicitly stated in the provided text.\n\nQuestion: What is the main objective of learning concept embeddings as mentioned in",
     "kept_tokens": 548,
     "ev_token_recall": 0.18421052631578946
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The benchmark dataset is created by ceccarelli2013learning from the CoNLL 2003 data.\n\nQuestion: How many queries",
     "kept_tokens": 1367,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The benchmark dataset used for evaluating the models is created by ceccarelli2013learning from the CoNLL 2003 data.\n\n",
     "kept_tokens": 1364,
     "ev_token_recall": 0.24561403508771928
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The benchmark dataset used for evaluating the \"goodness\" of the concept embeddings on measuring entity semantic relatedness is created by ceccarelli2013",
     "kept_tokens": 1367,
     "ev_token_recall": 1.0
    }
   }
  },
  {
   "paper": "1702.03342",
   "qid": "e8a32460fba149003566969f92ab5dd94a8754a4",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The two neural embedding models proposed are the Concept Raw Context (CRC) model and the Concept-Concept Context (3C) model.\n\nQuestion: How does the"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The two neural embedding models proposed in the paper are the Concept Raw Context (CRC) model and the Concept-Concept Context (3C) model.\n\nQuestion:",
     "kept_tokens": 547,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The two neural embedding models are CRC and 3C.\n\nQuestion: How does the 3C model perform compared to the other methods on the dataless classification",
     "kept_tokens": 537,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The two neural embedding models proposed in the paper are based on the skip-gram model.\n\nQuestion: How does the proposed method for BOC densification compare to",
     "kept_tokens": 548,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The two neural embedding models proposed in the paper are the Concept Raw Context (CRC) model and the Concept-Concept Context (3C) model.\n\nQuestion:",
     "kept_tokens": 1366,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The two neural embedding models proposed in the paper are the Concept Raw Context model (CRC) and the Concept-Concept Context model (3C).\n\nQuestion: How",
     "kept_tokens": 1370,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The two neural embedding models proposed in the paper are Concept2Vec and Concept2Vec+.\n\nQuestion: How does the proposed BOC densification mechanism work?\n",
     "kept_tokens": 1370,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The two neural embedding models proposed in the paper are the Concept Raw Context (CRC) model and the Concept-Concept Context (3C) model.\n\nQuestion:",
     "kept_tokens": 545,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The two neural embedding models proposed in the paper are the Concept Raw Context (CRC) model and a model that utilizes a recent Wikipedia dump for concept embeddings.\n\nQuestion",
     "kept_tokens": 546,
     "ev_token_recall": 0.37735849056603776
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The two neural embedding models are the Skip-gram model and the Skip-gram with Negative Sampling (SGNS) model.\n\nQuestion: How does the proposed method",
     "kept_tokens": 548,
     "ev_token_recall": 0.15723270440251572
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The two neural embedding models proposed in the paper are the Concept Raw Context (CRC) model and the Concept-Concept Context (3C) model.\n\nQuestion:",
     "kept_tokens": 1362,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The two neural embedding models proposed in the paper are the Concept Raw Context (CRC) model and the Concept-Concept Context (3C) model.\n\nQuestion:",
     "kept_tokens": 1364,
     "ev_token_recall": 0.5911949685534591
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The two neural embedding models proposed in the paper are the 3C (Three Concept) model and the CRC (Concept-Relation-Concept) model.\n\nQuestion",
     "kept_tokens": 1367,
     "ev_token_recall": 0.15723270440251572
    }
   }
  },
  {
   "paper": "1702.03342",
   "qid": "2a6003a74d051d0ebbe62e8883533a5f5e55078b",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The CRC model performs better than the 3C model, as the CRC model outperforms all other methods by 2-4% in terms of n"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The CRC model works better than the 3C model in terms of performance. Specifically, the CRC model embeddings give the best F1 scores on the three tasks",
     "kept_tokens": 541,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The CRC model works better according to the results presented. It improves the F1 score by 7% using only 14 concepts on Autos vs. Motor",
     "kept_tokens": 537,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The skip-gram model works better in this context, as the paper proposes two models based on this approach for learning concept embeddings.\n\nQuestion: How does the proposed",
     "kept_tokens": 548,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The CRC model works better than the 3C model in terms of performance on the dataless classification task. Specifically, the CRC model outperforms all other",
     "kept_tokens": 1362,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The CRC (Concept Raw Context) model works better in the experiments. It outperforms all other methods by 2-4% in terms of nDC",
     "kept_tokens": 1370,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The skip-gram model works better for learning concept embeddings according to the paper.\n\nQuestion: What is the efficiency improvement of the proposed BOC densification scheme?\n",
     "kept_tokens": 1370,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " Based on the results presented in the paper, the CRC (Concept Representation) model works better in terms of performance. Specifically, the CRC model:\n\n1. Impro",
     "kept_tokens": 548,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not provide a direct comparison or conclusion about which of the two proposed neural embedding models (Concept Raw Context model (CRC) and the other model)",
     "kept_tokens": 546,
     "ev_token_recall": 0.11956521739130435
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The skip-gram model works better for learning concept embeddings according to the paper. This is because the skip-gram model is able to capture the semantic relationships between",
     "kept_tokens": 548,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The CRC model works better according to the results presented in the paper. Specifically, the CRC model outperforms all other methods by 2-4% in",
     "kept_tokens": 1368,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly state which model works better. However, it presents results for both the Concept Raw Context (CRC) model and the Concept-Concept Context",
     "kept_tokens": 1364,
     "ev_token_recall": 0.11956521739130435
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The skip-gram model works better for learning concept embeddings in this paper, as the authors propose two models based on this approach and compare them favorably to prior",
     "kept_tokens": 1367,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1702.03856",
   "qid": "8acab64ba72831633e8cc174d5469afecccf3ae9",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The domain of the corpus is telephone calls in a variety of Spanish dialects.\n\nQuestion: what is the name of the dataset used in the study?\nAnswer:"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The domain of the CALLHOME Spanish-English speech translation corpus is telephone conversations, specifically noisy multi-speaker telephone calls in a variety of Spanish dialects.\n\nTo",
     "kept_tokens": 217,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The domain of the CALLHOME Spanish-English speech translation corpus is telephone conversations, specifically noisy multi-speaker telephone calls in a variety of Spanish dialects.\n\nTo",
     "kept_tokens": 217,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The domain of the corpus is not explicitly stated in the given text. However, based on the context, it appears to be related to speech and call data,",
     "kept_tokens": 184,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The domain of the corpus is telephone calls in a variety of Spanish dialects.\n\nQuestion: What is the main challenge the system faces with UTD?\nAnswer:",
     "kept_tokens": 534,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The domain of the corpus is telephone conversations in Spanish dialects, as it is described as a \"noisy multi-speaker corpus of telephone calls in a variety",
     "kept_tokens": 528,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The domain of the corpus is not explicitly stated in the provided text, but it appears to be related to spoken language, possibly in a call center or telephone-based",
     "kept_tokens": 534,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The domain of the corpus is telephone conversations, specifically from the CALLHOME Spanish-English speech translation corpus, which contains telephone calls in various Spanish dialects.<|endoftext|>",
     "kept_tokens": 215,
     "ev_token_recall": 0.695852534562212
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The domain of the corpus is speech, specifically from the CALLHOME Spanish\u2013English speech translation dataset, which includes multi-speaker speech.\n\nQuestion: How is the",
     "kept_tokens": 215,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The domain of the corpus is telephone calls.\n\nThis conclusion is based on the following points from the text:\n\n1. The text mentions \"Within-call matches fall in",
     "kept_tokens": 214,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The domain of the corpus is telephone calls in a variety of Spanish dialects.\n\nQuestion: What is the main challenge the system faces with UTD?\nAnswer:",
     "kept_tokens": 534,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The domain of the corpus is telephone conversations, as it is derived from the CALLHOME Spanish\u2013English speech translation dataset, which consists of telephone calls.\n\nQuestion:",
     "kept_tokens": 532,
     "ev_token_recall": 0.20276497695852536
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The domain of the corpus is telephone calls, as indicated by the context mentioning \"all 104 telephone calls\" and the pairing of \"11 hours",
     "kept_tokens": 537,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1702.03856",
   "qid": "53aa07cc4cc4e7107789ae637dbda8c9f6c1e6aa",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The challenges identified include:\n\n1. Low coverage of audio: UTD matches only 28% of the audio, which reduces training data size and affects alignment"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The challenges identified in the use of UTD (unsupervised term discovery) include low coverage of audio and difficulty in cross-speaker clustering. (\u00a7 SEC",
     "kept_tokens": 217,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The challenges identified in the use of UTD (unsupervised term discovery) include low coverage of audio and difficulty in cross-speaker clustering. (\u00a7 SEC",
     "kept_tokens": 217,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The challenges identified include:\n\n1. **Fragmentation of Words Across Clusters**: This makes it difficult to translate pseudoterms that appear only in the test data",
     "kept_tokens": 184,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The challenges identified in the use of UTD include:\n\n1. Low coverage of audio, meaning that many spoken words are not represented in the pseudotext.\n",
     "kept_tokens": 534,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " Several challenges are identified in the use of UTD, including low coverage of audio and difficulty in cross-speaker clustering.\n\nIs there any other challenge mentioned in the",
     "kept_tokens": 528,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The challenges identified include:\n\n1. Noisy and incorrect matches between acoustically similar segments, leading to inconsistent cluster assignments.\n2. Fragmentation of words across",
     "kept_tokens": 534,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The challenges identified in the use of Unsupervised Translation Distribution (UTD) include low coverage of audio, difficulty in cross-speaker clustering, and the impact",
     "kept_tokens": 215,
     "ev_token_recall": 0.695852534562212
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The challenges identified for machine translation (MT) in this context include working with pseudotext produced by ZRTools, which presents several challenges for MT.\n\nQuestion",
     "kept_tokens": 215,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The challenges identified include:\n\n1. **Pseudotext Out-of-Vocabulary (OOV) Words**: Pseudotext OOV words are frequent,",
     "kept_tokens": 214,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The challenges identified in the use of UTD include:\n\n1. Low coverage of audio, meaning that many spoken words are not represented in the pseudotext.\n",
     "kept_tokens": 534,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The system's reliance on the pseudotext produced by ZRTools presents several challenges for MT, including the need to handle noisy and potentially low-quality transcriptions",
     "kept_tokens": 532,
     "ev_token_recall": 0.20276497695852536
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The challenges identified in the text include:\n\n1. Low cluster purity: The average cluster purity is only 34%, meaning that 66% of discovered",
     "kept_tokens": 537,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1702.03856",
   "qid": "72755c2d79210857cfff60bfbcb55f83c71ada51",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The speech corpus consists of 11 hours of audio paired with Spanish transcripts and their crowdsourced English translations from 104 telephone calls.\n\nQuestion: How"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The speech corpus consists of 11 hours of audio from 104 telephone calls.\n\nQuestion: How many word tokens are in the Spanish transcripts and their",
     "kept_tokens": 174,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The size of the speech corpus is not explicitly mentioned in the provided text. The CALLHOME Spanish-English speech translation corpus is referenced, but its exact size is",
     "kept_tokens": 217,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The size of the speech corpus is not explicitly mentioned in the given text. The text focuses on the challenges of speech-to-text translation and the limitations of the U",
     "kept_tokens": 184,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The speech corpus consists of 11 hours of audio paired with Spanish transcripts and their crowdsourced English translations from the CALLHOME Spanish\u2013English speech translation dataset.",
     "kept_tokens": 491,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The size of the speech corpus is not explicitly stated in the provided text. However, it mentions that the system is tested on the CALLHOME Spanish-English speech",
     "kept_tokens": 528,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The size of the speech corpus is not explicitly mentioned in the provided text.\n\nQuestion: Can you explain the process of discovering acoustically similar audio segments using dynamic",
     "kept_tokens": 534,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The speech corpus consists of 104 telephone calls, which pair 11 hours of audio with Spanish transcripts and their crowdsourced English translations. The transcripts",
     "kept_tokens": 212,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The size of the speech corpus is not explicitly mentioned in the provided text. However, it is noted that the corpus is a noisy multi-speaker speech dataset sim",
     "kept_tokens": 215,
     "ev_token_recall": 0.39080459770114945
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The size of the speech corpus is not explicitly mentioned in the given text.\n\nQuestion: How does the oracle OOV rate compare between the call-level and utterance",
     "kept_tokens": 214,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The speech corpus consists of 11 hours of audio paired with Spanish transcripts and their crowdsourced English translations from the CALLHOME Spanish\u2013English speech translation dataset.",
     "kept_tokens": 529,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The speech corpus size is 11 hours of audio.\n\nTo determine the size of the speech corpus, I referred to the information provided in the document, which",
     "kept_tokens": 532,
     "ev_token_recall": 0.8333333333333334
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The size of the speech corpus is 11 hours of audio, which is paired with Spanish transcripts and their crowdsourced English translations from 104 telephone",
     "kept_tokens": 537,
     "ev_token_recall": 0.1781609195402299
    }
   }
  },
  {
   "paper": "1703.04001",
   "qid": "4e1a67f8dc68b55a5ce18e6cd385ae9ab90d891f",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false,
    "gen_text": " Yes, the experiments focus on the domain"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " Yes, the experiments focus on a specific",
     "kept_tokens": 194,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " Yes, the experiments focus on a specific",
     "kept_tokens": 194,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " Yes, the experiments focus on a specific",
     "kept_tokens": 165,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " Yes, the experiments focus on the domain",
     "kept_tokens": 525,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " Yes, the experiments focus on the domain",
     "kept_tokens": 537,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Yes, the experiments focus on the domain",
     "kept_tokens": 525,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " Yes, the experiments focus on the domain",
     "kept_tokens": 214,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " Yes, the experiments focus on the domain",
     "kept_tokens": 209,
     "ev_token_recall": 0.38764044943820225
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " Yes, the experiments focus on the domain",
     "kept_tokens": 216,
     "ev_token_recall": 0.08426966292134831
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " Yes, the experiments focus on the domain",
     "kept_tokens": 541,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " Yes, the experiments focus on the domain",
     "kept_tokens": 540,
     "ev_token_recall": 0.38764044943820225
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Yes, the experiments focus on the domain",
     "kept_tokens": 534,
     "ev_token_recall": 0.42134831460674155
    }
   }
  },
  {
   "paper": "1703.07090",
   "qid": "8060a773f6a136944f7b59758d08cc6f2a59693b",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They trained on 1000 hours of data for the transfer learning with sMBR method.\n\nQuestion: What is the relative CER improvement of the"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They trained on 1000 hours of data.\n\nQuestion: What is sMBR?\nAnswer: sMBR stands for segmental Minimum Bayes",
     "kept_tokens": 558,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The specific size of the dataset used for training is not provided in the given text. However, it mentions that a part of the training dataset is used in the",
     "kept_tokens": 539,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They trained on a large dataset of 17000 hours of labeled data, which was collected from Shenma voice search, a popular mobile search engine",
     "kept_tokens": 571,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They trained on 1000 hours of data for the transfer learning with sMBR.\n\nQuestion: What is the relative reduction in CER for the",
     "kept_tokens": 1426,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They trained on a dataset containing 1000 hours of data.\n\nQuestion: What is the relative reduction in CER achieved by training the 2-l",
     "kept_tokens": 1427,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They trained the model using a large dataset, specifically 17000 hours of labeled data collected from Shenma voice search, which is one of the",
     "kept_tokens": 1410,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They trained on 1000 hours of data.\n\nQuestion: What is the relative improvement in CER when using the Shenma model with sMBR",
     "kept_tokens": 569,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The dataset size is not explicitly mentioned in the provided text, but it is stated that the 17000 hours labeled data was collected from Shenma",
     "kept_tokens": 571,
     "ev_token_recall": 0.11538461538461539
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The dataset is not specified in terms of its size, only that it is created from anonymous online users' search queries in Mandarin, and consists of many different conditions",
     "kept_tokens": 568,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They trained on 1000 hours of data for the sMBR (segmental Minimum Bayes-Risk) model.\n\nQuestion: What is the",
     "kept_tokens": 1427,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They trained on a dataset of about 17000 hours of labeled data, which is relatively large. However, they also demonstrated that a 2",
     "kept_tokens": 1426,
     "ev_token_recall": 0.20673076923076922
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They were able to train a more accurate acoustic model for a specific scenario with only 14% of the size of the training dataset used for a generic scenario",
     "kept_tokens": 1427,
     "ev_token_recall": 0.0625
    }
   }
  },
  {
   "paper": "1703.07476",
   "qid": "01e2d10178347d177519f792f86f25575106ddc7",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The performance of the system is assessed on the Switchboard Telephone Speech Corpus and the speech corpora of three languages released by the DARPA LORELEI ("
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The system's performance is assessed using speech corpora from three languages released by the DARPA LORELEI (Low Resource Languages for Emergent Incidents)",
     "kept_tokens": 504,
     "ev_token_recall": 0.6792452830188679
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The system's performance is assessed using speech corpora from three languages released by the DARPA LORELEI (Low Resource Languages for Emergent Incidents)",
     "kept_tokens": 504,
     "ev_token_recall": 0.6792452830188679
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The performance of the system is assessed using the Switchboard dataset. Specifically, Table TABREF15 in the document shows the topic ID results on Switchboard,",
     "kept_tokens": 483,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The system's performance is assessed using speech corpora from three languages released by the DARPA LORELEI (Low Resource Languages for Emergent Incidents)",
     "kept_tokens": 1210,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The system is evaluated on the Switchboard Telephone Speech Corpus, three speech corpora from the DARPA LORELEI (Low Resource Languages for Emergent Inc",
     "kept_tokens": 1199,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The system's performance is assessed on speech corpora from three languages released by the DARPA LORELEI (Low Resource Languages for Emergent Incidents)",
     "kept_tokens": 1196,
     "ev_token_recall": 0.6792452830188679
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The performance of the system is assessed using data from Turkish, Uzbek, and Mandarin languages. For Turkish, the evaluation uses 16.5 hours of in",
     "kept_tokens": 479,
     "ev_token_recall": 0.6455525606469003
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The system's performance is evaluated on speech corpora from three languages provided by the DARPA LORELEI (Low Resource Languages for Emergent Incidents)",
     "kept_tokens": 484,
     "ev_token_recall": 0.33153638814016173
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The system's performance is evaluated on speech corpora from three languages released by the DARPA LORELEI (Low Resource Languages for Emergent Incidents)",
     "kept_tokens": 479,
     "ev_token_recall": 0.25202156334231807
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The system's performance is evaluated on speech corpora from three languages released by the DARPA LORELEI (Low Resource Languages for Emergent Incidents)",
     "kept_tokens": 1209,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The system's performance is assessed using the Switchboard Telephone Speech Corpus, which includes two-sided telephone conversations, and the speech corpora from the DARPA LORE",
     "kept_tokens": 1207,
     "ev_token_recall": 0.49056603773584906
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The system's performance is assessed on speech corpora from three languages released by the DARPA LORELEI (Low Resource Languages for Emergent Incidents)",
     "kept_tokens": 1210,
     "ev_token_recall": 0.39892183288409705
    }
   }
  },
  {
   "paper": "1703.07476",
   "qid": "021bfb7e180d67112b74f05ecb3fa13acc036c86",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The vocabulary of word-like or phoneme-like units is automatically discovered using two approaches: Unsupervised Term Discovery (UTD) and Auditory Unit Discovery ("
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " In the UTD framework, the vocabulary of word-like or phoneme-like units is automatically discovered through a process that involves clustering repeated terms (words or phrases)",
     "kept_tokens": 474,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The vocabulary of word-like or phoneme-like units is automatically discovered through a process called word2vec pre-training, which is mentioned in the text as being used",
     "kept_tokens": 504,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The vocabulary of word-like or phoneme-like units is automatically discovered through a process that involves constructing sparse approximate acoustic similarity matrices between pairs of speech utterances. This",
     "kept_tokens": 483,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The vocabulary of word-like or phoneme-like units is automatically discovered through the UTD (Unsupervised Topic Discovery) framework, which is part of the Zero",
     "kept_tokens": 1203,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The vocabulary of word-like or phoneme-like units is automatically discovered through a clustering process. Specifically, the acoustic segments that are matched and grouped together are clustered to",
     "kept_tokens": 1199,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The vocabulary of word-like or phoneme-like units is automatically discovered through a process that involves constructing sparse approximate acoustic similarity matrices between pairs of speech utterances. This",
     "kept_tokens": 1196,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " In the UTD framework, the vocabulary of word-like or phoneme-like units is automatically discovered through a process that does not rely on pre-existing transcriptions.",
     "kept_tokens": 484,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The vocabulary of word-like or phoneme-like units is automatically discovered through a clustering process on the acoustic segments. This involves several steps:\n\n1. **Acoustic",
     "kept_tokens": 484,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The vocabulary of word-like or phoneme-like units is automatically discovered through a clustering process on the acoustic features extracted from the speech data. This process involves the following",
     "kept_tokens": 479,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The vocabulary of word-like or phoneme-like units is automatically discovered through the UTD (Unsupervised Topic Discovery) framework, which is part of the Zero",
     "kept_tokens": 1203,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The vocabulary of word-like or phoneme-like units is automatically discovered through the process of UTD (Unsupervised Topic Discovery) which involves constructing an acoustic similarity",
     "kept_tokens": 1207,
     "ev_token_recall": 0.21212121212121213
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The vocabulary of word-like or phoneme-like units is automatically discovered via a two-step process: first, using a UTD approach to identify word repetitions via fast",
     "kept_tokens": 1210,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1703.10344",
   "qid": "77c34f1033702278f7f044806c1eba0c6ecb8b04",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false,
    "gen_text": " The document does not explicitly state whether the"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " No, they report results on data from",
     "kept_tokens": 1050,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " No, the results are not reported only",
     "kept_tokens": 1048,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state whether the",
     "kept_tokens": 1045,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The text does not explicitly state whether the",
     "kept_tokens": 2628,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " No, the datasets they use for evaluation",
     "kept_tokens": 2626,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state whether the",
     "kept_tokens": 2623,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " No, they do not report results only",
     "kept_tokens": 1051,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " No, they do not report results only",
     "kept_tokens": 1047,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " No, they do not report results only",
     "kept_tokens": 1051,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The text does not explicitly state whether the",
     "kept_tokens": 2627,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The document does not specify whether the results",
     "kept_tokens": 2628,
     "ev_token_recall": 0.3146067415730337
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state whether the",
     "kept_tokens": 2627,
     "ev_token_recall": 0.24719101123595505
    }
   }
  },
  {
   "paper": "1703.10344",
   "qid": "2ee715c7c6289669f11a79743a6b2b696073805d",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The first baseline model uses only the salience-based features by Dunietz and Gillick (BIBREF11).\n\nQuestion: How does the proposed approach"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The first baseline model (B1) uses only the salience-based features by Dunietz and Gillick.\n\nQuestion: What is the second baseline model,",
     "kept_tokens": 1045,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The first baseline model considered is denoted as B1.\n\nQuestion: How does the proposed method perform compared to the first baseline (B1) in terms of",
     "kept_tokens": 1048,
     "ev_token_recall": 0.08783783783783784
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The first baseline model uses only the salience-based features by Dunietz and Gillick (2014).\n\nQuestion: How is the authority and novelty",
     "kept_tokens": 1045,
     "ev_token_recall": 0.17567567567567569
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The second baseline assigns the value relevant to a pair (INLINEFORM0, INLINEFORM1) if and only if INLINEFORM1 appears in the title of INLINE",
     "kept_tokens": 2628,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The baseline model used is B1, which is a simple frequency-based model. The document states, \"We consider the following baselines for this task. We",
     "kept_tokens": 2626,
     "ev_token_recall": 0.3108108108108108
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The first baseline uses only the salience-based features by Dunietz and Gillick (2013).\n\nQuestion: Which machine learning model is used for",
     "kept_tokens": 2623,
     "ev_token_recall": 0.46621621621621623
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The first baseline (B1) uses only the salience-based features by Dunietz and Gillick.\n\nQuestion: How does the performance of the best baseline",
     "kept_tokens": 1051,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The first baseline uses only the salience-based features by Dunietz and Gillick BIBREF11.\n\nQuestion: Which machine learning models are used in",
     "kept_tokens": 1047,
     "ev_token_recall": 0.41216216216216217
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The baseline model used is the Random Forest (RF) classifier.\n\nQuestion: How is the authority and novelty of news articles for an entity page measured?\nAnswer:",
     "kept_tokens": 1051,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The second baseline assigns the value relevant to a pair (INLINEFORM0, INLINEFORM1) if and only if INLINEFORM1 appears in the title of INLINE",
     "kept_tokens": 2623,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The first baseline uses only the salience-based features by Dunietz and Gillick (B1).\n\nQuestion: How does the proposed approach perform compared to the",
     "kept_tokens": 2628,
     "ev_token_recall": 0.41216216216216217
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The first baseline uses only the salience-based features by Dunietz and Gillick BIBREF11.\n\nQuestion: How is the performance of the models",
     "kept_tokens": 2627,
     "ev_token_recall": 0.6148648648648649
    }
   }
  },
  {
   "paper": "1703.10344",
   "qid": "61a9ea36ddc37c60d1a51dabcfff9445a2225725",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The news article sources used are from external references in Wikipedia, specifically 351,982 articles crawled from these references.\n\nQuestion: How is the"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The news article sources used are crawled from news external references in Wikipedia from 73,734 entity pages, spanning a period from 200",
     "kept_tokens": 1051,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The news article sources used are from a corpus of 351,982 articles crawled from news external references in Wikipedia from 73,7",
     "kept_tokens": 1048,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The news article sources used are not explicitly mentioned in the provided text. However, it is stated that the dataset comprises of all news articles referenced in Wikipedia entity pages",
     "kept_tokens": 1045,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The news references extracted from the collected Wikipedia entity pages are used as the news article sources. The details of the news article distribution, including the number of entities and",
     "kept_tokens": 2626,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The news article sources used are from major news outlets, which are considered authoritative due to active editorial control. These sources are also timely containers of facts and align with",
     "kept_tokens": 2626,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The news article sources used are not explicitly stated in the provided text. However, it is mentioned that the news articles are extracted from references in Wikipedia entity pages and",
     "kept_tokens": 2623,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The news article sources used are crawled from news external references in Wikipedia from 73,734 entity pages.\n\nQuestion: What is the overall performance of",
     "kept_tokens": 1047,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The news article sources used are extracted from the news external references in Wikipedia from 73,734 entity pages.\n\nQuestion: What are the four properties",
     "kept_tokens": 1047,
     "ev_token_recall": 0.4444444444444444
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The news article sources used are not explicitly mentioned in the provided text.\n\nQuestion: How is the dataset of news articles and entity pages constructed?\nAnswer: The dataset",
     "kept_tokens": 1051,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The news references from the collected Wikipedia entity pages are used as the news article sources. These references are associated with the sections in which they appear. The details of",
     "kept_tokens": 2627,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The news article sources are extracted from the news external references in Wikipedia from 73,734 entity pages.\n\nQuestion: How is the ground truth for",
     "kept_tokens": 2628,
     "ev_token_recall": 0.6666666666666666
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The news article sources used are extracted from the Wikipedia entity pages and their revision history.\n\nQuestion: How many news references were extracted from the Wikipedia entity pages?\nAnswer",
     "kept_tokens": 2627,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1703.10344",
   "qid": "984fc3e726848f8f13dfe72b89e3770d00c3a1af",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The novelty of news articles to entity pages is measured using the KL divergence between the language model of the news article and the entity profile, as well as the entity"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The novelty of news articles to entity pages is measured by the KL divergence between the language model of the news article and articles in the entity's Wikipedia page. Additionally",
     "kept_tokens": 1046,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The novelty of news articles to entity pages is represented using lexical features, which include the similarity of the news article against the entity section text and the aggregate section text",
     "kept_tokens": 1048,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The features used to represent the novelty of news articles to entity pages include the publication date of the news article and the number of days since the article was published.",
     "kept_tokens": 1045,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The novelty of news articles to entity pages is measured by the KL divergence between the language model of the news article and articles in the same entity class. This is",
     "kept_tokens": 2628,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The features used to represent the novelty of news articles to entity pages include the relative authority of the entity, the authority of the news article, and the novelty of",
     "kept_tokens": 2626,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The novelty of news articles to entity pages is represented using relative authority and novelty features. These features are part of the three main factors considered in the article\u2013entity",
     "kept_tokens": 2623,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The novelty of news articles to entity pages is measured by the KL divergence between the language model of the article and articles in the same entity class. Additionally, the",
     "kept_tokens": 1046,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention specific features used to represent the novelty of news articles to entity pages. However, it suggests that the approach focuses on suggesting entire documents",
     "kept_tokens": 1047,
     "ev_token_recall": 0.17
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The novelty of news articles to entity pages is represented using features that capture the recency and uniqueness of the information. These features are designed to highlight how new or",
     "kept_tokens": 1051,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The novelty of news articles to entity pages is measured by the KL divergence between the language model of the news article and articles in the same entity class. This is",
     "kept_tokens": 2628,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The features used to represent the novelty of news articles to entity pages include the relative authority of co-occurring entities in the news article, the news domain authority",
     "kept_tokens": 2628,
     "ev_token_recall": 0.17
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The features used to represent the novelty of news articles to entity pages include the number of days since the last news article for an entity, the number of days since",
     "kept_tokens": 2627,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1704.04452",
   "qid": "8e44c02c2d9fa56fb74ace35ee70a5add50b52ae",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false,
    "gen_text": " The provided information does not specify whether the"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The provided information does not specify whether the",
     "kept_tokens": 566,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The description indicates that the corpus contains documents",
     "kept_tokens": 568,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The provided information does not specify whether the",
     "kept_tokens": 567,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The provided information does not specify whether the",
     "kept_tokens": 1423,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The text does not explicitly state whether the",
     "kept_tokens": 1425,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The provided information does not specify whether the",
     "kept_tokens": 1414,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The provided information does not specify whether the",
     "kept_tokens": 569,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " No, the documents in the corpus differ",
     "kept_tokens": 567,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The description does not specify the language of",
     "kept_tokens": 568,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The provided information does not explicitly state whether",
     "kept_tokens": 1423,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The corpus contains documents from a variety of",
     "kept_tokens": 1425,
     "ev_token_recall": 0.24761904761904763
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The description does not specify whether the corpus",
     "kept_tokens": 1423,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1704.04452",
   "qid": "e9cfbfdf30e48cffdeca58d4ac6fdd66a8b27d7a",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " Crowd workers were instructed to identify important elements in large document collections without reading all documents, but instead by providing a description of the document cluster's topic along with propositions"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " Crowd workers were instructed to identify important elements in large document collections by providing them with a description of the document cluster's topic along with individual propositions, without showing the",
     "kept_tokens": 567,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " Crowd workers were instructed to identify important elements in large document collections by selecting propositions to be included in the concept maps, deciding which concepts to join, and choosing concept",
     "kept_tokens": 568,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " Crowd workers were instructed to identify the most important elements in large document collections without any additional context, focusing on propositions extracted from the documents using the Open Information Extraction paradigm",
     "kept_tokens": 567,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " Crowd workers were instructed to identify important elements in large document collections by ranking propositions based on their importance for the document cluster's topic, without being shown the actual documents",
     "kept_tokens": 1423,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " Crowd workers were instructed to read 10 documents and select 10 summary sentences from them for a reward of $0.05, but this method",
     "kept_tokens": 1425,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Crowd workers were instructed to identify the most important elements in large document collections by selecting the 50 most important propositions from a set of high-quality propositions that were",
     "kept_tokens": 1414,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " Crowd workers were instructed to identify important elements in large document collections by providing them with a description of the document cluster's topic along with individual propositions, without showing the",
     "kept_tokens": 570,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " Crowd workers were instructed to identify important elements in large document collections by randomly grouping five propositions into a task and asking them to order them by importance per drag-and-drop",
     "kept_tokens": 567,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " Crowd workers were instructed to identify the most important propositions from the extracted tuples, ensuring that the propositions were ranked and connected, and to prefer more important propositions while maintaining",
     "kept_tokens": 568,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " Crowd workers were instructed to identify important elements in large document collections by deciding which of the available propositions to include in the map, which of their concepts to merge,",
     "kept_tokens": 1423,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " Crowd workers were instructed to identify important elements in large document collections by reading 10 documents and selecting 10 summary sentences from them for a reward of $",
     "kept_tokens": 1425,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Crowd workers were instructed to identify important elements in large document collections by ordering propositions by importance using a drag-and-drop interface, where they were asked to group five propositions",
     "kept_tokens": 1423,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1704.04452",
   "qid": "d6191c4643201262a770947fc95a613f57bedb6b",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The corpus includes document clusters for 30 different topics, each containing around 40 documents.\n\nQuestion: How does the size of the document clusters in this"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The corpus includes large-scale document clusters of heterogeneous web documents.\n\nQuestion: How many concept maps were created for the corpus, and how many concepts and relations do they",
     "kept_tokens": 565,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The corpus includes documents from a variety of genres such as professionally written articles and blog posts, educational material for parents and kids, personal blog posts, forum discussions and",
     "kept_tokens": 568,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The corpus includes large-scale document clusters of heterogeneous web documents, which pose a challenging summarization task.\n\nQuestion: What is the average number of central concepts with more",
     "kept_tokens": 567,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The corpus consists of document clusters for 30 different topics, each containing around 40 documents with an average of 2413 tokens, leading",
     "kept_tokens": 1426,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The corpus includes a collection of 49 clusters of 100 web pages on educational topics, such as bullying, homeschooling, and drugs, created",
     "kept_tokens": 1425,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The corpus includes document clusters for 30 different topics, each containing around 40 documents with an average of 2413 tokens, leading to",
     "kept_tokens": 1414,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The corpus includes large-scale document clusters of heterogeneous web documents.\n\nQuestion: How many concept maps were created for the corpus, and how many concepts and relations do they",
     "kept_tokens": 569,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The corpus consists of document clusters for 30 different topics, derived from a large web crawl that includes documents from a variety of genres.\n\nQuestion: How many",
     "kept_tokens": 567,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The corpus includes large-scale document clusters of heterogeneous web documents.\n\nQuestion: What is the main challenge posed by the corpus for summarization tasks?\nAnswer: The main",
     "kept_tokens": 568,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The corpus consists of document clusters for 30 different topics, each containing around 40 documents with an average of 2413 tokens, leading",
     "kept_tokens": 1426,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The corpus consists of document clusters for 30 different topics, derived from a large web crawl that contains documents from a variety of genres.\n\nQuestion: How many",
     "kept_tokens": 1425,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The corpus includes document clusters for 30 different topics, consisting of 100 web pages each, with a short description of each topic. These clusters",
     "kept_tokens": 1423,
     "ev_token_recall": 0.7931034482758621
    }
   }
  },
  {
   "paper": "1704.04452",
   "qid": "ffeb67a61ecd09542b1c53c3e4c3abd4da0496a8",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " A concept map is defined as a labeled graph showing concepts as nodes and relationships between them as edges, where labels are arbitrary sequences of tokens taken from the documents,"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " A concept map, as defined in the text, is a labeled graph where concepts are represented as nodes and the relationships between them are represented as edges.\n\nQuestion:",
     "kept_tokens": 569,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The authors define a concept map as a tool that involves deciding which of the available propositions to include in the map, which of their concepts to merge, and,",
     "kept_tokens": 568,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The authors do not explicitly define what a concept map is in the provided text, but they describe it in the context of their work as a graphical representation of propositions",
     "kept_tokens": 567,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " A concept map is defined as a labeled graph where concepts are represented as nodes and the relationships between them are represented as edges.\n\nQuestion: What is the recommended maximum",
     "kept_tokens": 1424,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The authors define a concept map as a graphical representation that includes concepts and the relations between them, which can be slightly abstractive, involving the decision of which",
     "kept_tokens": 1425,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The authors define a concept map as a graphical representation of the propositions extracted from the documents, where each proposition is represented as a relation between two concepts, and the",
     "kept_tokens": 1414,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " A concept map, as defined in the text, is a labeled graph where concepts are represented as nodes and the relationships between them are represented as edges. It is",
     "kept_tokens": 569,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The authors do not explicitly define what a concept map is in the provided text. However, based on the context, a concept map can be inferred to be a",
     "kept_tokens": 567,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The authors define a concept map as a graph where nodes represent concepts and edges represent relations between these concepts, with the requirement that the graph is connected and that the",
     "kept_tokens": 568,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " A concept map is defined as a labeled graph where concepts are represented as nodes and the relationships between them are represented as edges.\n\nQuestion: What is the recommended maximum",
     "kept_tokens": 1424,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The authors define a concept map as a structured representation of information, where concepts are represented as nodes and the relationships between them as edges, which is different from traditional",
     "kept_tokens": 1425,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " A concept map, as defined in the document, consists of propositions expressing the relation between concepts, where propositions are tuples of two arguments and a relation phrase representing the",
     "kept_tokens": 1423,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1704.06194",
   "qid": "9ee07edc371e014df686ced4fb0c3a7b9ce3d5dc",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " On the SimpleQuestions benchmark, their system achieves a new state-of-the-art result, and on the WebQSP benchmark, it achieves a result comparable to the"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They achieve the state-of-the-art on SimpleQuestions and a result comparable to the state-of-the-art on WebQSP.\n\nQuestion: What is the KB relation",
     "kept_tokens": 675,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " They achieve state-of-the-art results on both single-relation and multi-relation KBQA tasks on the SimpleQuestions and WebQSP datasets.\n\nQuestion: What",
     "kept_tokens": 671,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention specific benchmarks where the proposed model achieves the state-of-the-art. However, it is stated that the model \"outperforms the",
     "kept_tokens": 672,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The proposed HR-BiLSTM model achieves state-of-the-arts on two benchmarks: WebQSP and SimpleQuestions. Specifically, it improves the KBQA",
     "kept_tokens": 1677,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " They achieve the state-of-the-art on two relation detection tasks and on the KBQA end task on both SimpleQuestions (SQ) and WebQSP (W",
     "kept_tokens": 1685,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The system achieves state-of-the-art results on SimpleQuestions and a result comparable to the state-of-the-art on WebQSP.\n\nQuestion: What is the main",
     "kept_tokens": 1677,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The system achieves state-of-the-art results on SimpleQuestions and a result comparable to the state-of-the-art on WebQSP.\n\nQuestion: What is the improvement",
     "kept_tokens": 676,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " Our system achieves state-of-the-art results on both single-relation and multi-relation KBQA tasks when compared to two published baselines: STAGG on",
     "kept_tokens": 675,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " On the SimpleQuestions benchmark, they achieve 81.1% top-1 accuracy, and on the ComplexQuestions benchmark, they achieve 76.",
     "kept_tokens": 676,
     "ev_token_recall": 0.5054945054945055
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The proposed HR-BiLSTM model achieves state-of-the-art results on two benchmarks:\n\n1. For the WebQSP dataset, the model achieves a test",
     "kept_tokens": 1689,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " On the WebQSP benchmark, their system achieves state-of-the-art results, and on the SimpleQuestions benchmark, it improves the KBQA end task by ",
     "kept_tokens": 1693,
     "ev_token_recall": 0.5054945054945055
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The system achieves state-of-the-arts on SimpleQuestions and WebQSP benchmarks.\n\nQuestion: What is the main difference between KB relation detection and general relation extraction",
     "kept_tokens": 1691,
     "ev_token_recall": 0.5054945054945055
    }
   }
  },
  {
   "paper": "1704.06194",
   "qid": "d3aa0449708cc861a51551b128d73e11d62207d2",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " In their proposed framework, they use deep residual bidirectional LSTMs to compare questions and relation names via different hierarchies of abstraction.\n\nQuestion: How does"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " In their proposed framework, they use the SimpleQuestions and WebQSP datasets. They utilize the gold semantic parse labels in these datasets to directly evaluate the performance of",
     "kept_tokens": 672,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " In their proposed framework, they use an improved relation detection model by hierarchical matching between questions and relations with residual learning. Specifically, they add shortcut connections between two Bi",
     "kept_tokens": 671,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " In their proposed framework, they use a novel KB relation detection model called HR-BiLSTM (Hierarchical Residual BiLSTM). This model performs hierarchical",
     "kept_tokens": 672,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " In their proposed framework, they use deep bidirectional LSTMs to learn different levels of question representations in order to match the different levels of relation information.\n\nQuestion",
     "kept_tokens": 1690,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " In their proposed framework, they use an improved relation detection model by hierarchical matching between questions and relations with residual learning. They also use a simple KBQA system that",
     "kept_tokens": 1685,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " In their proposed KB relation detection model, they use a Hierarchical Residual BiLSTM (HR-BiLSTM) that performs hierarchical matching between questions and",
     "kept_tokens": 1677,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " In their proposed framework, they use WebQSP for the analysis purposes.\n\nQuestion: What is the name of the proposed model in the paper?\nAnswer: The",
     "kept_tokens": 677,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " In their proposed framework, they use the SimpleQuestions and WebQSP datasets. They also utilize a Freebase subset with 2M entities (FB2M",
     "kept_tokens": 675,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " In their proposed framework, they use a novel KB relation detection model called HR-BiLSTM, which performs hierarchical matching between questions and KB relations. They also",
     "kept_tokens": 676,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " In their proposed framework, they use deep bidirectional LSTMs to learn different levels of question representations in order to match the different levels of relation information. They",
     "kept_tokens": 1693,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " In their proposed framework, they use both relation-level and word-level relation representations.\n\nQuestion: How does the proposed model handle the lack of global information from the original",
     "kept_tokens": 1693,
     "ev_token_recall": 0.5611510791366906
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " In their proposed framework, they use a hierarchical recurrent neural network enhanced by residual learning to detect KB relations given an input question. Specifically, they use deep residual bid",
     "kept_tokens": 1691,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1704.06194",
   "qid": "cfbec1ef032ac968560a7c76dec70faf1269b27c",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " KBQA abbreviates for Knowledge Base Question Answering.\n\nQuestion: What is the main focus of the proposed work in the document?\nAnswer: The main focus of"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " Knowledge Base Question Answering\n\nQuestion: What are the two key tasks performed by the KBQA system as illustrated in the figure?\nAnswer: The two key tasks",
     "kept_tokens": 669,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " Knowledge Base Question Answering\n\nQuestion: What are the main contributions of the paper?\nAnswer: The main contributions of the paper include: (i) An improved",
     "kept_tokens": 671,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " Knowledge Base Question Answering\n\nQuestion: What is the main difference between the proposed system and previous approaches in entity linking?\nAnswer: The main difference is that the",
     "kept_tokens": 672,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " Knowledge Base Question Answering\n\nQuestion: What are the two key tasks performed by the KBQA system as described in the document?\nAnswer: The two key tasks",
     "kept_tokens": 1672,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " Knowledge Base Question Answering\n\nThe term KBQA stands for Knowledge Base Question Answering. It is a process or system that uses a knowledge base to answer questions",
     "kept_tokens": 1685,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Knowledge Base Question Answering\n\nQuestion: What is the main difference between the proposed system and previous approaches as described in the text?\nAnswer: The main difference is",
     "kept_tokens": 1677,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " Knowledge Base Question Answering\n\nQuestion: What are the two key tasks performed by the KBQA system as illustrated in the figure?\nAnswer: The two key tasks",
     "kept_tokens": 676,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " Knowledge Base Question Answering\n\nQuestion: What is the main focus of the work described in the document?\nAnswer: The main focus of the work is to improve",
     "kept_tokens": 675,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " Knowledge Base Question Answering\n\nQuestion: What is the main difference between KBQA and general relation extraction tasks?\nAnswer: The main difference between KBQA and general",
     "kept_tokens": 676,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " Knowledge Base Question Answering\n\nQuestion: What are the two key tasks performed by the KBQA system as described in the document?\nAnswer: The two key tasks",
     "kept_tokens": 1691,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " KBQA abbreviates for Knowledge Base Question Answering.\n\nQuestion: What is the main focus of the work described in the paper?\nAnswer: The main focus of",
     "kept_tokens": 1693,
     "ev_token_recall": 0.23076923076923078
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Knowledge Base Question Answering\n\nQuestion: What is the main contribution of the proposed HR-BiLSTM model?\nAnswer: The main contribution of the proposed HR",
     "kept_tokens": 1691,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1704.06194",
   "qid": "c0e341c4d2253eb42c8840381b082aae274eddad",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The core component for KBQA is relation detection.\n\nQuestion: How does the proposed method in the paper differ from general relation detection tasks?\nAnswer: The proposed method"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The core component for KBQA is the KB relation detection model, which is significantly different from general relation extraction tasks. In the context of the given text, the",
     "kept_tokens": 669,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The core component for KBQA is the improved relation detector, which is achieved through hierarchical residual matching between questions and relations. This is a key improvement in the system",
     "kept_tokens": 671,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The core component for KBQA is relation detection, which is a key step in KBQA and is significantly different from general relation extraction tasks. The proposed novel KB",
     "kept_tokens": 672,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The core component for KBQA is KB relation detection, which is significantly different from general relation extraction tasks.\n\nQuestion: How does the proposed model, HR-Bi",
     "kept_tokens": 1672,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The core component for KBQA in this context is the improved relation detection model. This model plays a key role in the KBQA process by re-ranking entity candidates",
     "kept_tokens": 1685,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The core component for KBQA is the KB relation detection model, which is significantly different from general relation extraction tasks. In this work, the authors propose a novel",
     "kept_tokens": 1677,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The core component for KBQA is relation detection, which identifies the KB relation(s) a question refers to.\n\nQuestion: How does the proposed system perform compared to",
     "kept_tokens": 676,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The core component for KBQA is the relation detection model, which plays a key role in re-ranking entity candidates and finding core relations for each topic entity selection.\n\n",
     "kept_tokens": 675,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The core component for KBQA is relation detection.\n\nQuestion: How does the proposed system handle the ambiguities of entity names in KBQA?\nAnswer: The proposed",
     "kept_tokens": 676,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The core component for KBQA is KB relation detection.\n\nQuestion: How does the proposed model, HR-BiLSTM, differ from previous methods?\nAnswer:",
     "kept_tokens": 1691,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " Relation detection is the core component for many NLP applications including Knowledge Base Question Answering (KBQA).\n\nQuestion: How does the proposed KBQA system integrate entity",
     "kept_tokens": 1693,
     "ev_token_recall": 0.23076923076923078
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The core component for KBQA is relation detection, which is significantly different from general relation extraction tasks.\n\nQuestion: How does the proposed model, HR-BiL",
     "kept_tokens": 1691,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1705.01265",
   "qid": "92d1a6df3041667dc662376938bc65527a5a1c3c",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false,
    "gen_text": " No, they do not report results only"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " Yes, the provided text indicates that the",
     "kept_tokens": 353,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " No, they do not report results only",
     "kept_tokens": 358,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " Yes, the text exclusively discusses the use",
     "kept_tokens": 333,
     "ev_token_recall": 1.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " No, they do not report results only",
     "kept_tokens": 893,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " No, they do not report results only",
     "kept_tokens": 882,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The text does not explicitly state whether the",
     "kept_tokens": 877,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " Yes, the text specifically mentions that the",
     "kept_tokens": 361,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " Yes, the text indicates that all the",
     "kept_tokens": 354,
     "ev_token_recall": 0.3076923076923077
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " No, they do not report results only",
     "kept_tokens": 359,
     "ev_token_recall": 0.34065934065934067
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " No, they do not report results only",
     "kept_tokens": 902,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " No, they do not report results only",
     "kept_tokens": 895,
     "ev_token_recall": 0.6593406593406593
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " No, they do not report results only",
     "kept_tokens": 902,
     "ev_token_recall": 0.34065934065934067
    }
   }
  },
  {
   "paper": "1705.01265",
   "qid": "12159f04e0427fe33fa05af6ba8c950f1a5ce5ea",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " In the experiments on the four tasks, the following hyperparameters were varied:\n\n1. The number of clusters (k) used for clustering word embeddings, which was"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The hyperparameters that were varied in the experiments on the four tasks include the number of clusters and the type of word vectors (skipgram, cbow, or",
     "kept_tokens": 358,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify which hyperparameters were varied in the experiments on the four tasks. It focuses on the effectiveness of using different types of embeddings and cluster membership",
     "kept_tokens": 358,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not mention any specific hyperparameters that were varied in the experiments on the four tasks. The text primarily discusses the dataset used, the task of",
     "kept_tokens": 333,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly list the specific hyperparameters that were varied in the experiments on the four tasks. However, it is mentioned that for all the experiments,",
     "kept_tokens": 885,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The document does not specify which hyperparameters were varied in the experiments on the four tasks.\n\nQuestion: What is the evaluation measure used for the NER segmentation task",
     "kept_tokens": 882,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The hyperparameters that were varied in the experiments on the four tasks include the type of word vectors (skipgram, cbow, or GloVe), the dimension",
     "kept_tokens": 877,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The hyperparameters that were varied in the experiments on the four tasks include the number of clusters and the type of word vectors (skipgram, cbow, or",
     "kept_tokens": 358,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify which hyperparameters were varied in the experiments on the four tasks.\n\nQuestion: What is the evaluation measure used for the quantification task?\n",
     "kept_tokens": 354,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " In the experiments on the four tasks, the authors varied the number of clusters, the number of nearest neighbors, and the number of nearest neighbors for the word embeddings",
     "kept_tokens": 359,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly list the specific hyperparameters that were varied in the experiments on the four tasks. However, it is mentioned that for all the experiments,",
     "kept_tokens": 901,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The experiments on the four tasks varied the number of clusters, ranging from 250 to 1000, to determine the optimal number for performance",
     "kept_tokens": 895,
     "ev_token_recall": 0.12389380530973451
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " In the experiments on the four tasks, the following hyperparameters were varied:\n\n1. **Word Embeddings**:\n   - Type: Skip-gram, CB",
     "kept_tokens": 902,
     "ev_token_recall": 0.22123893805309736
    }
   }
  },
  {
   "paper": "1705.01265",
   "qid": "a4a1fcef760b133e9aa876ac28145ad98a609927",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The document does not explicitly mention other hyperparameters besides the number of clusters that are typically evaluated. However, it does suggest evaluating different types of word vectors (skip"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " In this type of research, other hyperparameters that are typically evaluated include the type of word vectors (e.g., skip-gram, CBOW, or Glo",
     "kept_tokens": 344,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " In this type of research, other hyperparameters that are typically evaluated include the embedding dimension, the type of word embeddings (e.g., Word2Vec, Glo",
     "kept_tokens": 358,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " In this type of research, other hyperparameters that are typically evaluated include the embedding dimension, learning rate, batch size, number of layers in the neural network,",
     "kept_tokens": 333,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The passage does not explicitly mention other hyperparameters besides the number of clusters that are typically evaluated. However, based on the context, we can infer that other hyper",
     "kept_tokens": 898,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The document does not provide specific details on other hyperparameters that were evaluated in addition to the number of clusters. Typically, in research involving word embeddings and clustering,",
     "kept_tokens": 882,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The passage does not explicitly mention other hyperparameters that are typically evaluated in this type of research. However, based on the context, we can infer that other hyper",
     "kept_tokens": 877,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " In this type of research, other hyperparameters that are typically evaluated include the type of word vectors (e.g., skip-gram, CBOW, or Glo",
     "kept_tokens": 361,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " In this type of research, other hyperparameters that are typically evaluated include the embedding dimension, the learning rate, the number of iterations, and the negative sampling rate",
     "kept_tokens": 354,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " In this type of research, other hyperparameters that are typically evaluated include the number of clusters, the distance metric used for clustering, the method for selecting the most",
     "kept_tokens": 359,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " In this type of research, other hyperparameters that are typically evaluated include the type of word vectors (skip-gram, CBOW, or GloVe), the",
     "kept_tokens": 902,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " In this type of research, other hyperparameters that are typically evaluated include the dimensionality of the word embeddings, the learning rate for training the embeddings, the window",
     "kept_tokens": 895,
     "ev_token_recall": 0.2
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " In this type of research, other hyperparameters that are typically evaluated include the dimensionality of the word embeddings, the type of word embeddings (e.g., skip",
     "kept_tokens": 902,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1705.04153",
   "qid": "ef396a34436072cb3c40b0c9bc9179fee4a168ae",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " They experiment with two typical NLP tasks: text classification and text semantic matching.\n\nQuestion: How do the authors propose to address the underfitting problem in tree"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They experiment with two typical NLP tasks involving six datasets.\n\nQuestion: Can you explain the key difference between their approach and previous models mentioned in the document?\nAnswer",
     "kept_tokens": 650,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They experiment with two typical NLP tasks involving six datasets.\n\nQuestion: Can you name the two tasks they use for evaluation?\nAnswer: The two tasks they use",
     "kept_tokens": 644,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They experiment with two typical NLP tasks involving six datasets.\n\nQuestion: Can you explain the key difference between their approach and previous tree-based compositional models?\nAnswer",
     "kept_tokens": 649,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " They experiment with two typical NLP tasks: text classification and text semantic matching.\n\nQuestion: How do they evaluate the models' performance?\nAnswer: They evaluate the",
     "kept_tokens": 1620,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They experiment with two typical NLP tasks involving six datasets.\n\nQuestion: Can you list the datasets used in the experiments?\nAnswer: The datasets used in the experiments",
     "kept_tokens": 1626,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They experiment with two typical NLP tasks involving six datasets: text classification and text semantic matching.\n\nQuestion: Which models are compared to the proposed models in the text",
     "kept_tokens": 1622,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They experiment with two typical NLP tasks involving six datasets.\n\nQuestion: Can you provide more details on the models they compare their approach to?\nAnswer: The document",
     "kept_tokens": 647,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " They experiment with two typical NLP tasks: text classification and text semantic matching.\n\nQuestion: How many datasets are used for evaluation, and can you name them?\n",
     "kept_tokens": 650,
     "ev_token_recall": 0.22857142857142856
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They experiment with two typical NLP tasks involving six datasets.\n\nQuestion: Can you provide more details on the models they use for these tasks?\nAnswer: For these",
     "kept_tokens": 651,
     "ev_token_recall": 0.38571428571428573
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " They experiment with two typical NLP tasks: text classification and text semantic matching.\n\nQuestion: How do they evaluate the models' performance?\nAnswer: They evaluate the",
     "kept_tokens": 1625,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " They experiment with two typical NLP tasks: text classification and text semantic matching.\n\nQuestion: How do the authors propose to address the limitations of existing tree-based compos",
     "kept_tokens": 1626,
     "ev_token_recall": 0.6142857142857143
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They experiment with two typical NLP tasks: text classification and text semantic matching.\n\nQuestion: How do the authors describe the effectiveness of their models?\nAnswer: The",
     "kept_tokens": 1624,
     "ev_token_recall": 0.6142857142857143
    }
   }
  },
  {
   "paper": "1705.05437",
   "qid": "cf874cd9023d901e10aa8664b813d32501e7e4d2",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " NER, or Named Entity Recognition, is a task in Information Extraction that involves identifying and classifying named entities in text into predefined categories such as person names,"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " NER, or Named Entity Recognition, is a process in which entities such as proteins, genes, diseases, treatments, drugs, etc. are recognized from a",
     "kept_tokens": 378,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " Named Entity Recognition (NER) is a task in natural language processing (NLP) that involves identifying and classifying named entities in text into predefined categories such as",
     "kept_tokens": 383,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " NER stands for Named Entity Recognition, which is a process in Natural Language Processing (NLP) that involves identifying and classifying named entities in text into predefined",
     "kept_tokens": 382,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " NER, or Named Entity Recognition, in the Biomedical domain usually includes recognition of entities such as proteins, genes, diseases, treatments, drugs, etc.\n\n",
     "kept_tokens": 986,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " NER, or Named Entity Recognition, is a task in Information Extraction that involves identifying and classifying named entities in text into predefined categories such as person names,",
     "kept_tokens": 972,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " NER stands for Named Entity Recognition, which is a subtask of information extraction that involves identifying and classifying named entities in text into predefined categories such as person",
     "kept_tokens": 983,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " NER, or Named Entity Recognition, is a task in Natural Language Processing (NLP) that involves identifying and classifying named entities in text into predefined categories",
     "kept_tokens": 396,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " NER stands for Named Entity Recognition, which is a task in Natural Language Processing (NLP) that involves identifying and classifying named entities in text into predefined",
     "kept_tokens": 396,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " NER stands for Named Entity Recognition, which is a task in natural language processing (NLP) that involves identifying and classifying named entities in text into predefined",
     "kept_tokens": 395,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " NER, or Named Entity Recognition, in the Biomedical domain typically involves identifying and categorizing entities such as proteins, genes, diseases, treatments, and drugs",
     "kept_tokens": 984,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " NER stands for Named Entity Recognition, which is a task in Natural Language Processing (NLP) that involves identifying and classifying named entities in text into predefined",
     "kept_tokens": 990,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " NER stands for Named Entity Recognition, which is a task in Natural Language Processing (NLP) that involves identifying and classifying named entities in text into predefined",
     "kept_tokens": 988,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1705.05437",
   "qid": "42084c41343e5a6ae58a22e5bfc5ce987b5173de",
   "kind": "yes_no",
   "dense": {
    "gen_hit": false,
    "gen_text": " While the paper discusses Biomedical Information Extraction"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " While the paper does not explicitly mention extraction",
     "kept_tokens": 389,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The provided information does not explicitly mention the",
     "kept_tokens": 383,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly mention extraction from",
     "kept_tokens": 382,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " While the paper does not explicitly mention extraction",
     "kept_tokens": 986,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention the",
     "kept_tokens": 972,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " While the paper does not explicitly mention extraction",
     "kept_tokens": 983,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " While the paper does not explicitly mention extraction",
     "kept_tokens": 396,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention the",
     "kept_tokens": 396,
     "ev_token_recall": 0.06878306878306878
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " Yes, the paper discusses the extraction of",
     "kept_tokens": 395,
     "ev_token_recall": 0.164021164021164
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " While the paper does not explicitly mention extraction",
     "kept_tokens": 986,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The provided text does not explicitly mention the",
     "kept_tokens": 990,
     "ev_token_recall": 0.06878306878306878
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, the paper discusses the extraction of",
     "kept_tokens": 988,
     "ev_token_recall": 0.09523809523809523
    }
   }
  },
  {
   "paper": "1706.01678",
   "qid": "e8f969ffd637b82d04d3be28c51f0f3ca6b3883e",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The evaluation methods used include the ROGUE metric, specifically ROGUE-1, ROGUE-2, and ROGUE-L, and a"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation methods used include the ROGUE metric, specifically ROGUE-1, ROGUE-2, and ROGUE-L. For comparison",
     "kept_tokens": 570,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The effectiveness of the summary graph extraction step is evaluated by comparing the final scores with the Lead-n-AMR baselines described in section SECREF12.\n\n",
     "kept_tokens": 571,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention any evaluation methods used for the summarization results. However, it does state that \"ROGUE can't be used for evaluating",
     "kept_tokens": 572,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation of summaries is conducted using the ROUGE metric. Specifically, for comparison with previous AMR-based summarization methods, the Recall, Precision, and INLINE",
     "kept_tokens": 1427,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation methods used include comparing the final scores with Lead-n-AMR baselines and the Lead-3 model. The effectiveness of the AMR parser and",
     "kept_tokens": 1430,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation methods used include ROGUE metric and human evaluation. Specifically, ROGUE-1 scores are reported for different models, and human evaluators assigned",
     "kept_tokens": 1421,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The evaluation methods used include the standard ROGUE metric, Recall, Precision, and INLINEFORM0 scores for ROGUE-1, and INLINEFORM2",
     "kept_tokens": 568,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify any particular evaluation methods used for assessing the summarization performance.\n\nQuestion: Can you identify the datasets used in the research?\nAnswer: The",
     "kept_tokens": 570,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The ROUGE metric is used for evaluation, which measures the overlap between the generated summary and the reference summary in terms of n-grams.\n\nQuestion: How does",
     "kept_tokens": 572,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation of summaries uses the ROGUE metric. For comparison with previous AMR-based summarization methods, the Recall, Precision, and INLINEFORM0 scores",
     "kept_tokens": 1426,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The summaries are evaluated using the standard ROUGE metric. Additionally, human evaluation is performed to check the information content and readability of the summaries, and to assess whether",
     "kept_tokens": 1425,
     "ev_token_recall": 0.08284023668639054
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The existing evaluation methods, particularly the ROGUE metric, are used. However, the document points out significant problems with these methods, especially for evaluating abstr",
     "kept_tokens": 1430,
     "ev_token_recall": 0.3076923076923077
    }
   }
  },
  {
   "paper": "1706.01678",
   "qid": "46227b4265f1d300a5ed71bf40822829de662bc2",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The paper uses two datasets: the proxy report section of the AMR Bank and the CNN-Dailymail corpus.\n\nQuestion: Which parser is used for AM"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The paper uses two datasets: AMR Bank BIBREF10 and CNN-Dailymail (BIBREF11 BIBREF12).\n\n",
     "kept_tokens": 564,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The paper uses two datasets: AMR Bank BIBREF10 and CNN-Dailymail (BIBREF11 BIBREF12).\n\n",
     "kept_tokens": 571,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly state which dataset is used. However, it mentions a need for a new corpus where important information is more spread out and summaries are more",
     "kept_tokens": 572,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The paper uses two datasets: AMR Bank BIBREF10 and CNN-Dailymail ( BIBREF11 BIBREF12 ).\n\n",
     "kept_tokens": 1425,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The paper uses two datasets: AMR Bank and CNN-Dailymail.\n\nQuestion: How does the paper validate the hypothesis that most of the information corresponding to",
     "kept_tokens": 1430,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The CNN-Dailymail corpus is used in this paper.\n\nQuestion: What is the main contribution of the proposed method in this paper?\nAnswer: The main",
     "kept_tokens": 1421,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The paper uses two datasets: AMR Bank BIBREF10 and CNN-Dailymail (BIBREF11 BIBREF12).",
     "kept_tokens": 572,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The paper uses two datasets: AMR Bank and CNN-Dailymail.\n\nQuestion: How does the paper propose to extract summary graphs?\nAnswer: The paper",
     "kept_tokens": 570,
     "ev_token_recall": 0.27419354838709675
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The datasets under consideration in this paper are news articles.\n\nQuestion: How does the paper evaluate the performance of the proposed method?\nAnswer: The performance of the proposed",
     "kept_tokens": 572,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The paper uses two datasets: AMR Bank BIBREF10 and CNN-Dailymail (BIBREF11 BIBREF12).\n\n",
     "kept_tokens": 1429,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The paper uses the AMR Bank and CNN-Dailymail datasets.\n\nQuestion: How does the paper propose to extract important sentences for summarization?\nAnswer:",
     "kept_tokens": 1425,
     "ev_token_recall": 0.27419354838709675
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The CNN-Dailymail corpus is used in this paper.\n\nQuestion: What is the main difference between the proposed method and previous AMR-based summarization methods",
     "kept_tokens": 1430,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1706.01678",
   "qid": "a6a48de63c1928238b37c2a01c924b852fe752f8",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " They compare with previous AMR-based summarization methods (BIBREF0), extractive methods like Lead-3, and the state-of-the-art methods on"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They compare with the Lead-3 model, abstractive BIBREF16, and extractive BIBREF14 state-of-the-art methods on",
     "kept_tokens": 567,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They compare with the Lead-n-AMR baselines.\n\nQuestion: Can you provide more details on the datasets used in the study?\nAnswer: The study used",
     "kept_tokens": 571,
     "ev_token_recall": 0.5590551181102362
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The work is compared with other methods in text summarization, such as extractive methods where sentences are selected from the text and concatenated to form a summary, and",
     "kept_tokens": 572,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " They compare with the Lead-3 baseline, the state-of-the-art method on the anonymized and non-anonymized versions of the CNN-Dailymail",
     "kept_tokens": 1428,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " They compare with the Lead-3 model and the state-of-the-art method on the anonymized and non-anonymized versions of the CNN-Dailymail",
     "kept_tokens": 1430,
     "ev_token_recall": 0.5590551181102362
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They compare with the Lead-3 baseline, the state-of-the-art method on the anonymized and non-anonymized versions of the CNN-Dailymail",
     "kept_tokens": 1421,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They compare with the Lead-3 model, SummaRunNer, and previous methods for extracting summary graphs. For the CNN-Dailymail dataset,",
     "kept_tokens": 568,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They compare with previous methods for extracting summary graphs.\n\nQuestion: What is the main difference between extractive and abstractive methods?\nAnswer: Extractive methods pick",
     "kept_tokens": 570,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " They compare with extractive methods based on sentence selection like SummaRunNer and the Lead-3 baseline.\n\nQuestion: What is the main contribution of their",
     "kept_tokens": 572,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " They compare with the Lead-3 baseline, the state-of-the-art method on the anonymized and non-anonymized versions of the CNN-Dailymail",
     "kept_tokens": 1425,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " They compare with the Lead-3 model and the abstractive and extractive state-of-the-art methods on the CNN-Dailymail dataset. For the",
     "kept_tokens": 1425,
     "ev_token_recall": 0.6141732283464567
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They compare with BIBREF0's method, the Lead-3 baseline, SummaRunNer, and the original sentence.\n\nQuestion: What is the",
     "kept_tokens": 1430,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1706.01678",
   "qid": "b65a83a24fc66728451bb063cf6ec50134c8bfb0",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " Sentences are selected from the summary graph by extracting a subtree hanging from the closest verb to the most referred entity in the graph. The closest verb is defined as"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " In the proposed algorithm, sentences are not directly selected from the summary graph. Instead, the focus is on improving the summary graph extraction method. The idea is to",
     "kept_tokens": 566,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " Sentences are selected from the summary graph based on the information content. The sentence from the story that contains the maximum information corresponding to a summary sentence is chosen.",
     "kept_tokens": 571,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " In the proposed pipeline, sentences are not directly selected from the summary graph. Instead, the summary graph is extracted from the AMR graphs of the input text,",
     "kept_tokens": 572,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " In the proposed method, sentences are selected from the summary graph by extracting the summary graph from the AMR graphs of the story sentences and then using the extracted summary",
     "kept_tokens": 1425,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " Sentences are selected from the summary graph by finding the most important sentences from the beginning of the story. The first method involves simply picking the initial few sentences,",
     "kept_tokens": 1430,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " In the proposed pipeline, sentences are not directly selected from the summary graph. Instead, the summary graph is extracted from the AMR graph of the input story,",
     "kept_tokens": 1421,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " In the proposed algorithm, sentences are not directly selected from the summary graph. Instead, the focus is on improving the summary graph extraction method. The idea is to",
     "kept_tokens": 568,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The sentences are selected from the summary graph based on the idea that only a few sentences are important for the summary, as most of the information contained in the summary",
     "kept_tokens": 570,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " Sentences are selected from the summary graph by growing nodes from high-value to low-value using some heuristics, which is a step in the proposed algorithm for",
     "kept_tokens": 572,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " In the proposed method, sentences are not directly selected from the summary graph. Instead, the summary graph is extracted from the AMR graphs of the story sentences,",
     "kept_tokens": 1429,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " Sentences are selected from the summary graph by extracting a sub-graph from the selected sentences, which contain the important information for the summary.\n\nQuestion: What is the",
     "kept_tokens": 1425,
     "ev_token_recall": 0.2608695652173913
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Sentences are selected from the summary graph by first extracting the summary graph from the AMR graphs of the sentences, and then using a method to select important sentences",
     "kept_tokens": 1430,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1706.01875",
   "qid": "d7b60abb0091246e29d1a9c28467de598e090c20",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The baseline was the 7.8% of all apolitical comments that were offensive.\n\nQuestion: How did the fraction of offensive political comments change after July"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The baseline in this study was the high incidence of offensive speech found in 2016, which the authors aimed to understand whether this was unique to the",
     "kept_tokens": 449,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The baseline was that on average 7.8% of all apolitical comments were offensive, while 8.4% of all political comments were offensive",
     "kept_tokens": 453,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The baseline in this study was the incidence of offensive comments in non-political subreddits, which did not show an increase during the 2016",
     "kept_tokens": 454,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was the incidence of offensive comments on political subreddits during the 2016 general election campaign, which saw nearly one of every 1",
     "kept_tokens": 1126,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was that on average 7.8% of all apolitical comments were offensive.\n\nQuestion: How did the percentage of offensive political comments change after",
     "kept_tokens": 1133,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was the offensive speech classifier developed to quantify the presence of offensive online comments from January 2015 through January 2017.\n\nQuestion",
     "kept_tokens": 1138,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The baseline was the 2016 presidential campaign, which sparked a marked increase in the offensiveness of political comments posted to Reddit.\n\nQuestion: What",
     "kept_tokens": 452,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The baseline was that comments that were offensive on average had a higher score than non-offensive comments (average scores: 8.9 vs. 6.",
     "kept_tokens": 453,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The baseline was that during the height of the campaign, nearly one of every 10 comments posted on a political subreddit were classified as offensive.\n\nQuestion: How",
     "kept_tokens": 452,
     "ev_token_recall": 0.02631578947368421
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was the 2015-2016 period, which was used as a control to compare against the 2016 election",
     "kept_tokens": 1138,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was 8.4% of all political comments and 7.8% of all apolitical comments being offensive.\n\nQuestion: How did the",
     "kept_tokens": 1137,
     "ev_token_recall": 0.5921052631578947
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was the Reddit comments dataset which considered a random sample of comments made between January 2015 and January 2017.\n\nQuestion:",
     "kept_tokens": 1134,
     "ev_token_recall": 0.02631578947368421
    }
   }
  },
  {
   "paper": "1706.01875",
   "qid": "bdf93053b1b9b0a21f77ed370cf4d5a10df70e3e",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The system achieved an accuracy and F1-score of 89.6% and 89.2% on the holdout set, respectively. It"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " Their system had an accuracy and F1-score of 89.6% and 89.2% respectively on the holdout set. This indicates",
     "kept_tokens": 448,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The results illustrated in fig:classifier-performance show the performance of the classifier while evaluating the corresponding holdout set. However, the specific performance metrics are not provided in",
     "kept_tokens": 453,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The system's performance, as illustrated in fig:classifier-performance, showed the classifier's evaluation performance on the corresponding holdout set. The results indicated that the classifier",
     "kept_tokens": 454,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " Their system had an accuracy and F1-score of 89.6% and 89.2% on the holdout set, indicating robust performance",
     "kept_tokens": 1122,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The classifier's performance is not explicitly detailed in the provided text, but it can be inferred that the system was effective in identifying offensive comments, as evidenced by the",
     "kept_tokens": 1133,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The system's performance, as shown in fig:classifier-performance, demonstrated that the random forest classifier performed well on the holdout set, with high accuracy and low",
     "kept_tokens": 1138,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " Their system had an accuracy and F1-score of 89.6% and 89.2% on the holdout set, indicating robust performance",
     "kept_tokens": 455,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The system's performance was evaluated using precision, recall, and F1-score, with results showing an average precision of 0.78, recall of ",
     "kept_tokens": 453,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The system achieved an F1 score of 0.75 on a held-out test set of Reddit comments, indicating a reasonable performance in classifying offensive speech",
     "kept_tokens": 452,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " Their system had an accuracy and F1-score of 89.6% and 89.2% on the holdout set, indicating robust performance",
     "kept_tokens": 1137,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The system's performance, as evaluated through 10-fold cross-validation, showed that the 100-estimator entropy-based splitting random forest model had",
     "kept_tokens": 1137,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The system's performance is not explicitly stated in the given text.\n\nQuestion: Can you provide more details on the methodology used to create the offensive speech classifier?\nAnswer",
     "kept_tokens": 1134,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1706.01875",
   "qid": "5a6926de13a8cc25ce687c22741ba97a6e63d4ee",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The database covers a period that includes several divisive political events, specifically mentioning the 2016 US presidential elections.\n\nQuestion: How does the study define offensive"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The database includes political events such as the US presidential primaries, Democratic and Republican National Conventions, and the US presidential elections held on November 8.\n\nQuestion:",
     "kept_tokens": 450,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The database includes the US presidential primaries, Democratic and Republican National Conventions, and the US presidential elections held on November 8 as part of the political events.\n\n",
     "kept_tokens": 453,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The database includes political discussions from January 2015 through January 2017, which would encompass the 2016 general election campaign",
     "kept_tokens": 454,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The database includes political comments made between January 2015 and January 2017, which covers the period of the 2016",
     "kept_tokens": 1128,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The database includes political events from January 2015 through January 2017, which encompasses the 2016 general election campaign.\n\n",
     "kept_tokens": 1133,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The database includes political discussions from January 2015 through January 2017, with a particular focus on the 2016 general",
     "kept_tokens": 1138,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The database includes political events such as the US presidential primaries, Democratic and Republican National Conventions, and the US presidential elections held on November 8.\n\nQuestion:",
     "kept_tokens": 455,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The database includes political events such as the US presidential primaries, Democratic and Republican National Conventions, and the US presidential elections held on November 8.\n\nSection of",
     "kept_tokens": 453,
     "ev_token_recall": 0.42783505154639173
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The database includes offensive speech from the 2016 U.S. presidential election, the 2017 Women's March, and the 2",
     "kept_tokens": 452,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The database includes political events from January 2015 through January 2017, which encompasses the 2016 US presidential election campaign",
     "kept_tokens": 1138,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The database includes political events such as the US presidential primaries, Democratic and Republican National Conventions, and the US presidential elections held on November 8.\n\nQuestion:",
     "kept_tokens": 1137,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The database includes political events such as the US presidential primaries, Democratic and Republican National Conventions, and the US presidential elections held on November 8.\n\nQuestion:",
     "kept_tokens": 1134,
     "ev_token_recall": 0.23711340206185566
    }
   }
  },
  {
   "paper": "1706.01875",
   "qid": "dcc1115aeaf87118736e86f3e3eb85bf5541281c",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " They used a 100-estimator entropy-based splitting random forest model as their classifier.\n\nQuestion: How did they validate the classifier's performance?\nAnswer"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They used a Random Forest classifier.\n\nQuestion: How did they prepare the text data for classification?\nAnswer: They transformed the text to be classified into scalars representing",
     "kept_tokens": 452,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify which particular classifier was used in their analysis. It only mentions that they evaluated the performance of a classifier on a holdout set, but",
     "kept_tokens": 453,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " They used a Random Forest classifier.\n\nQuestion: How did they validate the classifier?\nAnswer: They validated the classifier by evaluating its performance on a corresponding holdout set",
     "kept_tokens": 454,
     "ev_token_recall": 1.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They developed and validated an offensive speech classifier.\n\nQuestion: On what platform did they conduct their study?\nAnswer: They relied on data from Reddit for their study.\n\n",
     "kept_tokens": 1134,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They developed and validated an offensive speech classifier.\n\nQuestion: What time period did they use for their study?\nAnswer: They used the time period from January 2",
     "kept_tokens": 1133,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They used a Random Forest classifier.\n\nQuestion: How did they transform the text into numerical values for the classifier?\nAnswer: They transformed the text into numerical values by",
     "kept_tokens": 1138,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They used a Random Forest classifier.\n\nQuestion: Why is the high incidence of offensive speech in 2016 concerning?\nAnswer: The high incidence of offensive",
     "kept_tokens": 454,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify which classifier was used.\n\nQuestion: How many comments were included in the final dataset?\nAnswer: The final dataset contains 129",
     "kept_tokens": 453,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " They used a Random Forest classifier.\n\nQuestion: Why did the researchers develop a custom embedding?\nAnswer: The researchers developed a custom embedding to ensure that their embeddings capture",
     "kept_tokens": 452,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " They used a Random Forest classifier.\n\nQuestion: How did they measure the offensiveness of comments?\nAnswer: They measured the offensiveness of comments by transforming",
     "kept_tokens": 1138,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " Based on the results of the evaluation, they selected a 100-estimator entropy-based splitting random forest model as their classifier.\n\nQuestion: How does",
     "kept_tokens": 1137,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They used a random forest classifier.\n\nQuestion: How did they transform the text to be classified into a form suitable for the classifier?\nAnswer: They first removed stop",
     "kept_tokens": 1134,
     "ev_token_recall": 1.0
    }
   }
  },
  {
   "paper": "1706.06894",
   "qid": "05887a8466e0a2f0df4d6a5ffc5815acd7d9066a",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The SVM approach that resulted in the best performance used unigrams as features, as indicated by the higher F-Measure rates in Table TABREF1 for both"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The passage does not specify which particular SVM approach resulted in the best performance. It mentions that some SVM-based systems have been reported to achieve better F-Measure",
     "kept_tokens": 359,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The Linear SVM approach resulted in the best performance with an accuracy of 81.43%.\n\nQuestion: What is the accuracy of the Non-Linear SVM",
     "kept_tokens": 295,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The SVM classifier that resulted in the best performance is the one that utilized unigram and bigram features in addition to using the existence of hashtags as another feature.",
     "kept_tokens": 294,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The SVM classifiers utilizing unigram and bigram features in addition to the existence of hashtags as another feature resulted in the best performance.\n\nQuestion: How does the performance",
     "kept_tokens": 680,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The SVM classifier using unigrams together with the existence of hashtags as features resulted in the best performance for Target-2, with an overall F-Measure value",
     "kept_tokens": 709,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The SVM classifier that resulted in the best performance used unigrams and bigrams as features, and achieved an overall F-Measure value of 81.",
     "kept_tokens": 696,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The SVM approach that resulted in the best performance is the one that achieved better F-Measure rates for the Positive sentiment class compared to the Negative class, as",
     "kept_tokens": 291,
     "ev_token_recall": 0.7799442896935933
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The SVM approach that used the RBF kernel resulted in the best performance, as indicated by the highest F-Measure values for both Target-1 and Target",
     "kept_tokens": 295,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The SVM approach using the SMO algorithm with a linear kernel resulted in the best performance.\n\nQuestion: What is the significance of the publicly available dataset and classifiers?\n",
     "kept_tokens": 288,
     "ev_token_recall": 0.1309192200557103
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The SVM classifier using unigrams together with the existence of hashtags as features resulted in the best performance according to the evaluation results provided in Table TABREF2.\n\nQuestion",
     "kept_tokens": 737,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The SVM approach that resulted in the best performance used unigrams as features, achieving an overall F-Measure of 81.5% for Target-",
     "kept_tokens": 736,
     "ev_token_recall": 0.22284122562674094
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The SVM classifier that used unigrams and the existence of hashtags as features resulted in the best performance, as indicated by the higher F-Measure in Table TAB",
     "kept_tokens": 739,
     "ev_token_recall": 0.3008356545961003
    }
   }
  },
  {
   "paper": "1706.06894",
   "qid": "500a8ec1c56502529d6e59ba6424331f797f31f0",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " They collected 700 tweets.\n\nQuestion: What are the two targets for the stance detection in this study?\nAnswer: The two targets for the stance detection"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They collected 700 tweets.\n\nQuestion: How are the tweets divided in terms of stance for Target-1?\nAnswer: The tweets are divided such that",
     "kept_tokens": 292,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " They collected 700 tweets.\n\nQuestion: How are the tweets distributed between the two targets?\nAnswer: The tweets are evenly distributed between the two targets.",
     "kept_tokens": 295,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The number of tweets collected is not specified in the provided information.\n\nQuestion: What are the targets of the annotated stances in the data set?\nAnswer: The",
     "kept_tokens": 294,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " They collected 700 tweets.\n\nQuestion: How are the tweets divided between the two targets?\nAnswer: The tweets are divided such that 175",
     "kept_tokens": 696,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " They collected 700 tweets.\n\nQuestion: How are the tweets distributed between the two targets?\nAnswer: The tweets are evenly distributed between the two targets,",
     "kept_tokens": 709,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They collected 700 tweets.\n\nQuestion: How are the tweets divided between the two targets?\nAnswer: The tweets are divided such that 175",
     "kept_tokens": 696,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They collected 700 tweets. This number includes 175 tweets in favor and 175 tweets against each of two targets. So,",
     "kept_tokens": 292,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They collected 1 million tweets.\n\nQuestion: What is the time frame of the tweet data set used in the study?\nAnswer: The tweet data set used in",
     "kept_tokens": 295,
     "ev_token_recall": 0.2849162011173184
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The number of tweets collected is not specified in the given text.\n\nQuestion: What is the name of the dataset?\nAnswer: The name of the dataset is Turkish",
     "kept_tokens": 288,
     "ev_token_recall": 0.27932960893854747
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " They collected 700 tweets.\n\nQuestion: How are the tweets divided between the two targets?\nAnswer: The tweets are divided such that 175",
     "kept_tokens": 740,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " They collected 700 tweets.\n\nQuestion: How were the tweets divided between the two targets?\nAnswer: The tweets were equally divided between the two targets,",
     "kept_tokens": 736,
     "ev_token_recall": 0.6256983240223464
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They collected 700 tweets.\n\nQuestion: What preprocessing step was applied to the tweets before feature extraction?\nAnswer: Before the extraction of unigrams, they",
     "kept_tokens": 739,
     "ev_token_recall": 0.27932960893854747
    }
   }
  },
  {
   "paper": "1706.06894",
   "qid": "ff6c9af28f0e2bb4fb6a69f124665f8ceb966fbc",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The targets are Galatasaray (Target-1) and Fenerbah\u00e7e (Target-2), which are two of the most popular football clubs in"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The targets are Galatasaray (Target-1) and Fenerbah\u00e7e (Target-2).\n\nQuestion: What is the main purpose of the stance",
     "kept_tokens": 292,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The targets are Galatasaray and Fenerbah\u00e7e, which are two of the most popular football clubs in Turkey.\n\nQuestion: How many tweets were annotated",
     "kept_tokens": 295,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The targets of the annotated stances are two popular sports clubs in Turkey, but the specific names of the clubs are not provided in the text.\n\nQuestion: What",
     "kept_tokens": 294,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The targets are two popular sports clubs in Turkey: Galatasaray (Target-1) and Fenerbah\u00e7e (Target-2).\n\nQuestion: What",
     "kept_tokens": 695,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The targets are Galatasaray and Fenerbah\u00e7e, which are two of the most popular football clubs in Turkey.\n\nQuestion: How many tweets were annotated",
     "kept_tokens": 709,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The targets of the annotated stances are two popular sports clubs in Turkey, but the specific names of the clubs are not provided in the given text.\n\nQuestion:",
     "kept_tokens": 696,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The targets are Galatasaray and Fenerbah\u00e7e, which are two of the most popular football clubs in Turkey.<|endoftext|>Human: Can you provide more",
     "kept_tokens": 294,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The targets are sports clubs, though the specific names are not provided in the text.\n\nQuestion: What is the time frame of the tweet data set used in the",
     "kept_tokens": 295,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The target sports clubs are not explicitly mentioned in the text provided. The context suggests that the stance detection is being applied to tweets expressing positive or negative sentiments towards sports",
     "kept_tokens": 288,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The targets are two popular sports clubs in Turkey, Galatasaray (Target-1) and Fenerbah\u00e7e (Target-2).\n\nQuestion: What",
     "kept_tokens": 737,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The targets are popular sports clubs.\n\nQuestion: How many tweets were annotated in total, and how were they distributed between the two targets?\nAnswer: In total,",
     "kept_tokens": 736,
     "ev_token_recall": 0.14655172413793102
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The targets are two popular sports clubs in Turkey.\n\nQuestion: What is the format of the annotations?\nAnswer: The corresponding annotations are made publicly available in Comma",
     "kept_tokens": 739,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1706.08198",
   "qid": "8ce11515634236165cdb06ba80b9a36a8b9099a2",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true,
    "gen_text": " Yes, pre-training is effective in their"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The experimental results show that the encoder-de",
     "kept_tokens": 319,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " Based on the information provided in the paper",
     "kept_tokens": 318,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document suggests that pre-training a model",
     "kept_tokens": 319,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " Yes, according to the experimental results,",
     "kept_tokens": 799,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " Based on the information provided, pre-training",
     "kept_tokens": 796,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, pre-training is effective in their",
     "kept_tokens": 798,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " Yes, according to the experimental results,",
     "kept_tokens": 319,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " Based on the information provided, the encoder",
     "kept_tokens": 318,
     "ev_token_recall": 0.3125
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly state whether pre",
     "kept_tokens": 319,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " Based on the experimental results, the encoder",
     "kept_tokens": 798,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " Yes, pre-training is effective in their",
     "kept_tokens": 797,
     "ev_token_recall": 0.4921875
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Based on the information provided, pre-training",
     "kept_tokens": 796,
     "ev_token_recall": 0.6953125
    }
   }
  },
  {
   "paper": "1706.08198",
   "qid": "6024039bbd1118c5dab86c41cce1175d99f10a25",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They used two parallel corpora: Asian Scientific Paper Excerpt Corpus (ASPEC) and NTCIR PatentMT Parallel Corpus.\n\nQuestion: How did they preprocess"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They used two parallel corpora: Asian Scientific Paper Excerpt Corpus (ASPEC) and NTCIR PatentMT Parallel Corpus.\n\nQuestion: How did they preprocess",
     "kept_tokens": 318,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They used two parallel corpora: Asian Scientific Paper Excerpt Corpus (ASPEC) and NTCIR PatentMT Parallel Corpus.\n\nQuestion: How many sentences were",
     "kept_tokens": 318,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They used two parallel corpora: Asian Scientific Paper Excerpt Corpus (ASPEC) and NTCIR PatentMT Parallel Corpus.\n\nQuestion: How did they handle",
     "kept_tokens": 319,
     "ev_token_recall": 1.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They used two parallel corpora: Asian Scientific Paper Excerpt Corpus (ASPEC) and NTCIR PatentMT Parallel Corpus.\n\nQuestion: How were the Japanese",
     "kept_tokens": 799,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They used two parallel corpora: Asian Scientific Paper Excerpt Corpus (ASPEC) and NTCIR PatentMT Parallel Corpus.\n\nQuestion: How did they preprocess",
     "kept_tokens": 796,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used two parallel corpora: Asian Scientific Paper Excerpt Corpus (ASPEC) and NTCIR PatentMT Parallel Corpus.\n\nQuestion: How did they preprocess",
     "kept_tokens": 798,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They used two parallel corpora: Asian Scientific Paper Excerpt Corpus (ASPEC) and NTCIR PatentMT Parallel Corpus. Specifically, for ASPEC,",
     "kept_tokens": 320,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They used the Asian Scientific Paper Excerpt Corpus (ASPEC) and the NTCIR PatentMT Parallel Corpus.\n\nQuestion: How did they preprocess the Japanese sentences",
     "kept_tokens": 318,
     "ev_token_recall": 0.7480314960629921
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They used the ASPEC parallel corpus.\n\nQuestion: How did they preprocess the Japanese sentences?\nAnswer: Japanese sentences were segmented by the morphological analyzer MeCab (",
     "kept_tokens": 319,
     "ev_token_recall": 0.7322834645669292
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They used two parallel corpora: Asian Scientific Paper Excerpt Corpus (ASPEC) and NTCIR PatentMT Parallel Corpus.\n\nQuestion: How were the Japanese",
     "kept_tokens": 800,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They used two parallel corpora: Asian Scientific Paper Excerpt Corpus (ASPEC) and NTCIR PatentMT Parallel Corpus.\n\nQuestion: How did they preprocess",
     "kept_tokens": 797,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used two parallel corpora: Asian Scientific Paper Excerpt Corpus (ASPEC) and NTCIR PatentMT Parallel Corpus.\n\nQuestion: How did they preprocess",
     "kept_tokens": 796,
     "ev_token_recall": 1.0
    }
   }
  },
  {
   "paper": "1706.09673",
   "qid": "eda4869c67fe8bbf83db632275f053e7e0241e8c",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The authors in BIBREF12 use the Twitter dataset for their work.\n\nQuestion: What is the main advantage of the models discussed in the \"Motivation"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The dataset used in this work is not explicitly mentioned in the provided text.\n\nQuestion: What is the main goal of the research?\nAnswer: The main goal of",
     "kept_tokens": 232,
     "ev_token_recall": 0.17647058823529413
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify which dataset is used. It focuses on the methodologies and models for generating tweet embeddings rather than detailing a specific dataset.\n\nQuestion: Can you",
     "kept_tokens": 247,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The dataset used in this work is not explicitly mentioned in the provided text.\n\nQuestion: What is the main goal of the research?\nAnswer: The main goal of",
     "kept_tokens": 232,
     "ev_token_recall": 0.17647058823529413
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The dataset used in this work is not explicitly mentioned in the provided text.\n\nQuestion: What is the main objective of the research?\nAnswer: The main objective of",
     "kept_tokens": 627,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They use the PPDB dataset.\n\nQuestion: What is the main finding of the model in BIBREF21?\nAnswer: The main finding of the model",
     "kept_tokens": 604,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not specify which particular dataset is used. It focuses more on the methodologies and models used for learning tweet representations rather than detailing a specific dataset.\n\nQuestion",
     "kept_tokens": 643,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They use the Twitter dataset.\n\nQuestion: What is the main goal of the research?\nAnswer: The main goal of the research is to study the problem of learning",
     "kept_tokens": 256,
     "ev_token_recall": 0.6750700280112045
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The dataset they use is the Twitter dataset.\n\nQuestion: What is the main advantage of the SDAE and Tweet2Vec models over the STV model?\n",
     "kept_tokens": 256,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They use the Twitter dataset.\n\nQuestion: What is the main objective of the model they propose?\nAnswer: The main objective of the model they propose is to learn",
     "kept_tokens": 248,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The dataset they use is the book corpus.\n\nQuestion: What is the main advantage of FastSent over STV?\nAnswer: The main advantage of FastSent over",
     "kept_tokens": 641,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The document does not specify which particular dataset is used for learning unsupervised tweet representations. It discusses various models and approaches for learning tweet representations but does not mention",
     "kept_tokens": 642,
     "ev_token_recall": 0.3277310924369748
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The document does not specify which particular dataset is used. It focuses more on the methodologies and models used for learning tweet representations rather than detailing a specific dataset.\n\nQuestion",
     "kept_tokens": 635,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1707.03569",
   "qid": "37edc25e39515ffc2d92115d2fcd9e6ceb18898b",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The baseline was the winning system of the 2016 edition of the challenge, as reported by Balikas et al. BIBREF2,"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The upper part of the Table summarizes the performance of the baselines. The entry \u201cBalikas et al.\u201d stands for the winning system of the 2",
     "kept_tokens": 349,
     "ev_token_recall": 0.6750483558994197
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The baseline was the state-of-the-art performance on the SemEval-2016 \"Sentiment Analysis in Twitter\" task BIBREF16,",
     "kept_tokens": 324,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The baseline was the performance achieved on the micro-averaged measure, which is a commonly used measure for classification.\n\nQuestion: What is the formula for the macro",
     "kept_tokens": 340,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was the winning system of the 2016 edition of the challenge, as reported by Balikas et al., which to the best of",
     "kept_tokens": 889,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The baseline was Support Vector Machines (SVMs) with linear kernel and an one-vs-rest approach for the multi-class problem, as well as Logistic Regression with",
     "kept_tokens": 906,
     "ev_token_recall": 0.32495164410058025
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was the winning system of the 2016 edition of the challenge, as reported by Balikas et al., which to the best of",
     "kept_tokens": 875,
     "ev_token_recall": 0.6750483558994197
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The upper part of the Table summarizes the performance of the baselines. The entry \u201cBalikas et al.\u201d stands for the winning system of the 2",
     "kept_tokens": 357,
     "ev_token_recall": 0.6750483558994197
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The baseline was a neural bag-of-words (nbow) model that used text embeddings to generate low-dimensional, dense representations of the tweets.\n\nQuestion: How",
     "kept_tokens": 363,
     "ev_token_recall": 0.03481624758220503
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The baseline was the performance of the single-task models, which were the starting point for comparison with the multitask models.\n\nQuestion: How did the authors address the",
     "kept_tokens": 363,
     "ev_token_recall": 0.15860735009671179
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was the winning system of the 2016 edition of the challenge, as reported by Balikas et al., which to the best of",
     "kept_tokens": 900,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was the state-of-the-art system of BIBREF2.\n\nQuestion: How did the neural networks perform compared to the baselines?\nAnswer: Even",
     "kept_tokens": 902,
     "ev_token_recall": 0.3829787234042553
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The baseline systems used in this work were Support Vector Machines (SVMs) and Logistic Regressions (LRs), which used the nbow+ representation",
     "kept_tokens": 900,
     "ev_token_recall": 0.3578336557059961
    }
   }
  },
  {
   "paper": "1707.03569",
   "qid": "876700622bd6811d903e65314ac75971bbe23dcc",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They used the high-quality datasets released by the SemEval-2016 \"Sentiment Analysis in Twitter\" challenge organizers.\n\nQuestion: How is the fine"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They used the high-quality datasets released by the challenge organizers for the SemEval-2016 \"Sentiment Analysis in Twitter\" task, specifically for the",
     "kept_tokens": 339,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The researchers used the high-quality datasets released by the SemEval-2016 \"Sentiment Analysis in Twitter\" challenge organizers. Specifically, the fine-gr",
     "kept_tokens": 324,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The dataset used in this work is not explicitly mentioned in the provided text. However, based on the context, it can be inferred that the authors used a dataset",
     "kept_tokens": 340,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They used the high-quality datasets released by the challenge organizers for the SemEval-2016 \"Sentiment Analysis in Twitter\" task, specifically for the",
     "kept_tokens": 894,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The dataset for fine-grained classification used in the research is from the SemEval-2016 \"Sentiment Analysis in Twitter\" task BIBREF",
     "kept_tokens": 906,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset used in this work is not explicitly mentioned in the provided text. However, it can be inferred that the authors used tweets for their experiments, as they",
     "kept_tokens": 875,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They used the high-quality datasets released by the challenge organizers for the SemEval-2016 \"Sentiment Analysis in Twitter\" task, specifically for the",
     "kept_tokens": 355,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The dataset for fine-grained classification is split into training, development, development_test, and test parts. The train split is composed of the training and development instances",
     "kept_tokens": 363,
     "ev_token_recall": 0.6291390728476821
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They used the high-quality datasets released by the challenge organizers.\n\n.\n\nQuestion: How did they initialize the embeddings?\nAnswer: The embeddings were initialized with the 5",
     "kept_tokens": 363,
     "ev_token_recall": 0.0728476821192053
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They used the high-quality datasets released by the challenge organizers for the SemEval-2016 \"Sentiment Analysis in Twitter\" task, specifically for the",
     "kept_tokens": 907,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They used the high-quality datasets released by the SemEval-2016 \"Sentiment Analysis in Twitter\" task organizers.\n\nQuestion: How is the fine",
     "kept_tokens": 902,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used the high-quality datasets released by the challenge organizers for the SemEval-2016 \"Sentiment Analysis in Twitter\" task.\n\nQuestion: How",
     "kept_tokens": 900,
     "ev_token_recall": 0.2980132450331126
    }
   }
  },
  {
   "paper": "1707.05236",
   "qid": "7b4992e2d26577246a16ac0d1efc995ab4695d24",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The baseline used was the error detection system by Rei2016, which was trained using the same FCE dataset.\n\nQuestion: How does the pattern-based"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The baseline used was the error detection system by Rei2016, which was trained using the same FCE dataset.\n\nQuestion: How was the performance of",
     "kept_tokens": 267,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The baseline used was the error detection performance without using any artificially generated data.\n\nQuestion: How many different versions of artificial data were generated for each artificial error generation system",
     "kept_tokens": 275,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The baseline used was the performance of the error detection model when trained only on the automatically labeled data, without incorporating any error-generated versions of the input files.\n\nQuestion",
     "kept_tokens": 273,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The baseline used was the error detection system by Rei2016, which was trained using the same FCE dataset.\n\nQuestion: How does the pattern-based",
     "kept_tokens": 683,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The baseline used was the error generation system by Felice2014a (FY14).\n\nQuestion: How many different versions of artificial data were generated",
     "kept_tokens": 689,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline used was the Felice2014a system, which was extended in this paper. The improvement of the systems using artificial data was compared against",
     "kept_tokens": 694,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The baseline used was the error detection system by Rei2016, which was trained using the same FCE dataset.\n\nQuestion: What is the main evaluation",
     "kept_tokens": 273,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The baseline used was the original FCE training set without any artificial data.\n\nQuestion: How many errors were generated for each input sentence?\nAnswer: The number of",
     "kept_tokens": 275,
     "ev_token_recall": 0.10569105691056911
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The baseline used was the performance of the system without any artificial errors.\n\nQuestion: How did the authors propose to generate artificial errors?\nAnswer: The authors proposed two",
     "kept_tokens": 276,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The baseline used was the error detection system by Rei2016, which was trained using the same FCE dataset as the models in this paper. This",
     "kept_tokens": 696,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The baseline used was error detection models trained only on manually annotated data.\n\nQuestion: How was the improvement of the systems using artificial data evaluated?\nAnswer: The improvement",
     "kept_tokens": 695,
     "ev_token_recall": 0.10569105691056911
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline used was the system by Felice2014a, which learned error type distributions for generating five types of errors.\n\nQuestion: How did the",
     "kept_tokens": 696,
     "ev_token_recall": 0.4634146341463415
    }
   }
  },
  {
   "paper": "1707.05236",
   "qid": "9a9d225f9ac35ed35ea02f554f6056af3b42471d",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The original and corrected sentences in the corpus are aligned and used to identify short transformation patterns in the form of (incorrect phrase, correct phrase). The length of each"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The textual patterns extracted are errors and their corrections from the automatically labeled data. These patterns are in the form of tuples, where the first element is the erroneous side",
     "kept_tokens": 241,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The textual patterns are extracted from the CoNLL 2014 Shared Task dataset.\n\nJustification: The information provided does not explicitly state the extraction of",
     "kept_tokens": 275,
     "ev_token_recall": 0.06756756756756757
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " Textual patterns are extracted from an annotated corpus.\n\nQuestion: How are these patterns used in the error generation process?\nAnswer: These patterns are used for inserting errors",
     "kept_tokens": 273,
     "ev_token_recall": 0.20270270270270271
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " Textual patterns are extracted from an annotated corpus. These patterns are used to insert errors into correct input text. Specifically, the patterns are learned from the background corpus",
     "kept_tokens": 688,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " Textual patterns are extracted over words and part-of-speech (POS) tags, specifically focusing on known incorrect sequences from a corpus of annotated corrections.\n\nQuestion:",
     "kept_tokens": 689,
     "ev_token_recall": 0.7972972972972973
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Textual patterns are extracted from an annotated corpus. These patterns are used for inserting errors into correct input text during the artificial error generation process. The patterns help in",
     "kept_tokens": 694,
     "ev_token_recall": 0.20270270270270271
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The textual patterns are extracted from the background corpus by identifying pairs of sentences where one is an error-free version and the other is a corrected version. These pairs are",
     "kept_tokens": 276,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " Textual patterns are extracted from the background corpus, specifically focusing on common error types such as subject-verb agreement, tense errors, and word order mistakes.\n\nQuestion",
     "kept_tokens": 275,
     "ev_token_recall": 0.4009009009009009
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " Textual patterns are extracted from an annotated corpus.\n\nQuestion: How are these patterns used?\nAnswer: These patterns are used for inserting errors into correct input text.\n\n",
     "kept_tokens": 276,
     "ev_token_recall": 0.20270270270270271
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " Textual patterns are extracted from an annotated corpus. These patterns are used to insert errors into correct input text, aiming to create artificial error data for training error detection",
     "kept_tokens": 692,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " Textual patterns are extracted from a corpus of annotated corrections, specifically looking for known incorrect sequences. These patterns are in the form of tuples that capture the relationship between",
     "kept_tokens": 695,
     "ev_token_recall": 0.7387387387387387
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The textual patterns are extracted from an annotated corpus. These patterns are used for inserting errors into correct input text during the artificial error generation process. The patterns help in",
     "kept_tokens": 696,
     "ev_token_recall": 0.20270270270270271
    }
   }
  },
  {
   "paper": "1707.05236",
   "qid": "ea56148a8356a1918bedcf0a99ae667c27792cfe",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They used the public FCE training set and the English Vocabulary Profile as sources for grammatically correct text to generate artificial errors.\n\nQuestion: What is the main evaluation"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They used an annotated corpus to learn textual patterns for the pattern-based method of artificial error generation. However, the specific annotated corpus used is not explicitly mentioned in the",
     "kept_tokens": 278,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They used the FCE test data (41K tokens) and the two alternative annotations of the CoNLL 2014 Shared Task dataset (",
     "kept_tokens": 275,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The paper does not specify which annotated corpus was used for learning the textual patterns for error insertion.\n\nQuestion: What is the difference between the two AEG methods discussed",
     "kept_tokens": 273,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They used an annotated corpus to learn textual patterns for the pattern-based error generation method. Specifically, the paper states, \"First, we explored a method using textual",
     "kept_tokens": 669,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They used the FCE test data (41K tokens) and the two alternative annotations of the CoNLL 2014 Shared Task dataset (",
     "kept_tokens": 689,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used the FCE (Forum Corpus of Errors) and CoNLL 2014 datasets for their work.\n\nQuestion: What are the two holistic",
     "kept_tokens": 694,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " They used an annotated corpus to learn textual patterns for the pattern-based method of artificial error generation. However, the specific annotated corpus used is not explicitly mentioned in the",
     "kept_tokens": 278,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They used the public FCE training set BIBREF16 to train their error generation models.\n\nReference: BIBREF16 likely refers to a specific",
     "kept_tokens": 275,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify which annotated corpus was used for learning confusion sets or patterns for generating errors. It only mentions that Rozovskaya2010",
     "kept_tokens": 276,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They used the FCE (Forum Corpus of Error-Annotated English) and CoNLL 2014 datasets as the annotated corpora.\n\nQuestion:",
     "kept_tokens": 695,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They used the public FCE training set and the two alternative annotations of the CoNLL 2014 Shared Task dataset as annotated corpora.\n\nQuestion",
     "kept_tokens": 695,
     "ev_token_recall": 0.44954128440366975
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used the FCE (Forum Corpus of Errors) and CoNLL 2014 datasets as the annotated corpus for their work.\n\nQuestion: What",
     "kept_tokens": 696,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1707.05236",
   "qid": "cd32a38e0f33b137ab590e1677e8fb073724df7f",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The paper focuses on English, as it discusses error detection and generation methods for English writing errors, using English corpora and example sentences.\n\nQuestion: What is the"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The primary language explored in this paper is English, as it discusses the FCE (Forum Corpus of Errors) training set and the English Vocabulary Profile. No other",
     "kept_tokens": 275,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The languages explored in this paper are English and Italian.\n\nStep 1: Identify the languages mentioned in the text.\n- The text mentions \"FCE test data",
     "kept_tokens": 275,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The paper does not specify the languages that are explored. The examples given are in English, but the methods described are language-agnostic and could be applied to other",
     "kept_tokens": 273,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The paper focuses on English, as it discusses error generation and detection in English text, including the FCE (Forum Corpus of Errors) training set and the English",
     "kept_tokens": 683,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The paper does not specify any particular languages that are explored. The methods described are presented in a general way that could be applied to any language, but no specific",
     "kept_tokens": 689,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The paper does not specify any particular languages that are explored. The focus is on error detection and generation methods that can be applied to text in general, and experiments",
     "kept_tokens": 694,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The languages explored in this paper are English and the target language, which is not explicitly named but can be inferred to be the language being corrected or translated into from",
     "kept_tokens": 276,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The languages explored in this paper are English and Italian.\n\nQuestion: What is the primary method used for error generation in the paper?\nAnswer: The primary method used",
     "kept_tokens": 275,
     "ev_token_recall": 0.19718309859154928
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The paper does not specify any particular languages that are explored. The context suggests that the work involves English, as it discusses English sentences and errors, but it does",
     "kept_tokens": 276,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The paper focuses on English as the language for both the source (correct) and target (error-containing) texts. The error generation methods are applied to English sentences",
     "kept_tokens": 695,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The paper does not specify any particular languages that are explored. The focus is on developing methods for generating artificial errors in text, which can be applied to any language",
     "kept_tokens": 695,
     "ev_token_recall": 0.19718309859154928
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The paper does not specify any particular languages that are explored. The focus is on developing methods for generating artificial errors in text, which can be applied to any language",
     "kept_tokens": 696,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1707.06806",
   "qid": "ed67359889cf61fa11ee291d6c378cccf83d599d",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " They used pre-trained GloVe word vectors pre-trained on two datasets: Wikipedia 2014 with Gigaword5 (W+G5) and"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They used pre-trained GloVe word vectors. (BIBREF16)<|endoftext|>Human: Can you summarize the approach used in the paper for predicting the popularity",
     "kept_tokens": 318,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They used publicly available GloVe word vectors pre-trained on two datasets: Wikipedia 2014 with Gigaword5 (W+G5) and",
     "kept_tokens": 313,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not mention which specific pretrained word vectors were used.\n\nQuestion: Can you identify the type of neural network architecture used in the second baseline?\nAnswer:",
     "kept_tokens": 300,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They used publicly available GloVe word vectors pre-trained on two datasets: Wikipedia 2014 with Gigaword5 (W+G5) and",
     "kept_tokens": 795,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They used publicly available GloVe word vectors pre-trained on two datasets: Wikipedia 2014 with Gigaword5 (W+G5) and",
     "kept_tokens": 794,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used publicly available GloVe word vectors pre-trained on two datasets: Wikipedia 2014 with Gigaword5 (W+G5) and",
     "kept_tokens": 781,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They used pre-trained GloVe word vectors to initialize the embedding layer.<|endoftext|>Human: Can you tell me more about the models they compared their method to? Document",
     "kept_tokens": 315,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They used publicly available GloVe word vectors pre-trained on two datasets: Wikipedia 2014 with Gigaword5 (W+G5) and",
     "kept_tokens": 313,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify which pretrained word vectors were used.\n\nQuestion: What is the name of the CNN benchmark architecture they used?\nAnswer: The architecture of the",
     "kept_tokens": 315,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They used publicly available GloVe word vectors pre-trained on two datasets: Wikipedia 2014 with Gigaword5 (W+G5) and",
     "kept_tokens": 790,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They used publicly available GloVe word vectors pre-trained on two datasets: Wikipedia 2014 with Gigaword5 (W+G5) and",
     "kept_tokens": 789,
     "ev_token_recall": 0.6847826086956522
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used publicly available GloVe word vectors pre-trained on two datasets: Wikipedia 2014 with Gigaword5 (W+G5) and",
     "kept_tokens": 791,
     "ev_token_recall": 0.14130434782608695
    }
   }
  },
  {
   "paper": "1707.06806",
   "qid": "425bd2ccfd95ead91d8f2b1b1c8ab9fc3446cb82",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The performance of the models is measured using the standard accuracy metric, defined as the ratio between correctly classified data samples from the test dataset and all test samples.\n\nQuestion"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The performance is measured using the standard accuracy metric, which is defined as the ratio between correctly classified data samples from the test dataset and all test samples.\n\nQuestion:",
     "kept_tokens": 301,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify the evaluation metrics used for assessing the model's performance.\n\nQuestion: Which datasets are used in the experiments?\nAnswer: Two datasets are used",
     "kept_tokens": 313,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The performance is measured using the standard accuracy metric, defined as the ratio between correctly classified data samples from the test dataset and all test samples.\n\nQuestion: How many",
     "kept_tokens": 300,
     "ev_token_recall": 1.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The performance is measured using the standard accuracy metric, defined as the ratio between correctly classified data samples from the test dataset and all test samples.\n\nQuestion: How many",
     "kept_tokens": 778,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The performance is measured using the standard accuracy metric, defined as the ratio between correctly classified data samples from the test dataset and all test samples.\n\nQuestion: How is",
     "kept_tokens": 794,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The primary evaluation metric used in the paper is accuracy. This is evident from the statement: \"Our proposed BiLSTM approach outperforms the competing methods consistently",
     "kept_tokens": 781,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The performance is measured using the standard accuracy metric, defined as the ratio between correctly classified data samples from the test dataset and all test samples.\n\nQuestion: How is",
     "kept_tokens": 316,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not specify the evaluation metrics used.\n\nQuestion: Can you identify the datasets used in the experiments?\nAnswer: The experiments used two datasets: NowThis",
     "kept_tokens": 313,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The performance is measured using the standard accuracy metric, defined as the ratio between correctly classified data samples from the test dataset and all test samples.\n\nQuestion: What is",
     "kept_tokens": 315,
     "ev_token_recall": 0.7258064516129032
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The performance is measured using the standard accuracy metric, defined as the ratio between correctly classified data samples from the test dataset and all test samples.\n\nQuestion: What are",
     "kept_tokens": 797,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly list the evaluation metrics used. However, given the context, it can be inferred that the primary metric used is likely accuracy, as this",
     "kept_tokens": 789,
     "ev_token_recall": 0.27419354838709675
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The performance is measured using the standard accuracy metric, defined as the ratio between correctly classified data samples from the test dataset and all test samples.\n\nQuestion: What is",
     "kept_tokens": 791,
     "ev_token_recall": 0.7258064516129032
    }
   }
  },
  {
   "paper": "1707.06806",
   "qid": "955de9f7412ba98a0c91998919fa048d339b1d48",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " They experimented with a Bag-of-Words approach combined with a Support Vector Machine (SVM) as a shallow classifier.\n\nQuestion: What is the name of the"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They experimented with a Bag-of-Words approach combined with a Support Vector Machine (SVM) as a shallow classifier. Specifically, they used LIBSVM implementation",
     "kept_tokens": 319,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The paper does not explicitly mention which shallow approaches they experimented with. However, it does describe using GloVe word vectors as a text embedding method and evaluating two training",
     "kept_tokens": 313,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " They experimented with Bag-of-Words, a well-known and robust text representation method, combined with a Support Vector Machine (SVM) as the shallow classifier.",
     "kept_tokens": 300,
     "ev_token_recall": 1.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " They experimented with a Bag-of-Words approach combined with a Support Vector Machine (SVM) as a shallow classifier for their baseline model. The SVM used a",
     "kept_tokens": 781,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The authors experimented with a Bag-of-Words approach combined with a Support Vector Machine (SVM) as a shallow classifier in their experiments.\n\nQuestion: What is",
     "kept_tokens": 794,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They experimented with a Bag-of-Words approach combined with a Support Vector Machine (SVM) as a shallow classifier for their baseline model. The SVM used a",
     "kept_tokens": 781,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They experimented with a Bag-of-Words approach combined with a Support Vector Machine (SVM) as a shallow classifier. Specifically, they used the LIBSVM",
     "kept_tokens": 315,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The document does not explicitly mention which shallow approaches were experimented with. However, it does state that both baselines were trained using the same training procedure as their method",
     "kept_tokens": 313,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " They experimented with a Bag-of-Words approach combined with a Support Vector Machine (SVM) as a shallow classifier for their baseline model.<|endoftext|>Human: Can",
     "kept_tokens": 315,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The authors experimented with a Bag-of-Words approach combined with a Support Vector Machine (SVM) as a shallow classifier for their experiments. Specifically, they used",
     "kept_tokens": 794,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " They experimented with a Bag-of-Words approach combined with a Support Vector Machine (SVM) as a shallow classifier.\n\nQuestion: What deep learning model did they",
     "kept_tokens": 789,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " They experimented with a Bag-of-Words approach combined with a Support Vector Machine (SVM) as a shallow classifier for their experiments.\n\nQuestion: What is the",
     "kept_tokens": 791,
     "ev_token_recall": 1.0
    }
   }
  },
  {
   "paper": "1707.06806",
   "qid": "3b371ea554fa6639c76a364060258454e4b931d4",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The news videos in the NowThisNews dataset were obtained from the NowThisNews Facebook page, with a collection period from 07/2015"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " They obtain the news videos from the NowThisNews Facebook page.\n\nTo break it down step-by-step:\n\n1. The dataset contains 4090 posts",
     "kept_tokens": 314,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The source of the news videos is not explicitly mentioned in the provided text. The text only discusses the NowThisNews dataset and the BreakingNews dataset, but does",
     "kept_tokens": 313,
     "ev_token_recall": 0.2847682119205298
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The news videos are obtained from the NowThisNews YouTube channel.\n\nQuestion: How many videos are in the NowThisNews dataset?\nAnswer: The NowThisNews",
     "kept_tokens": 300,
     "ev_token_recall": 0.2847682119205298
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The news videos are obtained from the NowThisNews Facebook page, as mentioned in the text: \"contains 4090 posts with associated videos from Now",
     "kept_tokens": 794,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The news videos are obtained from NowThisNews Facebook page, specifically, 4090 posts with associated videos were collected between 07/20",
     "kept_tokens": 794,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The news videos are obtained from the NowThisNews Facebook page, with posts collected between July 2015 and July 2016.\n\nQuestion",
     "kept_tokens": 781,
     "ev_token_recall": 0.7152317880794702
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The news videos are obtained from the NowThisNews Facebook page.\n\nQuestion: How do they determine if a post is popular or not?\nAnswer: They determine if",
     "kept_tokens": 315,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The news videos are obtained from the NowThisNews Facebook page, with posts collected between July 2015 and July 2016.\n\nQuestion",
     "kept_tokens": 313,
     "ev_token_recall": 0.7152317880794702
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The news videos are obtained from YouTube.\n\nQuestion: What is the evaluation protocol used for the experiments?\nAnswer: The experiments use a 10-fold evaluation protocol",
     "kept_tokens": 315,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The news videos are obtained from the NowThisNews Facebook page, with the posts collected between 07/2015 and 07/2",
     "kept_tokens": 788,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The news videos are obtained from NowThisNews Facebook page, specifically, they contain 4090 posts with associated videos collected between 07/2",
     "kept_tokens": 789,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The news videos are obtained from the NowThisNews Facebook page, with posts collected between 07/2015 and 07/20",
     "kept_tokens": 791,
     "ev_token_recall": 0.3973509933774834
    }
   }
  },
  {
   "paper": "1708.01464",
   "qid": "113d791df6fcfc9cecfb7b1bebaf32cc2e4402ab",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " Model compactness is measured by the file size of the model. Specifically, the LangID-High model is 15.4 MB, while the combined"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " Model compactness is measured in terms of file size, with LangID-High being 15.4 MB and the combined wFST high resource models",
     "kept_tokens": 434,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " Model compactness is not directly measured in the provided text. The text focuses on the evaluation metrics used, the experimental setup, and the different versions of the sequence",
     "kept_tokens": 430,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " Model compactness is not directly addressed in the provided text. The focus is on the performance of the models, particularly in terms of Word Error Rate (WER)",
     "kept_tokens": 434,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " Model compactness is measured by the size of the model in megabytes (MB). Specifically, the LangID-High model is 15.4 MB",
     "kept_tokens": 1084,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " Model compactness is measured by the file size of the LangID models, which are 15.4 MB, compared to the combined wFST high",
     "kept_tokens": 1087,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Model compactness is not directly measured in the provided text. The focus is on the performance metrics like WER (Word Error Rate), PER (Phoneme",
     "kept_tokens": 1084,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " Model compactness is measured in terms of file size, with LangID-High being 15.4 MB and the combined wFST high resource models",
     "kept_tokens": 433,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " Model compactness is not directly measured in this paper. The focus is on the model's ability to learn shared representations across multiple languages and its performance on various tasks",
     "kept_tokens": 434,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The model's compactness is measured relative to previous approaches, but the specific method for measuring compactness is not detailed in the text provided.\n\nQuestion: What is",
     "kept_tokens": 434,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " Model compactness is measured by the file size in MB (Megabytes) of the models. Specifically, the text mentions that \"LangID-High is ",
     "kept_tokens": 1084,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " Model compactness is measured by the file size of the model. In the context of the paper, the LangID-High model is 15.4",
     "kept_tokens": 1084,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " Model compactness is not explicitly measured in the paper. However, the authors mention that their model is \"much more compact relative to previous approaches\" without providing specific",
     "kept_tokens": 1083,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1708.01464",
   "qid": "0752d71a0a1f73b3482a888313622ce9e9870d6e",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The baseline was the system presented by deri2016grapheme, which is identified in the results as wFST.\n\nQuestion: how did the"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The baseline was the system presented by deri2016grapheme, which is identified in our results as wFST.\n\nQuestion: what is the",
     "kept_tokens": 433,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The baseline was the NoLangID model, which did not use the artificial token identifying the language of the sample.\nExplanation: The document mentions two versions of the",
     "kept_tokens": 430,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The baseline was a unilingual model, which was outperformed by the multilingual model.\n\nQuestion: what is the name of the table that lists the hyper",
     "kept_tokens": 434,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was the wFST model, which was purely monolingual and did not use data adaptation because there was sufficient training data for each of the high",
     "kept_tokens": 1086,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The baseline for comparison was the system presented by deri2016grapheme, which is identified in the results as wFST. This system used",
     "kept_tokens": 1087,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was a sequence-to-sequence model that did not use the language ID token.\n\nQuestion: what were the evaluation metrics used?\nAnswer: The evaluation metrics",
     "kept_tokens": 1084,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The baseline was the system presented by deri2016grapheme, identified in the results as wFST.\n\nQuestion: what did the authors find",
     "kept_tokens": 431,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The baseline was a monolingual wFST model, which is a weighted finite-state transducer model trained for each language individually.\n\nQuestion: how many languages",
     "kept_tokens": 434,
     "ev_token_recall": 0.20454545454545456
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The baseline was a unilingual model, which was trained on a single language and tested on that same language. This model did not use any language ID token and",
     "kept_tokens": 434,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was the wFST model, which is a purely monolingual model that does not use data adaptation because there is sufficient training data for each of",
     "kept_tokens": 1085,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The baseline for comparison was the system presented by deri2016grapheme, which is identified in the results as wFST.\n\nQuestion: How",
     "kept_tokens": 1084,
     "ev_token_recall": 1.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The baseline was a monolingual model trained on each language separately, which achieved a WER of 100.00.\n\nQuestion: How does",
     "kept_tokens": 1083,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1708.01464",
   "qid": "55c8f7acbfd4f5cde634aaecd775b3bb32e9ffa3",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The evaluation metrics used were Phoneme Error Rate (PER), Word Error Rate (WER), and Word Error Rate 100 (WER 100"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The three evaluation metrics used were:\n\n1. Phoneme Error Rate (PER)\n2. Word Error Rate (WER)\n3. Word Error Rate 10",
     "kept_tokens": 432,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation metrics used were:\n\n1. Word Error Rate (WER)\n2. Word Error Rate 100 (WER 100)\nTo break",
     "kept_tokens": 430,
     "ev_token_recall": 0.6583333333333333
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The following three evaluation metrics were used:\n\n1. Word Error Rate (WER)\n2. Language ID token benefit\n3. Phoneme embedding regularities\n\nThe",
     "kept_tokens": 434,
     "ev_token_recall": 0.06666666666666667
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The three evaluation metrics used are:\n\n1. Phoneme Error Rate (PER)\n2. Word Error Rate (WER)\n3. Word Error Rate 10",
     "kept_tokens": 1087,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The following three evaluation metrics were used:\n\n1. Word Error Rate (WER): The percentage of words in which the predicted phoneme sequence does not exactly match the",
     "kept_tokens": 1087,
     "ev_token_recall": 0.6583333333333333
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The following three evaluation metrics were used:\n\n- PER (Phoneme Error Rate): weights all phoneme errors the same\n- WER (Word Error Rate",
     "kept_tokens": 1084,
     "ev_token_recall": 0.06666666666666667
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics used were Phoneme Error Rate (PER), Word Error Rate (WER), and Word Error Rate 100 (WER 100",
     "kept_tokens": 433,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The evaluation metrics used in the study are not explicitly detailed in the provided text. Typically, for tasks like language identification and grapheme-to-phoneme conversion,",
     "kept_tokens": 434,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The following three evaluation metrics were used:\n\n1. WER 100\n2. Levenshtein distance\n3. Perplexity\n\nThese",
     "kept_tokens": 434,
     "ev_token_recall": 0.06666666666666667
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics used were Phoneme Error Rate (PER), Word Error Rate (WER), and Word Error Rate 100 (WER 100",
     "kept_tokens": 1087,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The evaluation metrics used were Phoneme Error Rate (PER), Word Error Rate (WER), and a third metric which is not explicitly named in the provided text but",
     "kept_tokens": 1084,
     "ev_token_recall": 0.65
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The evaluation metrics used include WER (Word Error Rate) and PER (Phoneme Error Rate).\n\nQuestion: How does the system handle the presentation of pronunciation",
     "kept_tokens": 1083,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1708.01464",
   "qid": "4eaf9787f51cd7cdc45eb85cf223d752328c6ee4",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " They used the multilingual pronunciation corpus collected by deri2016grapheme for all experiments. This corpus consists of spelling\u2013pronunciation pairs extracted from"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The datasets used in this work include raw IPA transcriptions extracted from Wiktionary and a cleaned version of these transcriptions provided by the corpus. The cleaning process",
     "kept_tokens": 432,
     "ev_token_recall": 0.7201834862385321
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They used data from the following datasets:\n\n1. 85 languages for which BIBREF13 used non-adapted wFST models.\n2",
     "kept_tokens": 430,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " They did not specify the datasets used in the given text.\n\nMassively Multilingual Neural Grapheme-to-Phoneme Conversion\n\nIn many languages, there are",
     "kept_tokens": 434,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They used the multilingual pronunciation corpus collected by deri2016grapheme for all experiments. This corpus consists of spelling\u2013pronunciation pairs extracted from",
     "kept_tokens": 1080,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They used the multilingual pronunciation corpus collected by deri2016grapheme for all experiments. This corpus consists of spelling\u2013pronunciation pairs extracted from",
     "kept_tokens": 1087,
     "ev_token_recall": 0.2798165137614679
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used a combination of Wiktionary pronunciation data and g2p rules extracted from Wikipedia IPA Help pages for high resource results.\n\nQuestion: What are the three",
     "kept_tokens": 1084,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " The researchers used the multilingual pronunciation corpus collected by deri2016grapheme for their experiments. This corpus consists of spelling\u2013pronunciation pairs extracted",
     "kept_tokens": 435,
     "ev_token_recall": 0.9541284403669725
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " They used a multilingual pronunciation corpus collected by deri2016grapheme for all experiments. This corpus is already partitioned into training and test sets",
     "kept_tokens": 434,
     "ev_token_recall": 0.29357798165137616
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The datasets used in the research include the Multilingual TIMIT dataset, the TIMIT dataset, and the LDC93S1 dataset. These datasets are",
     "kept_tokens": 434,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " They used the multilingual pronunciation corpus collected by deri2016grapheme, which consists of spelling\u2013pronunciation pairs extracted from Wiktionary.",
     "kept_tokens": 1085,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " They used the multilingual pronunciation corpus collected by deri2016grapheme for all experiments. This corpus is already partitioned into training and test sets",
     "kept_tokens": 1084,
     "ev_token_recall": 0.31880733944954126
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " They used the Carnegie Mellon Pronouncing Dictionary and a corpus of spelling\u2013pronunciation pairs extracted from Wiktionary for their standard dataset. Additionally, they used Ph",
     "kept_tokens": 1083,
     "ev_token_recall": 0.1834862385321101
    }
   }
  },
  {
   "paper": "1708.06185",
   "qid": "e48e750743aef36529fbea4328b8253dbe928b4d",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " The dev data set in the competition was small, hence the train and dev sets were merged to perform 10-fold cross validation.\n\nQuestion: What is the"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The dataset used was provided by the organizers of the WASSA-2017 Shared Task on Emotion Intensity.\n\nQuestion: Can you list the",
     "kept_tokens": 239,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The dataset used was not explicitly mentioned in the provided text. However, it can be inferred that the system was trained and evaluated on a dataset related to emotion intensity",
     "kept_tokens": 242,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The dataset used was provided by the organizers of the WASSA-2017 Shared Task on Emotion Intensity.\n\nQuestion: Can you list the",
     "kept_tokens": 239,
     "ev_token_recall": 1.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The dataset used was provided by the organizers of the WASSA-2017 Shared Task on Emotion Intensity.\n\nQuestion: What is the name",
     "kept_tokens": 588,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The dataset used includes 200-dimensional GloVe embeddings trained on 2 Billion tweets, Edinburgh embeddings obtained by training a skip-gram model on the Edinburgh",
     "kept_tokens": 585,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The dataset used in the study was not explicitly mentioned in the provided text. However, it can be inferred that the dataset was from the WASSA-2",
     "kept_tokens": 596,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The dataset used was the WASSA-2017 Shared Task on Emotion Intensity.\n\nQuestion: What is the EmoInt framework?\nAnswer",
     "kept_tokens": 237,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The dataset used was the Twitter dataset, specifically focusing on creating word vector representations (word embeddings) tailored for this dataset.\n\nQuestion: How does the system perform differently",
     "kept_tokens": 237,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " The dataset used was from the WASSA-2017 Shared Task on Emotion Intensity.\n\nQuestion: What is the name of the open-s",
     "kept_tokens": 238,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The dataset used for the WASSA-2017 Shared Task on Emotion Intensity was not explicitly mentioned in the provided text. However, it",
     "kept_tokens": 596,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The dataset used was the WASSA-2017 Task 1 dataset, which includes tweets for estimating the emotion intensity of four emotions: anger,",
     "kept_tokens": 597,
     "ev_token_recall": 0.0
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The dataset used was from the WASSA-2017 Shared Task on Emotion Intensity.\n\nQuestion: What is the EmoInt system?\n",
     "kept_tokens": 596,
     "ev_token_recall": 1.0
    }
   }
  },
  {
   "paper": "1708.06185",
   "qid": "c08aab979dcdc8f4fe8ec1337c3c8290ab13414e",
   "kind": "extractive",
   "dense": {
    "gen_hit": false,
    "gen_text": " There were a total of 14 different feature extractors implemented, all of which can be enabled or disabled individually to extract features from a given tweet.\n\nQuestion"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": false,
     "gen_text": " There were a total of 14 features combined in the system, which can be categorized into 3 major categories: Lexicon Features, Word Vectors,",
     "kept_tokens": 225,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The total combined features include Part-of-Speech tags, brown clusters from the TweetNLP project, emoji vector embeddings, and word vector embeddings (GloVe",
     "kept_tokens": 242,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": true,
     "gen_text": " There were a total of fourteen different feature extractors implemented, all of which can be enabled or disabled individually to extract features from a given tweet.\n\nQuestion: Can",
     "kept_tokens": 239,
     "ev_token_recall": 0.15841584158415842
    },
    "paragraph_oracle_b25": {
     "gen_hit": false,
     "gen_text": " There were a total of 14 combined features.\n\nQuestion: Can you list the three major categories of feature extractors mentioned in the document?\nAnswer: The",
     "kept_tokens": 562,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " There were a total of fourteen different feature extractors implemented, all of which can be enabled or disabled individually to extract features from a given tweet.\n\nQuestion: Which",
     "kept_tokens": 585,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The total combined features were 111, which include 11 lexical features, 10 syntactic features, 10 pre-trained word embedding",
     "kept_tokens": 596,
     "ev_token_recall": 0.04950495049504951
    },
    "sentence_oracle_b10": {
     "gen_hit": false,
     "gen_text": " There were a total of 14 features combined in the system, which can be categorized into 3 major categories: Lexicon Features, Word Vectors,",
     "kept_tokens": 238,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The total combined features were 11, which included all features from the baseline model plus additional feature extractors and bi-gram support.\n\nQuestion: Which lex",
     "kept_tokens": 237,
     "ev_token_recall": 0.25742574257425743
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The total combined features are not explicitly stated in the provided information.\n\nQuestion: Can you list the types of features used in the system?\nAnswer: The types of",
     "kept_tokens": 238,
     "ev_token_recall": 0.04950495049504951
    },
    "sentence_oracle_b25": {
     "gen_hit": false,
     "gen_text": " There were a total of 14 features combined from 3 major categories.\n\nQuestion: What are the three main categories of feature extractors?\nAnswer: The",
     "kept_tokens": 594,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The system implemented a total of fourteen different feature extractors.\n\nQuestion: Which feature extractors were used for syntax features?\nAnswer: The syntax features used were Part",
     "kept_tokens": 597,
     "ev_token_recall": 0.4158415841584158
    },
    "sentence_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The total combined features were 11, which included 4 lexicon features, 3 word embedding features, 2 sentence embedding features, and 2",
     "kept_tokens": 596,
     "ev_token_recall": 0.04950495049504951
    }
   }
  },
  {
   "paper": "1708.06185",
   "qid": "8756b7b9ff5e87e4efdf6c2f73a0512f05b5ae3f",
   "kind": "extractive",
   "dense": {
    "gen_hit": true,
    "gen_text": " The following pretrained word embeddings were used:\n\n1. 200-dimensional GloVe embeddings trained on 2 Billion tweets\n2. Edinburgh embeddings obtained by training"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The following pretrained word embeddings were used:\n\n1. **200-dimensional GloVe embeddings**: Trained on 2 Billion tweets.\n2. **Edinburgh",
     "kept_tokens": 216,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": true,
     "gen_text": " The Seernet team used emoji embeddings, plain GloVe embeddings, and Edinburgh embeddings as pretrained word embeddings in their system for the EmoInt-201",
     "kept_tokens": 242,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The paper does not specify which pretrained word embeddings were used. It only mentions the use of word embeddings in the context of affect lexicons, but does not provide",
     "kept_tokens": 239,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The following pretrained word embeddings were used:\n\n1. **200-dimensional GloVe embeddings**: Trained on 2 Billion tweets.\n2. **Edinburgh",
     "kept_tokens": 597,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": true,
     "gen_text": " The following pretrained word embeddings were used:\n\n1. **200-dimensional GloVe embeddings** trained on 2 Billion tweets.\n2. **Edinburgh embeddings",
     "kept_tokens": 585,
     "ev_token_recall": 1.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": false,
     "gen_text": " The paper does not specify which pre-trained word embeddings were used in the experiments.\n\nQuestion: Can you summarize the key findings of the analysis section?\nAnswer: The",
     "kept_tokens": 596,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " The following pretrained word embeddings were used:\n\n1. **200-dimensional GloVe embeddings**: Trained on 2 Billion tweets.\n2. **Edinburgh",
     "kept_tokens": 239,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The official submission primarily used word vector representations (word embeddings) created specifically using the Twitter dataset for the Seernet at EmoInt-2017 Tweet",
     "kept_tokens": 237,
     "ev_token_recall": 0.16911764705882354
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The paper does not specify which pretrained word embeddings were used in the system. It focuses on the effectiveness of various affect lexicons and word embeddings for estimating emotional intensity",
     "kept_tokens": 238,
     "ev_token_recall": 0.0
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " The following pretrained word embeddings were used:\n\n1. **200-dimensional GloVe embeddings**: Trained on 2 Billion tweets.\n2. **Edinburgh",
     "kept_tokens": 598,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The system used word vector representations (word embeddings) created specifically using the twitter dataset and emoji embeddings which are learned from the emoji descriptions as pretrained word embeddings.\n\nQuestion",
     "kept_tokens": 597,
     "ev_token_recall": 0.35294117647058826
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " The paper used GloVe, Edinburgh, and emoji embeddings as pretrained word embeddings.\n\nQuestion: How did the system perform in the competition?\nAnswer: The system ranked",
     "kept_tokens": 596,
     "ev_token_recall": 0.0
    }
   }
  },
  {
   "paper": "1709.05036",
   "qid": "50cb50657572e315fd452a89f3e0be465094b66f",
   "kind": "yes_no",
   "dense": {
    "gen_hit": true,
    "gen_text": " Yes, they also applied their model to"
   },
   "arms": {
    "paragraph_oracle_b10": {
     "gen_hit": true,
     "gen_text": " Yes, they experiment with their proposed model",
     "kept_tokens": 330,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b10": {
     "gen_hit": false,
     "gen_text": " The provided text does not mention any experiments",
     "kept_tokens": 331,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The given text does not explicitly mention any",
     "kept_tokens": 326,
     "ev_token_recall": 0.0
    },
    "paragraph_oracle_b25": {
     "gen_hit": true,
     "gen_text": " Yes, they applied their model to the",
     "kept_tokens": 814,
     "ev_token_recall": 1.0
    },
    "paragraph_annotated_b25": {
     "gen_hit": false,
     "gen_text": " The provided text does not mention any experiments",
     "kept_tokens": 834,
     "ev_token_recall": 0.0
    },
    "paragraph_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, they also applied their model to",
     "kept_tokens": 845,
     "ev_token_recall": 1.0
    },
    "sentence_oracle_b10": {
     "gen_hit": true,
     "gen_text": " Yes, they also applied their model to",
     "kept_tokens": 338,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b10": {
     "gen_hit": true,
     "gen_text": " Yes, they also applied their model to",
     "kept_tokens": 337,
     "ev_token_recall": 0.16666666666666666
    },
    "sentence_kvzip_b10": {
     "gen_hit": false,
     "gen_text": " The original paper does not explicitly mention experimenting",
     "kept_tokens": 337,
     "ev_token_recall": 0.15217391304347827
    },
    "sentence_oracle_b25": {
     "gen_hit": true,
     "gen_text": " Yes, they also applied their model to",
     "kept_tokens": 843,
     "ev_token_recall": 1.0
    },
    "sentence_annotated_b25": {
     "gen_hit": true,
     "gen_text": " Yes, they also applied their model to",
     "kept_tokens": 840,
     "ev_token_recall": 0.6521739130434783
    },
    "sentence_kvzip_b25": {
     "gen_hit": true,
     "gen_text": " Yes, they also applied their model to",
     "kept_tokens": 843,
     "ev_token_recall": 0.3188405797101449
    }
   }
  }
 ]
}

==> anc/learning-what-matters/learning-what-matters/runs/external/qasper_sentence_recalls.json <==
{
  "annotated_s0": {
    "0.1": 0.24,
    "0.25": 0.42,
    "0.5": 0.6807
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/external/qasper_strict.json <==
{
 "n": 234,
 "scorer": "first-token yes/no; token F1 >= 0.5 or full recall",
 "arms": {
  "recovered_b10": 0.3333,
  "recovered_b25": 0.5641,
  "recovered_b50": 0.7436,
  "attention_b10": 0.2009,
  "attention_b25": 0.3761,
  "attention_b50": 0.5598,
  "annotated_b10": 0.4359,
  "annotated_b25": 0.6068,
  "annotated_b50": 0.7265
 }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/Qwen2.5-0.5B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-0.5B-Instruct",
  "n_records": 16,
  "unique": {
    "n": 400,
    "dense_acc": 1.0,
    "flip_causal": 0.6975,
    "flip_random": 0.0,
    "sufficient_alone": 1.0,
    "stale_attention_over_current": 0.0
  },
  "latest": {
    "n": 400,
    "dense_acc": 0.235,
    "flip_causal": 1.0,
    "flip_random": 0.2872340425531915,
    "sufficient_alone": 1.0,
    "stale_attention_over_current": 0.8297872340425532
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/Qwen2.5-1.5B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-1.5B-Instruct",
  "n_records": 16,
  "unique": {
    "n": 400,
    "dense_acc": 1.0,
    "flip_causal": 0.7175,
    "flip_random": 0.0,
    "sufficient_alone": 1.0,
    "stale_attention_over_current": 0.0
  },
  "latest": {
    "n": 400,
    "dense_acc": 0.5975,
    "flip_causal": 1.0,
    "flip_random": 0.029288702928870293,
    "sufficient_alone": 1.0,
    "stale_attention_over_current": 0.7238493723849372
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/Qwen2.5-14B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-14B-Instruct",
  "n_records": 16,
  "unique": {
    "n": 60,
    "dense_acc": 1.0,
    "flip_causal": 0.7166666666666667,
    "flip_random": 0.0,
    "sufficient_alone": 1.0,
    "stale_attention_over_current": 0.0
  },
  "latest": {
    "n": 60,
    "dense_acc": 1.0,
    "flip_causal": 1.0,
    "flip_random": 0.0,
    "sufficient_alone": 1.0,
    "stale_attention_over_current": 0.0
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/Qwen2.5-3B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "n_records": 16,
  "unique": {
    "n": 400,
    "dense_acc": 1.0,
    "flip_causal": 0.7925,
    "flip_random": 0.0,
    "sufficient_alone": 1.0,
    "stale_attention_over_current": 0.0
  },
  "latest": {
    "n": 400,
    "dense_acc": 0.9925,
    "flip_causal": 1.0,
    "flip_random": 0.0,
    "sufficient_alone": 1.0,
    "stale_attention_over_current": 0.5818639798488665
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/Qwen2.5-7B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "n_records": 16,
  "unique": {
    "n": 400,
    "dense_acc": 0.9975,
    "flip_causal": 0.7568922305764411,
    "flip_random": 0.0,
    "sufficient_alone": 1.0,
    "stale_attention_over_current": 0.0
  },
  "latest": {
    "n": 400,
    "dense_acc": 0.965,
    "flip_causal": 1.0,
    "flip_random": 0.010362694300518135,
    "sufficient_alone": 1.0,
    "stale_attention_over_current": 0.4274611398963731
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/Yi-1.5-9B-Chat.json <==
{
  "model": "01-ai/Yi-1.5-9B-Chat",
  "n_records": 16,
  "unique": {
    "n": 400,
    "dense_acc": 1.0,
    "flip_causal": 0.7575,
    "flip_random": 0.0,
    "sufficient_alone": 1.0,
    "stale_attention_over_current": 0.0
  },
  "latest": {
    "n": 400,
    "dense_acc": 0.9975,
    "flip_causal": 1.0,
    "flip_random": 0.005012531328320802,
    "sufficient_alone": 1.0,
    "stale_attention_over_current": 0.7167919799498746
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/audit_Qwen2.5-3B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "integrity_failures": [],
  "candidate_token_counts": {
    " 0400.": 6,
    " 9372.": 6,
    " 3415.": 6,
    " 6265.": 6
  },
  "example0_first_tokens": [
    "The",
    " code",
    " for",
    " K",
    "Q",
    "DB",
    " is",
    " "
  ],
  "record0_token_len_mean": 12.6,
  "median_record_token_len_mean": 12.95,
  "record0_is_argmax": {
    "sum": {
      "plain": "10/10",
      "prefixed": "0/10"
    },
    "mean": {
      "plain": "10/10",
      "prefixed": "0/10"
    },
    "max": {
      "plain": "10/10",
      "prefixed": "0/10"
    }
  },
  "prefix_records_above_it": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
  ],
  "integrity_ok": true
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/audit_Qwen2.5-7B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "integrity_failures": [],
  "candidate_token_counts": {
    " 0400.": 6,
    " 9372.": 6,
    " 3415.": 6,
    " 6265.": 6
  },
  "example0_first_tokens": [
    "The",
    " code",
    " for",
    " K",
    "Q",
    "DB",
    " is",
    " "
  ],
  "record0_token_len_mean": 12.6,
  "median_record_token_len_mean": 12.95,
  "record0_is_argmax": {
    "sum": {
      "plain": "10/10",
      "prefixed": "1/10"
    },
    "mean": {
      "plain": "10/10",
      "prefixed": "1/10"
    },
    "max": {
      "plain": "10/10",
      "prefixed": "0/10"
    }
  },
  "prefix_records_above_it": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
  ],
  "integrity_ok": true
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/audit_Yi-1.5-9B-Chat.json <==
{
  "model": "01-ai/Yi-1.5-9B-Chat",
  "integrity_failures": [],
  "candidate_token_counts": {
    " 0400.": 6,
    " 9372.": 6,
    " 3415.": 6,
    " 6265.": 6
  },
  "example0_first_tokens": [
    "The",
    "code",
    "for",
    "K",
    "Q",
    "DB",
    "is",
    ""
  ],
  "record0_token_len_mean": 13.0,
  "median_record_token_len_mean": 13.0,
  "record0_is_argmax": {
    "sum": {
      "plain": "10/10",
      "prefixed": "0/10"
    },
    "mean": {
      "plain": "10/10",
      "prefixed": "0/10"
    },
    "max": {
      "plain": "10/10",
      "prefixed": "0/10"
    }
  },
  "prefix_records_above_it": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
  ],
  "integrity_ok": true
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_pilot_latest_Qwen2.5-3B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "dtype": "float32",
  "task": "latest",
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 1,
  "dense_solved": 98,
  "rates": {
    "bp_kl": {
      "preserved": 0.2041,
      "evidence": 0.0102,
      "obsolete_kept": 0.3265
    },
    "bp_gold": {
      "preserved": 0.0918,
      "evidence": 0.0714,
      "obsolete_kept": 0.8776
    },
    "exact_kl": {
      "preserved": 0.2653,
      "evidence": 0.0612,
      "obsolete_kept": 0.2653
    },
    "exact_gold": {
      "preserved": 0.2347,
      "evidence": 0.0816,
      "obsolete_kept": 0.4388
    },
    "attention": {
      "preserved": 0.2041,
      "evidence": 0.0,
      "obsolete_kept": 0.2551
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.2755,
      "evidence": 0.102,
      "obsolete_kept": 0.1327
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.6956,
    "gold": -0.0351
  },
  "secs_per_example": {
    "forward": 0.024,
    "bp": 0.069,
    "exact": 0.252
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_pilot_latest_Qwen2.5-7B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "dtype": "float32",
  "task": "latest",
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 1,
  "dense_solved": 100,
  "rates": {
    "bp_kl": {
      "preserved": 0.29,
      "evidence": 0.06,
      "obsolete_kept": 0.26
    },
    "bp_gold": {
      "preserved": 0.27,
      "evidence": 0.01,
      "obsolete_kept": 0.26
    },
    "exact_kl": {
      "preserved": 0.34,
      "evidence": 0.12,
      "obsolete_kept": 0.25
    },
    "exact_gold": {
      "preserved": 0.62,
      "evidence": 0.51,
      "obsolete_kept": 0.16
    },
    "attention": {
      "preserved": 0.26,
      "evidence": 0.0,
      "obsolete_kept": 0.25
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.23,
      "evidence": 0.05,
      "obsolete_kept": 0.12
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.7032,
    "gold": 0.1459
  },
  "secs_per_example": {
    "forward": 0.027,
    "bp": 0.08,
    "exact": 0.509
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_pilot_twohop_Qwen2.5-3B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "dtype": "float32",
  "task": "twohop",
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 2,
  "dense_solved": 80,
  "rates": {
    "bp_kl": {
      "preserved": 0.25,
      "evidence": 0.0125,
      "obsolete_kept": 0.0
    },
    "bp_gold": {
      "preserved": 0.725,
      "evidence": 0.025,
      "obsolete_kept": 0.0
    },
    "exact_kl": {
      "preserved": 0.3125,
      "evidence": 0.05,
      "obsolete_kept": 0.0
    },
    "exact_gold": {
      "preserved": 0.65,
      "evidence": 0.025,
      "obsolete_kept": 0.0
    },
    "attention": {
      "preserved": 0.3125,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.2125,
      "evidence": 0.025,
      "obsolete_kept": 0.0
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.6885,
    "gold": 0.2333
  },
  "secs_per_example": {
    "forward": 0.025,
    "bp": 0.07,
    "exact": 0.253
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_pilot_twohop_Qwen2.5-7B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "dtype": "float32",
  "task": "twohop",
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 2,
  "dense_solved": 98,
  "rates": {
    "bp_kl": {
      "preserved": 0.4592,
      "evidence": 0.102,
      "obsolete_kept": 0.0
    },
    "bp_gold": {
      "preserved": 0.7143,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    },
    "exact_kl": {
      "preserved": 0.6327,
      "evidence": 0.0612,
      "obsolete_kept": 0.0
    },
    "exact_gold": {
      "preserved": 0.8061,
      "evidence": 0.1837,
      "obsolete_kept": 0.0
    },
    "attention": {
      "preserved": 0.7959,
      "evidence": 0.0408,
      "obsolete_kept": 0.0
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.2449,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.6705,
    "gold": 0.392
  },
  "secs_per_example": {
    "forward": 0.026,
    "bp": 0.079,
    "exact": 0.508
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_latest_Qwen2.5-3B-Instruct_post_o0.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "dtype": "float32",
  "timing": "post",
  "task": "latest",
  "offset": 0,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 1,
  "dense_solved": 98,
  "rates": {
    "bp_kl": {
      "preserved": 0.2041,
      "evidence": 0.0102,
      "obsolete_kept": 0.3265
    },
    "bp_gold": {
      "preserved": 0.0918,
      "evidence": 0.0714,
      "obsolete_kept": 0.8776
    },
    "exact_kl": {
      "preserved": 0.2653,
      "evidence": 0.0612,
      "obsolete_kept": 0.2653
    },
    "exact_gold": {
      "preserved": 0.2347,
      "evidence": 0.0816,
      "obsolete_kept": 0.4388
    },
    "attention": {
      "preserved": 0.2041,
      "evidence": 0.0,
      "obsolete_kept": 0.2551
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.2755,
      "evidence": 0.102,
      "obsolete_kept": 0.1327
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.6956,
    "gold": -0.0351
  },
  "secs_per_example": {
    "forward": 0.026,
    "bp": 0.071,
    "exact": 0.254
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0
  ],
  "rows": [
    {
      "seed": 70000,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70002,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70003,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70004,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70005,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70006,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70007,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70008,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70009,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70010,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70011,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70012,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70013,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70014,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70015,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70016,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70017,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70018,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70019,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70020,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70021,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70022,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70023,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70024,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70025,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70026,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70027,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70028,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70029,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70030,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70031,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70032,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70033,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70034,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70035,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70036,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70037,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70038,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70039,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70040,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70041,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70042,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70043,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70044,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70045,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70046,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70047,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70048,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70049,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70050,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70051,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70052,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70053,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70054,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70055,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70056,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70057,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70058,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70059,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70060,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70061,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70062,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70063,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70064,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70065,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70066,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70067,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70068,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70069,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70070,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70071,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70072,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70073,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70074,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70075,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70076,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70077,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70078,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70079,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70080,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70081,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70082,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70083,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70084,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70085,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70086,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70087,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70088,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70090,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70091,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70092,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70093,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70094,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70095,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70096,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70097,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70098,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70099,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_latest_Qwen2.5-3B-Instruct_post_o100.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "dtype": "float32",
  "timing": "post",
  "task": "latest",
  "offset": 100,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 1,
  "dense_solved": 98,
  "rates": {
    "bp_kl": {
      "preserved": 0.2143,
      "evidence": 0.0102,
      "obsolete_kept": 0.3367
    },
    "bp_gold": {
      "preserved": 0.0408,
      "evidence": 0.0408,
      "obsolete_kept": 0.9388
    },
    "exact_kl": {
      "preserved": 0.2143,
      "evidence": 0.0102,
      "obsolete_kept": 0.2347
    },
    "exact_gold": {
      "preserved": 0.2041,
      "evidence": 0.0918,
      "obsolete_kept": 0.3265
    },
    "attention": {
      "preserved": 0.2041,
      "evidence": 0.0,
      "obsolete_kept": 0.2143
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.2857,
      "evidence": 0.0306,
      "obsolete_kept": 0.1122
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.6792,
    "gold": -0.0153
  },
  "secs_per_example": {
    "forward": 0.026,
    "bp": 0.071,
    "exact": 0.254
  },
  "exact_path_max_logit_diff": [
    0.0,
    0.0001,
    0.0
  ],
  "rows": [
    {
      "seed": 70100,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70101,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70102,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70103,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70104,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70105,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70106,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70107,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70108,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70109,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70110,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70111,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70112,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70113,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70114,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70115,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70116,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70117,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70118,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70119,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70120,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70121,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70122,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70123,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70124,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70125,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70126,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70127,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70128,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70129,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70130,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70131,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70132,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70133,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70134,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70135,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70136,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70137,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70139,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70140,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70141,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70142,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70143,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70144,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70145,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70146,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70147,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70148,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70149,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70150,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70151,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70152,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70153,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70154,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70155,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70156,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70157,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70158,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70160,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70161,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70162,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70163,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70164,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70165,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70166,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70167,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70168,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70169,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70170,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70171,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70172,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70173,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70174,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70175,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70176,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70177,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70178,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70179,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70180,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70181,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70182,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70183,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70184,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70185,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70186,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70187,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70188,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70189,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70190,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70191,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70192,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70193,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70194,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70195,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70196,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70197,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70198,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70199,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_latest_Qwen2.5-3B-Instruct_post_o200.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "dtype": "float32",
  "timing": "post",
  "task": "latest",
  "offset": 200,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 1,
  "dense_solved": 98,
  "rates": {
    "bp_kl": {
      "preserved": 0.1939,
      "evidence": 0.0102,
      "obsolete_kept": 0.2755
    },
    "bp_gold": {
      "preserved": 0.0816,
      "evidence": 0.0816,
      "obsolete_kept": 0.8673
    },
    "exact_kl": {
      "preserved": 0.2143,
      "evidence": 0.0408,
      "obsolete_kept": 0.1939
    },
    "exact_gold": {
      "preserved": 0.2041,
      "evidence": 0.0714,
      "obsolete_kept": 0.2653
    },
    "attention": {
      "preserved": 0.1837,
      "evidence": 0.0,
      "obsolete_kept": 0.1633
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.2653,
      "evidence": 0.051,
      "obsolete_kept": 0.0918
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.6872,
    "gold": -0.0171
  },
  "secs_per_example": {
    "forward": 0.026,
    "bp": 0.071,
    "exact": 0.254
  },
  "exact_path_max_logit_diff": [
    0.0,
    0.0,
    0.0
  ],
  "rows": [
    {
      "seed": 70200,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70201,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70202,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70203,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70204,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70205,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70206,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70207,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70208,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70209,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70210,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70211,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70212,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70213,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70214,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70215,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70216,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70217,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70218,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70219,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70220,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70221,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70222,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70223,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70224,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70225,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70226,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70227,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70228,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70229,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70230,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70231,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70232,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70233,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70234,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70235,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70236,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70237,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70238,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70239,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70240,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70241,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70242,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70243,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70244,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70245,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70246,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70247,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70249,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70250,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70251,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70252,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70253,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70254,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70255,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70256,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70257,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70258,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70259,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70260,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70261,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70262,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70263,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70264,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70265,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70266,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70267,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70268,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70269,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70270,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70271,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70272,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70273,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70274,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70275,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70276,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70277,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70278,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70279,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70281,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70282,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70283,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70284,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70285,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70286,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70287,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70288,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70289,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70290,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70291,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70292,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70293,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70294,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70295,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70296,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70297,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70298,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70299,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_latest_Qwen2.5-3B-Instruct_pre_o0.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "dtype": "float32",
  "timing": "pre",
  "task": "latest",
  "offset": 0,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 1,
  "dense_solved": 98,
  "rates": {
    "bp_kl": {
      "preserved": 0.2143,
      "evidence": 0.0102,
      "obsolete_kept": 0.3265
    },
    "bp_gold": {
      "preserved": 0.0816,
      "evidence": 0.0714,
      "obsolete_kept": 0.8776
    },
    "exact_kl": {
      "preserved": 0.2143,
      "evidence": 0.0204,
      "obsolete_kept": 0.2551
    },
    "exact_gold": {
      "preserved": 0.2041,
      "evidence": 0.0,
      "obsolete_kept": 0.2551
    },
    "attention": {
      "preserved": 0.2041,
      "evidence": 0.0,
      "obsolete_kept": 0.2551
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.3367,
      "evidence": 0.102,
      "obsolete_kept": 0.1327
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.5588,
    "gold": -0.0318
  },
  "secs_per_example": {
    "forward": 0.025,
    "bp": 0.071,
    "exact": 0.341
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 70000,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70002,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70003,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70004,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70005,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70006,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70007,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70008,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70009,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70010,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70011,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70012,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70013,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70014,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70015,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70016,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70017,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70018,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70019,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70020,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70021,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70022,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70023,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70024,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70025,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70026,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70027,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70028,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70029,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70030,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70031,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70032,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70033,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70034,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70035,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70036,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70037,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70038,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70039,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70040,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70041,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70042,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70043,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70044,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70045,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70046,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70047,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70048,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70049,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70050,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70051,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70052,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70053,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70054,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70055,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70056,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70057,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70058,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70059,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70060,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70061,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70062,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70063,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70064,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70065,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70066,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70067,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70068,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70069,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70070,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70071,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70072,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70073,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70074,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70075,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70076,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70077,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70078,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70079,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70080,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70081,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70082,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70083,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70084,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70085,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70086,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70087,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70088,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70090,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70091,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70092,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70093,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70094,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70095,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70096,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70097,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70098,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70099,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_latest_Qwen2.5-3B-Instruct_pre_o100.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "dtype": "float32",
  "timing": "pre",
  "task": "latest",
  "offset": 100,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 1,
  "dense_solved": 98,
  "rates": {
    "bp_kl": {
      "preserved": 0.2143,
      "evidence": 0.0102,
      "obsolete_kept": 0.3367
    },
    "bp_gold": {
      "preserved": 0.051,
      "evidence": 0.0408,
      "obsolete_kept": 0.9388
    },
    "exact_kl": {
      "preserved": 0.2857,
      "evidence": 0.0408,
      "obsolete_kept": 0.2143
    },
    "exact_gold": {
      "preserved": 0.2449,
      "evidence": 0.0,
      "obsolete_kept": 0.2245
    },
    "attention": {
      "preserved": 0.2449,
      "evidence": 0.0,
      "obsolete_kept": 0.2143
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.2245,
      "evidence": 0.0306,
      "obsolete_kept": 0.1122
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.5742,
    "gold": -0.0522
  },
  "secs_per_example": {
    "forward": 0.026,
    "bp": 0.071,
    "exact": 0.351
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 70100,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70101,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70102,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70103,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70104,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70105,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70106,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70107,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70108,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70109,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70110,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70111,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70112,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70113,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70114,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70115,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70116,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70117,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70118,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70119,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70120,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70121,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70122,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70123,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70124,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70125,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70126,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70127,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70128,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70129,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70130,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70131,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70132,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70133,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70134,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70135,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70136,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70137,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70139,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70140,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70141,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70142,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70143,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70144,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70145,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70146,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70147,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70148,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70149,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70150,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70151,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70152,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70153,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70154,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70155,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70156,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70157,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70158,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70160,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70161,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70162,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70163,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70164,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70165,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70166,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70167,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70168,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70169,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70170,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70171,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70172,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70173,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70174,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70175,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70176,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70177,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70178,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70179,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70180,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70181,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70182,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70183,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70184,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70185,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70186,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70187,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70188,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70189,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70190,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70191,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70192,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70193,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70194,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70195,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70196,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70197,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70198,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70199,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_latest_Qwen2.5-3B-Instruct_pre_o200.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "dtype": "float32",
  "timing": "pre",
  "task": "latest",
  "offset": 200,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 1,
  "dense_solved": 98,
  "rates": {
    "bp_kl": {
      "preserved": 0.2245,
      "evidence": 0.0102,
      "obsolete_kept": 0.2755
    },
    "bp_gold": {
      "preserved": 0.0918,
      "evidence": 0.0816,
      "obsolete_kept": 0.8673
    },
    "exact_kl": {
      "preserved": 0.2143,
      "evidence": 0.0204,
      "obsolete_kept": 0.1633
    },
    "exact_gold": {
      "preserved": 0.1939,
      "evidence": 0.0,
      "obsolete_kept": 0.1735
    },
    "attention": {
      "preserved": 0.1939,
      "evidence": 0.0,
      "obsolete_kept": 0.1633
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.3571,
      "evidence": 0.051,
      "obsolete_kept": 0.0918
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.5453,
    "gold": -0.0197
  },
  "secs_per_example": {
    "forward": 0.025,
    "bp": 0.071,
    "exact": 0.351
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 70200,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70201,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70202,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70203,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70204,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70205,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70206,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70207,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70208,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70209,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70210,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70211,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70212,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70213,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70214,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70215,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70216,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70217,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70218,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70219,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70220,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70221,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70222,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70223,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70224,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70225,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70226,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70227,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70228,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70229,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70230,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70231,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70232,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70233,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70234,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70235,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70236,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70237,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70238,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70239,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70240,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70241,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70242,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70243,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70244,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70245,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70246,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70247,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70249,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70250,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70251,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70252,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70253,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70254,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70255,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70256,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70257,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70258,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70259,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70260,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70261,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70262,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70263,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70264,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70265,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70266,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70267,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70268,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70269,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70270,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70271,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70272,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70273,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70274,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70275,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70276,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70277,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70278,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70279,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70281,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70282,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70283,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70284,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70285,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70286,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70287,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70288,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70289,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70290,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70291,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70292,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70293,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70294,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70295,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70296,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70297,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70298,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70299,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_latest_Qwen2.5-7B-Instruct_post_o0.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "dtype": "float32",
  "timing": "post",
  "task": "latest",
  "offset": 0,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 1,
  "dense_solved": 100,
  "rates": {
    "bp_kl": {
      "preserved": 0.29,
      "evidence": 0.06,
      "obsolete_kept": 0.26
    },
    "bp_gold": {
      "preserved": 0.27,
      "evidence": 0.01,
      "obsolete_kept": 0.26
    },
    "exact_kl": {
      "preserved": 0.34,
      "evidence": 0.12,
      "obsolete_kept": 0.25
    },
    "exact_gold": {
      "preserved": 0.62,
      "evidence": 0.51,
      "obsolete_kept": 0.16
    },
    "attention": {
      "preserved": 0.26,
      "evidence": 0.0,
      "obsolete_kept": 0.25
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.23,
      "evidence": 0.05,
      "obsolete_kept": 0.12
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.7032,
    "gold": 0.1459
  },
  "secs_per_example": {
    "forward": 0.027,
    "bp": 0.08,
    "exact": 0.509
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 70000,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70001,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70002,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70003,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70004,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70005,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70006,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70007,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70008,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70009,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70010,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70011,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70012,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70013,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70014,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70015,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70016,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70017,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70018,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70019,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70020,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70021,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70022,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70023,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70024,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70025,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70026,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70027,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70028,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70029,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70030,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70031,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70032,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70033,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70034,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70035,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70036,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70037,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70038,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70039,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70040,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70041,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70042,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70043,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70044,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70045,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70046,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70047,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70048,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70049,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70050,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70051,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70052,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70053,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70054,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70055,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70056,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70057,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70058,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70059,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70060,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70061,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70062,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70063,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70064,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70065,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70066,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70067,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70068,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70069,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70070,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70071,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70072,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70073,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70074,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70075,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70076,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70077,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70078,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70079,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70080,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70081,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70082,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70083,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70084,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70085,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70086,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70087,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70088,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70089,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70090,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70091,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70092,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70093,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70094,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70095,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70096,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70097,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70098,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70099,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            4
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_latest_Qwen2.5-7B-Instruct_post_o100.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "dtype": "float32",
  "timing": "post",
  "task": "latest",
  "offset": 100,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 1,
  "dense_solved": 100,
  "rates": {
    "bp_kl": {
      "preserved": 0.18,
      "evidence": 0.02,
      "obsolete_kept": 0.24
    },
    "bp_gold": {
      "preserved": 0.18,
      "evidence": 0.01,
      "obsolete_kept": 0.25
    },
    "exact_kl": {
      "preserved": 0.33,
      "evidence": 0.19,
      "obsolete_kept": 0.21
    },
    "exact_gold": {
      "preserved": 0.55,
      "evidence": 0.48,
      "obsolete_kept": 0.12
    },
    "attention": {
      "preserved": 0.18,
      "evidence": 0.0,
      "obsolete_kept": 0.22
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.27,
      "evidence": 0.06,
      "obsolete_kept": 0.09
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.71,
    "gold": 0.1533
  },
  "secs_per_example": {
    "forward": 0.027,
    "bp": 0.08,
    "exact": 0.51
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 70100,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70101,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70102,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70103,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70104,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70105,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70106,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70107,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70108,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70109,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70110,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70111,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70112,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70113,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70114,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70115,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70116,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70117,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70118,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70119,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70120,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70121,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70122,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70123,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70124,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70125,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70126,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70127,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70128,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70129,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70130,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70131,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70132,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70133,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70134,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70135,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70136,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70137,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70138,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70139,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70140,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70141,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70142,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70143,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70144,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70145,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70146,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70147,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70148,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70149,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70150,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70151,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70152,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70153,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70154,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70155,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70156,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70157,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70158,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70159,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70160,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70161,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70162,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70163,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70164,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70165,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70166,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70167,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70168,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70169,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70170,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70171,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70172,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70173,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70174,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70175,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70176,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70177,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70178,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70179,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70180,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70181,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70182,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70183,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70184,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70185,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70186,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70187,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70188,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70189,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70190,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70191,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70192,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70193,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70194,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70195,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70196,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70197,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70198,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70199,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_latest_Qwen2.5-7B-Instruct_post_o200.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "dtype": "float32",
  "timing": "post",
  "task": "latest",
  "offset": 200,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 1,
  "dense_solved": 100,
  "rates": {
    "bp_kl": {
      "preserved": 0.2,
      "evidence": 0.06,
      "obsolete_kept": 0.18
    },
    "bp_gold": {
      "preserved": 0.14,
      "evidence": 0.0,
      "obsolete_kept": 0.2
    },
    "exact_kl": {
      "preserved": 0.32,
      "evidence": 0.21,
      "obsolete_kept": 0.14
    },
    "exact_gold": {
      "preserved": 0.59,
      "evidence": 0.54,
      "obsolete_kept": 0.13
    },
    "attention": {
      "preserved": 0.16,
      "evidence": 0.0,
      "obsolete_kept": 0.16
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.37,
      "evidence": 0.05,
      "obsolete_kept": 0.06
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.7081,
    "gold": 0.1444
  },
  "secs_per_example": {
    "forward": 0.027,
    "bp": 0.08,
    "exact": 0.51
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 70200,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70201,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70202,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70203,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70204,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70205,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70206,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70207,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70208,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70209,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70210,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70211,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70212,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70213,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70214,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70215,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70216,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70217,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70218,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70219,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70220,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70221,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70222,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70223,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70224,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70225,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70226,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70227,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70228,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70229,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70230,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70231,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70232,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70233,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70234,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70235,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70236,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70237,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70238,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70239,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70240,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70241,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70242,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70243,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70244,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70245,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70246,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70247,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70248,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70249,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70250,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70251,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70252,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70253,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70254,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70255,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70256,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70257,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70258,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70259,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70260,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70261,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70262,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70263,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70264,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70265,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70266,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70267,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70268,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70269,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70270,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70271,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70272,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70273,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70274,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70275,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70276,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70277,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70278,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70279,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70280,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70281,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70282,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70283,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70284,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70285,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70286,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70287,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70288,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70289,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70290,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70291,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70292,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70293,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70294,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70295,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70296,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70297,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70298,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70299,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            4
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_latest_Qwen2.5-7B-Instruct_pre_o0.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "dtype": "float32",
  "timing": "pre",
  "task": "latest",
  "offset": 0,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 1,
  "dense_solved": 100,
  "rates": {
    "bp_kl": {
      "preserved": 0.28,
      "evidence": 0.06,
      "obsolete_kept": 0.26
    },
    "bp_gold": {
      "preserved": 0.27,
      "evidence": 0.01,
      "obsolete_kept": 0.26
    },
    "exact_kl": {
      "preserved": 0.24,
      "evidence": 0.13,
      "obsolete_kept": 0.49
    },
    "exact_gold": {
      "preserved": 0.64,
      "evidence": 0.61,
      "obsolete_kept": 0.25
    },
    "attention": {
      "preserved": 0.26,
      "evidence": 0.0,
      "obsolete_kept": 0.25
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.27,
      "evidence": 0.05,
      "obsolete_kept": 0.12
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.6652,
    "gold": -0.1095
  },
  "secs_per_example": {
    "forward": 0.027,
    "bp": 0.08,
    "exact": 0.683
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 70000,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70001,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70002,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70003,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70004,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70005,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70006,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70007,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70008,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70009,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70010,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70011,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70012,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70013,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70014,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70015,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70016,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70017,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70018,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70019,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70020,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70021,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70022,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70023,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70024,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70025,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70026,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70027,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70028,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70029,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70030,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70031,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70032,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70033,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70034,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70035,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70036,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70037,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70038,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70039,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70040,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70041,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70042,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70043,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70044,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70045,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70046,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70047,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70048,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70049,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70050,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70051,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70052,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70053,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70054,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70055,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70056,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70057,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70058,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70059,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70060,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70061,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70062,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70063,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70064,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70065,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70066,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70067,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70068,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70069,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70070,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70071,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70072,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70073,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70074,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70075,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70076,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70077,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70078,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70079,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70080,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70081,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70082,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70083,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70084,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70085,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70086,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70087,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70088,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70089,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70090,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70091,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70092,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70093,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70094,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70095,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70096,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70097,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70098,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70099,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            4
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_latest_Qwen2.5-7B-Instruct_pre_o100.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "dtype": "float32",
  "timing": "pre",
  "task": "latest",
  "offset": 100,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 1,
  "dense_solved": 100,
  "rates": {
    "bp_kl": {
      "preserved": 0.23,
      "evidence": 0.02,
      "obsolete_kept": 0.24
    },
    "bp_gold": {
      "preserved": 0.21,
      "evidence": 0.01,
      "obsolete_kept": 0.25
    },
    "exact_kl": {
      "preserved": 0.25,
      "evidence": 0.13,
      "obsolete_kept": 0.49
    },
    "exact_gold": {
      "preserved": 0.68,
      "evidence": 0.67,
      "obsolete_kept": 0.17
    },
    "attention": {
      "preserved": 0.23,
      "evidence": 0.0,
      "obsolete_kept": 0.22
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.23,
      "evidence": 0.06,
      "obsolete_kept": 0.09
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.6777,
    "gold": -0.1065
  },
  "secs_per_example": {
    "forward": 0.027,
    "bp": 0.08,
    "exact": 0.682
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 70100,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70101,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70102,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70103,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70104,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70105,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70106,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70107,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70108,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70109,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70110,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70111,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70112,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70113,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70114,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70115,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70116,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70117,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70118,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70119,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70120,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70121,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70122,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70123,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70124,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70125,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70126,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70127,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70128,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70129,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70130,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70131,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70132,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70133,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70134,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70135,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70136,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70137,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70138,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70139,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70140,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70141,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70142,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70143,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70144,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70145,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70146,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70147,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70148,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70149,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70150,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70151,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70152,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70153,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70154,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70155,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70156,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70157,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70158,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70159,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70160,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70161,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70162,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70163,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70164,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70165,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70166,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70167,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70168,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70169,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70170,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70171,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70172,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70173,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70174,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70175,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70176,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70177,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70178,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70179,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70180,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70181,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70182,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70183,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70184,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70185,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70186,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70187,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70188,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70189,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70190,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70191,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70192,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70193,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70194,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70195,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70196,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70197,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70198,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70199,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_latest_Qwen2.5-7B-Instruct_pre_o200.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "dtype": "float32",
  "timing": "pre",
  "task": "latest",
  "offset": 200,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 1,
  "dense_solved": 100,
  "rates": {
    "bp_kl": {
      "preserved": 0.24,
      "evidence": 0.06,
      "obsolete_kept": 0.18
    },
    "bp_gold": {
      "preserved": 0.17,
      "evidence": 0.0,
      "obsolete_kept": 0.2
    },
    "exact_kl": {
      "preserved": 0.25,
      "evidence": 0.17,
      "obsolete_kept": 0.39
    },
    "exact_gold": {
      "preserved": 0.7,
      "evidence": 0.68,
      "obsolete_kept": 0.24
    },
    "attention": {
      "preserved": 0.18,
      "evidence": 0.0,
      "obsolete_kept": 0.16
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.33,
      "evidence": 0.05,
      "obsolete_kept": 0.06
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.6762,
    "gold": -0.1003
  },
  "secs_per_example": {
    "forward": 0.027,
    "bp": 0.08,
    "exact": 0.682
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 70200,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70201,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70202,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70203,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70204,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70205,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70206,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70207,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70208,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70209,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70210,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70211,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70212,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70213,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70214,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70215,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70216,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70217,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70218,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70219,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70220,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70221,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70222,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70223,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70224,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70225,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70226,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70227,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70228,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70229,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70230,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70231,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70232,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70233,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70234,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70235,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70236,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70237,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70238,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70239,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70240,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70241,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70242,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70243,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70244,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70245,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70246,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70247,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70248,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70249,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70250,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70251,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70252,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70253,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70254,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70255,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70256,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70257,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70258,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70259,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70260,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70261,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70262,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70263,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70264,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70265,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70266,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70267,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70268,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70269,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70270,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70271,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70272,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70273,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70274,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70275,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70276,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70277,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70278,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70279,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70280,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70281,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70282,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70283,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70284,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70285,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70286,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70287,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70288,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70289,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70290,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70291,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70292,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70293,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70294,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70295,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2
          ]
        }
      }
    },
    {
      "seed": 70296,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70297,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70298,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70299,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_twohop_Qwen2.5-3B-Instruct_post_o0.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "dtype": "float32",
  "timing": "post",
  "task": "twohop",
  "offset": 0,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 2,
  "dense_solved": 80,
  "rates": {
    "bp_kl": {
      "preserved": 0.25,
      "evidence": 0.0125,
      "obsolete_kept": 0.0
    },
    "bp_gold": {
      "preserved": 0.725,
      "evidence": 0.025,
      "obsolete_kept": 0.0
    },
    "exact_kl": {
      "preserved": 0.3125,
      "evidence": 0.05,
      "obsolete_kept": 0.0
    },
    "exact_gold": {
      "preserved": 0.65,
      "evidence": 0.025,
      "obsolete_kept": 0.0
    },
    "attention": {
      "preserved": 0.3125,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.2125,
      "evidence": 0.025,
      "obsolete_kept": 0.0
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.6885,
    "gold": 0.2333
  },
  "secs_per_example": {
    "forward": 0.025,
    "bp": 0.071,
    "exact": 0.254
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 90000,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            6,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        }
      }
    },
    {
      "seed": 90002,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            14
          ]
        }
      }
    },
    {
      "seed": 90004,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            13
          ]
        }
      }
    },
    {
      "seed": 90006,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        }
      }
    },
    {
      "seed": 90007,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            10
          ]
        }
      }
    },
    {
      "seed": 90008,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            15
          ]
        }
      }
    },
    {
      "seed": 90010,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        }
      }
    },
    {
      "seed": 90011,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90013,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11,
            13
          ]
        }
      }
    },
    {
      "seed": 90015,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            12
          ]
        }
      }
    },
    {
      "seed": 90016,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90018,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            9
          ]
        }
      }
    },
    {
      "seed": 90019,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        }
      }
    },
    {
      "seed": 90020,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90021,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90022,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90023,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        }
      }
    },
    {
      "seed": 90024,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        }
      }
    },
    {
      "seed": 90025,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            11
          ]
        }
      }
    },
    {
      "seed": 90026,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        }
      }
    },
    {
      "seed": 90027,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90028,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90030,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90031,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            10
          ]
        }
      }
    },
    {
      "seed": 90032,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            11
          ]
        }
      }
    },
    {
      "seed": 90035,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            13
          ]
        }
      }
    },
    {
      "seed": 90037,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            13
          ]
        }
      }
    },
    {
      "seed": 90038,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        }
      }
    },
    {
      "seed": 90040,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90041,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90042,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90043,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            14
          ]
        }
      }
    },
    {
      "seed": 90044,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        }
      }
    },
    {
      "seed": 90045,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        }
      }
    },
    {
      "seed": 90046,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90047,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        }
      }
    },
    {
      "seed": 90048,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90049,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90051,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            14
          ]
        }
      }
    },
    {
      "seed": 90052,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90053,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90055,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90056,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90058,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90059,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            7,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90060,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        }
      }
    },
    {
      "seed": 90061,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90062,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90064,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            7
          ]
        }
      }
    },
    {
      "seed": 90065,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            10
          ]
        }
      }
    },
    {
      "seed": 90066,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        }
      }
    },
    {
      "seed": 90067,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            12,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            10
          ]
        }
      }
    },
    {
      "seed": 90068,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            15
          ]
        }
      }
    },
    {
      "seed": 90069,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        }
      }
    },
    {
      "seed": 90070,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90071,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90072,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            10,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90073,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90074,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90075,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90076,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            13
          ]
        }
      }
    },
    {
      "seed": 90077,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90078,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90079,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        }
      }
    },
    {
      "seed": 90081,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            9
          ]
        }
      }
    },
    {
      "seed": 90082,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90083,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            4
          ]
        }
      }
    },
    {
      "seed": 90084,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        }
      }
    },
    {
      "seed": 90085,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90087,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90089,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90090,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            7
          ]
        }
      }
    },
    {
      "seed": 90092,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            9
          ]
        }
      }
    },
    {
      "seed": 90093,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            8
          ]
        }
      }
    },
    {
      "seed": 90094,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90095,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90096,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            15
          ]
        }
      }
    },
    {
      "seed": 90097,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90098,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12,
            14
          ]
        }
      }
    },
    {
      "seed": 90099,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            15
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_twohop_Qwen2.5-3B-Instruct_post_o100.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "dtype": "float32",
  "timing": "post",
  "task": "twohop",
  "offset": 100,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 2,
  "dense_solved": 82,
  "rates": {
    "bp_kl": {
      "preserved": 0.4024,
      "evidence": 0.061,
      "obsolete_kept": 0.0
    },
    "bp_gold": {
      "preserved": 0.7683,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    },
    "exact_kl": {
      "preserved": 0.4146,
      "evidence": 0.0732,
      "obsolete_kept": 0.0
    },
    "exact_gold": {
      "preserved": 0.7073,
      "evidence": 0.0244,
      "obsolete_kept": 0.0
    },
    "attention": {
      "preserved": 0.3537,
      "evidence": 0.0244,
      "obsolete_kept": 0.0
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.1951,
      "evidence": 0.0122,
      "obsolete_kept": 0.0
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.7253,
    "gold": 0.2095
  },
  "secs_per_example": {
    "forward": 0.025,
    "bp": 0.071,
    "exact": 0.253
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 90100,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        }
      }
    },
    {
      "seed": 90101,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            14
          ]
        }
      }
    },
    {
      "seed": 90103,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            13
          ]
        }
      }
    },
    {
      "seed": 90104,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        }
      }
    },
    {
      "seed": 90105,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            10
          ]
        }
      }
    },
    {
      "seed": 90106,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13,
            15
          ]
        }
      }
    },
    {
      "seed": 90107,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        }
      }
    },
    {
      "seed": 90108,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90109,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            13
          ]
        }
      }
    },
    {
      "seed": 90110,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            12
          ]
        }
      }
    },
    {
      "seed": 90111,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90112,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            9
          ]
        }
      }
    },
    {
      "seed": 90113,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        }
      }
    },
    {
      "seed": 90114,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90115,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90116,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90117,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        }
      }
    },
    {
      "seed": 90118,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        }
      }
    },
    {
      "seed": 90119,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            11
          ]
        }
      }
    },
    {
      "seed": 90120,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        }
      }
    },
    {
      "seed": 90121,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90122,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90123,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90125,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            10
          ]
        }
      }
    },
    {
      "seed": 90126,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            11
          ]
        }
      }
    },
    {
      "seed": 90127,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            13
          ]
        }
      }
    },
    {
      "seed": 90129,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            13
          ]
        }
      }
    },
    {
      "seed": 90130,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            10
          ]
        }
      }
    },
    {
      "seed": 90131,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            3,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90132,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90133,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90135,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            14
          ]
        }
      }
    },
    {
      "seed": 90136,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        }
      }
    },
    {
      "seed": 90138,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        }
      }
    },
    {
      "seed": 90139,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90140,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        }
      }
    },
    {
      "seed": 90141,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90142,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90143,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            14
          ]
        }
      }
    },
    {
      "seed": 90144,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90145,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90146,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90147,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90148,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            2,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90149,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90150,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        }
      }
    },
    {
      "seed": 90151,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90152,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90153,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            7
          ]
        }
      }
    },
    {
      "seed": 90154,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            10
          ]
        }
      }
    },
    {
      "seed": 90155,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            15
          ]
        }
      }
    },
    {
      "seed": 90156,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            10
          ]
        }
      }
    },
    {
      "seed": 90157,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5,
            15
          ]
        }
      }
    },
    {
      "seed": 90159,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        }
      }
    },
    {
      "seed": 90161,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90162,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90164,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90165,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90166,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90168,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90169,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            13
          ]
        }
      }
    },
    {
      "seed": 90171,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90172,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90173,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            8
          ]
        }
      }
    },
    {
      "seed": 90175,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            9
          ]
        }
      }
    },
    {
      "seed": 90176,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90177,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            11,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            4
          ]
        }
      }
    },
    {
      "seed": 90178,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        }
      }
    },
    {
      "seed": 90179,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90182,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90183,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90184,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            7
          ]
        }
      }
    },
    {
      "seed": 90185,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            8,
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            9
          ]
        }
      }
    },
    {
      "seed": 90186,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            8
          ]
        }
      }
    },
    {
      "seed": 90188,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90189,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90190,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            15
          ]
        }
      }
    },
    {
      "seed": 90191,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90193,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12,
            14
          ]
        }
      }
    },
    {
      "seed": 90195,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            15
          ]
        }
      }
    },
    {
      "seed": 90196,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10,
            13
          ]
        }
      }
    },
    {
      "seed": 90199,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_twohop_Qwen2.5-3B-Instruct_post_o200.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "dtype": "float32",
  "timing": "post",
  "task": "twohop",
  "offset": 200,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 2,
  "dense_solved": 86,
  "rates": {
    "bp_kl": {
      "preserved": 0.3953,
      "evidence": 0.0349,
      "obsolete_kept": 0.0
    },
    "bp_gold": {
      "preserved": 0.7093,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    },
    "exact_kl": {
      "preserved": 0.2907,
      "evidence": 0.0465,
      "obsolete_kept": 0.0
    },
    "exact_gold": {
      "preserved": 0.6279,
      "evidence": 0.0233,
      "obsolete_kept": 0.0
    },
    "attention": {
      "preserved": 0.3256,
      "evidence": 0.0116,
      "obsolete_kept": 0.0
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.314,
      "evidence": 0.0233,
      "obsolete_kept": 0.0
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.7409,
    "gold": 0.2007
  },
  "secs_per_example": {
    "forward": 0.023,
    "bp": 0.068,
    "exact": 0.251
  },
  "exact_path_max_logit_diff": [
    0.0,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 90201,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        }
      }
    },
    {
      "seed": 90202,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            14
          ]
        }
      }
    },
    {
      "seed": 90203,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            13
          ]
        }
      }
    },
    {
      "seed": 90205,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        }
      }
    },
    {
      "seed": 90206,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            10
          ]
        }
      }
    },
    {
      "seed": 90207,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            15
          ]
        }
      }
    },
    {
      "seed": 90208,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        }
      }
    },
    {
      "seed": 90209,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90210,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            13
          ]
        }
      }
    },
    {
      "seed": 90211,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            12
          ]
        }
      }
    },
    {
      "seed": 90212,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90213,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            11,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            9
          ]
        }
      }
    },
    {
      "seed": 90215,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        }
      }
    },
    {
      "seed": 90216,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90217,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90218,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90219,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        }
      }
    },
    {
      "seed": 90220,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        }
      }
    },
    {
      "seed": 90224,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        }
      }
    },
    {
      "seed": 90225,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        }
      }
    },
    {
      "seed": 90226,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90227,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90229,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90230,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        }
      }
    },
    {
      "seed": 90232,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        }
      }
    },
    {
      "seed": 90233,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        }
      }
    },
    {
      "seed": 90234,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            13
          ]
        }
      }
    },
    {
      "seed": 90236,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            10
          ]
        }
      }
    },
    {
      "seed": 90237,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90238,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90239,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90240,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            14
          ]
        }
      }
    },
    {
      "seed": 90241,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        }
      }
    },
    {
      "seed": 90242,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        }
      }
    },
    {
      "seed": 90243,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90244,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        }
      }
    },
    {
      "seed": 90245,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90246,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90247,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            14
          ]
        }
      }
    },
    {
      "seed": 90248,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90249,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90250,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90251,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90253,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90254,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90255,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        }
      }
    },
    {
      "seed": 90256,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90257,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90258,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        }
      }
    },
    {
      "seed": 90259,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            10
          ]
        }
      }
    },
    {
      "seed": 90260,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            15
          ]
        }
      }
    },
    {
      "seed": 90261,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            10
          ]
        }
      }
    },
    {
      "seed": 90263,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            15
          ]
        }
      }
    },
    {
      "seed": 90264,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        }
      }
    },
    {
      "seed": 90265,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90266,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90267,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90268,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90269,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90270,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90271,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            13
          ]
        }
      }
    },
    {
      "seed": 90272,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90273,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90274,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            8
          ]
        }
      }
    },
    {
      "seed": 90275,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            9
          ]
        }
      }
    },
    {
      "seed": 90276,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90278,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            4
          ]
        }
      }
    },
    {
      "seed": 90279,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        }
      }
    },
    {
      "seed": 90280,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90281,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90282,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90283,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            7
          ]
        }
      }
    },
    {
      "seed": 90284,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            9
          ]
        }
      }
    },
    {
      "seed": 90285,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            8
          ]
        }
      }
    },
    {
      "seed": 90286,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90287,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90288,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            15
          ]
        }
      }
    },
    {
      "seed": 90290,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90291,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12,
            14
          ]
        }
      }
    },
    {
      "seed": 90292,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            15
          ]
        }
      }
    },
    {
      "seed": 90293,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10,
            13
          ]
        }
      }
    },
    {
      "seed": 90294,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90296,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        }
      }
    },
    {
      "seed": 90297,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90298,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        }
      }
    },
    {
      "seed": 90299,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            8
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_twohop_Qwen2.5-3B-Instruct_pre_o0.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "dtype": "float32",
  "timing": "pre",
  "task": "twohop",
  "offset": 0,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 2,
  "dense_solved": 80,
  "rates": {
    "bp_kl": {
      "preserved": 0.2125,
      "evidence": 0.0125,
      "obsolete_kept": 0.0
    },
    "bp_gold": {
      "preserved": 0.6375,
      "evidence": 0.025,
      "obsolete_kept": 0.0
    },
    "exact_kl": {
      "preserved": 0.2375,
      "evidence": 0.0375,
      "obsolete_kept": 0.0
    },
    "exact_gold": {
      "preserved": 0.2875,
      "evidence": 0.1,
      "obsolete_kept": 0.0
    },
    "attention": {
      "preserved": 0.3,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.2,
      "evidence": 0.025,
      "obsolete_kept": 0.0
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.4966,
    "gold": -0.2664
  },
  "secs_per_example": {
    "forward": 0.026,
    "bp": 0.071,
    "exact": 0.401
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 90000,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            6,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        }
      }
    },
    {
      "seed": 90002,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            14
          ]
        }
      }
    },
    {
      "seed": 90004,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            13
          ]
        }
      }
    },
    {
      "seed": 90006,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        }
      }
    },
    {
      "seed": 90007,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            10
          ]
        }
      }
    },
    {
      "seed": 90008,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13,
            15
          ]
        }
      }
    },
    {
      "seed": 90010,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        }
      }
    },
    {
      "seed": 90011,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90013,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            13
          ]
        }
      }
    },
    {
      "seed": 90015,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            12
          ]
        }
      }
    },
    {
      "seed": 90016,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90018,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            9
          ]
        }
      }
    },
    {
      "seed": 90019,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        }
      }
    },
    {
      "seed": 90020,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90021,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90022,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90023,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        }
      }
    },
    {
      "seed": 90024,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        }
      }
    },
    {
      "seed": 90025,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            11
          ]
        }
      }
    },
    {
      "seed": 90026,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        }
      }
    },
    {
      "seed": 90027,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90028,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90030,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90031,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            10
          ]
        }
      }
    },
    {
      "seed": 90032,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            11
          ]
        }
      }
    },
    {
      "seed": 90035,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            13
          ]
        }
      }
    },
    {
      "seed": 90037,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            13
          ]
        }
      }
    },
    {
      "seed": 90038,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        }
      }
    },
    {
      "seed": 90040,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90041,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90042,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90043,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            14
          ]
        }
      }
    },
    {
      "seed": 90044,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        }
      }
    },
    {
      "seed": 90045,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        }
      }
    },
    {
      "seed": 90046,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90047,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        }
      }
    },
    {
      "seed": 90048,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90049,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90051,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            14
          ]
        }
      }
    },
    {
      "seed": 90052,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90053,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90055,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90056,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90058,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90059,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            7,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90060,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        }
      }
    },
    {
      "seed": 90061,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90062,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90064,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            7
          ]
        }
      }
    },
    {
      "seed": 90065,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            10
          ]
        }
      }
    },
    {
      "seed": 90066,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            15
          ]
        }
      }
    },
    {
      "seed": 90067,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            12,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            10
          ]
        }
      }
    },
    {
      "seed": 90068,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            15
          ]
        }
      }
    },
    {
      "seed": 90069,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        }
      }
    },
    {
      "seed": 90070,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90071,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90072,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            10,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90073,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90074,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90075,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90076,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            13
          ]
        }
      }
    },
    {
      "seed": 90077,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90078,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90079,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        }
      }
    },
    {
      "seed": 90081,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        }
      }
    },
    {
      "seed": 90082,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90083,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            4
          ]
        }
      }
    },
    {
      "seed": 90084,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        }
      }
    },
    {
      "seed": 90085,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90087,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90089,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90090,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            7
          ]
        }
      }
    },
    {
      "seed": 90092,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            9
          ]
        }
      }
    },
    {
      "seed": 90093,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        }
      }
    },
    {
      "seed": 90094,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90095,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90096,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            15
          ]
        }
      }
    },
    {
      "seed": 90097,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90098,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12,
            14
          ]
        }
      }
    },
    {
      "seed": 90099,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            15
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_twohop_Qwen2.5-3B-Instruct_pre_o100.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "dtype": "float32",
  "timing": "pre",
  "task": "twohop",
  "offset": 100,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 2,
  "dense_solved": 82,
  "rates": {
    "bp_kl": {
      "preserved": 0.3537,
      "evidence": 0.061,
      "obsolete_kept": 0.0
    },
    "bp_gold": {
      "preserved": 0.6341,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    },
    "exact_kl": {
      "preserved": 0.3293,
      "evidence": 0.0854,
      "obsolete_kept": 0.0
    },
    "exact_gold": {
      "preserved": 0.439,
      "evidence": 0.1951,
      "obsolete_kept": 0.0
    },
    "attention": {
      "preserved": 0.3171,
      "evidence": 0.0244,
      "obsolete_kept": 0.0
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.2439,
      "evidence": 0.0122,
      "obsolete_kept": 0.0
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.5075,
    "gold": -0.3317
  },
  "secs_per_example": {
    "forward": 0.026,
    "bp": 0.071,
    "exact": 0.401
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 90100,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        }
      }
    },
    {
      "seed": 90101,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            14
          ]
        }
      }
    },
    {
      "seed": 90103,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            13
          ]
        }
      }
    },
    {
      "seed": 90104,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        }
      }
    },
    {
      "seed": 90105,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            10
          ]
        }
      }
    },
    {
      "seed": 90106,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            15
          ]
        }
      }
    },
    {
      "seed": 90107,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        }
      }
    },
    {
      "seed": 90108,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90109,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            13
          ]
        }
      }
    },
    {
      "seed": 90110,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            12
          ]
        }
      }
    },
    {
      "seed": 90111,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90112,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            9
          ]
        }
      }
    },
    {
      "seed": 90113,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        }
      }
    },
    {
      "seed": 90114,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90115,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90116,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90117,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        }
      }
    },
    {
      "seed": 90118,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        }
      }
    },
    {
      "seed": 90119,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        }
      }
    },
    {
      "seed": 90120,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        }
      }
    },
    {
      "seed": 90121,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90122,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90123,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90125,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            10
          ]
        }
      }
    },
    {
      "seed": 90126,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            11
          ]
        }
      }
    },
    {
      "seed": 90127,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            13
          ]
        }
      }
    },
    {
      "seed": 90129,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            13
          ]
        }
      }
    },
    {
      "seed": 90130,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            10
          ]
        }
      }
    },
    {
      "seed": 90131,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            3,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90132,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90133,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90135,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            14
          ]
        }
      }
    },
    {
      "seed": 90136,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        }
      }
    },
    {
      "seed": 90138,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        }
      }
    },
    {
      "seed": 90139,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90140,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        }
      }
    },
    {
      "seed": 90141,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90142,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90143,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            14
          ]
        }
      }
    },
    {
      "seed": 90144,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90145,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90146,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90147,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90148,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90149,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90150,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        }
      }
    },
    {
      "seed": 90151,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90152,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90153,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            7
          ]
        }
      }
    },
    {
      "seed": 90154,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        }
      }
    },
    {
      "seed": 90155,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            15
          ]
        }
      }
    },
    {
      "seed": 90156,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            10
          ]
        }
      }
    },
    {
      "seed": 90157,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            15
          ]
        }
      }
    },
    {
      "seed": 90159,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        }
      }
    },
    {
      "seed": 90161,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90162,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90164,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90165,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90166,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90168,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90169,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            13
          ]
        }
      }
    },
    {
      "seed": 90171,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90172,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90173,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            8
          ]
        }
      }
    },
    {
      "seed": 90175,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            9
          ]
        }
      }
    },
    {
      "seed": 90176,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90177,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            4
          ]
        }
      }
    },
    {
      "seed": 90178,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        }
      }
    },
    {
      "seed": 90179,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90182,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90183,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90184,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        }
      }
    },
    {
      "seed": 90185,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            8,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            9
          ]
        }
      }
    },
    {
      "seed": 90186,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            8
          ]
        }
      }
    },
    {
      "seed": 90188,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90189,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90190,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            15
          ]
        }
      }
    },
    {
      "seed": 90191,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90193,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12,
            14
          ]
        }
      }
    },
    {
      "seed": 90195,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            15
          ]
        }
      }
    },
    {
      "seed": 90196,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10,
            13
          ]
        }
      }
    },
    {
      "seed": 90199,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_twohop_Qwen2.5-3B-Instruct_pre_o200.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "dtype": "float32",
  "timing": "pre",
  "task": "twohop",
  "offset": 200,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 2,
  "dense_solved": 86,
  "rates": {
    "bp_kl": {
      "preserved": 0.3488,
      "evidence": 0.0349,
      "obsolete_kept": 0.0
    },
    "bp_gold": {
      "preserved": 0.5349,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    },
    "exact_kl": {
      "preserved": 0.314,
      "evidence": 0.093,
      "obsolete_kept": 0.0
    },
    "exact_gold": {
      "preserved": 0.3023,
      "evidence": 0.1047,
      "obsolete_kept": 0.0
    },
    "attention": {
      "preserved": 0.3023,
      "evidence": 0.0116,
      "obsolete_kept": 0.0
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.2093,
      "evidence": 0.0233,
      "obsolete_kept": 0.0
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.5039,
    "gold": -0.2658
  },
  "secs_per_example": {
    "forward": 0.023,
    "bp": 0.069,
    "exact": 0.397
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 90201,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            12,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        }
      }
    },
    {
      "seed": 90202,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            14
          ]
        }
      }
    },
    {
      "seed": 90203,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        }
      }
    },
    {
      "seed": 90205,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        }
      }
    },
    {
      "seed": 90206,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            10
          ]
        }
      }
    },
    {
      "seed": 90207,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            15
          ]
        }
      }
    },
    {
      "seed": 90208,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        }
      }
    },
    {
      "seed": 90209,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90210,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            13
          ]
        }
      }
    },
    {
      "seed": 90211,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            12
          ]
        }
      }
    },
    {
      "seed": 90212,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90213,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            11,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            9
          ]
        }
      }
    },
    {
      "seed": 90215,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        }
      }
    },
    {
      "seed": 90216,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90217,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90218,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90219,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        }
      }
    },
    {
      "seed": 90220,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        }
      }
    },
    {
      "seed": 90224,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            11
          ]
        }
      }
    },
    {
      "seed": 90225,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        }
      }
    },
    {
      "seed": 90226,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90227,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90229,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90230,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        }
      }
    },
    {
      "seed": 90232,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        }
      }
    },
    {
      "seed": 90233,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            13
          ]
        }
      }
    },
    {
      "seed": 90234,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            13
          ]
        }
      }
    },
    {
      "seed": 90236,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            10
          ]
        }
      }
    },
    {
      "seed": 90237,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90238,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90239,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90240,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            14
          ]
        }
      }
    },
    {
      "seed": 90241,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        }
      }
    },
    {
      "seed": 90242,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        }
      }
    },
    {
      "seed": 90243,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90244,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        }
      }
    },
    {
      "seed": 90245,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90246,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90247,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        }
      }
    },
    {
      "seed": 90248,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90249,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90250,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90251,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90253,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90254,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90255,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        }
      }
    },
    {
      "seed": 90256,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90257,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90258,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        }
      }
    },
    {
      "seed": 90259,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            10
          ]
        }
      }
    },
    {
      "seed": 90260,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            15
          ]
        }
      }
    },
    {
      "seed": 90261,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            10
          ]
        }
      }
    },
    {
      "seed": 90263,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            15
          ]
        }
      }
    },
    {
      "seed": 90264,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        }
      }
    },
    {
      "seed": 90265,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90266,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90267,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90268,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90269,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90270,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90271,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        }
      }
    },
    {
      "seed": 90272,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90273,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90274,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            8
          ]
        }
      }
    },
    {
      "seed": 90275,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        }
      }
    },
    {
      "seed": 90276,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90278,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            4
          ]
        }
      }
    },
    {
      "seed": 90279,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        }
      }
    },
    {
      "seed": 90280,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90281,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90282,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90283,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            7
          ]
        }
      }
    },
    {
      "seed": 90284,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            9
          ]
        }
      }
    },
    {
      "seed": 90285,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            8
          ]
        }
      }
    },
    {
      "seed": 90286,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90287,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90288,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            15
          ]
        }
      }
    },
    {
      "seed": 90290,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90291,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12,
            14
          ]
        }
      }
    },
    {
      "seed": 90292,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            15
          ]
        }
      }
    },
    {
      "seed": 90293,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10,
            13
          ]
        }
      }
    },
    {
      "seed": 90294,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90296,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        }
      }
    },
    {
      "seed": 90297,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90298,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        }
      }
    },
    {
      "seed": 90299,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            8
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_twohop_Qwen2.5-7B-Instruct_post_o0.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "dtype": "float32",
  "timing": "post",
  "task": "twohop",
  "offset": 0,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 2,
  "dense_solved": 98,
  "rates": {
    "bp_kl": {
      "preserved": 0.4592,
      "evidence": 0.102,
      "obsolete_kept": 0.0
    },
    "bp_gold": {
      "preserved": 0.7143,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    },
    "exact_kl": {
      "preserved": 0.6327,
      "evidence": 0.0612,
      "obsolete_kept": 0.0
    },
    "exact_gold": {
      "preserved": 0.8061,
      "evidence": 0.1837,
      "obsolete_kept": 0.0
    },
    "attention": {
      "preserved": 0.7959,
      "evidence": 0.0408,
      "obsolete_kept": 0.0
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.2449,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.6705,
    "gold": 0.392
  },
  "secs_per_example": {
    "forward": 0.026,
    "bp": 0.079,
    "exact": 0.508
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 90000,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            3,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        }
      }
    },
    {
      "seed": 90001,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            14
          ]
        }
      }
    },
    {
      "seed": 90002,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            13
          ]
        }
      }
    },
    {
      "seed": 90003,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        }
      }
    },
    {
      "seed": 90004,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            10
          ]
        }
      }
    },
    {
      "seed": 90005,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            15
          ]
        }
      }
    },
    {
      "seed": 90006,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        }
      }
    },
    {
      "seed": 90007,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90008,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            13
          ]
        }
      }
    },
    {
      "seed": 90009,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            12
          ]
        }
      }
    },
    {
      "seed": 90010,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90011,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            9
          ]
        }
      }
    },
    {
      "seed": 90012,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        }
      }
    },
    {
      "seed": 90013,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90014,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90015,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90016,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        }
      }
    },
    {
      "seed": 90017,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        }
      }
    },
    {
      "seed": 90018,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        }
      }
    },
    {
      "seed": 90019,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        }
      }
    },
    {
      "seed": 90020,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90021,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90022,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            10,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90023,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            10
          ]
        }
      }
    },
    {
      "seed": 90024,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        }
      }
    },
    {
      "seed": 90025,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        }
      }
    },
    {
      "seed": 90026,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            13
          ]
        }
      }
    },
    {
      "seed": 90027,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        }
      }
    },
    {
      "seed": 90028,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90029,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90030,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90031,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        }
      }
    },
    {
      "seed": 90033,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            14,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        }
      }
    },
    {
      "seed": 90034,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        }
      }
    },
    {
      "seed": 90035,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90036,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        }
      }
    },
    {
      "seed": 90037,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90038,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90040,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            14
          ]
        }
      }
    },
    {
      "seed": 90041,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90042,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90043,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90044,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90045,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90046,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90047,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        }
      }
    },
    {
      "seed": 90048,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90049,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90050,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        }
      }
    },
    {
      "seed": 90051,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            13,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            10
          ]
        }
      }
    },
    {
      "seed": 90052,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            15
          ]
        }
      }
    },
    {
      "seed": 90053,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            10
          ]
        }
      }
    },
    {
      "seed": 90054,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            15
          ]
        }
      }
    },
    {
      "seed": 90055,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        }
      }
    },
    {
      "seed": 90056,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90057,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90058,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90059,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90060,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90061,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90062,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            13
          ]
        }
      }
    },
    {
      "seed": 90063,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90064,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            11,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90065,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            8
          ]
        }
      }
    },
    {
      "seed": 90066,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            9
          ]
        }
      }
    },
    {
      "seed": 90067,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90068,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            4
          ]
        }
      }
    },
    {
      "seed": 90069,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        }
      }
    },
    {
      "seed": 90070,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            14,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90071,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90072,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90073,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            7
          ]
        }
      }
    },
    {
      "seed": 90074,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            5,
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            9
          ]
        }
      }
    },
    {
      "seed": 90075,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        }
      }
    },
    {
      "seed": 90076,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90077,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90078,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            15
          ]
        }
      }
    },
    {
      "seed": 90079,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90080,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12,
            14
          ]
        }
      }
    },
    {
      "seed": 90081,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            15
          ]
        }
      }
    },
    {
      "seed": 90082,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10,
            13
          ]
        }
      }
    },
    {
      "seed": 90083,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90084,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        }
      }
    },
    {
      "seed": 90085,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90086,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        }
      }
    },
    {
      "seed": 90087,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            8
          ]
        }
      }
    },
    {
      "seed": 90088,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        }
      }
    },
    {
      "seed": 90089,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            13
          ]
        }
      }
    },
    {
      "seed": 90090,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90091,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        }
      }
    },
    {
      "seed": 90092,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90093,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            8
          ]
        }
      }
    },
    {
      "seed": 90094,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            14
          ]
        }
      }
    },
    {
      "seed": 90095,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            9
          ]
        }
      }
    },
    {
      "seed": 90096,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90097,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            6
          ]
        }
      }
    },
    {
      "seed": 90098,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            9
          ]
        }
      }
    },
    {
      "seed": 90099,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_twohop_Qwen2.5-7B-Instruct_post_o100.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "dtype": "float32",
  "timing": "post",
  "task": "twohop",
  "offset": 100,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 2,
  "dense_solved": 99,
  "rates": {
    "bp_kl": {
      "preserved": 0.4545,
      "evidence": 0.1717,
      "obsolete_kept": 0.0
    },
    "bp_gold": {
      "preserved": 0.7576,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    },
    "exact_kl": {
      "preserved": 0.6364,
      "evidence": 0.1414,
      "obsolete_kept": 0.0
    },
    "exact_gold": {
      "preserved": 0.798,
      "evidence": 0.1616,
      "obsolete_kept": 0.0
    },
    "attention": {
      "preserved": 0.7778,
      "evidence": 0.1212,
      "obsolete_kept": 0.0
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.3131,
      "evidence": 0.0101,
      "obsolete_kept": 0.0
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.6973,
    "gold": 0.4153
  },
  "secs_per_example": {
    "forward": 0.026,
    "bp": 0.079,
    "exact": 0.508
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 90100,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        }
      }
    },
    {
      "seed": 90101,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        }
      }
    },
    {
      "seed": 90102,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            13
          ]
        }
      }
    },
    {
      "seed": 90103,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        }
      }
    },
    {
      "seed": 90104,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            10
          ]
        }
      }
    },
    {
      "seed": 90105,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            15
          ]
        }
      }
    },
    {
      "seed": 90106,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        }
      }
    },
    {
      "seed": 90107,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90108,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11,
            13
          ]
        }
      }
    },
    {
      "seed": 90109,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            12
          ]
        }
      }
    },
    {
      "seed": 90110,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90111,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            4,
            9
          ]
        }
      }
    },
    {
      "seed": 90112,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        }
      }
    },
    {
      "seed": 90113,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90114,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90115,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90116,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        }
      }
    },
    {
      "seed": 90117,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        }
      }
    },
    {
      "seed": 90118,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            11
          ]
        }
      }
    },
    {
      "seed": 90119,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        }
      }
    },
    {
      "seed": 90120,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90121,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90122,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90123,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            10
          ]
        }
      }
    },
    {
      "seed": 90124,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            4,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            11
          ]
        }
      }
    },
    {
      "seed": 90125,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            13
          ]
        }
      }
    },
    {
      "seed": 90126,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        }
      }
    },
    {
      "seed": 90127,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        }
      }
    },
    {
      "seed": 90128,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            11,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90129,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90130,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90131,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        }
      }
    },
    {
      "seed": 90132,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        }
      }
    },
    {
      "seed": 90133,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        }
      }
    },
    {
      "seed": 90134,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90135,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        }
      }
    },
    {
      "seed": 90136,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90137,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90138,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            14
          ]
        }
      }
    },
    {
      "seed": 90139,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            4,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90140,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90141,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90142,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90143,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90144,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90145,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        }
      }
    },
    {
      "seed": 90146,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90148,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90149,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            7
          ]
        }
      }
    },
    {
      "seed": 90150,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            10
          ]
        }
      }
    },
    {
      "seed": 90151,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            15
          ]
        }
      }
    },
    {
      "seed": 90152,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            10
          ]
        }
      }
    },
    {
      "seed": 90153,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            15
          ]
        }
      }
    },
    {
      "seed": 90154,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        }
      }
    },
    {
      "seed": 90155,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90156,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90157,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90158,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90159,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90160,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            11,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90161,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        }
      }
    },
    {
      "seed": 90162,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90163,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90164,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        }
      }
    },
    {
      "seed": 90165,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            9
          ]
        }
      }
    },
    {
      "seed": 90166,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90167,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            4
          ]
        }
      }
    },
    {
      "seed": 90168,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        }
      }
    },
    {
      "seed": 90169,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90170,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90171,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90172,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            7
          ]
        }
      }
    },
    {
      "seed": 90173,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            9
          ]
        }
      }
    },
    {
      "seed": 90174,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            8
          ]
        }
      }
    },
    {
      "seed": 90175,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90176,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90177,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            15
          ]
        }
      }
    },
    {
      "seed": 90178,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90179,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12,
            14
          ]
        }
      }
    },
    {
      "seed": 90180,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            15
          ]
        }
      }
    },
    {
      "seed": 90181,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10,
            13
          ]
        }
      }
    },
    {
      "seed": 90182,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90183,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        }
      }
    },
    {
      "seed": 90184,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90185,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        }
      }
    },
    {
      "seed": 90186,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        }
      }
    },
    {
      "seed": 90187,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12,
            15
          ]
        }
      }
    },
    {
      "seed": 90188,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            13
          ]
        }
      }
    },
    {
      "seed": 90189,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90190,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        }
      }
    },
    {
      "seed": 90191,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90192,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        }
      }
    },
    {
      "seed": 90193,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            14
          ]
        }
      }
    },
    {
      "seed": 90194,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            9
          ]
        }
      }
    },
    {
      "seed": 90195,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90196,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        }
      }
    },
    {
      "seed": 90197,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            9
          ]
        }
      }
    },
    {
      "seed": 90198,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        }
      }
    },
    {
      "seed": 90199,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            7,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_twohop_Qwen2.5-7B-Instruct_post_o200.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "dtype": "float32",
  "timing": "post",
  "task": "twohop",
  "offset": 200,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 2,
  "dense_solved": 99,
  "rates": {
    "bp_kl": {
      "preserved": 0.3939,
      "evidence": 0.1515,
      "obsolete_kept": 0.0
    },
    "bp_gold": {
      "preserved": 0.798,
      "evidence": 0.0101,
      "obsolete_kept": 0.0
    },
    "exact_kl": {
      "preserved": 0.5556,
      "evidence": 0.101,
      "obsolete_kept": 0.0
    },
    "exact_gold": {
      "preserved": 0.7273,
      "evidence": 0.1515,
      "obsolete_kept": 0.0
    },
    "attention": {
      "preserved": 0.8485,
      "evidence": 0.0606,
      "obsolete_kept": 0.0
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.303,
      "evidence": 0.0101,
      "obsolete_kept": 0.0
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.6713,
    "gold": 0.3796
  },
  "secs_per_example": {
    "forward": 0.026,
    "bp": 0.079,
    "exact": 0.508
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 90200,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        }
      }
    },
    {
      "seed": 90201,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            14
          ]
        }
      }
    },
    {
      "seed": 90202,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        }
      }
    },
    {
      "seed": 90203,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        }
      }
    },
    {
      "seed": 90204,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            10
          ]
        }
      }
    },
    {
      "seed": 90205,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            15
          ]
        }
      }
    },
    {
      "seed": 90206,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        }
      }
    },
    {
      "seed": 90207,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90208,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            13
          ]
        }
      }
    },
    {
      "seed": 90209,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        }
      }
    },
    {
      "seed": 90210,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90211,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            9
          ]
        }
      }
    },
    {
      "seed": 90212,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        }
      }
    },
    {
      "seed": 90213,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90214,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            9,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90215,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90216,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        }
      }
    },
    {
      "seed": 90217,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        }
      }
    },
    {
      "seed": 90218,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            11
          ]
        }
      }
    },
    {
      "seed": 90219,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        }
      }
    },
    {
      "seed": 90220,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90221,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90222,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90223,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            10
          ]
        }
      }
    },
    {
      "seed": 90224,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            11
          ]
        }
      }
    },
    {
      "seed": 90225,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            13
          ]
        }
      }
    },
    {
      "seed": 90226,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        }
      }
    },
    {
      "seed": 90227,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            10
          ]
        }
      }
    },
    {
      "seed": 90228,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90229,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90230,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90231,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        }
      }
    },
    {
      "seed": 90232,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        }
      }
    },
    {
      "seed": 90233,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        }
      }
    },
    {
      "seed": 90234,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90235,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        }
      }
    },
    {
      "seed": 90236,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90237,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90238,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            14
          ]
        }
      }
    },
    {
      "seed": 90239,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90240,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90241,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90242,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90244,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90245,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90246,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        }
      }
    },
    {
      "seed": 90247,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90248,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90249,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        }
      }
    },
    {
      "seed": 90250,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            10
          ]
        }
      }
    },
    {
      "seed": 90251,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        }
      }
    },
    {
      "seed": 90252,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            10
          ]
        }
      }
    },
    {
      "seed": 90253,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5,
            15
          ]
        }
      }
    },
    {
      "seed": 90254,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        }
      }
    },
    {
      "seed": 90255,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90256,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90257,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90258,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90259,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90260,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90261,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            13
          ]
        }
      }
    },
    {
      "seed": 90262,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90263,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90264,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            8
          ]
        }
      }
    },
    {
      "seed": 90265,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            9
          ]
        }
      }
    },
    {
      "seed": 90266,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90267,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        }
      }
    },
    {
      "seed": 90268,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        }
      }
    },
    {
      "seed": 90269,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90270,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90271,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90272,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        }
      }
    },
    {
      "seed": 90273,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            9
          ]
        }
      }
    },
    {
      "seed": 90274,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            8
          ]
        }
      }
    },
    {
      "seed": 90275,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90276,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90277,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            15
          ]
        }
      }
    },
    {
      "seed": 90278,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90279,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12,
            14
          ]
        }
      }
    },
    {
      "seed": 90280,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            15
          ]
        }
      }
    },
    {
      "seed": 90281,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10,
            13
          ]
        }
      }
    },
    {
      "seed": 90282,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90283,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        }
      }
    },
    {
      "seed": 90284,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90285,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        }
      }
    },
    {
      "seed": 90286,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            8
          ]
        }
      }
    },
    {
      "seed": 90287,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12,
            15
          ]
        }
      }
    },
    {
      "seed": 90288,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9,
            13
          ]
        }
      }
    },
    {
      "seed": 90289,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90290,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        }
      }
    },
    {
      "seed": 90291,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90292,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            8
          ]
        }
      }
    },
    {
      "seed": 90293,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            14
          ]
        }
      }
    },
    {
      "seed": 90294,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            9
          ]
        }
      }
    },
    {
      "seed": 90295,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90296,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        }
      }
    },
    {
      "seed": 90297,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        }
      }
    },
    {
      "seed": 90298,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        }
      }
    },
    {
      "seed": 90299,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_twohop_Qwen2.5-7B-Instruct_pre_o0.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "dtype": "float32",
  "timing": "pre",
  "task": "twohop",
  "offset": 0,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 2,
  "dense_solved": 98,
  "rates": {
    "bp_kl": {
      "preserved": 0.3878,
      "evidence": 0.102,
      "obsolete_kept": 0.0
    },
    "bp_gold": {
      "preserved": 0.5612,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    },
    "exact_kl": {
      "preserved": 0.3265,
      "evidence": 0.102,
      "obsolete_kept": 0.0
    },
    "exact_gold": {
      "preserved": 0.6327,
      "evidence": 0.5204,
      "obsolete_kept": 0.0
    },
    "attention": {
      "preserved": 0.6735,
      "evidence": 0.0408,
      "obsolete_kept": 0.0
    },
    "annotated": {
      "preserved": 0.9898,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.2347,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.5549,
    "gold": 0.1296
  },
  "secs_per_example": {
    "forward": 0.026,
    "bp": 0.08,
    "exact": 0.881
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 90000,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            3,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            10,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        }
      }
    },
    {
      "seed": 90001,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            14
          ]
        }
      }
    },
    {
      "seed": 90002,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            13
          ]
        }
      }
    },
    {
      "seed": 90003,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        }
      }
    },
    {
      "seed": 90004,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            10
          ]
        }
      }
    },
    {
      "seed": 90005,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            15
          ]
        }
      }
    },
    {
      "seed": 90006,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        }
      }
    },
    {
      "seed": 90007,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90008,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            13
          ]
        }
      }
    },
    {
      "seed": 90009,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            12
          ]
        }
      }
    },
    {
      "seed": 90010,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90011,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            9
          ]
        }
      }
    },
    {
      "seed": 90012,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        }
      }
    },
    {
      "seed": 90013,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90014,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90015,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90016,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        }
      }
    },
    {
      "seed": 90017,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        }
      }
    },
    {
      "seed": 90018,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        }
      }
    },
    {
      "seed": 90019,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        }
      }
    },
    {
      "seed": 90020,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90021,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90022,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            10,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90023,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            10
          ]
        }
      }
    },
    {
      "seed": 90024,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            11
          ]
        }
      }
    },
    {
      "seed": 90025,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            13
          ]
        }
      }
    },
    {
      "seed": 90026,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            13
          ]
        }
      }
    },
    {
      "seed": 90027,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        }
      }
    },
    {
      "seed": 90028,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90029,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90030,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90031,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            14
          ]
        }
      }
    },
    {
      "seed": 90033,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        }
      }
    },
    {
      "seed": 90034,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        }
      }
    },
    {
      "seed": 90035,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90036,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        }
      }
    },
    {
      "seed": 90037,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90038,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90040,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        }
      }
    },
    {
      "seed": 90041,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90042,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90043,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90044,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90045,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90046,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90047,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        }
      }
    },
    {
      "seed": 90048,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90049,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90050,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        }
      }
    },
    {
      "seed": 90051,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        }
      }
    },
    {
      "seed": 90052,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            15
          ]
        }
      }
    },
    {
      "seed": 90053,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            10
          ]
        }
      }
    },
    {
      "seed": 90054,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            15
          ]
        }
      }
    },
    {
      "seed": 90055,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        }
      }
    },
    {
      "seed": 90056,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90057,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90058,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90059,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90060,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90061,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90062,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            10,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            13
          ]
        }
      }
    },
    {
      "seed": 90063,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90064,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            11,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90065,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            8
          ]
        }
      }
    },
    {
      "seed": 90066,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            9
          ]
        }
      }
    },
    {
      "seed": 90067,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90068,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        }
      }
    },
    {
      "seed": 90069,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        }
      }
    },
    {
      "seed": 90070,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            14,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            13,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90071,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90072,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90073,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": false,
          "kept": [
            10,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            7
          ]
        }
      }
    },
    {
      "seed": 90074,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            5,
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            9
          ]
        }
      }
    },
    {
      "seed": 90075,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        }
      }
    },
    {
      "seed": 90076,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90077,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90078,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            15
          ]
        }
      }
    },
    {
      "seed": 90079,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90080,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12,
            14
          ]
        }
      }
    },
    {
      "seed": 90081,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            15
          ]
        }
      }
    },
    {
      "seed": 90082,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10,
            13
          ]
        }
      }
    },
    {
      "seed": 90083,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90084,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        }
      }
    },
    {
      "seed": 90085,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            12,
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90086,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        }
      }
    },
    {
      "seed": 90087,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            8
          ]
        }
      }
    },
    {
      "seed": 90088,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        }
      }
    },
    {
      "seed": 90089,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            13
          ]
        }
      }
    },
    {
      "seed": 90090,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90091,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        }
      }
    },
    {
      "seed": 90092,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            14,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90093,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            13,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            8
          ]
        }
      }
    },
    {
      "seed": 90094,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            14
          ]
        }
      }
    },
    {
      "seed": 90095,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            9
          ]
        }
      }
    },
    {
      "seed": 90096,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90097,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            6
          ]
        }
      }
    },
    {
      "seed": 90098,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            9
          ]
        }
      }
    },
    {
      "seed": 90099,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_twohop_Qwen2.5-7B-Instruct_pre_o100.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "dtype": "float32",
  "timing": "pre",
  "task": "twohop",
  "offset": 100,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 2,
  "dense_solved": 99,
  "rates": {
    "bp_kl": {
      "preserved": 0.4646,
      "evidence": 0.1717,
      "obsolete_kept": 0.0
    },
    "bp_gold": {
      "preserved": 0.5657,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    },
    "exact_kl": {
      "preserved": 0.3333,
      "evidence": 0.1515,
      "obsolete_kept": 0.0
    },
    "exact_gold": {
      "preserved": 0.7071,
      "evidence": 0.596,
      "obsolete_kept": 0.0
    },
    "attention": {
      "preserved": 0.7172,
      "evidence": 0.1212,
      "obsolete_kept": 0.0
    },
    "annotated": {
      "preserved": 0.9899,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.3434,
      "evidence": 0.0101,
      "obsolete_kept": 0.0
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.5423,
    "gold": 0.1378
  },
  "secs_per_example": {
    "forward": 0.027,
    "bp": 0.08,
    "exact": 0.882
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 90100,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        }
      }
    },
    {
      "seed": 90101,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        }
      }
    },
    {
      "seed": 90102,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            13
          ]
        }
      }
    },
    {
      "seed": 90103,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        }
      }
    },
    {
      "seed": 90104,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            10
          ]
        }
      }
    },
    {
      "seed": 90105,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            15
          ]
        }
      }
    },
    {
      "seed": 90106,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        }
      }
    },
    {
      "seed": 90107,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90108,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11,
            13
          ]
        }
      }
    },
    {
      "seed": 90109,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            12
          ]
        }
      }
    },
    {
      "seed": 90110,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90111,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            4,
            9
          ]
        }
      }
    },
    {
      "seed": 90112,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        }
      }
    },
    {
      "seed": 90113,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            7,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90114,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90115,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90116,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            11,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        }
      }
    },
    {
      "seed": 90117,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        }
      }
    },
    {
      "seed": 90118,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        }
      }
    },
    {
      "seed": 90119,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        }
      }
    },
    {
      "seed": 90120,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90121,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90122,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90123,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            10
          ]
        }
      }
    },
    {
      "seed": 90124,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            11
          ]
        }
      }
    },
    {
      "seed": 90125,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            10,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            13
          ]
        }
      }
    },
    {
      "seed": 90126,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            13
          ]
        }
      }
    },
    {
      "seed": 90127,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            10
          ]
        }
      }
    },
    {
      "seed": 90128,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            13,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90129,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90130,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90131,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            14
          ]
        }
      }
    },
    {
      "seed": 90132,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        }
      }
    },
    {
      "seed": 90133,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        }
      }
    },
    {
      "seed": 90134,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            12,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90135,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        }
      }
    },
    {
      "seed": 90136,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90137,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90138,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        }
      }
    },
    {
      "seed": 90139,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            4,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90140,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90141,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90142,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90143,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90144,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90145,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        }
      }
    },
    {
      "seed": 90146,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90148,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90149,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            7
          ]
        }
      }
    },
    {
      "seed": 90150,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            10
          ]
        }
      }
    },
    {
      "seed": 90151,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        }
      }
    },
    {
      "seed": 90152,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            10
          ]
        }
      }
    },
    {
      "seed": 90153,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            15
          ]
        }
      }
    },
    {
      "seed": 90154,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        }
      }
    },
    {
      "seed": 90155,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90156,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90157,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90158,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90159,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90160,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            11,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": false,
          "kept": [
            2,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90161,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        }
      }
    },
    {
      "seed": 90162,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90163,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            13,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90164,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            12,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            12,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        }
      }
    },
    {
      "seed": 90165,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            9
          ]
        }
      }
    },
    {
      "seed": 90166,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90167,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            4
          ]
        }
      }
    },
    {
      "seed": 90168,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        }
      }
    },
    {
      "seed": 90169,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90170,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90171,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90172,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            7
          ]
        }
      }
    },
    {
      "seed": 90173,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            10,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            9
          ]
        }
      }
    },
    {
      "seed": 90174,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            8
          ]
        }
      }
    },
    {
      "seed": 90175,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90176,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90177,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            15
          ]
        }
      }
    },
    {
      "seed": 90178,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90179,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12,
            14
          ]
        }
      }
    },
    {
      "seed": 90180,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            3,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            15
          ]
        }
      }
    },
    {
      "seed": 90181,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10,
            13
          ]
        }
      }
    },
    {
      "seed": 90182,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90183,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        }
      }
    },
    {
      "seed": 90184,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90185,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        }
      }
    },
    {
      "seed": 90186,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            14,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        }
      }
    },
    {
      "seed": 90187,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            12,
            15
          ]
        }
      }
    },
    {
      "seed": 90188,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            9,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            13
          ]
        }
      }
    },
    {
      "seed": 90189,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90190,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        }
      }
    },
    {
      "seed": 90191,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            8,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90192,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            7,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            8
          ]
        }
      }
    },
    {
      "seed": 90193,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            14
          ]
        }
      }
    },
    {
      "seed": 90194,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            4,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            9
          ]
        }
      }
    },
    {
      "seed": 90195,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90196,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            6
          ]
        }
      }
    },
    {
      "seed": 90197,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            9
          ]
        }
      }
    },
    {
      "seed": 90198,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        }
      }
    },
    {
      "seed": 90199,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            7,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_rep/bp_twohop_Qwen2.5-7B-Instruct_pre_o200.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "dtype": "float32",
  "timing": "pre",
  "task": "twohop",
  "offset": 200,
  "n": 100,
  "n_records": 16,
  "m": 4,
  "k": 2,
  "dense_solved": 99,
  "rates": {
    "bp_kl": {
      "preserved": 0.3838,
      "evidence": 0.1515,
      "obsolete_kept": 0.0
    },
    "bp_gold": {
      "preserved": 0.6667,
      "evidence": 0.0101,
      "obsolete_kept": 0.0
    },
    "exact_kl": {
      "preserved": 0.303,
      "evidence": 0.1111,
      "obsolete_kept": 0.0
    },
    "exact_gold": {
      "preserved": 0.6566,
      "evidence": 0.5354,
      "obsolete_kept": 0.0
    },
    "attention": {
      "preserved": 0.7071,
      "evidence": 0.0606,
      "obsolete_kept": 0.0
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.2828,
      "evidence": 0.0101,
      "obsolete_kept": 0.0
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.55,
    "gold": 0.1599
  },
  "secs_per_example": {
    "forward": 0.026,
    "bp": 0.08,
    "exact": 0.882
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 90200,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        }
      }
    },
    {
      "seed": 90201,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            14
          ]
        }
      }
    },
    {
      "seed": 90202,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        }
      }
    },
    {
      "seed": 90203,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        }
      }
    },
    {
      "seed": 90204,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            3,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            10
          ]
        }
      }
    },
    {
      "seed": 90205,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            15
          ]
        }
      }
    },
    {
      "seed": 90206,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        }
      }
    },
    {
      "seed": 90207,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90208,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11,
            13
          ]
        }
      }
    },
    {
      "seed": 90209,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            12
          ]
        }
      }
    },
    {
      "seed": 90210,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90211,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            4,
            9
          ]
        }
      }
    },
    {
      "seed": 90212,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        }
      }
    },
    {
      "seed": 90213,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90214,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90215,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90216,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        }
      }
    },
    {
      "seed": 90217,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        }
      }
    },
    {
      "seed": 90218,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            11
          ]
        }
      }
    },
    {
      "seed": 90219,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        }
      }
    },
    {
      "seed": 90220,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90221,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90222,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90223,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            10
          ]
        }
      }
    },
    {
      "seed": 90224,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            11
          ]
        }
      }
    },
    {
      "seed": 90225,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            13
          ]
        }
      }
    },
    {
      "seed": 90226,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            13
          ]
        }
      }
    },
    {
      "seed": 90227,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            10
          ]
        }
      }
    },
    {
      "seed": 90228,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90229,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90230,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90231,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            14
          ]
        }
      }
    },
    {
      "seed": 90232,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            5,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        }
      }
    },
    {
      "seed": 90233,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        }
      }
    },
    {
      "seed": 90234,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90235,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        }
      }
    },
    {
      "seed": 90236,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90237,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90238,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            14
          ]
        }
      }
    },
    {
      "seed": 90239,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90240,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90241,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90242,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90244,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90245,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90246,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        }
      }
    },
    {
      "seed": 90247,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90248,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90249,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            7
          ]
        }
      }
    },
    {
      "seed": 90250,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        }
      }
    },
    {
      "seed": 90251,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        }
      }
    },
    {
      "seed": 90252,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            10
          ]
        }
      }
    },
    {
      "seed": 90253,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5,
            15
          ]
        }
      }
    },
    {
      "seed": 90254,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        }
      }
    },
    {
      "seed": 90255,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90256,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90257,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90258,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90259,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90260,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        }
      }
    },
    {
      "seed": 90261,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            13
          ]
        }
      }
    },
    {
      "seed": 90262,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90263,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            12,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90264,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        }
      }
    },
    {
      "seed": 90265,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            9
          ]
        }
      }
    },
    {
      "seed": 90266,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90267,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        }
      }
    },
    {
      "seed": 90268,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        }
      }
    },
    {
      "seed": 90269,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            11,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        }
      }
    },
    {
      "seed": 90270,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90271,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            14,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90272,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            7
          ]
        }
      }
    },
    {
      "seed": 90273,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            9
          ]
        }
      }
    },
    {
      "seed": 90274,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            8
          ]
        }
      }
    },
    {
      "seed": 90275,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            11
          ]
        }
      }
    },
    {
      "seed": 90276,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90277,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            15
          ]
        }
      }
    },
    {
      "seed": 90278,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            8
          ]
        }
      }
    },
    {
      "seed": 90279,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            12,
            14
          ]
        }
      }
    },
    {
      "seed": 90280,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            15
          ]
        }
      }
    },
    {
      "seed": 90281,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10,
            13
          ]
        }
      }
    },
    {
      "seed": 90282,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90283,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        }
      }
    },
    {
      "seed": 90284,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90285,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        }
      }
    },
    {
      "seed": 90286,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            8
          ]
        }
      }
    },
    {
      "seed": 90287,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12,
            15
          ]
        }
      }
    },
    {
      "seed": 90288,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9,
            13
          ]
        }
      }
    },
    {
      "seed": 90289,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90290,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        }
      }
    },
    {
      "seed": 90291,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90292,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            8
          ]
        }
      }
    },
    {
      "seed": 90293,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            9,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            14
          ]
        }
      }
    },
    {
      "seed": 90294,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            9
          ]
        }
      }
    },
    {
      "seed": 90295,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90296,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        }
      }
    },
    {
      "seed": 90297,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            3,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            9
          ]
        }
      }
    },
    {
      "seed": 90298,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        }
      }
    },
    {
      "seed": 90299,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_timing/bp_latest_Qwen2.5-3B-Instruct_post.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "dtype": "float32",
  "timing": "post",
  "task": "latest",
  "n": 50,
  "n_records": 16,
  "m": 4,
  "k": 1,
  "dense_solved": 49,
  "rates": {
    "bp_kl": {
      "preserved": 0.2245,
      "evidence": 0.0204,
      "obsolete_kept": 0.2857
    },
    "bp_gold": {
      "preserved": 0.0816,
      "evidence": 0.0816,
      "obsolete_kept": 0.8776
    },
    "exact_kl": {
      "preserved": 0.3061,
      "evidence": 0.0408,
      "obsolete_kept": 0.2245
    },
    "exact_gold": {
      "preserved": 0.3469,
      "evidence": 0.1224,
      "obsolete_kept": 0.3469
    },
    "attention": {
      "preserved": 0.2653,
      "evidence": 0.0,
      "obsolete_kept": 0.2041
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.1837,
      "evidence": 0.0204,
      "obsolete_kept": 0.1429
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.6967,
    "gold": -0.073
  },
  "secs_per_example": {
    "forward": 0.026,
    "bp": 0.071,
    "exact": 0.253
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0
  ],
  "rows": [
    {
      "seed": 70000,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70002,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70003,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70004,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70005,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70006,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70007,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70008,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70009,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70010,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70011,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70012,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70013,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70014,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70015,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70016,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70017,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70018,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70019,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70020,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70021,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70022,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70023,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70024,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70025,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70026,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70027,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70028,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70029,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70030,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70031,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70032,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70033,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70034,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70035,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70036,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70037,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70038,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70039,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70040,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70041,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70042,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70043,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70044,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70045,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70046,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70047,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70048,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70049,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_timing/bp_latest_Qwen2.5-3B-Instruct_pre.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "dtype": "float32",
  "timing": "pre",
  "task": "latest",
  "n": 50,
  "n_records": 16,
  "m": 4,
  "k": 1,
  "dense_solved": 49,
  "rates": {
    "bp_kl": {
      "preserved": 0.2653,
      "evidence": 0.0204,
      "obsolete_kept": 0.2857
    },
    "bp_gold": {
      "preserved": 0.0816,
      "evidence": 0.0816,
      "obsolete_kept": 0.8776
    },
    "exact_kl": {
      "preserved": 0.2449,
      "evidence": 0.0,
      "obsolete_kept": 0.2041
    },
    "exact_gold": {
      "preserved": 0.2449,
      "evidence": 0.0,
      "obsolete_kept": 0.2041
    },
    "attention": {
      "preserved": 0.2449,
      "evidence": 0.0,
      "obsolete_kept": 0.2041
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.2041,
      "evidence": 0.0204,
      "obsolete_kept": 0.1429
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.5158,
    "gold": -0.0631
  },
  "secs_per_example": {
    "forward": 0.027,
    "bp": 0.073,
    "exact": 0.339
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 70000,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70002,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70003,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70004,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70005,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70006,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70007,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70008,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70009,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70010,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70011,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70012,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70013,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70014,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70015,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70016,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70017,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70018,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70019,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70020,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70021,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70022,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70023,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70024,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70025,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70026,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70027,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70028,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70029,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70030,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70031,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70032,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70033,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70034,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70035,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70036,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70037,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70038,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70039,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70040,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70041,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70042,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70043,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70044,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70045,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70046,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70047,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70048,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70049,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_timing/bp_latest_Qwen2.5-7B-Instruct_post.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "dtype": "float32",
  "timing": "post",
  "task": "latest",
  "n": 50,
  "n_records": 16,
  "m": 4,
  "k": 1,
  "dense_solved": 50,
  "rates": {
    "bp_kl": {
      "preserved": 0.3,
      "evidence": 0.06,
      "obsolete_kept": 0.22
    },
    "bp_gold": {
      "preserved": 0.26,
      "evidence": 0.0,
      "obsolete_kept": 0.2
    },
    "exact_kl": {
      "preserved": 0.32,
      "evidence": 0.06,
      "obsolete_kept": 0.22
    },
    "exact_gold": {
      "preserved": 0.66,
      "evidence": 0.54,
      "obsolete_kept": 0.12
    },
    "attention": {
      "preserved": 0.26,
      "evidence": 0.0,
      "obsolete_kept": 0.2
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.18,
      "evidence": 0.04,
      "obsolete_kept": 0.14
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.6945,
    "gold": 0.1765
  },
  "secs_per_example": {
    "forward": 0.028,
    "bp": 0.081,
    "exact": 0.508
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 70000,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70001,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70002,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70003,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70004,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70005,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70006,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70007,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70008,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70009,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70010,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70011,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70012,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70013,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70014,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70015,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70016,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70017,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70018,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70019,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70020,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70021,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70022,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70023,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70024,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70025,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70026,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70027,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70028,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70029,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70030,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70031,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70032,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70033,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70034,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70035,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70036,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70037,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70038,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70039,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70040,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70041,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70042,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70043,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70044,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70045,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70046,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70047,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70048,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70049,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_timing/bp_latest_Qwen2.5-7B-Instruct_pre.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "dtype": "float32",
  "timing": "pre",
  "task": "latest",
  "n": 50,
  "n_records": 16,
  "m": 4,
  "k": 1,
  "dense_solved": 50,
  "rates": {
    "bp_kl": {
      "preserved": 0.26,
      "evidence": 0.06,
      "obsolete_kept": 0.22
    },
    "bp_gold": {
      "preserved": 0.26,
      "evidence": 0.0,
      "obsolete_kept": 0.2
    },
    "exact_kl": {
      "preserved": 0.22,
      "evidence": 0.12,
      "obsolete_kept": 0.48
    },
    "exact_gold": {
      "preserved": 0.68,
      "evidence": 0.64,
      "obsolete_kept": 0.22
    },
    "attention": {
      "preserved": 0.26,
      "evidence": 0.0,
      "obsolete_kept": 0.2
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.22,
      "evidence": 0.04,
      "obsolete_kept": 0.14
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.6566,
    "gold": -0.1055
  },
  "secs_per_example": {
    "forward": 0.028,
    "bp": 0.082,
    "exact": 0.684
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 70000,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70001,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9
          ]
        }
      }
    },
    {
      "seed": 70002,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70003,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70004,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70005,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70006,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70007,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70008,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70009,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70010,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70011,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70012,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70013,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70014,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70015,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70016,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70017,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70018,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70019,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70020,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70021,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70022,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70023,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70024,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70025,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70026,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70027,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1
          ]
        }
      }
    },
    {
      "seed": 70028,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70029,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            10
          ]
        }
      }
    },
    {
      "seed": 70030,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70031,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70032,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11
          ]
        }
      }
    },
    {
      "seed": 70033,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70034,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70035,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70036,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70037,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13
          ]
        }
      }
    },
    {
      "seed": 70038,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3
          ]
        }
      }
    },
    {
      "seed": 70039,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70040,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            14
          ]
        }
      }
    },
    {
      "seed": 70041,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70042,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0
          ]
        }
      }
    },
    {
      "seed": 70043,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7
          ]
        }
      }
    },
    {
      "seed": 70044,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            15
          ]
        }
      }
    },
    {
      "seed": 70045,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5
          ]
        }
      }
    },
    {
      "seed": 70046,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            12
          ]
        }
      }
    },
    {
      "seed": 70047,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6
          ]
        }
      }
    },
    {
      "seed": 70048,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8
          ]
        }
      }
    },
    {
      "seed": 70049,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            10
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_timing/bp_twohop_Qwen2.5-3B-Instruct_post.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "dtype": "float32",
  "timing": "post",
  "task": "twohop",
  "n": 50,
  "n_records": 16,
  "m": 4,
  "k": 2,
  "dense_solved": 38,
  "rates": {
    "bp_kl": {
      "preserved": 0.2368,
      "evidence": 0.0263,
      "obsolete_kept": 0.0
    },
    "bp_gold": {
      "preserved": 0.6842,
      "evidence": 0.0263,
      "obsolete_kept": 0.0
    },
    "exact_kl": {
      "preserved": 0.3421,
      "evidence": 0.1053,
      "obsolete_kept": 0.0
    },
    "exact_gold": {
      "preserved": 0.6316,
      "evidence": 0.0263,
      "obsolete_kept": 0.0
    },
    "attention": {
      "preserved": 0.2632,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.1842,
      "evidence": 0.0526,
      "obsolete_kept": 0.0
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.7038,
    "gold": 0.1822
  },
  "secs_per_example": {
    "forward": 0.027,
    "bp": 0.072,
    "exact": 0.255
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 90000,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            6,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        }
      }
    },
    {
      "seed": 90002,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            14
          ]
        }
      }
    },
    {
      "seed": 90004,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            13
          ]
        }
      }
    },
    {
      "seed": 90006,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        }
      }
    },
    {
      "seed": 90007,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            10
          ]
        }
      }
    },
    {
      "seed": 90008,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            15
          ]
        }
      }
    },
    {
      "seed": 90010,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        }
      }
    },
    {
      "seed": 90011,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90013,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            11,
            13
          ]
        }
      }
    },
    {
      "seed": 90015,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            12
          ]
        }
      }
    },
    {
      "seed": 90016,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90018,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            9
          ]
        }
      }
    },
    {
      "seed": 90019,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        }
      }
    },
    {
      "seed": 90020,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90021,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90022,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90023,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        }
      }
    },
    {
      "seed": 90024,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        }
      }
    },
    {
      "seed": 90025,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            11
          ]
        }
      }
    },
    {
      "seed": 90026,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        }
      }
    },
    {
      "seed": 90027,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90028,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90030,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90031,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            10
          ]
        }
      }
    },
    {
      "seed": 90032,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            11
          ]
        }
      }
    },
    {
      "seed": 90035,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            13
          ]
        }
      }
    },
    {
      "seed": 90037,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            13
          ]
        }
      }
    },
    {
      "seed": 90038,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        }
      }
    },
    {
      "seed": 90040,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90041,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90042,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90043,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            14
          ]
        }
      }
    },
    {
      "seed": 90044,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        }
      }
    },
    {
      "seed": 90045,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        }
      }
    },
    {
      "seed": 90046,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90047,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        }
      }
    },
    {
      "seed": 90048,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90049,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            12,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_timing/bp_twohop_Qwen2.5-3B-Instruct_pre.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "dtype": "float32",
  "timing": "pre",
  "task": "twohop",
  "n": 50,
  "n_records": 16,
  "m": 4,
  "k": 2,
  "dense_solved": 38,
  "rates": {
    "bp_kl": {
      "preserved": 0.2632,
      "evidence": 0.0263,
      "obsolete_kept": 0.0
    },
    "bp_gold": {
      "preserved": 0.6316,
      "evidence": 0.0263,
      "obsolete_kept": 0.0
    },
    "exact_kl": {
      "preserved": 0.2895,
      "evidence": 0.0789,
      "obsolete_kept": 0.0
    },
    "exact_gold": {
      "preserved": 0.3158,
      "evidence": 0.1579,
      "obsolete_kept": 0.0
    },
    "attention": {
      "preserved": 0.2895,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.2368,
      "evidence": 0.0526,
      "obsolete_kept": 0.0
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.526,
    "gold": -0.3059
  },
  "secs_per_example": {
    "forward": 0.029,
    "bp": 0.074,
    "exact": 0.4
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 90000,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            6,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        }
      }
    },
    {
      "seed": 90002,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            14
          ]
        }
      }
    },
    {
      "seed": 90004,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            13
          ]
        }
      }
    },
    {
      "seed": 90006,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            11,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        }
      }
    },
    {
      "seed": 90007,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            10
          ]
        }
      }
    },
    {
      "seed": 90008,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13,
            15
          ]
        }
      }
    },
    {
      "seed": 90010,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        }
      }
    },
    {
      "seed": 90011,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90013,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            9
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            13
          ]
        }
      }
    },
    {
      "seed": 90015,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            10,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            12
          ]
        }
      }
    },
    {
      "seed": 90016,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90018,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            9
          ]
        }
      }
    },
    {
      "seed": 90019,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        }
      }
    },
    {
      "seed": 90020,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            12,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90021,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90022,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90023,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        }
      }
    },
    {
      "seed": 90024,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        }
      }
    },
    {
      "seed": 90025,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            11
          ]
        }
      }
    },
    {
      "seed": 90026,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        }
      }
    },
    {
      "seed": 90027,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90028,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            5,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90030,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90031,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            10
          ]
        }
      }
    },
    {
      "seed": 90032,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            11
          ]
        }
      }
    },
    {
      "seed": 90035,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            13
          ]
        }
      }
    },
    {
      "seed": 90037,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            13
          ]
        }
      }
    },
    {
      "seed": 90038,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        }
      }
    },
    {
      "seed": 90040,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90041,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90042,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90043,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            14
          ]
        }
      }
    },
    {
      "seed": 90044,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            10
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        }
      }
    },
    {
      "seed": 90045,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            9
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        }
      }
    },
    {
      "seed": 90046,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90047,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        }
      }
    },
    {
      "seed": 90048,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            4,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90049,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_timing/bp_twohop_Qwen2.5-7B-Instruct_post.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "dtype": "float32",
  "timing": "post",
  "task": "twohop",
  "n": 50,
  "n_records": 16,
  "m": 4,
  "k": 2,
  "dense_solved": 48,
  "rates": {
    "bp_kl": {
      "preserved": 0.4167,
      "evidence": 0.1667,
      "obsolete_kept": 0.0
    },
    "bp_gold": {
      "preserved": 0.6458,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    },
    "exact_kl": {
      "preserved": 0.625,
      "evidence": 0.125,
      "obsolete_kept": 0.0
    },
    "exact_gold": {
      "preserved": 0.8333,
      "evidence": 0.1875,
      "obsolete_kept": 0.0
    },
    "attention": {
      "preserved": 0.7708,
      "evidence": 0.0833,
      "obsolete_kept": 0.0
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.25,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.6705,
    "gold": 0.3864
  },
  "secs_per_example": {
    "forward": 0.028,
    "bp": 0.081,
    "exact": 0.509
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 90000,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            3,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        }
      }
    },
    {
      "seed": 90001,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            14
          ]
        }
      }
    },
    {
      "seed": 90002,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            13
          ]
        }
      }
    },
    {
      "seed": 90003,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        }
      }
    },
    {
      "seed": 90004,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            10
          ]
        }
      }
    },
    {
      "seed": 90005,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            15
          ]
        }
      }
    },
    {
      "seed": 90006,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        }
      }
    },
    {
      "seed": 90007,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90008,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            13
          ]
        }
      }
    },
    {
      "seed": 90009,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            12
          ]
        }
      }
    },
    {
      "seed": 90010,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90011,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            9
          ]
        }
      }
    },
    {
      "seed": 90012,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        }
      }
    },
    {
      "seed": 90013,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            9
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90014,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90015,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90016,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        }
      }
    },
    {
      "seed": 90017,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        }
      }
    },
    {
      "seed": 90018,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        }
      }
    },
    {
      "seed": 90019,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        }
      }
    },
    {
      "seed": 90020,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90021,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90022,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            10,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90023,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            10
          ]
        }
      }
    },
    {
      "seed": 90024,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        }
      }
    },
    {
      "seed": 90025,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        }
      }
    },
    {
      "seed": 90026,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            13
          ]
        }
      }
    },
    {
      "seed": 90027,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        }
      }
    },
    {
      "seed": 90028,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90029,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90030,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90031,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            13,
            14
          ]
        }
      }
    },
    {
      "seed": 90033,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            14,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        }
      }
    },
    {
      "seed": 90034,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        }
      }
    },
    {
      "seed": 90035,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90036,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        }
      }
    },
    {
      "seed": 90037,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90038,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90040,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            14
          ]
        }
      }
    },
    {
      "seed": 90041,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90042,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90043,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90044,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90045,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90046,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90047,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        }
      }
    },
    {
      "seed": 90048,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90049,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            6,
            14
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/bp_timing/bp_twohop_Qwen2.5-7B-Instruct_pre.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "dtype": "float32",
  "timing": "pre",
  "task": "twohop",
  "n": 50,
  "n_records": 16,
  "m": 4,
  "k": 2,
  "dense_solved": 48,
  "rates": {
    "bp_kl": {
      "preserved": 0.4167,
      "evidence": 0.1667,
      "obsolete_kept": 0.0
    },
    "bp_gold": {
      "preserved": 0.5417,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    },
    "exact_kl": {
      "preserved": 0.2708,
      "evidence": 0.125,
      "obsolete_kept": 0.0
    },
    "exact_gold": {
      "preserved": 0.6667,
      "evidence": 0.5625,
      "obsolete_kept": 0.0
    },
    "attention": {
      "preserved": 0.6667,
      "evidence": 0.0833,
      "obsolete_kept": 0.0
    },
    "annotated": {
      "preserved": 1.0,
      "evidence": 1.0,
      "obsolete_kept": 0.0
    },
    "random": {
      "preserved": 0.1458,
      "evidence": 0.0,
      "obsolete_kept": 0.0
    }
  },
  "spearman_bp_vs_exact": {
    "kl": 0.5669,
    "gold": 0.1274
  },
  "secs_per_example": {
    "forward": 0.028,
    "bp": 0.081,
    "exact": 0.881
  },
  "exact_path_max_logit_diff": [
    0.0001,
    0.0001,
    0.0001
  ],
  "rows": [
    {
      "seed": 90000,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            3,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            10,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        }
      }
    },
    {
      "seed": 90001,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            14
          ]
        }
      }
    },
    {
      "seed": 90002,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            13
          ]
        }
      }
    },
    {
      "seed": 90003,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            11
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            1,
            15
          ]
        }
      }
    },
    {
      "seed": 90004,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            10
          ]
        }
      }
    },
    {
      "seed": 90005,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            1,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            15
          ]
        }
      }
    },
    {
      "seed": 90006,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            11
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            9,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            11
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        }
      }
    },
    {
      "seed": 90007,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            5,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            3
          ]
        }
      }
    },
    {
      "seed": 90008,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            13
          ]
        }
      }
    },
    {
      "seed": 90009,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            8,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            11,
            12
          ]
        }
      }
    },
    {
      "seed": 90010,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90011,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            8,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            9
          ]
        }
      }
    },
    {
      "seed": 90012,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            4,
            14
          ]
        }
      }
    },
    {
      "seed": 90013,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            11,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            11,
            14
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90014,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            2
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            14
          ]
        }
      }
    },
    {
      "seed": 90015,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90016,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            15
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            14
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            14,
            15
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            12
          ]
        }
      }
    },
    {
      "seed": 90017,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        }
      }
    },
    {
      "seed": 90018,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            3
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            3,
            11
          ]
        }
      }
    },
    {
      "seed": 90019,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            13
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            4
          ]
        }
      }
    },
    {
      "seed": 90020,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            9
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            12
          ]
        }
      }
    },
    {
      "seed": 90021,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            11
          ]
        }
      }
    },
    {
      "seed": 90022,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            10,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            10,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            10,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90023,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            10
          ]
        }
      }
    },
    {
      "seed": 90024,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            1,
            3
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            11
          ]
        }
      }
    },
    {
      "seed": 90025,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            3,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            1,
            5
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            13
          ]
        }
      }
    },
    {
      "seed": 90026,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            5,
            13
          ]
        }
      }
    },
    {
      "seed": 90027,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            4,
            10
          ]
        }
      }
    },
    {
      "seed": 90028,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            7
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        }
      }
    },
    {
      "seed": 90029,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            13
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            8,
            11
          ]
        }
      }
    },
    {
      "seed": 90030,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    },
    {
      "seed": 90031,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            13,
            14
          ]
        }
      }
    },
    {
      "seed": 90033,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            13
          ]
        }
      }
    },
    {
      "seed": 90034,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        }
      }
    },
    {
      "seed": 90035,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            1
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            9
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            10
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            9,
            10
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90036,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            4,
            15
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            13
          ]
        }
      }
    },
    {
      "seed": 90037,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            12
          ]
        }
      }
    },
    {
      "seed": 90038,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            4
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            3
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            4
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            15
          ]
        }
      }
    },
    {
      "seed": 90040,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            6,
            15
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            7
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            7
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            5,
            7
          ]
        },
        "random": {
          "preserved": true,
          "kept": [
            7,
            14
          ]
        }
      }
    },
    {
      "seed": 90041,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            11
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6,
            11
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            11
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            2,
            5
          ]
        }
      }
    },
    {
      "seed": 90042,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            3
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            3,
            8
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            6
          ]
        }
      }
    },
    {
      "seed": 90043,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            2,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            1,
            3
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            2
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            1
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            9,
            12
          ]
        }
      }
    },
    {
      "seed": 90044,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            13
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            13
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90045,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            14
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            0,
            14
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            6
          ]
        }
      }
    },
    {
      "seed": 90046,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            4,
            6
          ]
        },
        "exact_kl": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            6
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            2,
            6
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            7,
            11
          ]
        }
      }
    },
    {
      "seed": 90047,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            15
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            0,
            4
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            5
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            4,
            5
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            1,
            4
          ]
        }
      }
    },
    {
      "seed": 90048,
      "arms": {
        "bp_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "bp_gold": {
          "preserved": true,
          "kept": [
            1,
            8
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            12
          ]
        },
        "exact_gold": {
          "preserved": true,
          "kept": [
            8,
            12
          ]
        },
        "attention": {
          "preserved": false,
          "kept": [
            0,
            8
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            8,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            3,
            5
          ]
        }
      }
    },
    {
      "seed": 90049,
      "arms": {
        "bp_kl": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        },
        "bp_gold": {
          "preserved": false,
          "kept": [
            1,
            12
          ]
        },
        "exact_kl": {
          "preserved": false,
          "kept": [
            0,
            6
          ]
        },
        "exact_gold": {
          "preserved": false,
          "kept": [
            6,
            15
          ]
        },
        "attention": {
          "preserved": true,
          "kept": [
            0,
            12
          ]
        },
        "annotated": {
          "preserved": true,
          "kept": [
            6,
            12
          ]
        },
        "random": {
          "preserved": false,
          "kept": [
            6,
            14
          ]
        }
      }
    }
  ]
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/budget_sink_Qwen2.5-3B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "k": 2,
  "sink_argmax_rate": 1.0,
  "conditions": {
    "latest_s2_k1": {
      "dense": 0.9867,
      "random": 0.24,
      "causal": {
        "routed": 0.9067,
        "current_recall": 0.9067,
        "mean_current_rank": 0.09,
        "only_stale": 0.0933
      },
      "imitation": {
        "routed": 0.1933,
        "current_recall": 0.0,
        "mean_current_rank": 1.25,
        "only_stale": 0.2
      },
      "imitation_nosink": {
        "routed": 0.7467,
        "current_recall": 0.7467,
        "mean_current_rank": 0.25,
        "only_stale": 0.2533
      },
      "causal_nosink": {
        "routed": 0.9067,
        "current_recall": 0.9067,
        "mean_current_rank": 0.09,
        "only_stale": 0.0933
      }
    },
    "latest_s2_k2": {
      "dense": 0.9867,
      "random": 0.3267,
      "causal": {
        "routed": 0.9867,
        "current_recall": 1.0,
        "mean_current_rank": 0.09,
        "only_stale": 0.0
      },
      "imitation": {
        "routed": 0.7467,
        "current_recall": 0.7467,
        "mean_current_rank": 1.25,
        "only_stale": 0.2533
      },
      "imitation_nosink": {
        "routed": 0.9867,
        "current_recall": 1.0,
        "mean_current_rank": 0.25,
        "only_stale": 0.0
      },
      "causal_nosink": {
        "routed": 0.9867,
        "current_recall": 1.0,
        "mean_current_rank": 0.09,
        "only_stale": 0.0
      }
    },
    "latest_s2_k4": {
      "dense": 0.9867,
      "random": 0.3933,
      "causal": {
        "routed": 0.96,
        "current_recall": 1.0,
        "mean_current_rank": 0.09,
        "only_stale": 0.0
      },
      "imitation": {
        "routed": 0.9933,
        "current_recall": 1.0,
        "mean_current_rank": 1.25,
        "only_stale": 0.0
      },
      "imitation_nosink": {
        "routed": 0.9733,
        "current_recall": 1.0,
        "mean_current_rank": 0.25,
        "only_stale": 0.0
      },
      "causal_nosink": {
        "routed": 0.9533,
        "current_recall": 1.0,
        "mean_current_rank": 0.09,
        "only_stale": 0.0
      }
    },
    "latest_s4_k1": {
      "dense": 0.74,
      "random": 0.1667,
      "causal": {
        "routed": 0.8533,
        "current_recall": 0.8533,
        "mean_current_rank": 0.15,
        "only_stale": 0.1467
      },
      "imitation": {
        "routed": 0.0933,
        "current_recall": 0.0,
        "mean_current_rank": 1.47,
        "only_stale": 0.2267
      },
      "imitation_nosink": {
        "routed": 0.6933,
        "current_recall": 0.6933,
        "mean_current_rank": 0.4,
        "only_stale": 0.3067
      },
      "causal_nosink": {
        "routed": 0.8533,
        "current_recall": 0.8533,
        "mean_current_rank": 0.15,
        "only_stale": 0.1467
      }
    },
    "latest_s4_k2": {
      "dense": 0.74,
      "random": 0.2,
      "causal": {
        "routed": 0.9867,
        "current_recall": 0.9933,
        "mean_current_rank": 0.15,
        "only_stale": 0.0067
      },
      "imitation": {
        "routed": 0.76,
        "current_recall": 0.76,
        "mean_current_rank": 1.47,
        "only_stale": 0.24
      },
      "imitation_nosink": {
        "routed": 0.92,
        "current_recall": 0.9267,
        "mean_current_rank": 0.4,
        "only_stale": 0.0733
      },
      "causal_nosink": {
        "routed": 0.9867,
        "current_recall": 0.9933,
        "mean_current_rank": 0.15,
        "only_stale": 0.0067
      }
    },
    "latest_s4_k4": {
      "dense": 0.74,
      "random": 0.3133,
      "causal": {
        "routed": 0.88,
        "current_recall": 1.0,
        "mean_current_rank": 0.15,
        "only_stale": 0.0
      },
      "imitation": {
        "routed": 0.84,
        "current_recall": 0.9067,
        "mean_current_rank": 1.47,
        "only_stale": 0.0933
      },
      "imitation_nosink": {
        "routed": 0.88,
        "current_recall": 1.0,
        "mean_current_rank": 0.4,
        "only_stale": 0.0
      },
      "causal_nosink": {
        "routed": 0.88,
        "current_recall": 1.0,
        "mean_current_rank": 0.15,
        "only_stale": 0.0
      }
    },
    "latest_s8_k1": {
      "dense": 0.6467,
      "random": 0.06,
      "causal": {
        "routed": 0.8333,
        "current_recall": 0.8333,
        "mean_current_rank": 0.18,
        "only_stale": 0.1667
      },
      "imitation": {
        "routed": 0.0267,
        "current_recall": 0.0,
        "mean_current_rank": 1.22,
        "only_stale": 0.5667
      },
      "imitation_nosink": {
        "routed": 0.6067,
        "current_recall": 0.6067,
        "mean_current_rank": 0.54,
        "only_stale": 0.3933
      },
      "causal_nosink": {
        "routed": 0.8333,
        "current_recall": 0.8333,
        "mean_current_rank": 0.18,
        "only_stale": 0.1667
      }
    },
    "latest_s8_k2": {
      "dense": 0.6467,
      "random": 0.1333,
      "causal": {
        "routed": 0.9533,
        "current_recall": 0.9867,
        "mean_current_rank": 0.18,
        "only_stale": 0.0133
      },
      "imitation": {
        "routed": 0.8933,
        "current_recall": 0.8933,
        "mean_current_rank": 1.22,
        "only_stale": 0.1067
      },
      "imitation_nosink": {
        "routed": 0.9,
        "current_recall": 0.9267,
        "mean_current_rank": 0.54,
        "only_stale": 0.0733
      },
      "causal_nosink": {
        "routed": 0.9533,
        "current_recall": 0.9867,
        "mean_current_rank": 0.18,
        "only_stale": 0.0133
      }
    },
    "latest_s8_k4": {
      "dense": 0.6467,
      "random": 0.1933,
      "causal": {
        "routed": 0.8267,
        "current_recall": 1.0,
        "mean_current_rank": 0.18,
        "only_stale": 0.0
      },
      "imitation": {
        "routed": 0.8867,
        "current_recall": 0.96,
        "mean_current_rank": 1.22,
        "only_stale": 0.04
      },
      "imitation_nosink": {
        "routed": 0.8733,
        "current_recall": 0.98,
        "mean_current_rank": 0.54,
        "only_stale": 0.02
      },
      "causal_nosink": {
        "routed": 0.8267,
        "current_recall": 1.0,
        "mean_current_rank": 0.18,
        "only_stale": 0.0
      }
    },
    "unique_k1": {
      "dense": 1.0,
      "causal": 0.9933,
      "imitation": 0.2867,
      "imitation_nosink": 0.5333,
      "causal_nosink": 0.9667
    },
    "unique_k2": {
      "dense": 1.0,
      "causal": 0.9933,
      "imitation": 0.4467,
      "imitation_nosink": 0.7933,
      "causal_nosink": 0.96
    },
    "unique_k4": {
      "dense": 1.0,
      "causal": 1.0,
      "imitation": 0.9,
      "imitation_nosink": 0.9333,
      "causal_nosink": 0.9733
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/budget_sink_Qwen2.5-7B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "k": 2,
  "sink_argmax_rate": 1.0,
  "conditions": {
    "latest_s2_k1": {
      "dense": 0.98,
      "random": 0.2133,
      "causal": {
        "routed": 0.9067,
        "current_recall": 0.9067,
        "mean_current_rank": 0.09,
        "only_stale": 0.0933
      },
      "imitation": {
        "routed": 0.1933,
        "current_recall": 0.0,
        "mean_current_rank": 1.13,
        "only_stale": 0.2
      },
      "imitation_nosink": {
        "routed": 0.9333,
        "current_recall": 0.9333,
        "mean_current_rank": 0.07,
        "only_stale": 0.0667
      },
      "causal_nosink": {
        "routed": 0.9067,
        "current_recall": 0.9067,
        "mean_current_rank": 0.09,
        "only_stale": 0.0933
      }
    },
    "latest_s2_k2": {
      "dense": 0.98,
      "random": 0.3067,
      "causal": {
        "routed": 0.9667,
        "current_recall": 1.0,
        "mean_current_rank": 0.09,
        "only_stale": 0.0
      },
      "imitation": {
        "routed": 0.8733,
        "current_recall": 0.8733,
        "mean_current_rank": 1.13,
        "only_stale": 0.1267
      },
      "imitation_nosink": {
        "routed": 0.9667,
        "current_recall": 1.0,
        "mean_current_rank": 0.07,
        "only_stale": 0.0
      },
      "causal_nosink": {
        "routed": 0.9667,
        "current_recall": 1.0,
        "mean_current_rank": 0.09,
        "only_stale": 0.0
      }
    },
    "latest_s2_k4": {
      "dense": 0.98,
      "random": 0.36,
      "causal": {
        "routed": 0.9533,
        "current_recall": 1.0,
        "mean_current_rank": 0.09,
        "only_stale": 0.0
      },
      "imitation": {
        "routed": 0.9733,
        "current_recall": 1.0,
        "mean_current_rank": 1.13,
        "only_stale": 0.0
      },
      "imitation_nosink": {
        "routed": 0.9733,
        "current_recall": 1.0,
        "mean_current_rank": 0.07,
        "only_stale": 0.0
      },
      "causal_nosink": {
        "routed": 0.9467,
        "current_recall": 1.0,
        "mean_current_rank": 0.09,
        "only_stale": 0.0
      }
    },
    "latest_s4_k1": {
      "dense": 0.88,
      "random": 0.1533,
      "causal": {
        "routed": 0.8533,
        "current_recall": 0.8533,
        "mean_current_rank": 0.15,
        "only_stale": 0.1467
      },
      "imitation": {
        "routed": 0.0733,
        "current_recall": 0.0,
        "mean_current_rank": 1.18,
        "only_stale": 0.2267
      },
      "imitation_nosink": {
        "routed": 0.9467,
        "current_recall": 0.9467,
        "mean_current_rank": 0.06,
        "only_stale": 0.0533
      },
      "causal_nosink": {
        "routed": 0.8533,
        "current_recall": 0.8533,
        "mean_current_rank": 0.15,
        "only_stale": 0.1467
      }
    },
    "latest_s4_k2": {
      "dense": 0.88,
      "random": 0.22,
      "causal": {
        "routed": 0.9267,
        "current_recall": 0.9933,
        "mean_current_rank": 0.15,
        "only_stale": 0.0067
      },
      "imitation": {
        "routed": 0.8467,
        "current_recall": 0.8533,
        "mean_current_rank": 1.18,
        "only_stale": 0.1467
      },
      "imitation_nosink": {
        "routed": 0.9333,
        "current_recall": 0.9933,
        "mean_current_rank": 0.06,
        "only_stale": 0.0067
      },
      "causal_nosink": {
        "routed": 0.9267,
        "current_recall": 0.9933,
        "mean_current_rank": 0.15,
        "only_stale": 0.0067
      }
    },
    "latest_s4_k4": {
      "dense": 0.88,
      "random": 0.2867,
      "causal": {
        "routed": 0.86,
        "current_recall": 1.0,
        "mean_current_rank": 0.15,
        "only_stale": 0.0
      },
      "imitation": {
        "routed": 0.8467,
        "current_recall": 0.9933,
        "mean_current_rank": 1.18,
        "only_stale": 0.0067
      },
      "imitation_nosink": {
        "routed": 0.86,
        "current_recall": 1.0,
        "mean_current_rank": 0.06,
        "only_stale": 0.0
      },
      "causal_nosink": {
        "routed": 0.86,
        "current_recall": 1.0,
        "mean_current_rank": 0.15,
        "only_stale": 0.0
      }
    },
    "latest_s8_k1": {
      "dense": 0.84,
      "random": 0.0667,
      "causal": {
        "routed": 0.8333,
        "current_recall": 0.8333,
        "mean_current_rank": 0.18,
        "only_stale": 0.1667
      },
      "imitation": {
        "routed": 0.0467,
        "current_recall": 0.0,
        "mean_current_rank": 1.17,
        "only_stale": 0.5667
      },
      "imitation_nosink": {
        "routed": 0.9467,
        "current_recall": 0.9467,
        "mean_current_rank": 0.05,
        "only_stale": 0.0533
      },
      "causal_nosink": {
        "routed": 0.8333,
        "current_recall": 0.8333,
        "mean_current_rank": 0.18,
        "only_stale": 0.1667
      }
    },
    "latest_s8_k2": {
      "dense": 0.84,
      "random": 0.12,
      "causal": {
        "routed": 0.9267,
        "current_recall": 0.9867,
        "mean_current_rank": 0.18,
        "only_stale": 0.0133
      },
      "imitation": {
        "routed": 0.8667,
        "current_recall": 0.8667,
        "mean_current_rank": 1.17,
        "only_stale": 0.1333
      },
      "imitation_nosink": {
        "routed": 0.94,
        "current_recall": 1.0,
        "mean_current_rank": 0.05,
        "only_stale": 0.0
      },
      "causal_nosink": {
        "routed": 0.9267,
        "current_recall": 0.9867,
        "mean_current_rank": 0.18,
        "only_stale": 0.0133
      }
    },
    "latest_s8_k4": {
      "dense": 0.84,
      "random": 0.2,
      "causal": {
        "routed": 0.82,
        "current_recall": 1.0,
        "mean_current_rank": 0.18,
        "only_stale": 0.0
      },
      "imitation": {
        "routed": 0.8733,
        "current_recall": 1.0,
        "mean_current_rank": 1.17,
        "only_stale": 0.0
      },
      "imitation_nosink": {
        "routed": 0.8333,
        "current_recall": 1.0,
        "mean_current_rank": 0.05,
        "only_stale": 0.0
      },
      "causal_nosink": {
        "routed": 0.82,
        "current_recall": 1.0,
        "mean_current_rank": 0.18,
        "only_stale": 0.0
      }
    },
    "unique_k1": {
      "dense": 1.0,
      "causal": 0.9933,
      "imitation": 0.2933,
      "imitation_nosink": 0.76,
      "causal_nosink": 0.9667
    },
    "unique_k2": {
      "dense": 1.0,
      "causal": 0.9933,
      "imitation": 0.6933,
      "imitation_nosink": 0.8933,
      "causal_nosink": 0.9533
    },
    "unique_k4": {
      "dense": 1.0,
      "causal": 1.0,
      "imitation": 0.9867,
      "imitation_nosink": 0.9533,
      "causal_nosink": 0.9733
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/budget_sink_Yi-1.5-9B-Chat.json <==
{
  "model": "01-ai/Yi-1.5-9B-Chat",
  "k": 2,
  "sink_argmax_rate": 1.0,
  "conditions": {
    "latest_s2_k1": {
      "dense": 1.0,
      "random": 0.2267,
      "causal": {
        "routed": 0.8667,
        "current_recall": 0.8667,
        "mean_current_rank": 0.13,
        "only_stale": 0.1333
      },
      "imitation": {
        "routed": 0.18,
        "current_recall": 0.0,
        "mean_current_rank": 1.17,
        "only_stale": 0.2
      },
      "imitation_nosink": {
        "routed": 0.8533,
        "current_recall": 0.8533,
        "mean_current_rank": 0.15,
        "only_stale": 0.1467
      },
      "causal_nosink": {
        "routed": 0.8667,
        "current_recall": 0.8667,
        "mean_current_rank": 0.13,
        "only_stale": 0.1333
      }
    },
    "latest_s2_k2": {
      "dense": 1.0,
      "random": 0.2533,
      "causal": {
        "routed": 0.9467,
        "current_recall": 1.0,
        "mean_current_rank": 0.13,
        "only_stale": 0.0
      },
      "imitation": {
        "routed": 0.8333,
        "current_recall": 0.8333,
        "mean_current_rank": 1.17,
        "only_stale": 0.1667
      },
      "imitation_nosink": {
        "routed": 0.9467,
        "current_recall": 1.0,
        "mean_current_rank": 0.15,
        "only_stale": 0.0
      },
      "causal_nosink": {
        "routed": 0.9467,
        "current_recall": 1.0,
        "mean_current_rank": 0.13,
        "only_stale": 0.0
      }
    },
    "latest_s2_k4": {
      "dense": 1.0,
      "random": 0.4133,
      "causal": {
        "routed": 0.9867,
        "current_recall": 1.0,
        "mean_current_rank": 0.13,
        "only_stale": 0.0
      },
      "imitation": {
        "routed": 0.9467,
        "current_recall": 1.0,
        "mean_current_rank": 1.17,
        "only_stale": 0.0
      },
      "imitation_nosink": {
        "routed": 0.9333,
        "current_recall": 1.0,
        "mean_current_rank": 0.15,
        "only_stale": 0.0
      },
      "causal_nosink": {
        "routed": 0.9533,
        "current_recall": 1.0,
        "mean_current_rank": 0.13,
        "only_stale": 0.0
      }
    },
    "latest_s4_k1": {
      "dense": 0.96,
      "random": 0.1267,
      "causal": {
        "routed": 0.8067,
        "current_recall": 0.8067,
        "mean_current_rank": 0.25,
        "only_stale": 0.1933
      },
      "imitation": {
        "routed": 0.16,
        "current_recall": 0.0,
        "mean_current_rank": 1.24,
        "only_stale": 0.2267
      },
      "imitation_nosink": {
        "routed": 0.8267,
        "current_recall": 0.8267,
        "mean_current_rank": 0.27,
        "only_stale": 0.1733
      },
      "causal_nosink": {
        "routed": 0.8067,
        "current_recall": 0.8067,
        "mean_current_rank": 0.25,
        "only_stale": 0.1933
      }
    },
    "latest_s4_k2": {
      "dense": 0.96,
      "random": 0.1667,
      "causal": {
        "routed": 0.9133,
        "current_recall": 0.96,
        "mean_current_rank": 0.25,
        "only_stale": 0.04
      },
      "imitation": {
        "routed": 0.8333,
        "current_recall": 0.8333,
        "mean_current_rank": 1.24,
        "only_stale": 0.1667
      },
      "imitation_nosink": {
        "routed": 0.9133,
        "current_recall": 0.9267,
        "mean_current_rank": 0.27,
        "only_stale": 0.0733
      },
      "causal_nosink": {
        "routed": 0.9133,
        "current_recall": 0.96,
        "mean_current_rank": 0.25,
        "only_stale": 0.04
      }
    },
    "latest_s4_k4": {
      "dense": 0.96,
      "random": 0.32,
      "causal": {
        "routed": 0.8867,
        "current_recall": 1.0,
        "mean_current_rank": 0.25,
        "only_stale": 0.0
      },
      "imitation": {
        "routed": 0.92,
        "current_recall": 0.9867,
        "mean_current_rank": 1.24,
        "only_stale": 0.0133
      },
      "imitation_nosink": {
        "routed": 0.8933,
        "current_recall": 1.0,
        "mean_current_rank": 0.27,
        "only_stale": 0.0
      },
      "causal_nosink": {
        "routed": 0.8867,
        "current_recall": 1.0,
        "mean_current_rank": 0.25,
        "only_stale": 0.0
      }
    },
    "latest_s8_k1": {
      "dense": 0.9067,
      "random": 0.0533,
      "causal": {
        "routed": 0.78,
        "current_recall": 0.78,
        "mean_current_rank": 0.32,
        "only_stale": 0.22
      },
      "imitation": {
        "routed": 0.0733,
        "current_recall": 0.0,
        "mean_current_rank": 1.23,
        "only_stale": 0.5667
      },
      "imitation_nosink": {
        "routed": 0.8533,
        "current_recall": 0.8533,
        "mean_current_rank": 0.22,
        "only_stale": 0.1467
      },
      "causal_nosink": {
        "routed": 0.78,
        "current_recall": 0.78,
        "mean_current_rank": 0.32,
        "only_stale": 0.22
      }
    },
    "latest_s8_k2": {
      "dense": 0.9067,
      "random": 0.1267,
      "causal": {
        "routed": 0.9333,
        "current_recall": 0.9533,
        "mean_current_rank": 0.32,
        "only_stale": 0.0467
      },
      "imitation": {
        "routed": 0.8267,
        "current_recall": 0.8267,
        "mean_current_rank": 1.23,
        "only_stale": 0.1733
      },
      "imitation_nosink": {
        "routed": 0.9267,
        "current_recall": 0.9533,
        "mean_current_rank": 0.22,
        "only_stale": 0.0467
      },
      "causal_nosink": {
        "routed": 0.9333,
        "current_recall": 0.9533,
        "mean_current_rank": 0.32,
        "only_stale": 0.0467
      }
    },
    "latest_s8_k4": {
      "dense": 0.9067,
      "random": 0.2,
      "causal": {
        "routed": 0.8867,
        "current_recall": 0.9933,
        "mean_current_rank": 0.32,
        "only_stale": 0.0067
      },
      "imitation": {
        "routed": 0.9467,
        "current_recall": 0.9933,
        "mean_current_rank": 1.23,
        "only_stale": 0.0067
      },
      "imitation_nosink": {
        "routed": 0.9133,
        "current_recall": 0.9933,
        "mean_current_rank": 0.22,
        "only_stale": 0.0067
      },
      "causal_nosink": {
        "routed": 0.8867,
        "current_recall": 0.9933,
        "mean_current_rank": 0.32,
        "only_stale": 0.0067
      }
    },
    "unique_k1": {
      "dense": 1.0,
      "causal": 1.0,
      "imitation": 0.2533,
      "imitation_nosink": 0.6467,
      "causal_nosink": 0.96
    },
    "unique_k2": {
      "dense": 1.0,
      "causal": 1.0,
      "imitation": 0.6067,
      "imitation_nosink": 0.94,
      "causal_nosink": 0.96
    },
    "unique_k4": {
      "dense": 1.0,
      "causal": 1.0,
      "imitation": 0.9933,
      "imitation_nosink": 0.9667,
      "causal_nosink": 0.96
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/eviction_Qwen2.5-3B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "n_eval": 150,
  "n_records": 16,
  "conditions": {
    "unique_k1": {
      "accumulated": {
        "routed": 0.2867,
        "evidence_recall": 0.0467
      },
      "window": {
        "routed": 0.2867,
        "evidence_recall": 0.0467
      },
      "random": 0.3067
    },
    "unique_k2": {
      "accumulated": {
        "routed": 0.3133,
        "evidence_recall": 0.1067
      },
      "window": {
        "routed": 0.3867,
        "evidence_recall": 0.1667
      },
      "random": 0.34
    },
    "unique_k4": {
      "accumulated": {
        "routed": 0.4067,
        "evidence_recall": 0.2133
      },
      "window": {
        "routed": 0.66,
        "evidence_recall": 0.5067
      },
      "random": 0.4267
    },
    "latest_k1": {
      "accumulated": {
        "routed": 0.1933,
        "evidence_recall": 0.0
      },
      "window": {
        "routed": 0.1933,
        "evidence_recall": 0.0
      },
      "random": 0.2733
    },
    "latest_k2": {
      "accumulated": {
        "routed": 0.1733,
        "evidence_recall": 0.0
      },
      "window": {
        "routed": 0.2667,
        "evidence_recall": 0.2667
      },
      "random": 0.2467
    },
    "latest_k4": {
      "accumulated": {
        "routed": 0.0533,
        "evidence_recall": 0.0067
      },
      "window": {
        "routed": 0.8467,
        "evidence_recall": 0.86
      },
      "random": 0.3333
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/eviction_Qwen2.5-7B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "n_eval": 150,
  "n_records": 16,
  "conditions": {
    "unique_k1": {
      "accumulated": {
        "routed": 0.2933,
        "evidence_recall": 0.0467
      },
      "window": {
        "routed": 0.2933,
        "evidence_recall": 0.0467
      },
      "random": 0.3133
    },
    "unique_k2": {
      "accumulated": {
        "routed": 0.3533,
        "evidence_recall": 0.1067
      },
      "window": {
        "routed": 0.4533,
        "evidence_recall": 0.2667
      },
      "random": 0.32
    },
    "unique_k4": {
      "accumulated": {
        "routed": 0.44,
        "evidence_recall": 0.22
      },
      "window": {
        "routed": 0.8667,
        "evidence_recall": 0.7933
      },
      "random": 0.4133
    },
    "latest_k1": {
      "accumulated": {
        "routed": 0.1933,
        "evidence_recall": 0.0
      },
      "window": {
        "routed": 0.1933,
        "evidence_recall": 0.0
      },
      "random": 0.2533
    },
    "latest_k2": {
      "accumulated": {
        "routed": 0.1733,
        "evidence_recall": 0.0
      },
      "window": {
        "routed": 0.5067,
        "evidence_recall": 0.5
      },
      "random": 0.2733
    },
    "latest_k4": {
      "accumulated": {
        "routed": 0.08,
        "evidence_recall": 0.0067
      },
      "window": {
        "routed": 0.9733,
        "evidence_recall": 0.9867
      },
      "random": 0.3867
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/eviction_Yi-1.5-9B-Chat.json <==
{
  "model": "01-ai/Yi-1.5-9B-Chat",
  "n_eval": 150,
  "n_records": 16,
  "conditions": {
    "unique_k1": {
      "accumulated": {
        "routed": 0.2533,
        "evidence_recall": 0.0467
      },
      "window": {
        "routed": 0.2533,
        "evidence_recall": 0.0467
      },
      "random": 0.34
    },
    "unique_k2": {
      "accumulated": {
        "routed": 0.28,
        "evidence_recall": 0.1067
      },
      "window": {
        "routed": 0.4,
        "evidence_recall": 0.1933
      },
      "random": 0.3133
    },
    "unique_k4": {
      "accumulated": {
        "routed": 0.4267,
        "evidence_recall": 0.2267
      },
      "window": {
        "routed": 0.8667,
        "evidence_recall": 0.7667
      },
      "random": 0.4467
    },
    "latest_k1": {
      "accumulated": {
        "routed": 0.18,
        "evidence_recall": 0.0
      },
      "window": {
        "routed": 0.18,
        "evidence_recall": 0.0
      },
      "random": 0.2533
    },
    "latest_k2": {
      "accumulated": {
        "routed": 0.1533,
        "evidence_recall": 0.0
      },
      "window": {
        "routed": 0.4467,
        "evidence_recall": 0.42
      },
      "random": 0.2667
    },
    "latest_k4": {
      "accumulated": {
        "routed": 0.0467,
        "evidence_recall": 0.0067
      },
      "window": {
        "routed": 0.7533,
        "evidence_recall": 0.7867
      },
      "random": 0.3333
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/expert_heads_Qwen2.5-14B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-14B-Instruct",
  "n_select": 200,
  "select_solved": 200,
  "orderings": 4,
  "n": 200,
  "n_records": 16,
  "k": 2,
  "dense_solved": 200,
  "evidence_heads": [
    {
      "layer": 32,
      "head": 32,
      "stability": 0.75,
      "frequency": 0.9287
    },
    {
      "layer": 35,
      "head": 11,
      "stability": 0.65,
      "frequency": 0.89
    },
    {
      "layer": 36,
      "head": 21,
      "stability": 0.56,
      "frequency": 0.855
    },
    {
      "layer": 34,
      "head": 12,
      "stability": 0.53,
      "frequency": 0.855
    },
    {
      "layer": 30,
      "head": 1,
      "stability": 0.525,
      "frequency": 0.8575
    },
    {
      "layer": 31,
      "head": 16,
      "stability": 0.485,
      "frequency": 0.825
    },
    {
      "layer": 31,
      "head": 8,
      "stability": 0.46,
      "frequency": 0.8125
    },
    {
      "layer": 32,
      "head": 4,
      "stability": 0.455,
      "frequency": 0.835
    },
    {
      "layer": 31,
      "head": 18,
      "stability": 0.45,
      "frequency": 0.8125
    },
    {
      "layer": 29,
      "head": 21,
      "stability": 0.445,
      "frequency": 0.795
    }
  ],
  "pointer_heads": [
    {
      "layer": 31,
      "head": 18,
      "stability": 0.095,
      "frequency": 0.5325
    },
    {
      "layer": 31,
      "head": 8,
      "stability": 0.055,
      "frequency": 0.4487
    },
    {
      "layer": 32,
      "head": 33,
      "stability": 0.055,
      "frequency": 0.3913
    },
    {
      "layer": 30,
      "head": 27,
      "stability": 0.05,
      "frequency": 0.455
    },
    {
      "layer": 29,
      "head": 21,
      "stability": 0.045,
      "frequency": 0.3738
    },
    {
      "layer": 29,
      "head": 18,
      "stability": 0.015,
      "frequency": 0.3275
    },
    {
      "layer": 31,
      "head": 16,
      "stability": 0.015,
      "frequency": 0.3175
    },
    {
      "layer": 30,
      "head": 3,
      "stability": 0.015,
      "frequency": 0.31
    },
    {
      "layer": 29,
      "head": 11,
      "stability": 0.015,
      "frequency": 0.2537
    },
    {
      "layer": 30,
      "head": 0,
      "stability": 0.01,
      "frequency": 0.3613
    }
  ],
  "value_heads": [
    {
      "layer": 35,
      "head": 11,
      "stability": 0.64,
      "frequency": 0.8875
    },
    {
      "layer": 34,
      "head": 12,
      "stability": 0.52,
      "frequency": 0.8525
    },
    {
      "layer": 36,
      "head": 21,
      "stability": 0.485,
      "frequency": 0.8225
    },
    {
      "layer": 32,
      "head": 4,
      "stability": 0.44,
      "frequency": 0.8288
    },
    {
      "layer": 33,
      "head": 2,
      "stability": 0.395,
      "frequency": 0.8087
    },
    {
      "layer": 33,
      "head": 35,
      "stability": 0.31,
      "frequency": 0.76
    },
    {
      "layer": 33,
      "head": 17,
      "stability": 0.3,
      "frequency": 0.74
    },
    {
      "layer": 33,
      "head": 30,
      "stability": 0.3,
      "frequency": 0.7275
    },
    {
      "layer": 36,
      "head": 23,
      "stability": 0.28,
      "frequency": 0.6913
    },
    {
      "layer": 33,
      "head": 18,
      "stability": 0.265,
      "frequency": 0.7425
    }
  ],
  "rates": {
    "expert_1": {
      "routed": 0.78,
      "pointer": 0.57,
      "value": 0.885,
      "both": 0.475
    },
    "expert_4": {
      "routed": 0.775,
      "pointer": 0.215,
      "value": 0.975,
      "both": 0.21
    },
    "expert_16": {
      "routed": 0.83,
      "pointer": 0.38,
      "value": 0.96,
      "both": 0.35
    },
    "roles_1": {
      "routed": 0.845,
      "pointer": 0.5,
      "value": 0.935,
      "both": 0.445
    },
    "roles_4": {
      "routed": 0.825,
      "pointer": 0.42,
      "value": 0.945,
      "both": 0.39
    },
    "attention": {
      "routed": 0.68,
      "pointer": 0.115,
      "value": 0.82,
      "both": 0.07
    },
    "annotated": {
      "routed": 1.0,
      "pointer": 1.0,
      "value": 1.0,
      "both": 1.0
    },
    "random": {
      "routed": 0.225,
      "pointer": 0.125,
      "value": 0.145,
      "both": 0.01
    }
  },
  "best_head_posthoc": {
    "layer": 30,
    "head": 1,
    "both": 0.555
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/expert_heads_Qwen2.5-14B-Instruct_recovered.json <==
{
  "model": "Qwen/Qwen2.5-14B-Instruct",
  "n_select": 200,
  "select_solved": 200,
  "orderings": 4,
  "n": 200,
  "n_records": 16,
  "k": 2,
  "dense_solved": 200,
  "select_labels": "recovered",
  "evidence_heads": [
    {
      "layer": 35,
      "head": 11,
      "stability": 0.655,
      "frequency": 0.8913
    },
    {
      "layer": 32,
      "head": 32,
      "stability": 0.55,
      "frequency": 0.835
    },
    {
      "layer": 36,
      "head": 21,
      "stability": 0.525,
      "frequency": 0.8375
    },
    {
      "layer": 34,
      "head": 12,
      "stability": 0.52,
      "frequency": 0.8525
    },
    {
      "layer": 32,
      "head": 4,
      "stability": 0.445,
      "frequency": 0.8325
    },
    {
      "layer": 33,
      "head": 2,
      "stability": 0.405,
      "frequency": 0.8138
    },
    {
      "layer": 30,
      "head": 1,
      "stability": 0.385,
      "frequency": 0.7613
    },
    {
      "layer": 31,
      "head": 16,
      "stability": 0.345,
      "frequency": 0.7113
    },
    {
      "layer": 33,
      "head": 18,
      "stability": 0.335,
      "frequency": 0.7725
    },
    {
      "layer": 33,
      "head": 17,
      "stability": 0.33,
      "frequency": 0.7588
    }
  ],
  "pointer_heads": [
    {
      "layer": 31,
      "head": 18,
      "stability": 0.095,
      "frequency": 0.5325
    },
    {
      "layer": 31,
      "head": 8,
      "stability": 0.055,
      "frequency": 0.4487
    },
    {
      "layer": 32,
      "head": 33,
      "stability": 0.055,
      "frequency": 0.3913
    },
    {
      "layer": 30,
      "head": 27,
      "stability": 0.05,
      "frequency": 0.455
    },
    {
      "layer": 29,
      "head": 21,
      "stability": 0.045,
      "frequency": 0.3738
    },
    {
      "layer": 29,
      "head": 18,
      "stability": 0.015,
      "frequency": 0.3275
    },
    {
      "layer": 31,
      "head": 16,
      "stability": 0.015,
      "frequency": 0.3175
    },
    {
      "layer": 30,
      "head": 3,
      "stability": 0.015,
      "frequency": 0.31
    },
    {
      "layer": 29,
      "head": 11,
      "stability": 0.015,
      "frequency": 0.2537
    },
    {
      "layer": 30,
      "head": 0,
      "stability": 0.01,
      "frequency": 0.3613
    }
  ],
  "value_heads": [
    {
      "layer": 35,
      "head": 11,
      "stability": 0.64,
      "frequency": 0.8875
    },
    {
      "layer": 34,
      "head": 12,
      "stability": 0.52,
      "frequency": 0.8525
    },
    {
      "layer": 36,
      "head": 21,
      "stability": 0.485,
      "frequency": 0.8225
    },
    {
      "layer": 32,
      "head": 4,
      "stability": 0.44,
      "frequency": 0.8288
    },
    {
      "layer": 33,
      "head": 2,
      "stability": 0.395,
      "frequency": 0.8087
    },
    {
      "layer": 33,
      "head": 35,
      "stability": 0.31,
      "frequency": 0.76
    },
    {
      "layer": 33,
      "head": 17,
      "stability": 0.3,
      "frequency": 0.74
    },
    {
      "layer": 33,
      "head": 30,
      "stability": 0.3,
      "frequency": 0.7275
    },
    {
      "layer": 36,
      "head": 23,
      "stability": 0.28,
      "frequency": 0.6913
    },
    {
      "layer": 33,
      "head": 18,
      "stability": 0.265,
      "frequency": 0.7425
    }
  ],
  "rates": {
    "expert_1": {
      "routed": 0.755,
      "pointer": 0.13,
      "value": 0.975,
      "both": 0.13
    },
    "expert_4": {
      "routed": 0.775,
      "pointer": 0.215,
      "value": 0.975,
      "both": 0.21
    },
    "expert_16": {
      "routed": 0.81,
      "pointer": 0.31,
      "value": 0.97,
      "both": 0.29
    },
    "attention": {
      "routed": 0.68,
      "pointer": 0.115,
      "value": 0.82,
      "both": 0.07
    },
    "annotated": {
      "routed": 1.0,
      "pointer": 1.0,
      "value": 1.0,
      "both": 1.0
    },
    "random": {
      "routed": 0.225,
      "pointer": 0.125,
      "value": 0.145,
      "both": 0.01
    }
  },
  "best_head_posthoc": {
    "layer": 30,
    "head": 1,
    "both": 0.555
  },
  "recovery": {
    "matches_annotation": 0.58,
    "found_by_flip": 1.0
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/expert_heads_Qwen2.5-3B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "n_select": 200,
  "select_solved": 170,
  "orderings": 4,
  "n": 200,
  "n_records": 16,
  "k": 2,
  "dense_solved": 159,
  "evidence_heads": [
    {
      "layer": 27,
      "head": 1,
      "stability": 0.3176,
      "frequency": 0.7574
    },
    {
      "layer": 31,
      "head": 7,
      "stability": 0.2647,
      "frequency": 0.6956
    },
    {
      "layer": 31,
      "head": 12,
      "stability": 0.2059,
      "frequency": 0.6618
    },
    {
      "layer": 29,
      "head": 1,
      "stability": 0.1588,
      "frequency": 0.6176
    },
    {
      "layer": 31,
      "head": 15,
      "stability": 0.1412,
      "frequency": 0.5941
    },
    {
      "layer": 27,
      "head": 2,
      "stability": 0.1294,
      "frequency": 0.5838
    },
    {
      "layer": 30,
      "head": 3,
      "stability": 0.1235,
      "frequency": 0.6044
    },
    {
      "layer": 32,
      "head": 7,
      "stability": 0.1176,
      "frequency": 0.6088
    },
    {
      "layer": 28,
      "head": 8,
      "stability": 0.1176,
      "frequency": 0.5456
    },
    {
      "layer": 27,
      "head": 0,
      "stability": 0.0706,
      "frequency": 0.4059
    }
  ],
  "pointer_heads": [
    {
      "layer": 27,
      "head": 2,
      "stability": 0.0412,
      "frequency": 0.4103
    },
    {
      "layer": 27,
      "head": 0,
      "stability": 0.0294,
      "frequency": 0.3
    },
    {
      "layer": 28,
      "head": 12,
      "stability": 0.0118,
      "frequency": 0.1824
    },
    {
      "layer": 27,
      "head": 4,
      "stability": 0.0059,
      "frequency": 0.2265
    },
    {
      "layer": 27,
      "head": 1,
      "stability": 0.0059,
      "frequency": 0.2
    },
    {
      "layer": 29,
      "head": 7,
      "stability": 0.0059,
      "frequency": 0.1882
    },
    {
      "layer": 22,
      "head": 5,
      "stability": 0.0059,
      "frequency": 0.0721
    },
    {
      "layer": 27,
      "head": 12,
      "stability": 0.0,
      "frequency": 0.2338
    },
    {
      "layer": 31,
      "head": 0,
      "stability": 0.0,
      "frequency": 0.1985
    },
    {
      "layer": 27,
      "head": 7,
      "stability": 0.0,
      "frequency": 0.1838
    }
  ],
  "value_heads": [
    {
      "layer": 31,
      "head": 7,
      "stability": 0.2,
      "frequency": 0.65
    },
    {
      "layer": 31,
      "head": 12,
      "stability": 0.1882,
      "frequency": 0.6338
    },
    {
      "layer": 27,
      "head": 1,
      "stability": 0.1471,
      "frequency": 0.5574
    },
    {
      "layer": 29,
      "head": 1,
      "stability": 0.1353,
      "frequency": 0.5897
    },
    {
      "layer": 28,
      "head": 8,
      "stability": 0.1176,
      "frequency": 0.5426
    },
    {
      "layer": 32,
      "head": 7,
      "stability": 0.1118,
      "frequency": 0.5912
    },
    {
      "layer": 30,
      "head": 3,
      "stability": 0.1118,
      "frequency": 0.5794
    },
    {
      "layer": 31,
      "head": 15,
      "stability": 0.0647,
      "frequency": 0.5309
    },
    {
      "layer": 29,
      "head": 4,
      "stability": 0.0353,
      "frequency": 0.3897
    },
    {
      "layer": 29,
      "head": 5,
      "stability": 0.0294,
      "frequency": 0.4029
    }
  ],
  "rates": {
    "expert_1": {
      "routed": 0.761,
      "pointer": 0.5157,
      "value": 0.805,
      "both": 0.3899
    },
    "expert_4": {
      "routed": 0.7358,
      "pointer": 0.327,
      "value": 0.8805,
      "both": 0.2956
    },
    "expert_16": {
      "routed": 0.6478,
      "pointer": 0.2264,
      "value": 0.8176,
      "both": 0.1761
    },
    "roles_1": {
      "routed": 0.761,
      "pointer": 0.4654,
      "value": 0.7862,
      "both": 0.3585
    },
    "roles_4": {
      "routed": 0.6981,
      "pointer": 0.3019,
      "value": 0.7547,
      "both": 0.2579
    },
    "attention": {
      "routed": 0.3396,
      "pointer": 0.1887,
      "value": 0.1447,
      "both": 0.0126
    },
    "annotated": {
      "routed": 1.0,
      "pointer": 1.0,
      "value": 1.0,
      "both": 1.0
    },
    "random": {
      "routed": 0.2642,
      "pointer": 0.1509,
      "value": 0.1006,
      "both": 0.0126
    }
  },
  "best_head_posthoc": {
    "layer": 27,
    "head": 1,
    "both": 0.3899
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/expert_heads_Qwen2.5-3B-Instruct_recovered.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "n_select": 200,
  "select_solved": 170,
  "orderings": 4,
  "n": 200,
  "n_records": 16,
  "k": 2,
  "dense_solved": 159,
  "select_labels": "recovered",
  "evidence_heads": [
    {
      "layer": 27,
      "head": 1,
      "stability": 0.3118,
      "frequency": 0.7279
    },
    {
      "layer": 31,
      "head": 7,
      "stability": 0.2824,
      "frequency": 0.7103
    },
    {
      "layer": 31,
      "head": 12,
      "stability": 0.2412,
      "frequency": 0.6868
    },
    {
      "layer": 29,
      "head": 1,
      "stability": 0.1647,
      "frequency": 0.6456
    },
    {
      "layer": 30,
      "head": 3,
      "stability": 0.1412,
      "frequency": 0.6206
    },
    {
      "layer": 31,
      "head": 15,
      "stability": 0.1412,
      "frequency": 0.6147
    },
    {
      "layer": 32,
      "head": 7,
      "stability": 0.1353,
      "frequency": 0.6294
    },
    {
      "layer": 28,
      "head": 8,
      "stability": 0.1353,
      "frequency": 0.5721
    },
    {
      "layer": 27,
      "head": 2,
      "stability": 0.1235,
      "frequency": 0.5279
    },
    {
      "layer": 29,
      "head": 4,
      "stability": 0.0824,
      "frequency": 0.4824
    }
  ],
  "pointer_heads": [
    {
      "layer": 27,
      "head": 2,
      "stability": 0.0412,
      "frequency": 0.4103
    },
    {
      "layer": 27,
      "head": 0,
      "stability": 0.0294,
      "frequency": 0.3
    },
    {
      "layer": 28,
      "head": 12,
      "stability": 0.0118,
      "frequency": 0.1824
    },
    {
      "layer": 27,
      "head": 4,
      "stability": 0.0059,
      "frequency": 0.2265
    },
    {
      "layer": 27,
      "head": 1,
      "stability": 0.0059,
      "frequency": 0.2
    },
    {
      "layer": 29,
      "head": 7,
      "stability": 0.0059,
      "frequency": 0.1882
    },
    {
      "layer": 22,
      "head": 5,
      "stability": 0.0059,
      "frequency": 0.0721
    },
    {
      "layer": 27,
      "head": 12,
      "stability": 0.0,
      "frequency": 0.2338
    },
    {
      "layer": 31,
      "head": 0,
      "stability": 0.0,
      "frequency": 0.1985
    },
    {
      "layer": 27,
      "head": 7,
      "stability": 0.0,
      "frequency": 0.1838
    }
  ],
  "value_heads": [
    {
      "layer": 31,
      "head": 7,
      "stability": 0.2,
      "frequency": 0.65
    },
    {
      "layer": 31,
      "head": 12,
      "stability": 0.1882,
      "frequency": 0.6338
    },
    {
      "layer": 27,
      "head": 1,
      "stability": 0.1471,
      "frequency": 0.5574
    },
    {
      "layer": 29,
      "head": 1,
      "stability": 0.1353,
      "frequency": 0.5897
    },
    {
      "layer": 28,
      "head": 8,
      "stability": 0.1176,
      "frequency": 0.5426
    },
    {
      "layer": 32,
      "head": 7,
      "stability": 0.1118,
      "frequency": 0.5912
    },
    {
      "layer": 30,
      "head": 3,
      "stability": 0.1118,
      "frequency": 0.5794
    },
    {
      "layer": 31,
      "head": 15,
      "stability": 0.0647,
      "frequency": 0.5309
    },
    {
      "layer": 29,
      "head": 4,
      "stability": 0.0353,
      "frequency": 0.3897
    },
    {
      "layer": 29,
      "head": 5,
      "stability": 0.0294,
      "frequency": 0.4029
    }
  ],
  "rates": {
    "expert_1": {
      "routed": 0.761,
      "pointer": 0.5157,
      "value": 0.805,
      "both": 0.3899
    },
    "expert_4": {
      "routed": 0.7358,
      "pointer": 0.327,
      "value": 0.8805,
      "both": 0.2956
    },
    "expert_16": {
      "routed": 0.6478,
      "pointer": 0.2264,
      "value": 0.8176,
      "both": 0.1761
    },
    "attention": {
      "routed": 0.3396,
      "pointer": 0.1887,
      "value": 0.1447,
      "both": 0.0126
    },
    "annotated": {
      "routed": 1.0,
      "pointer": 1.0,
      "value": 1.0,
      "both": 1.0
    },
    "random": {
      "routed": 0.2642,
      "pointer": 0.1509,
      "value": 0.1006,
      "both": 0.0126
    }
  },
  "best_head_posthoc": {
    "layer": 27,
    "head": 1,
    "both": 0.3899
  },
  "recovery": {
    "matches_annotation": 0.3882,
    "found_by_flip": 1.0
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/expert_heads_Qwen2.5-7B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "n_select": 200,
  "select_solved": 187,
  "orderings": 4,
  "n": 200,
  "n_records": 16,
  "k": 2,
  "dense_solved": 190,
  "evidence_heads": [
    {
      "layer": 19,
      "head": 22,
      "stability": 0.8396,
      "frequency": 0.9559
    },
    {
      "layer": 22,
      "head": 24,
      "stability": 0.6471,
      "frequency": 0.8957
    },
    {
      "layer": 19,
      "head": 17,
      "stability": 0.5561,
      "frequency": 0.857
    },
    {
      "layer": 19,
      "head": 23,
      "stability": 0.5241,
      "frequency": 0.8409
    },
    {
      "layer": 22,
      "head": 26,
      "stability": 0.3583,
      "frequency": 0.7487
    },
    {
      "layer": 19,
      "head": 15,
      "stability": 0.2727,
      "frequency": 0.7032
    },
    {
      "layer": 22,
      "head": 1,
      "stability": 0.2674,
      "frequency": 0.7019
    },
    {
      "layer": 23,
      "head": 11,
      "stability": 0.2139,
      "frequency": 0.6698
    },
    {
      "layer": 27,
      "head": 3,
      "stability": 0.2032,
      "frequency": 0.4505
    },
    {
      "layer": 24,
      "head": 26,
      "stability": 0.1925,
      "frequency": 0.4452
    }
  ],
  "pointer_heads": [
    {
      "layer": 19,
      "head": 17,
      "stability": 0.2139,
      "frequency": 0.6698
    },
    {
      "layer": 19,
      "head": 22,
      "stability": 0.2032,
      "frequency": 0.6444
    },
    {
      "layer": 27,
      "head": 3,
      "stability": 0.1925,
      "frequency": 0.4024
    },
    {
      "layer": 24,
      "head": 26,
      "stability": 0.139,
      "frequency": 0.3703
    },
    {
      "layer": 27,
      "head": 16,
      "stability": 0.1283,
      "frequency": 0.488
    },
    {
      "layer": 22,
      "head": 26,
      "stability": 0.107,
      "frequency": 0.5414
    },
    {
      "layer": 27,
      "head": 6,
      "stability": 0.0749,
      "frequency": 0.3128
    },
    {
      "layer": 27,
      "head": 21,
      "stability": 0.0695,
      "frequency": 0.3984
    },
    {
      "layer": 27,
      "head": 24,
      "stability": 0.0588,
      "frequency": 0.1778
    },
    {
      "layer": 27,
      "head": 4,
      "stability": 0.0588,
      "frequency": 0.1564
    }
  ],
  "value_heads": [
    {
      "layer": 22,
      "head": 24,
      "stability": 0.0481,
      "frequency": 0.4626
    },
    {
      "layer": 23,
      "head": 18,
      "stability": 0.0428,
      "frequency": 0.4251
    },
    {
      "layer": 21,
      "head": 25,
      "stability": 0.0374,
      "frequency": 0.4051
    },
    {
      "layer": 23,
      "head": 11,
      "stability": 0.0214,
      "frequency": 0.3543
    },
    {
      "layer": 19,
      "head": 23,
      "stability": 0.016,
      "frequency": 0.385
    },
    {
      "layer": 22,
      "head": 1,
      "stability": 0.0107,
      "frequency": 0.2781
    },
    {
      "layer": 22,
      "head": 13,
      "stability": 0.0107,
      "frequency": 0.242
    },
    {
      "layer": 22,
      "head": 26,
      "stability": 0.0107,
      "frequency": 0.2072
    },
    {
      "layer": 0,
      "head": 0,
      "stability": 0.0107,
      "frequency": 0.1176
    },
    {
      "layer": 19,
      "head": 22,
      "stability": 0.0053,
      "frequency": 0.3115
    }
  ],
  "rates": {
    "expert_1": {
      "routed": 0.7158,
      "pointer": 0.9421,
      "value": 0.6842,
      "both": 0.6474
    },
    "expert_4": {
      "routed": 0.7526,
      "pointer": 0.9316,
      "value": 0.7316,
      "both": 0.6789
    },
    "expert_16": {
      "routed": 0.5579,
      "pointer": 0.8789,
      "value": 0.4895,
      "both": 0.4053
    },
    "roles_1": {
      "routed": 0.7632,
      "pointer": 0.8895,
      "value": 0.7368,
      "both": 0.6632
    },
    "roles_4": {
      "routed": 0.6526,
      "pointer": 0.7579,
      "value": 0.6211,
      "both": 0.4474
    },
    "attention": {
      "routed": 0.3421,
      "pointer": 0.4368,
      "value": 0.2526,
      "both": 0.0579
    },
    "annotated": {
      "routed": 1.0,
      "pointer": 1.0,
      "value": 1.0,
      "both": 1.0
    },
    "random": {
      "routed": 0.2474,
      "pointer": 0.0842,
      "value": 0.1211,
      "both": 0.0
    }
  },
  "best_head_posthoc": {
    "layer": 22,
    "head": 24,
    "both": 0.6737
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/expert_heads_Qwen2.5-7B-Instruct_recovered.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "n_select": 200,
  "select_solved": 187,
  "orderings": 4,
  "n": 200,
  "n_records": 16,
  "k": 2,
  "dense_solved": 190,
  "select_labels": "recovered",
  "evidence_heads": [
    {
      "layer": 19,
      "head": 22,
      "stability": 0.5775,
      "frequency": 0.7674
    },
    {
      "layer": 22,
      "head": 24,
      "stability": 0.4759,
      "frequency": 0.7821
    },
    {
      "layer": 19,
      "head": 17,
      "stability": 0.3904,
      "frequency": 0.6751
    },
    {
      "layer": 19,
      "head": 23,
      "stability": 0.3422,
      "frequency": 0.7032
    },
    {
      "layer": 22,
      "head": 26,
      "stability": 0.2567,
      "frequency": 0.6056
    },
    {
      "layer": 22,
      "head": 1,
      "stability": 0.2086,
      "frequency": 0.5896
    },
    {
      "layer": 19,
      "head": 15,
      "stability": 0.1818,
      "frequency": 0.5922
    },
    {
      "layer": 23,
      "head": 11,
      "stability": 0.1551,
      "frequency": 0.5896
    },
    {
      "layer": 27,
      "head": 3,
      "stability": 0.1444,
      "frequency": 0.3596
    },
    {
      "layer": 24,
      "head": 26,
      "stability": 0.1337,
      "frequency": 0.3543
    }
  ],
  "pointer_heads": [
    {
      "layer": 19,
      "head": 17,
      "stability": 0.2139,
      "frequency": 0.6698
    },
    {
      "layer": 19,
      "head": 22,
      "stability": 0.2032,
      "frequency": 0.6444
    },
    {
      "layer": 27,
      "head": 3,
      "stability": 0.1925,
      "frequency": 0.4024
    },
    {
      "layer": 24,
      "head": 26,
      "stability": 0.139,
      "frequency": 0.3703
    },
    {
      "layer": 27,
      "head": 16,
      "stability": 0.1283,
      "frequency": 0.488
    },
    {
      "layer": 22,
      "head": 26,
      "stability": 0.107,
      "frequency": 0.5414
    },
    {
      "layer": 27,
      "head": 6,
      "stability": 0.0749,
      "frequency": 0.3128
    },
    {
      "layer": 27,
      "head": 21,
      "stability": 0.0695,
      "frequency": 0.3984
    },
    {
      "layer": 27,
      "head": 24,
      "stability": 0.0588,
      "frequency": 0.1778
    },
    {
      "layer": 27,
      "head": 4,
      "stability": 0.0588,
      "frequency": 0.1564
    }
  ],
  "value_heads": [
    {
      "layer": 22,
      "head": 24,
      "stability": 0.0481,
      "frequency": 0.4626
    },
    {
      "layer": 23,
      "head": 18,
      "stability": 0.0428,
      "frequency": 0.4251
    },
    {
      "layer": 21,
      "head": 25,
      "stability": 0.0374,
      "frequency": 0.4051
    },
    {
      "layer": 23,
      "head": 11,
      "stability": 0.0214,
      "frequency": 0.3543
    },
    {
      "layer": 19,
      "head": 23,
      "stability": 0.016,
      "frequency": 0.385
    },
    {
      "layer": 22,
      "head": 1,
      "stability": 0.0107,
      "frequency": 0.2781
    },
    {
      "layer": 22,
      "head": 13,
      "stability": 0.0107,
      "frequency": 0.242
    },
    {
      "layer": 22,
      "head": 26,
      "stability": 0.0107,
      "frequency": 0.2072
    },
    {
      "layer": 0,
      "head": 0,
      "stability": 0.0107,
      "frequency": 0.1176
    },
    {
      "layer": 19,
      "head": 22,
      "stability": 0.0053,
      "frequency": 0.3115
    }
  ],
  "rates": {
    "expert_1": {
      "routed": 0.7158,
      "pointer": 0.9421,
      "value": 0.6842,
      "both": 0.6474
    },
    "expert_4": {
      "routed": 0.7526,
      "pointer": 0.9316,
      "value": 0.7316,
      "both": 0.6789
    },
    "expert_16": {
      "routed": 0.5579,
      "pointer": 0.8789,
      "value": 0.4895,
      "both": 0.4053
    },
    "attention": {
      "routed": 0.3421,
      "pointer": 0.4368,
      "value": 0.2526,
      "both": 0.0579
    },
    "annotated": {
      "routed": 1.0,
      "pointer": 1.0,
      "value": 1.0,
      "both": 1.0
    },
    "random": {
      "routed": 0.2474,
      "pointer": 0.0842,
      "value": 0.1211,
      "both": 0.0
    }
  },
  "best_head_posthoc": {
    "layer": 22,
    "head": 24,
    "both": 0.6737
  },
  "recovery": {
    "matches_annotation": 0.4492,
    "found_by_flip": 1.0
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/expert_heads_Yi-1.5-9B-Chat.json <==
{
  "model": "01-ai/Yi-1.5-9B-Chat",
  "n_select": 200,
  "select_solved": 174,
  "orderings": 4,
  "n": 200,
  "n_records": 16,
  "k": 2,
  "dense_solved": 179,
  "evidence_heads": [
    {
      "layer": 38,
      "head": 5,
      "stability": 0.6264,
      "frequency": 0.8851
    },
    {
      "layer": 35,
      "head": 14,
      "stability": 0.5747,
      "frequency": 0.8736
    },
    {
      "layer": 36,
      "head": 8,
      "stability": 0.5,
      "frequency": 0.8448
    },
    {
      "layer": 39,
      "head": 14,
      "stability": 0.4885,
      "frequency": 0.8434
    },
    {
      "layer": 37,
      "head": 20,
      "stability": 0.454,
      "frequency": 0.8233
    },
    {
      "layer": 33,
      "head": 28,
      "stability": 0.4425,
      "frequency": 0.8147
    },
    {
      "layer": 34,
      "head": 12,
      "stability": 0.4425,
      "frequency": 0.7974
    },
    {
      "layer": 33,
      "head": 24,
      "stability": 0.408,
      "frequency": 0.7945
    },
    {
      "layer": 33,
      "head": 25,
      "stability": 0.3506,
      "frequency": 0.7601
    },
    {
      "layer": 38,
      "head": 0,
      "stability": 0.2874,
      "frequency": 0.7227
    }
  ],
  "pointer_heads": [
    {
      "layer": 34,
      "head": 12,
      "stability": 0.1839,
      "frequency": 0.6106
    },
    {
      "layer": 33,
      "head": 25,
      "stability": 0.1609,
      "frequency": 0.6466
    },
    {
      "layer": 33,
      "head": 28,
      "stability": 0.1322,
      "frequency": 0.5359
    },
    {
      "layer": 35,
      "head": 14,
      "stability": 0.0575,
      "frequency": 0.421
    },
    {
      "layer": 33,
      "head": 7,
      "stability": 0.0402,
      "frequency": 0.3851
    },
    {
      "layer": 43,
      "head": 29,
      "stability": 0.0345,
      "frequency": 0.2457
    },
    {
      "layer": 33,
      "head": 24,
      "stability": 0.0287,
      "frequency": 0.3721
    },
    {
      "layer": 34,
      "head": 15,
      "stability": 0.023,
      "frequency": 0.3405
    },
    {
      "layer": 37,
      "head": 19,
      "stability": 0.023,
      "frequency": 0.3147
    },
    {
      "layer": 38,
      "head": 2,
      "stability": 0.023,
      "frequency": 0.2759
    }
  ],
  "value_heads": [
    {
      "layer": 38,
      "head": 26,
      "stability": 0.2529,
      "frequency": 0.704
    },
    {
      "layer": 37,
      "head": 20,
      "stability": 0.2241,
      "frequency": 0.6997
    },
    {
      "layer": 36,
      "head": 8,
      "stability": 0.1954,
      "frequency": 0.6983
    },
    {
      "layer": 38,
      "head": 7,
      "stability": 0.1897,
      "frequency": 0.6221
    },
    {
      "layer": 39,
      "head": 26,
      "stability": 0.1839,
      "frequency": 0.6853
    },
    {
      "layer": 38,
      "head": 5,
      "stability": 0.1839,
      "frequency": 0.6739
    },
    {
      "layer": 39,
      "head": 30,
      "stability": 0.1667,
      "frequency": 0.6552
    },
    {
      "layer": 39,
      "head": 14,
      "stability": 0.1379,
      "frequency": 0.6106
    },
    {
      "layer": 38,
      "head": 0,
      "stability": 0.1207,
      "frequency": 0.6006
    },
    {
      "layer": 38,
      "head": 27,
      "stability": 0.1092,
      "frequency": 0.5144
    }
  ],
  "rates": {
    "expert_1": {
      "routed": 0.8715,
      "pointer": 0.8045,
      "value": 0.8827,
      "both": 0.7095
    },
    "expert_4": {
      "routed": 0.8603,
      "pointer": 0.8883,
      "value": 0.8547,
      "both": 0.7542
    },
    "expert_16": {
      "routed": 0.8156,
      "pointer": 0.7709,
      "value": 0.8436,
      "both": 0.6257
    },
    "roles_1": {
      "routed": 0.7318,
      "pointer": 0.6704,
      "value": 0.7765,
      "both": 0.4916
    },
    "roles_4": {
      "routed": 0.743,
      "pointer": 0.6536,
      "value": 0.838,
      "both": 0.4972
    },
    "attention": {
      "routed": 0.4804,
      "pointer": 0.2123,
      "value": 0.5307,
      "both": 0.0559
    },
    "annotated": {
      "routed": 1.0,
      "pointer": 1.0,
      "value": 1.0,
      "both": 1.0
    },
    "random": {
      "routed": 0.2849,
      "pointer": 0.0894,
      "value": 0.1844,
      "both": 0.0056
    }
  },
  "best_head_posthoc": {
    "layer": 38,
    "head": 5,
    "both": 0.7095
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/expert_heads_Yi-1.5-9B-Chat_recovered.json <==
{
  "model": "01-ai/Yi-1.5-9B-Chat",
  "n_select": 200,
  "select_solved": 174,
  "orderings": 4,
  "n": 200,
  "n_records": 16,
  "k": 2,
  "dense_solved": 179,
  "select_labels": "recovered",
  "evidence_heads": [
    {
      "layer": 38,
      "head": 5,
      "stability": 0.4598,
      "frequency": 0.806
    },
    {
      "layer": 36,
      "head": 8,
      "stability": 0.4023,
      "frequency": 0.806
    },
    {
      "layer": 39,
      "head": 14,
      "stability": 0.3851,
      "frequency": 0.7586
    },
    {
      "layer": 37,
      "head": 20,
      "stability": 0.3793,
      "frequency": 0.7859
    },
    {
      "layer": 35,
      "head": 14,
      "stability": 0.3563,
      "frequency": 0.7256
    },
    {
      "layer": 38,
      "head": 26,
      "stability": 0.3103,
      "frequency": 0.7342
    },
    {
      "layer": 33,
      "head": 28,
      "stability": 0.2931,
      "frequency": 0.625
    },
    {
      "layer": 33,
      "head": 24,
      "stability": 0.2586,
      "frequency": 0.6624
    },
    {
      "layer": 34,
      "head": 12,
      "stability": 0.2586,
      "frequency": 0.5819
    },
    {
      "layer": 38,
      "head": 0,
      "stability": 0.2529,
      "frequency": 0.6911
    }
  ],
  "pointer_heads": [
    {
      "layer": 34,
      "head": 12,
      "stability": 0.1839,
      "frequency": 0.6106
    },
    {
      "layer": 33,
      "head": 25,
      "stability": 0.1609,
      "frequency": 0.6466
    },
    {
      "layer": 33,
      "head": 28,
      "stability": 0.1322,
      "frequency": 0.5359
    },
    {
      "layer": 35,
      "head": 14,
      "stability": 0.0575,
      "frequency": 0.421
    },
    {
      "layer": 33,
      "head": 7,
      "stability": 0.0402,
      "frequency": 0.3851
    },
    {
      "layer": 43,
      "head": 29,
      "stability": 0.0345,
      "frequency": 0.2457
    },
    {
      "layer": 33,
      "head": 24,
      "stability": 0.0287,
      "frequency": 0.3721
    },
    {
      "layer": 34,
      "head": 15,
      "stability": 0.023,
      "frequency": 0.3405
    },
    {
      "layer": 37,
      "head": 19,
      "stability": 0.023,
      "frequency": 0.3147
    },
    {
      "layer": 38,
      "head": 2,
      "stability": 0.023,
      "frequency": 0.2759
    }
  ],
  "value_heads": [
    {
      "layer": 38,
      "head": 26,
      "stability": 0.2529,
      "frequency": 0.704
    },
    {
      "layer": 37,
      "head": 20,
      "stability": 0.2241,
      "frequency": 0.6997
    },
    {
      "layer": 36,
      "head": 8,
      "stability": 0.1954,
      "frequency": 0.6983
    },
    {
      "layer": 38,
      "head": 7,
      "stability": 0.1897,
      "frequency": 0.6221
    },
    {
      "layer": 39,
      "head": 26,
      "stability": 0.1839,
      "frequency": 0.6853
    },
    {
      "layer": 38,
      "head": 5,
      "stability": 0.1839,
      "frequency": 0.6739
    },
    {
      "layer": 39,
      "head": 30,
      "stability": 0.1667,
      "frequency": 0.6552
    },
    {
      "layer": 39,
      "head": 14,
      "stability": 0.1379,
      "frequency": 0.6106
    },
    {
      "layer": 38,
      "head": 0,
      "stability": 0.1207,
      "frequency": 0.6006
    },
    {
      "layer": 38,
      "head": 27,
      "stability": 0.1092,
      "frequency": 0.5144
    }
  ],
  "rates": {
    "expert_1": {
      "routed": 0.8715,
      "pointer": 0.8045,
      "value": 0.8827,
      "both": 0.7095
    },
    "expert_4": {
      "routed": 0.8603,
      "pointer": 0.7486,
      "value": 0.8771,
      "both": 0.648
    },
    "expert_16": {
      "routed": 0.8156,
      "pointer": 0.7151,
      "value": 0.8547,
      "both": 0.5866
    },
    "attention": {
      "routed": 0.4804,
      "pointer": 0.2123,
      "value": 0.5307,
      "both": 0.0559
    },
    "annotated": {
      "routed": 1.0,
      "pointer": 1.0,
      "value": 1.0,
      "both": 1.0
    },
    "random": {
      "routed": 0.2849,
      "pointer": 0.0894,
      "value": 0.1844,
      "both": 0.0056
    }
  },
  "best_head_posthoc": {
    "layer": 38,
    "head": 5,
    "both": 0.7095
  },
  "recovery": {
    "matches_annotation": 0.4138,
    "found_by_flip": 1.0
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/gemma-2-9b-it.json <==
{
  "model": "google/gemma-2-9b-it",
  "n_records": 16,
  "unique": {
    "n": 400,
    "dense_acc": 1.0,
    "flip_causal": 0.7425,
    "flip_random": 0.0025,
    "sufficient_alone": 1.0,
    "stale_attention_over_current": 0.0
  },
  "latest": {
    "n": 400,
    "dense_acc": 0.56,
    "flip_causal": 1.0,
    "flip_random": 0.049107142857142856,
    "sufficient_alone": 1.0,
    "stale_attention_over_current": 0.45089285714285715
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/overwrite_Qwen2.5-3B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "k": 2,
  "n_eval": 150,
  "tasks": {
    "unique": {
      "mask": {
        "causal_acc": 0.9933,
        "imitation_acc": 0.4467,
        "dense_acc": 1.0,
        "flip_current": 0.7467,
        "flip_random": 0.0
      },
      "overwrite": {
        "causal_acc": 1.0,
        "causal_acc_range": [
          1.0,
          1.0
        ],
        "imitation_acc": 0.4667,
        "imitation_acc_range": [
          0.4533,
          0.4867
        ],
        "dense_acc": 1.0,
        "dense_acc_range": [
          1.0,
          1.0
        ],
        "flip_current": 0.7511,
        "flip_current_range": [
          0.7333,
          0.7667
        ],
        "flip_random": 0.0,
        "flip_random_range": [
          0.0,
          0.0
        ]
      }
    },
    "latest": {
      "mask": {
        "causal_acc": 0.9867,
        "imitation_acc": 0.7467,
        "dense_acc": 0.9867,
        "flip_current": 1.0,
        "flip_random": 0.0,
        "repair": 1.0
      },
      "overwrite": {
        "causal_acc": 0.9978,
        "causal_acc_range": [
          0.9933,
          1.0
        ],
        "imitation_acc": 0.7467,
        "imitation_acc_range": [
          0.7467,
          0.7467
        ],
        "dense_acc": 0.9867,
        "dense_acc_range": [
          0.9867,
          0.9867
        ],
        "flip_current": 1.0,
        "flip_current_range": [
          1.0,
          1.0
        ],
        "flip_random": 0.0,
        "flip_random_range": [
          0.0,
          0.0
        ],
        "repair": 1.0,
        "repair_range": [
          1.0,
          1.0
        ]
      }
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/overwrite_Yi-1.5-9B-Chat.json <==
{
  "model": "01-ai/Yi-1.5-9B-Chat",
  "k": 2,
  "n_eval": 150,
  "tasks": {
    "unique": {
      "mask": {
        "causal_acc": 1.0,
        "imitation_acc": 0.6067,
        "dense_acc": 1.0,
        "flip_current": 0.8,
        "flip_random": 0.0
      },
      "overwrite": {
        "causal_acc": 1.0,
        "causal_acc_range": [
          1.0,
          1.0
        ],
        "imitation_acc": 0.6422,
        "imitation_acc_range": [
          0.6133,
          0.6733
        ],
        "dense_acc": 1.0,
        "dense_acc_range": [
          1.0,
          1.0
        ],
        "flip_current": 0.7956,
        "flip_current_range": [
          0.7867,
          0.8067
        ],
        "flip_random": 0.0,
        "flip_random_range": [
          0.0,
          0.0
        ]
      }
    },
    "latest": {
      "mask": {
        "causal_acc": 0.9467,
        "imitation_acc": 0.8333,
        "dense_acc": 1.0,
        "flip_current": 1.0,
        "flip_random": 0.0,
        "repair": 1.0
      },
      "overwrite": {
        "causal_acc": 0.9378,
        "causal_acc_range": [
          0.9333,
          0.94
        ],
        "imitation_acc": 0.8311,
        "imitation_acc_range": [
          0.8267,
          0.8333
        ],
        "dense_acc": 1.0,
        "dense_acc_range": [
          1.0,
          1.0
        ],
        "flip_current": 1.0,
        "flip_current_range": [
          1.0,
          1.0
        ],
        "flip_random": 0.0044,
        "flip_random_range": [
          0.0,
          0.0067
        ],
        "repair": 1.0,
        "repair_range": [
          1.0,
          1.0
        ]
      }
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/overwrite_gemma-2-9b-it.json <==
{
  "model": "google/gemma-2-9b-it",
  "k": 2,
  "n_eval": 150,
  "tasks": {
    "unique": {
      "mask": {
        "causal_acc": 1.0,
        "imitation_acc": 0.9067,
        "dense_acc": 1.0,
        "flip_current": 0.8,
        "flip_random": 0.0
      },
      "overwrite": {
        "causal_acc": 0.9978,
        "causal_acc_range": [
          0.9933,
          1.0
        ],
        "imitation_acc": 0.8956,
        "imitation_acc_range": [
          0.8867,
          0.9067
        ],
        "dense_acc": 1.0,
        "dense_acc_range": [
          1.0,
          1.0
        ],
        "flip_current": 0.7689,
        "flip_current_range": [
          0.7533,
          0.7867
        ],
        "flip_random": 0.0,
        "flip_random_range": [
          0.0,
          0.0
        ]
      }
    },
    "latest": {
      "mask": {
        "causal_acc": 0.9867,
        "imitation_acc": 0.9533,
        "dense_acc": 0.5467,
        "flip_current": 1.0,
        "flip_random": 0.0366,
        "repair": 1.0
      },
      "overwrite": {
        "causal_acc": 0.7289,
        "causal_acc_range": [
          0.7133,
          0.7533
        ],
        "imitation_acc": 0.7133,
        "imitation_acc_range": [
          0.6733,
          0.7467
        ],
        "dense_acc": 0.5467,
        "dense_acc_range": [
          0.5467,
          0.5467
        ],
        "flip_current": 1.0,
        "flip_current_range": [
          1.0,
          1.0
        ],
        "flip_random": 0.0813,
        "flip_random_range": [
          0.061,
          0.0976
        ],
        "repair": 1.0,
        "repair_range": [
          1.0,
          1.0
        ]
      }
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/prefix_router_Qwen2.5-3B-Instruct_p0.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "prefix_id": 0,
  "prefix": "",
  "sink_argmax_rate": 1.0,
  "conditions": {
    "unique_dense": 1.0,
    "unique_k1": {
      "causal": {
        "routed": 0.9933,
        "evidence_recall": 0.9933
      },
      "imitation": {
        "routed": 0.2867,
        "evidence_recall": 0.0467
      },
      "random": 0.3
    },
    "unique_k2": {
      "causal": {
        "routed": 0.9933,
        "evidence_recall": 0.9933
      },
      "imitation": {
        "routed": 0.4467,
        "evidence_recall": 0.2733
      },
      "random": 0.3133
    },
    "unique_k4": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9,
        "evidence_recall": 0.8467
      },
      "random": 0.46
    },
    "latest_dense": 0.9867,
    "latest_k1": {
      "causal": {
        "routed": 0.9067,
        "evidence_recall": 0.9067
      },
      "imitation": {
        "routed": 0.1933,
        "evidence_recall": 0.0
      },
      "random": 0.32
    },
    "latest_k2": {
      "causal": {
        "routed": 0.9867,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.7467,
        "evidence_recall": 0.7467
      },
      "random": 0.3333
    },
    "latest_k4": {
      "causal": {
        "routed": 0.96,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9933,
        "evidence_recall": 1.0
      },
      "random": 0.4467
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/prefix_router_Qwen2.5-3B-Instruct_p1.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "prefix_id": 1,
  "prefix": "This document lists equipment codes for the site inventory.",
  "sink_argmax_rate": 0.363,
  "conditions": {
    "unique_dense": 1.0,
    "unique_k1": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.4467,
        "evidence_recall": 0.26
      },
      "random": 0.3
    },
    "unique_k2": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.8867,
        "evidence_recall": 0.8533
      },
      "random": 0.3333
    },
    "unique_k4": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.98,
        "evidence_recall": 0.9733
      },
      "random": 0.4533
    },
    "latest_dense": 0.9,
    "latest_k1": {
      "causal": {
        "routed": 0.9133,
        "evidence_recall": 0.9133
      },
      "imitation": {
        "routed": 0.64,
        "evidence_recall": 0.64
      },
      "random": 0.3067
    },
    "latest_k2": {
      "causal": {
        "routed": 0.92,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9133,
        "evidence_recall": 0.9933
      },
      "random": 0.3067
    },
    "latest_k4": {
      "causal": {
        "routed": 0.6733,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.86,
        "evidence_recall": 1.0
      },
      "random": 0.38
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/prefix_router_Qwen2.5-3B-Instruct_p2.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "prefix_id": 2,
  "prefix": "The following notes were exported from the maintenance log.",
  "sink_argmax_rate": 0.329,
  "conditions": {
    "unique_dense": 1.0,
    "unique_k1": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.3933,
        "evidence_recall": 0.2333
      },
      "random": 0.2733
    },
    "unique_k2": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.7,
        "evidence_recall": 0.6267
      },
      "random": 0.32
    },
    "unique_k4": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9333,
        "evidence_recall": 0.92
      },
      "random": 0.5
    },
    "latest_dense": 0.9533,
    "latest_k1": {
      "causal": {
        "routed": 0.9133,
        "evidence_recall": 0.9133
      },
      "imitation": {
        "routed": 0.8133,
        "evidence_recall": 0.8133
      },
      "random": 0.2733
    },
    "latest_k2": {
      "causal": {
        "routed": 0.9333,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9333,
        "evidence_recall": 1.0
      },
      "random": 0.3
    },
    "latest_k4": {
      "causal": {
        "routed": 0.66,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.92,
        "evidence_recall": 1.0
      },
      "random": 0.3733
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/prefix_router_Qwen2.5-3B-Instruct_p3.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "prefix_id": 3,
  "prefix": "Reference sheet: current assignments, updated each shift.",
  "sink_argmax_rate": 0.3925,
  "conditions": {
    "unique_dense": 1.0,
    "unique_k1": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.3267,
        "evidence_recall": 0.1333
      },
      "random": 0.2733
    },
    "unique_k2": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.4267,
        "evidence_recall": 0.26
      },
      "random": 0.34
    },
    "unique_k4": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.8067,
        "evidence_recall": 0.7733
      },
      "random": 0.4533
    },
    "latest_dense": 0.92,
    "latest_k1": {
      "causal": {
        "routed": 0.9133,
        "evidence_recall": 0.9133
      },
      "imitation": {
        "routed": 0.4533,
        "evidence_recall": 0.4533
      },
      "random": 0.3133
    },
    "latest_k2": {
      "causal": {
        "routed": 0.9133,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.7733,
        "evidence_recall": 0.84
      },
      "random": 0.3067
    },
    "latest_k4": {
      "causal": {
        "routed": 0.7333,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9133,
        "evidence_recall": 1.0
      },
      "random": 0.38
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/prefix_router_Qwen2.5-7B-Instruct_p0.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "prefix_id": 0,
  "prefix": "",
  "sink_argmax_rate": 1.0,
  "conditions": {
    "unique_dense": 1.0,
    "unique_k1": {
      "causal": {
        "routed": 0.9933,
        "evidence_recall": 0.9933
      },
      "imitation": {
        "routed": 0.2933,
        "evidence_recall": 0.0467
      },
      "random": 0.2733
    },
    "unique_k2": {
      "causal": {
        "routed": 0.9933,
        "evidence_recall": 0.9933
      },
      "imitation": {
        "routed": 0.6933,
        "evidence_recall": 0.6
      },
      "random": 0.3533
    },
    "unique_k4": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9867,
        "evidence_recall": 0.98
      },
      "random": 0.3933
    },
    "latest_dense": 0.98,
    "latest_k1": {
      "causal": {
        "routed": 0.9067,
        "evidence_recall": 0.9067
      },
      "imitation": {
        "routed": 0.1933,
        "evidence_recall": 0.0
      },
      "random": 0.26
    },
    "latest_k2": {
      "causal": {
        "routed": 0.9667,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.8733,
        "evidence_recall": 0.8733
      },
      "random": 0.28
    },
    "latest_k4": {
      "causal": {
        "routed": 0.9533,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9733,
        "evidence_recall": 1.0
      },
      "random": 0.4133
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/prefix_router_Qwen2.5-7B-Instruct_p1.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "prefix_id": 1,
  "prefix": "This document lists equipment codes for the site inventory.",
  "sink_argmax_rate": 0.5095,
  "conditions": {
    "unique_dense": 1.0,
    "unique_k1": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.3333,
        "evidence_recall": 0.1467
      },
      "random": 0.3
    },
    "unique_k2": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.5467,
        "evidence_recall": 0.3867
      },
      "random": 0.3467
    },
    "unique_k4": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.8333,
        "evidence_recall": 0.78
      },
      "random": 0.42
    },
    "latest_dense": 0.94,
    "latest_k1": {
      "causal": {
        "routed": 0.9133,
        "evidence_recall": 0.9133
      },
      "imitation": {
        "routed": 0.6,
        "evidence_recall": 0.5867
      },
      "random": 0.2933
    },
    "latest_k2": {
      "causal": {
        "routed": 0.9667,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.86,
        "evidence_recall": 0.9
      },
      "random": 0.26
    },
    "latest_k4": {
      "causal": {
        "routed": 0.9533,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.98,
        "evidence_recall": 1.0
      },
      "random": 0.42
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/prefix_router_Qwen2.5-7B-Instruct_p2.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "prefix_id": 2,
  "prefix": "The following notes were exported from the maintenance log.",
  "sink_argmax_rate": 0.4415,
  "conditions": {
    "unique_dense": 1.0,
    "unique_k1": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.3733,
        "evidence_recall": 0.1733
      },
      "random": 0.2733
    },
    "unique_k2": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.54,
        "evidence_recall": 0.4067
      },
      "random": 0.3333
    },
    "unique_k4": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9067,
        "evidence_recall": 0.8533
      },
      "random": 0.4067
    },
    "latest_dense": 0.96,
    "latest_k1": {
      "causal": {
        "routed": 0.9133,
        "evidence_recall": 0.9133
      },
      "imitation": {
        "routed": 0.64,
        "evidence_recall": 0.64
      },
      "random": 0.3067
    },
    "latest_k2": {
      "causal": {
        "routed": 0.92,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9067,
        "evidence_recall": 0.98
      },
      "random": 0.2933
    },
    "latest_k4": {
      "causal": {
        "routed": 0.96,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9733,
        "evidence_recall": 1.0
      },
      "random": 0.3667
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/prefix_router_Qwen2.5-7B-Instruct_p3.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "prefix_id": 3,
  "prefix": "Reference sheet: current assignments, updated each shift.",
  "sink_argmax_rate": 0.3855,
  "conditions": {
    "unique_dense": 1.0,
    "unique_k1": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.4267,
        "evidence_recall": 0.2333
      },
      "random": 0.2533
    },
    "unique_k2": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.56,
        "evidence_recall": 0.4333
      },
      "random": 0.3533
    },
    "unique_k4": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.86,
        "evidence_recall": 0.8267
      },
      "random": 0.4333
    },
    "latest_dense": 0.9733,
    "latest_k1": {
      "causal": {
        "routed": 0.9133,
        "evidence_recall": 0.9133
      },
      "imitation": {
        "routed": 0.64,
        "evidence_recall": 0.64
      },
      "random": 0.2667
    },
    "latest_k2": {
      "causal": {
        "routed": 0.94,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9,
        "evidence_recall": 0.96
      },
      "random": 0.3
    },
    "latest_k4": {
      "causal": {
        "routed": 0.9267,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9867,
        "evidence_recall": 1.0
      },
      "random": 0.42
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/prefix_router_Yi-1.5-9B-Chat_p0.json <==
{
  "model": "01-ai/Yi-1.5-9B-Chat",
  "prefix_id": 0,
  "prefix": "",
  "sink_argmax_rate": 1.0,
  "conditions": {
    "unique_dense": 1.0,
    "unique_k1": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.2533,
        "evidence_recall": 0.0467
      },
      "random": 0.2867
    },
    "unique_k2": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.6067,
        "evidence_recall": 0.5133
      },
      "random": 0.28
    },
    "unique_k4": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9933,
        "evidence_recall": 0.9933
      },
      "random": 0.4
    },
    "latest_dense": 1.0,
    "latest_k1": {
      "causal": {
        "routed": 0.8667,
        "evidence_recall": 0.8667
      },
      "imitation": {
        "routed": 0.18,
        "evidence_recall": 0.0
      },
      "random": 0.3067
    },
    "latest_k2": {
      "causal": {
        "routed": 0.9467,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.8333,
        "evidence_recall": 0.8333
      },
      "random": 0.3
    },
    "latest_k4": {
      "causal": {
        "routed": 0.9867,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9467,
        "evidence_recall": 1.0
      },
      "random": 0.3533
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/prefix_router_Yi-1.5-9B-Chat_p1.json <==
{
  "model": "01-ai/Yi-1.5-9B-Chat",
  "prefix_id": 1,
  "prefix": "This document lists equipment codes for the site inventory.",
  "sink_argmax_rate": 0.416,
  "conditions": {
    "unique_dense": 1.0,
    "unique_k1": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.3133,
        "evidence_recall": 0.14
      },
      "random": 0.28
    },
    "unique_k2": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.7733,
        "evidence_recall": 0.7
      },
      "random": 0.34
    },
    "unique_k4": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9867,
        "evidence_recall": 0.9867
      },
      "random": 0.4133
    },
    "latest_dense": 0.9933,
    "latest_k1": {
      "causal": {
        "routed": 0.8267,
        "evidence_recall": 0.8267
      },
      "imitation": {
        "routed": 0.8067,
        "evidence_recall": 0.8067
      },
      "random": 0.3
    },
    "latest_k2": {
      "causal": {
        "routed": 0.9467,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9533,
        "evidence_recall": 1.0
      },
      "random": 0.2867
    },
    "latest_k4": {
      "causal": {
        "routed": 0.9867,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "random": 0.4
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/prefix_router_Yi-1.5-9B-Chat_p2.json <==
{
  "model": "01-ai/Yi-1.5-9B-Chat",
  "prefix_id": 2,
  "prefix": "The following notes were exported from the maintenance log.",
  "sink_argmax_rate": 0.0665,
  "conditions": {
    "unique_dense": 1.0,
    "unique_k1": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.5467,
        "evidence_recall": 0.42
      },
      "random": 0.2533
    },
    "unique_k2": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.8133,
        "evidence_recall": 0.7733
      },
      "random": 0.34
    },
    "unique_k4": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9933,
        "evidence_recall": 0.9933
      },
      "random": 0.44
    },
    "latest_dense": 0.9933,
    "latest_k1": {
      "causal": {
        "routed": 0.8267,
        "evidence_recall": 0.8267
      },
      "imitation": {
        "routed": 0.56,
        "evidence_recall": 0.56
      },
      "random": 0.2867
    },
    "latest_k2": {
      "causal": {
        "routed": 0.96,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.96,
        "evidence_recall": 1.0
      },
      "random": 0.2867
    },
    "latest_k4": {
      "causal": {
        "routed": 0.9867,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9733,
        "evidence_recall": 1.0
      },
      "random": 0.3733
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/prefix_router_Yi-1.5-9B-Chat_p3.json <==
{
  "model": "01-ai/Yi-1.5-9B-Chat",
  "prefix_id": 3,
  "prefix": "Reference sheet: current assignments, updated each shift.",
  "sink_argmax_rate": 0.295,
  "conditions": {
    "unique_dense": 1.0,
    "unique_k1": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.3933,
        "evidence_recall": 0.2
      },
      "random": 0.2733
    },
    "unique_k2": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.6533,
        "evidence_recall": 0.5667
      },
      "random": 0.3333
    },
    "unique_k4": {
      "causal": {
        "routed": 1.0,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9933,
        "evidence_recall": 0.9933
      },
      "random": 0.44
    },
    "latest_dense": 0.9933,
    "latest_k1": {
      "causal": {
        "routed": 0.8267,
        "evidence_recall": 0.8267
      },
      "imitation": {
        "routed": 0.7067,
        "evidence_recall": 0.7067
      },
      "random": 0.3133
    },
    "latest_k2": {
      "causal": {
        "routed": 0.84,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.84,
        "evidence_recall": 0.9733
      },
      "random": 0.2667
    },
    "latest_k4": {
      "causal": {
        "routed": 0.9467,
        "evidence_recall": 1.0
      },
      "imitation": {
        "routed": 0.9,
        "evidence_recall": 1.0
      },
      "random": 0.3267
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/real_qa.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "k": 2,
  "recovery_agreement": 0.9193333333333333,
  "conditions": {
    "dense": 0.6433,
    "oracle": 0.7667,
    "recovered": 0.47,
    "imitation": 0.35,
    "random": 0.1933
  },
  "evidence_hit": {
    "recovered": 0.5933,
    "imitation": 0.4067
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/real_qa_typematched.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "k": 2,
  "recovery_agreement": 0.6446666666666667,
  "conditions": {
    "dense": 0.7,
    "recovered": 0.8167,
    "imitation": 0.7667,
    "random": 0.6933
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/recency_Qwen2.5-3B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "k": 2,
  "n_eval": 150,
  "conditions": {
    "undated": {
      "dense": 0.9867,
      "causal": 0.9867,
      "imitation": 0.7467,
      "random": 0.36,
      "disagree_n": 0,
      "causal_keeps_current": 0,
      "causal_keeps_last_write": 0,
      "imitation_keeps_current": 0,
      "imitation_keeps_last_write": 0
    },
    "dated_aligned": {
      "dense": 0.6333,
      "causal": 0.9,
      "imitation": 0.3133,
      "random": 0.3133,
      "disagree_n": 0,
      "causal_keeps_current": 0,
      "causal_keeps_last_write": 0,
      "imitation_keeps_current": 0,
      "imitation_keeps_last_write": 0
    },
    "dated_shuffled": {
      "dense": 0.4533,
      "causal": 0.4667,
      "imitation": 0.24,
      "random": 0.2733,
      "disagree_n": 96,
      "causal_keeps_current": 31,
      "causal_keeps_last_write": 85,
      "imitation_keeps_current": 7,
      "imitation_keeps_last_write": 16
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/recency_Qwen2.5-7B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "k": 2,
  "n_eval": 150,
  "conditions": {
    "undated": {
      "dense": 0.98,
      "causal": 0.9667,
      "imitation": 0.8733,
      "random": 0.34,
      "disagree_n": 0,
      "causal_keeps_current": 0,
      "causal_keeps_last_write": 0,
      "imitation_keeps_current": 0,
      "imitation_keeps_last_write": 0
    },
    "dated_aligned": {
      "dense": 0.8133,
      "causal": 0.82,
      "imitation": 0.34,
      "random": 0.28,
      "disagree_n": 0,
      "causal_keeps_current": 0,
      "causal_keeps_last_write": 0,
      "imitation_keeps_current": 0,
      "imitation_keeps_last_write": 0
    },
    "dated_shuffled": {
      "dense": 0.4533,
      "causal": 0.4733,
      "imitation": 0.2133,
      "random": 0.2867,
      "disagree_n": 96,
      "causal_keeps_current": 31,
      "causal_keeps_last_write": 85,
      "imitation_keeps_current": 13,
      "imitation_keeps_last_write": 23
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/recency_Yi-1.5-9B-Chat.json <==
{
  "model": "01-ai/Yi-1.5-9B-Chat",
  "k": 2,
  "n_eval": 150,
  "conditions": {
    "undated": {
      "dense": 1.0,
      "causal": 0.9467,
      "imitation": 0.8333,
      "random": 0.3467,
      "disagree_n": 0,
      "causal_keeps_current": 0,
      "causal_keeps_last_write": 0,
      "imitation_keeps_current": 0,
      "imitation_keeps_last_write": 0
    },
    "dated_aligned": {
      "dense": 0.7133,
      "causal": 0.92,
      "imitation": 0.1667,
      "random": 0.4067,
      "disagree_n": 0,
      "causal_keeps_current": 0,
      "causal_keeps_last_write": 0,
      "imitation_keeps_current": 0,
      "imitation_keeps_last_write": 0
    },
    "dated_shuffled": {
      "dense": 0.5133,
      "causal": 0.5067,
      "imitation": 0.2533,
      "random": 0.2533,
      "disagree_n": 96,
      "causal_keeps_current": 41,
      "causal_keeps_last_write": 84,
      "imitation_keeps_current": 15,
      "imitation_keeps_last_write": 1
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/routing_Qwen2.5-3B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "k": 2,
  "conditions": {
    "unique_16": {
      "dense": 1.0,
      "imitation": 0.4467,
      "causal": 0.9933,
      "random": 0.4
    },
    "unique_32": {
      "dense": 1.0,
      "imitation": 0.3067,
      "causal": 1.0,
      "random": 0.2933
    },
    "latest_16": {
      "dense": 0.9867,
      "imitation": 0.7467,
      "causal": 0.9867,
      "random": 0.32
    },
    "latest_32": {
      "dense": 0.9933,
      "imitation": 0.2533,
      "causal": 0.9667,
      "random": 0.2933
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/routing_Qwen2.5-7B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "k": 2,
  "conditions": {
    "unique_16": {
      "dense": 1.0,
      "imitation": 0.6933,
      "causal": 0.9933,
      "random": 0.36
    },
    "unique_32": {
      "dense": 1.0,
      "imitation": 0.2733,
      "causal": 1.0,
      "random": 0.3467
    },
    "latest_16": {
      "dense": 0.98,
      "imitation": 0.8733,
      "causal": 0.9667,
      "random": 0.2467
    },
    "latest_32": {
      "dense": 0.96,
      "imitation": 0.2267,
      "causal": 0.9267,
      "random": 0.24
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/routing_Yi-1.5-9B-Chat.json <==
{
  "model": "01-ai/Yi-1.5-9B-Chat",
  "k": 2,
  "conditions": {
    "unique_16": {
      "dense": 1.0,
      "imitation": 0.6067,
      "causal": 1.0,
      "random": 0.34
    },
    "unique_32": {
      "dense": 1.0,
      "imitation": 0.4867,
      "causal": 1.0,
      "random": 0.2667
    },
    "latest_16": {
      "dense": 1.0,
      "imitation": 0.8333,
      "causal": 0.9467,
      "random": 0.34
    },
    "latest_32": {
      "dense": 0.9733,
      "imitation": 0.8467,
      "causal": 0.94,
      "random": 0.2467
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/routing_gemma-2-9b-it.json <==
{
  "model": "google/gemma-2-9b-it",
  "k": 2,
  "conditions": {
    "unique_16": {
      "dense": 1.0,
      "imitation": 0.9067,
      "causal": 1.0,
      "random": 0.4667
    },
    "unique_32": {
      "dense": 1.0,
      "imitation": 0.84,
      "causal": 1.0,
      "random": 0.2867
    },
    "latest_16": {
      "dense": 0.5467,
      "imitation": 0.9533,
      "causal": 0.9867,
      "random": 0.2867
    },
    "latest_32": {
      "dense": 0.5733,
      "imitation": 0.8867,
      "causal": 0.98,
      "random": 0.32
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/routing_recovered_Qwen2.5-3B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "k": 2,
  "recovery_agreement": 1.0,
  "recovery_forwards": 34000,
  "recovery_seconds": 1006,
  "conditions": {
    "unique_16": 0.9933,
    "unique_32": 1.0,
    "latest_16": 0.9933,
    "latest_32": 0.9867
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/scaling_recovered_128.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "k": 2,
  "recovery_agreement": 1.0,
  "recovery_forwards": 77400,
  "recovery_seconds": 9022,
  "conditions": {
    "unique_128": 0.96,
    "unique_256": 0.8867,
    "latest_128": 0.96,
    "latest_256": 0.9733
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/scaling_recovered_32.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "k": 2,
  "recovery_agreement": 1.0,
  "recovery_forwards": 49500,
  "recovery_seconds": 2218,
  "conditions": {
    "unique_32": 1.0,
    "unique_64": 1.0,
    "latest_32": 0.9867,
    "latest_64": 0.98
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/scaling_recovered_64.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "k": 2,
  "recovery_agreement": 1.0,
  "recovery_forwards": 65000,
  "recovery_seconds": 2597,
  "conditions": {
    "unique_64": 0.9933,
    "unique_128": 0.9933,
    "latest_64": 0.98,
    "latest_128": 0.96
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/sink_router_Qwen2.5-3B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "k": 2,
  "sink_argmax_rate": 1.0,
  "conditions": {
    "unique_16": {
      "dense": 1.0,
      "random": 0.4,
      "causal": 0.9933,
      "imitation": 0.4467,
      "imitation_nosink": 0.7933,
      "causal_nosink": 0.96
    },
    "unique_32": {
      "dense": 1.0,
      "random": 0.2933,
      "causal": 1.0,
      "imitation": 0.3067,
      "imitation_nosink": 0.7067,
      "causal_nosink": 0.9733
    },
    "latest_16": {
      "dense": 0.9867,
      "random": 0.32,
      "causal": 0.9867,
      "imitation": 0.7467,
      "imitation_nosink": 0.9867,
      "causal_nosink": 0.9867
    },
    "latest_32": {
      "dense": 0.9933,
      "random": 0.2933,
      "causal": 0.9667,
      "imitation": 0.2533,
      "imitation_nosink": 0.9667,
      "causal_nosink": 0.9667
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/sink_router_Qwen2.5-7B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "k": 2,
  "sink_argmax_rate": 1.0,
  "conditions": {
    "unique_16": {
      "dense": 1.0,
      "random": 0.36,
      "causal": 0.9933,
      "imitation": 0.6933,
      "imitation_nosink": 0.8933,
      "causal_nosink": 0.9533
    },
    "unique_32": {
      "dense": 1.0,
      "random": 0.3467,
      "causal": 1.0,
      "imitation": 0.2733,
      "imitation_nosink": 0.8733,
      "causal_nosink": 0.9933
    },
    "latest_16": {
      "dense": 0.98,
      "random": 0.2467,
      "causal": 0.9667,
      "imitation": 0.8733,
      "imitation_nosink": 0.9667,
      "causal_nosink": 0.9667
    },
    "latest_32": {
      "dense": 0.96,
      "random": 0.24,
      "causal": 0.9267,
      "imitation": 0.2267,
      "imitation_nosink": 0.9267,
      "causal_nosink": 0.9267
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/trace_Qwen2.5-3B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "n": 400,
  "k": 2,
  "dense_acc": 0.9925,
  "solved_with_stale": 397,
  "n_no_first": 321,
  "rates": {
    "attention_stale_over_current": 0.5819,
    "rollout_stale_over_current": 1.0,
    "trace_stale_over_current": 0.466,
    "attention_keeps_current": 0.4987,
    "rollout_keeps_current": 0.0,
    "trace_keeps_current": 0.6322,
    "attention_routed": 0.4987,
    "rollout_routed": 0.1738,
    "trace_routed": 0.6348,
    "attention_stale_over_current_no_first": 0.4829,
    "rollout_stale_over_current_no_first": 1.0,
    "trace_stale_over_current_no_first": 0.3396,
    "attention_keeps_current_excl_first": 0.9723,
    "rollout_keeps_current_excl_first": 0.0,
    "trace_keeps_current_excl_first": 0.9748,
    "attention_routed_excl_first": 0.9496,
    "rollout_routed_excl_first": 0.1486,
    "trace_routed_excl_first": 0.9496,
    "annotated_routed": 1.0,
    "random_routed": 0.262
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/trace_Qwen2.5-7B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "n": 400,
  "k": 2,
  "dense_acc": 0.965,
  "solved_with_stale": 386,
  "n_no_first": 312,
  "rates": {
    "attention_stale_over_current": 0.4275,
    "rollout_stale_over_current": 1.0,
    "trace_stale_over_current": 0.3135,
    "attention_keeps_current": 0.6995,
    "rollout_keeps_current": 0.0,
    "trace_keeps_current": 0.842,
    "attention_routed": 0.6969,
    "rollout_routed": 0.1684,
    "trace_routed": 0.8394,
    "attention_stale_over_current_no_first": 0.2917,
    "rollout_stale_over_current_no_first": 1.0,
    "trace_stale_over_current_no_first": 0.1506,
    "attention_keeps_current_excl_first": 0.9896,
    "rollout_keeps_current_excl_first": 0.0,
    "trace_keeps_current_excl_first": 0.9948,
    "attention_routed_excl_first": 0.9482,
    "rollout_routed_excl_first": 0.1373,
    "trace_routed_excl_first": 0.9534,
    "annotated_routed": 1.0,
    "random_routed": 0.3109
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/trace_Yi-1.5-9B-Chat.json <==
{
  "model": "01-ai/Yi-1.5-9B-Chat",
  "n": 400,
  "k": 2,
  "dense_acc": 0.9975,
  "solved_with_stale": 399,
  "n_no_first": 323,
  "rates": {
    "attention_stale_over_current": 0.7168,
    "rollout_stale_over_current": 1.0,
    "trace_stale_over_current": 0.5363,
    "attention_keeps_current": 0.3709,
    "rollout_keeps_current": 0.0,
    "trace_keeps_current": 0.584,
    "attention_routed": 0.3709,
    "rollout_routed": 0.1579,
    "trace_routed": 0.584,
    "attention_stale_over_current_no_first": 0.6502,
    "rollout_stale_over_current_no_first": 1.0,
    "trace_stale_over_current_no_first": 0.4272,
    "attention_keeps_current_excl_first": 0.9449,
    "rollout_keeps_current_excl_first": 0.0,
    "trace_keeps_current_excl_first": 0.9875,
    "attention_routed_excl_first": 0.9223,
    "rollout_routed_excl_first": 0.1704,
    "trace_routed_excl_first": 0.9649,
    "annotated_routed": 1.0,
    "random_routed": 0.2707
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/two_hop_gate_Qwen2.5-14B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-14B-Instruct",
  "n": 100,
  "conditions": {
    "n16": {
      "dense": 1.0,
      "chain_only": 1.0,
      "no_pointer": 0.54,
      "no_value": 0.0,
      "random_pair": 0.3
    },
    "n32": {
      "dense": 0.98,
      "chain_only": 1.0,
      "no_pointer": 0.48,
      "no_value": 0.0,
      "random_pair": 0.29
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/two_hop_gate_Qwen2.5-3B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "n": 100,
  "conditions": {
    "n16": {
      "dense": 0.81,
      "chain_only": 1.0,
      "no_pointer": 0.19,
      "no_value": 0.0,
      "random_pair": 0.27
    },
    "n32": {
      "dense": 0.87,
      "chain_only": 1.0,
      "no_pointer": 0.33,
      "no_value": 0.0,
      "random_pair": 0.27
    },
    "n64": {
      "dense": 0.82,
      "chain_only": 1.0,
      "no_pointer": 0.31,
      "no_value": 0.0,
      "random_pair": 0.34
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/two_hop_gate_Qwen2.5-7B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "n": 100,
  "conditions": {
    "n16": {
      "dense": 0.99,
      "chain_only": 1.0,
      "no_pointer": 0.21,
      "no_value": 0.0,
      "random_pair": 0.23
    },
    "n32": {
      "dense": 0.93,
      "chain_only": 1.0,
      "no_pointer": 0.31,
      "no_value": 0.0,
      "random_pair": 0.25
    },
    "n64": {
      "dense": 0.97,
      "chain_only": 1.0,
      "no_pointer": 0.35,
      "no_value": 0.0,
      "random_pair": 0.26
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/two_hop_gate_Yi-1.5-9B-Chat.json <==
{
  "model": "01-ai/Yi-1.5-9B-Chat",
  "n": 100,
  "conditions": {
    "n16": {
      "dense": 0.92,
      "chain_only": 1.0,
      "no_pointer": 0.4,
      "no_value": 0.0,
      "random_pair": 0.28
    },
    "n32": {
      "dense": 0.87,
      "chain_only": 1.0,
      "no_pointer": 0.36,
      "no_value": 0.0,
      "random_pair": 0.24
    },
    "n64": {
      "dense": 0.74,
      "chain_only": 1.0,
      "no_pointer": 0.25,
      "no_value": 0.0,
      "random_pair": 0.22
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/two_hop_readouts_Qwen2.5-14B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-14B-Instruct",
  "n": 200,
  "n_records": 16,
  "k": 2,
  "dense_solved": 200,
  "rates": {
    "attention": {
      "routed": 0.685,
      "pointer": 0.105,
      "value": 0.83,
      "both": 0.07
    },
    "rollout": {
      "routed": 0.29,
      "pointer": 0.125,
      "value": 0.1,
      "both": 0.015
    },
    "trace": {
      "routed": 0.69,
      "pointer": 0.165,
      "value": 0.855,
      "both": 0.095
    },
    "annotated": {
      "routed": 1.0,
      "pointer": 1.0,
      "value": 1.0,
      "both": 1.0
    },
    "random": {
      "routed": 0.26,
      "pointer": 0.155,
      "value": 0.1,
      "both": 0.005
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/two_hop_readouts_Qwen2.5-3B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "n": 200,
  "n_records": 16,
  "k": 2,
  "dense_solved": 161,
  "rates": {
    "attention": {
      "routed": 0.3354,
      "pointer": 0.1739,
      "value": 0.1677,
      "both": 0.0124
    },
    "rollout": {
      "routed": 0.2547,
      "pointer": 0.1304,
      "value": 0.1056,
      "both": 0.0186
    },
    "trace": {
      "routed": 0.3292,
      "pointer": 0.1677,
      "value": 0.1366,
      "both": 0.0062
    },
    "annotated": {
      "routed": 1.0,
      "pointer": 1.0,
      "value": 1.0,
      "both": 1.0
    },
    "random": {
      "routed": 0.236,
      "pointer": 0.1056,
      "value": 0.1242,
      "both": 0.0062
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/two_hop_readouts_Qwen2.5-7B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "n": 200,
  "n_records": 16,
  "k": 2,
  "dense_solved": 190,
  "rates": {
    "attention": {
      "routed": 0.3368,
      "pointer": 0.4316,
      "value": 0.2474,
      "both": 0.0526
    },
    "rollout": {
      "routed": 0.2053,
      "pointer": 0.1316,
      "value": 0.1053,
      "both": 0.0158
    },
    "trace": {
      "routed": 0.3368,
      "pointer": 0.6,
      "value": 0.2632,
      "both": 0.0684
    },
    "annotated": {
      "routed": 1.0,
      "pointer": 1.0,
      "value": 1.0,
      "both": 1.0
    },
    "random": {
      "routed": 0.2211,
      "pointer": 0.1632,
      "value": 0.1158,
      "both": 0.0105
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/two_hop_readouts_Yi-1.5-9B-Chat.json <==
{
  "model": "01-ai/Yi-1.5-9B-Chat",
  "n": 200,
  "n_records": 16,
  "k": 2,
  "dense_solved": 179,
  "rates": {
    "attention": {
      "routed": 0.4804,
      "pointer": 0.2123,
      "value": 0.5307,
      "both": 0.0559
    },
    "rollout": {
      "routed": 0.2067,
      "pointer": 0.1229,
      "value": 0.1006,
      "both": 0.0168
    },
    "trace": {
      "routed": 0.6704,
      "pointer": 0.2179,
      "value": 0.7765,
      "both": 0.1006
    },
    "annotated": {
      "routed": 1.0,
      "pointer": 1.0,
      "value": 1.0,
      "both": 1.0
    },
    "random": {
      "routed": 0.2682,
      "pointer": 0.1397,
      "value": 0.1117,
      "both": 0.0056
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/two_hop_router_Qwen2.5-3B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-3B-Instruct",
  "n_train": 2000,
  "n_eval": 150,
  "n_records": 16,
  "epochs": 15,
  "conditions": {
    "dense": 0.8267,
    "k2": {
      "causal": {
        "routed": 0.2133,
        "chain_recall": 0.0733
      },
      "trace": {
        "routed": 0.2733,
        "chain_recall": 0.0
      },
      "imitation": {
        "routed": 0.2467,
        "chain_recall": 0.0267
      },
      "annotated": 1.0,
      "random": 0.22
    },
    "k4": {
      "causal": {
        "routed": 0.2933,
        "chain_recall": 0.3067
      },
      "trace": {
        "routed": 0.24,
        "chain_recall": 0.04
      },
      "imitation": {
        "routed": 0.2133,
        "chain_recall": 0.0933
      },
      "annotated": 0.9067,
      "random": 0.3133
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/two_hop_router_Qwen2.5-7B-Instruct.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "n_train": 2000,
  "n_eval": 150,
  "n_records": 16,
  "epochs": 15,
  "conditions": {
    "dense": 0.9467,
    "k2": {
      "causal": {
        "routed": 0.2133,
        "chain_recall": 0.0733
      },
      "trace": {
        "routed": 0.2133,
        "chain_recall": 0.0333
      },
      "imitation": {
        "routed": 0.2067,
        "chain_recall": 0.02
      },
      "annotated": 1.0,
      "random": 0.2333
    },
    "k4": {
      "causal": {
        "routed": 0.3067,
        "chain_recall": 0.3067
      },
      "trace": {
        "routed": 0.22,
        "chain_recall": 0.16
      },
      "imitation": {
        "routed": 0.2267,
        "chain_recall": 0.1267
      },
      "annotated": 0.9,
      "random": 0.32
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/two_hop_router_Qwen2.5-7B-Instruct_mixer.json <==
{
  "model": "Qwen/Qwen2.5-7B-Instruct",
  "arch": "mixer",
  "n_train": 2000,
  "n_eval": 150,
  "n_records": 16,
  "epochs": 15,
  "conditions": {
    "dense": 0.9467,
    "k2": {
      "causal": {
        "routed": 0.2267,
        "chain_recall": 0.08
      },
      "trace": {
        "routed": 0.2133,
        "chain_recall": 0.0333
      },
      "imitation": {
        "routed": 0.2267,
        "chain_recall": 0.02
      },
      "causal_20000": {
        "routed": 0.22,
        "chain_recall": 0.1
      },
      "annotated": 1.0,
      "random": 0.2333
    },
    "k4": {
      "causal": {
        "routed": 0.3,
        "chain_recall": 0.3
      },
      "trace": {
        "routed": 0.2867,
        "chain_recall": 0.1933
      },
      "imitation": {
        "routed": 0.2267,
        "chain_recall": 0.1267
      },
      "causal_20000": {
        "routed": 0.3067,
        "chain_recall": 0.2867
      },
      "annotated": 0.9,
      "random": 0.32
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/pretrained/two_hop_router_Yi-1.5-9B-Chat.json <==
{
  "model": "01-ai/Yi-1.5-9B-Chat",
  "n_train": 2000,
  "n_eval": 150,
  "n_records": 16,
  "epochs": 15,
  "conditions": {
    "dense": 0.9067,
    "k2": {
      "causal": {
        "routed": 0.28,
        "chain_recall": 0.1267
      },
      "trace": {
        "routed": 0.2333,
        "chain_recall": 0.0267
      },
      "imitation": {
        "routed": 0.2,
        "chain_recall": 0.0333
      },
      "annotated": 1.0,
      "random": 0.2267
    },
    "k4": {
      "causal": {
        "routed": 0.3733,
        "chain_recall": 0.3533
      },
      "trace": {
        "routed": 0.28,
        "chain_recall": 0.16
      },
      "imitation": {
        "routed": 0.24,
        "chain_recall": 0.1267
      },
      "annotated": 0.9267,
      "random": 0.3267
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/routers/ablation/results.json <==
{
  "preset": "base",
  "label_seed": "seed0",
  "budget": 0.1,
  "conditions": {
    "unique_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.98,
        "imitation": 0.9767,
        "imitation_allpos": 0.0833,
        "attention_cov": 0.97,
        "causal": 0.9833,
        "causal_kl": 0.9867,
        "causal_interact": 0.98,
        "random": 0.0867
      },
      "seed1": {
        "dense": 0.9533,
        "imitation": 0.9767,
        "imitation_allpos": 0.0933,
        "attention_cov": 0.98,
        "causal": 0.9967,
        "causal_kl": 0.9967,
        "causal_interact": 0.9967,
        "random": 0.0833
      },
      "seed2": {
        "dense": 0.9967,
        "imitation": 0.9967,
        "imitation_allpos": 0.0933,
        "attention_cov": 0.9967,
        "causal": 0.9967,
        "causal_kl": 1.0,
        "causal_interact": 1.0,
        "random": 0.0833
      },
      "seed3": {
        "dense": 0.89,
        "imitation": 0.9467,
        "imitation_allpos": 0.0867,
        "attention_cov": 0.96,
        "causal": 0.9933,
        "causal_kl": 0.98,
        "causal_interact": 0.9833,
        "random": 0.0767
      },
      "seed4": {
        "dense": 0.9167,
        "imitation": 0.97,
        "imitation_allpos": 0.0967,
        "attention_cov": 0.9633,
        "causal": 0.9933,
        "causal_kl": 0.9833,
        "causal_interact": 0.99,
        "random": 0.0833
      }
    },
    "latest_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9867,
        "imitation": 0.96,
        "imitation_allpos": 0.02,
        "attention_cov": 0.9567,
        "causal": 0.9567,
        "causal_kl": 0.96,
        "causal_interact": 0.96,
        "random": 0.0433
      },
      "seed1": {
        "dense": 0.9967,
        "imitation": 0.9767,
        "imitation_allpos": 0.01,
        "attention_cov": 0.9767,
        "causal": 0.9767,
        "causal_kl": 0.9767,
        "causal_interact": 0.98,
        "random": 0.04
      },
      "seed2": {
        "dense": 0.9967,
        "imitation": 0.98,
        "imitation_allpos": 0.0067,
        "attention_cov": 0.9833,
        "causal": 0.9833,
        "causal_kl": 0.98,
        "causal_interact": 0.98,
        "random": 0.0433
      },
      "seed3": {
        "dense": 0.96,
        "imitation": 0.88,
        "imitation_allpos": 0.0067,
        "attention_cov": 0.88,
        "causal": 0.8867,
        "causal_kl": 0.88,
        "causal_interact": 0.89,
        "random": 0.0433
      },
      "seed4": {
        "dense": 0.9767,
        "imitation": 0.94,
        "imitation_allpos": 0.0067,
        "attention_cov": 0.9467,
        "causal": 0.95,
        "causal_kl": 0.94,
        "causal_interact": 0.9433,
        "random": 0.0433
      }
    },
    "duplicate_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9933,
        "imitation": 0.9733,
        "imitation_allpos": 0.2,
        "attention_cov": 0.9733,
        "causal": 0.9833,
        "causal_kl": 0.98,
        "causal_interact": 0.99,
        "random": 0.16
      },
      "seed1": {
        "dense": 0.9967,
        "imitation": 1.0,
        "imitation_allpos": 0.2133,
        "attention_cov": 1.0,
        "causal": 0.9967,
        "causal_kl": 1.0,
        "causal_interact": 1.0,
        "random": 0.1733
      },
      "seed2": {
        "dense": 0.9967,
        "imitation": 1.0,
        "imitation_allpos": 0.2067,
        "attention_cov": 1.0,
        "causal": 0.9967,
        "causal_kl": 1.0,
        "causal_interact": 1.0,
        "random": 0.1667
      },
      "seed3": {
        "dense": 0.9867,
        "imitation": 0.9867,
        "imitation_allpos": 0.2167,
        "attention_cov": 0.99,
        "causal": 0.9833,
        "causal_kl": 0.9967,
        "causal_interact": 0.9967,
        "random": 0.18
      },
      "seed4": {
        "dense": 0.9933,
        "imitation": 0.9933,
        "imitation_allpos": 0.1933,
        "attention_cov": 0.99,
        "causal": 0.9933,
        "causal_kl": 0.9967,
        "causal_interact": 1.0,
        "random": 0.17
      }
    },
    "unique_family": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9833,
        "imitation": 0.98,
        "imitation_allpos": 0.0933,
        "attention_cov": 0.97,
        "causal": 0.99,
        "causal_kl": 0.9933,
        "causal_interact": 0.9933,
        "random": 0.0867
      },
      "seed1": {
        "dense": 0.9667,
        "imitation": 0.9833,
        "imitation_allpos": 0.1033,
        "attention_cov": 0.9867,
        "causal": 0.9933,
        "causal_kl": 0.9933,
        "causal_interact": 0.9933,
        "random": 0.0967
      },
      "seed2": {
        "dense": 1.0,
        "imitation": 0.9967,
        "imitation_allpos": 0.1,
        "attention_cov": 0.99,
        "causal": 0.9933,
        "causal_kl": 0.9967,
        "causal_interact": 0.9967,
        "random": 0.0933
      },
      "seed3": {
        "dense": 0.9433,
        "imitation": 0.9633,
        "imitation_allpos": 0.1033,
        "attention_cov": 0.9633,
        "causal": 0.99,
        "causal_kl": 0.9967,
        "causal_interact": 0.9933,
        "random": 0.0967
      },
      "seed4": {
        "dense": 0.98,
        "imitation": 0.9833,
        "imitation_allpos": 0.1033,
        "attention_cov": 0.97,
        "causal": 0.9867,
        "causal_kl": 0.99,
        "causal_interact": 1.0,
        "random": 0.0967
      }
    },
    "latest_stale4": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9767,
        "imitation": 0.97,
        "imitation_allpos": 0.02,
        "attention_cov": 0.9633,
        "causal": 0.97,
        "causal_kl": 0.9633,
        "causal_interact": 0.9667,
        "random": 0.07
      },
      "seed1": {
        "dense": 0.99,
        "imitation": 0.9633,
        "imitation_allpos": 0.0033,
        "attention_cov": 0.9633,
        "causal": 0.9633,
        "causal_kl": 0.9667,
        "causal_interact": 0.9633,
        "random": 0.0667
      },
      "seed2": {
        "dense": 0.96,
        "imitation": 0.9867,
        "imitation_allpos": 0.0067,
        "attention_cov": 0.9867,
        "causal": 0.98,
        "causal_kl": 0.99,
        "causal_interact": 0.9833,
        "random": 0.0733
      },
      "seed3": {
        "dense": 0.8967,
        "imitation": 0.7667,
        "imitation_allpos": 0.0033,
        "attention_cov": 0.7567,
        "causal": 0.7767,
        "causal_kl": 0.7533,
        "causal_interact": 0.7633,
        "random": 0.07
      },
      "seed4": {
        "dense": 0.9733,
        "imitation": 0.9467,
        "imitation_allpos": 0.0033,
        "attention_cov": 0.9467,
        "causal": 0.95,
        "causal_kl": 0.9533,
        "causal_interact": 0.95,
        "random": 0.0733
      }
    },
    "unique_2x": {
      "k": 6,
      "n_blocks": 64,
      "seed0": {
        "dense": 0.8033,
        "imitation": 0.8633,
        "imitation_allpos": 0.0833,
        "attention_cov": 0.9067,
        "causal": 0.8967,
        "causal_kl": 0.8833,
        "causal_interact": 0.9133,
        "random": 0.1067
      },
      "seed1": {
        "dense": 0.6567,
        "imitation": 0.9333,
        "imitation_allpos": 0.0933,
        "attention_cov": 0.95,
        "causal": 0.99,
        "causal_kl": 0.9733,
        "causal_interact": 0.9867,
        "random": 0.1067
      },
      "seed2": {
        "dense": 0.76,
        "imitation": 0.9733,
        "imitation_allpos": 0.0867,
        "attention_cov": 0.9767,
        "causal": 0.9833,
        "causal_kl": 0.9767,
        "causal_interact": 0.9733,
        "random": 0.1133
      },
      "seed3": {
        "dense": 0.6533,
        "imitation": 0.85,
        "imitation_allpos": 0.1,
        "attention_cov": 0.8667,
        "causal": 0.9533,
        "causal_kl": 0.93,
        "causal_interact": 0.95,
        "random": 0.1067
      },
      "seed4": {
        "dense": 0.6333,
        "imitation": 0.9033,
        "imitation_allpos": 0.0967,
        "attention_cov": 0.9067,
        "causal": 0.9533,
        "causal_kl": 0.9467,
        "causal_interact": 0.9533,
        "random": 0.12
      }
    },
    "latest_2x": {
      "k": 6,
      "n_blocks": 64,
      "seed0": {
        "dense": 0.81,
        "imitation": 0.8833,
        "imitation_allpos": 0.01,
        "attention_cov": 0.9067,
        "causal": 0.93,
        "causal_kl": 0.8833,
        "causal_interact": 0.9367,
        "random": 0.11
      },
      "seed1": {
        "dense": 0.5867,
        "imitation": 0.9567,
        "imitation_allpos": 0.0067,
        "attention_cov": 0.95,
        "causal": 0.9633,
        "causal_kl": 0.95,
        "causal_interact": 0.95,
        "random": 0.1333
      },
      "seed2": {
        "dense": 0.6067,
        "imitation": 0.9767,
        "imitation_allpos": 0.0033,
        "attention_cov": 0.9733,
        "causal": 0.9667,
        "causal_kl": 0.9667,
        "causal_interact": 0.97,
        "random": 0.1267
      },
      "seed3": {
        "dense": 0.6767,
        "imitation": 0.8767,
        "imitation_allpos": 0.0067,
        "attention_cov": 0.9033,
        "causal": 0.9033,
        "causal_kl": 0.9133,
        "causal_interact": 0.9333,
        "random": 0.1133
      },
      "seed4": {
        "dense": 0.6167,
        "imitation": 0.92,
        "imitation_allpos": 0.0033,
        "attention_cov": 0.93,
        "causal": 0.9367,
        "causal_kl": 0.94,
        "causal_interact": 0.96,
        "random": 0.1267
      }
    },
    "unique_4x": {
      "k": 12,
      "n_blocks": 128,
      "seed0": {
        "dense": 0.2967,
        "imitation": 0.6133,
        "imitation_allpos": 0.0833,
        "attention_cov": 0.6333,
        "causal": 0.7467,
        "causal_kl": 0.6867,
        "causal_interact": 0.66,
        "random": 0.1
      },
      "seed1": {
        "dense": 0.09,
        "imitation": 0.7233,
        "imitation_allpos": 0.0933,
        "attention_cov": 0.72,
        "causal": 0.7767,
        "causal_kl": 0.7333,
        "causal_interact": 0.7133,
        "random": 0.1
      },
      "seed2": {
        "dense": 0.17,
        "imitation": 0.6833,
        "imitation_allpos": 0.09,
        "attention_cov": 0.7433,
        "causal": 0.7667,
        "causal_kl": 0.75,
        "causal_interact": 0.7367,
        "random": 0.1067
      },
      "seed3": {
        "dense": 0.2433,
        "imitation": 0.5333,
        "imitation_allpos": 0.0733,
        "attention_cov": 0.5233,
        "causal": 0.6767,
        "causal_kl": 0.6333,
        "causal_interact": 0.6833,
        "random": 0.1067
      },
      "seed4": {
        "dense": 0.27,
        "imitation": 0.65,
        "imitation_allpos": 0.09,
        "attention_cov": 0.6667,
        "causal": 0.7533,
        "causal_kl": 0.7167,
        "causal_interact": 0.7233,
        "random": 0.11
      }
    },
    "latest_4x": {
      "k": 12,
      "n_blocks": 128,
      "seed0": {
        "dense": 0.3267,
        "imitation": 0.6633,
        "imitation_allpos": 0.0033,
        "attention_cov": 0.63,
        "causal": 0.6967,
        "causal_kl": 0.6733,
        "causal_interact": 0.7233,
        "random": 0.07
      },
      "seed1": {
        "dense": 0.1033,
        "imitation": 0.8167,
        "imitation_allpos": 0.0,
        "attention_cov": 0.8167,
        "causal": 0.8267,
        "causal_kl": 0.83,
        "causal_interact": 0.8467,
        "random": 0.0733
      },
      "seed2": {
        "dense": 0.1467,
        "imitation": 0.8333,
        "imitation_allpos": 0.0033,
        "attention_cov": 0.8267,
        "causal": 0.8433,
        "causal_kl": 0.8067,
        "causal_interact": 0.8267,
        "random": 0.0733
      },
      "seed3": {
        "dense": 0.4033,
        "imitation": 0.78,
        "imitation_allpos": 0.01,
        "attention_cov": 0.7967,
        "causal": 0.8767,
        "causal_kl": 0.8333,
        "causal_interact": 0.8933,
        "random": 0.06
      },
      "seed4": {
        "dense": 0.35,
        "imitation": 0.7933,
        "imitation_allpos": 0.02,
        "attention_cov": 0.7767,
        "causal": 0.8267,
        "causal_kl": 0.8233,
        "causal_interact": 0.86,
        "random": 0.0733
      }
    },
    "multihop2_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9933,
        "imitation": 0.1033,
        "imitation_allpos": 0.01,
        "attention_cov": 0.09,
        "causal": 0.0933,
        "causal_kl": 0.1,
        "causal_interact": 0.1433,
        "random": 0.0233
      },
      "seed1": {
        "dense": 0.9833,
        "imitation": 0.1233,
        "imitation_allpos": 0.01,
        "attention_cov": 0.1033,
        "causal": 0.08,
        "causal_kl": 0.0833,
        "causal_interact": 0.1433,
        "random": 0.0533
      },
      "seed2": {
        "dense": 1.0,
        "imitation": 0.0967,
        "imitation_allpos": 0.0133,
        "attention_cov": 0.0967,
        "causal": 0.0933,
        "causal_kl": 0.0867,
        "causal_interact": 0.15,
        "random": 0.03
      },
      "seed3": {
        "dense": 0.0433,
        "imitation": 0.06,
        "imitation_allpos": 0.0067,
        "attention_cov": 0.0367,
        "causal": 0.03,
        "causal_kl": 0.0233,
        "causal_interact": 0.0633,
        "random": 0.0533
      },
      "seed4": {
        "dense": 0.98,
        "imitation": 0.0933,
        "imitation_allpos": 0.0167,
        "attention_cov": 0.0967,
        "causal": 0.0933,
        "causal_kl": 0.0733,
        "causal_interact": 0.1433,
        "random": 0.0467
      }
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/routers/ablation_sparsekl/results.json <==
{
  "preset": "base",
  "label_seed": "seed0",
  "budget": 0.1,
  "conditions": {
    "unique_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.966,
        "imitation_sparsekl": 0.954,
        "random": 0.09
      },
      "seed1": {
        "dense": 0.95,
        "imitation_sparsekl": 0.97,
        "random": 0.084
      },
      "seed2": {
        "dense": 0.998,
        "imitation_sparsekl": 0.998,
        "random": 0.084
      },
      "seed3": {
        "dense": 0.902,
        "imitation_sparsekl": 0.934,
        "random": 0.08
      },
      "seed4": {
        "dense": 0.912,
        "imitation_sparsekl": 0.952,
        "random": 0.086
      }
    },
    "latest_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.984,
        "imitation_sparsekl": 0.962,
        "random": 0.062
      },
      "seed1": {
        "dense": 0.992,
        "imitation_sparsekl": 0.982,
        "random": 0.06
      },
      "seed2": {
        "dense": 0.996,
        "imitation_sparsekl": 0.978,
        "random": 0.062
      },
      "seed3": {
        "dense": 0.95,
        "imitation_sparsekl": 0.852,
        "random": 0.064
      },
      "seed4": {
        "dense": 0.97,
        "imitation_sparsekl": 0.95,
        "random": 0.066
      }
    },
    "duplicate_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.99,
        "imitation_sparsekl": 0.974,
        "random": 0.15
      },
      "seed1": {
        "dense": 0.998,
        "imitation_sparsekl": 0.998,
        "random": 0.162
      },
      "seed2": {
        "dense": 0.998,
        "imitation_sparsekl": 0.998,
        "random": 0.16
      },
      "seed3": {
        "dense": 0.992,
        "imitation_sparsekl": 0.98,
        "random": 0.164
      },
      "seed4": {
        "dense": 0.996,
        "imitation_sparsekl": 0.986,
        "random": 0.154
      }
    },
    "unique_family": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.978,
        "imitation_sparsekl": 0.966,
        "random": 0.086
      },
      "seed1": {
        "dense": 0.964,
        "imitation_sparsekl": 0.988,
        "random": 0.094
      },
      "seed2": {
        "dense": 1.0,
        "imitation_sparsekl": 0.994,
        "random": 0.094
      },
      "seed3": {
        "dense": 0.95,
        "imitation_sparsekl": 0.968,
        "random": 0.092
      },
      "seed4": {
        "dense": 0.966,
        "imitation_sparsekl": 0.966,
        "random": 0.092
      }
    },
    "latest_stale4": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.98,
        "imitation_sparsekl": 0.966,
        "random": 0.076
      },
      "seed1": {
        "dense": 0.99,
        "imitation_sparsekl": 0.966,
        "random": 0.082
      },
      "seed2": {
        "dense": 0.954,
        "imitation_sparsekl": 0.982,
        "random": 0.084
      },
      "seed3": {
        "dense": 0.906,
        "imitation_sparsekl": 0.744,
        "random": 0.08
      },
      "seed4": {
        "dense": 0.966,
        "imitation_sparsekl": 0.952,
        "random": 0.08
      }
    },
    "unique_2x": {
      "k": 6,
      "n_blocks": 64,
      "seed0": {
        "dense": 0.804,
        "imitation_sparsekl": 0.85,
        "random": 0.092
      },
      "seed1": {
        "dense": 0.672,
        "imitation_sparsekl": 0.92,
        "random": 0.086
      },
      "seed2": {
        "dense": 0.728,
        "imitation_sparsekl": 0.976,
        "random": 0.098
      },
      "seed3": {
        "dense": 0.66,
        "imitation_sparsekl": 0.826,
        "random": 0.094
      },
      "seed4": {
        "dense": 0.634,
        "imitation_sparsekl": 0.856,
        "random": 0.096
      }
    },
    "latest_2x": {
      "k": 6,
      "n_blocks": 64,
      "seed0": {
        "dense": 0.796,
        "imitation_sparsekl": 0.872,
        "random": 0.1
      },
      "seed1": {
        "dense": 0.568,
        "imitation_sparsekl": 0.94,
        "random": 0.108
      },
      "seed2": {
        "dense": 0.6,
        "imitation_sparsekl": 0.962,
        "random": 0.108
      },
      "seed3": {
        "dense": 0.734,
        "imitation_sparsekl": 0.892,
        "random": 0.098
      },
      "seed4": {
        "dense": 0.608,
        "imitation_sparsekl": 0.918,
        "random": 0.106
      }
    },
    "unique_4x": {
      "k": 12,
      "n_blocks": 128,
      "seed0": {
        "dense": 0.29,
        "imitation_sparsekl": 0.616,
        "random": 0.094
      },
      "seed1": {
        "dense": 0.11,
        "imitation_sparsekl": 0.658,
        "random": 0.094
      },
      "seed2": {
        "dense": 0.178,
        "imitation_sparsekl": 0.686,
        "random": 0.092
      },
      "seed3": {
        "dense": 0.252,
        "imitation_sparsekl": 0.476,
        "random": 0.102
      },
      "seed4": {
        "dense": 0.272,
        "imitation_sparsekl": 0.592,
        "random": 0.102
      }
    },
    "latest_4x": {
      "k": 12,
      "n_blocks": 128,
      "seed0": {
        "dense": 0.316,
        "imitation_sparsekl": 0.642,
        "random": 0.084
      },
      "seed1": {
        "dense": 0.116,
        "imitation_sparsekl": 0.804,
        "random": 0.09
      },
      "seed2": {
        "dense": 0.152,
        "imitation_sparsekl": 0.798,
        "random": 0.086
      },
      "seed3": {
        "dense": 0.41,
        "imitation_sparsekl": 0.756,
        "random": 0.08
      },
      "seed4": {
        "dense": 0.338,
        "imitation_sparsekl": 0.788,
        "random": 0.094
      }
    },
    "multihop2_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.986,
        "imitation_sparsekl": 0.08,
        "random": 0.036
      },
      "seed1": {
        "dense": 0.986,
        "imitation_sparsekl": 0.066,
        "random": 0.05
      },
      "seed2": {
        "dense": 0.998,
        "imitation_sparsekl": 0.062,
        "random": 0.028
      },
      "seed3": {
        "dense": 0.074,
        "imitation_sparsekl": 0.06,
        "random": 0.056
      },
      "seed4": {
        "dense": 0.964,
        "imitation_sparsekl": 0.06,
        "random": 0.042
      }
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/routers/base/results.json <==
{
  "preset": "base",
  "label_seed": "seed0",
  "budget": 0.1,
  "conditions": {
    "unique_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9675,
        "imitation": 0.9725,
        "causal": 0.995,
        "random": 0.095
      },
      "seed1": {
        "dense": 0.965,
        "imitation": 0.9825,
        "causal": 0.9975,
        "random": 0.09
      },
      "seed2": {
        "dense": 0.85,
        "imitation": 0.9175,
        "causal": 0.985,
        "random": 0.0925
      }
    },
    "latest_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9875,
        "imitation": 0.9725,
        "causal": 0.9875,
        "random": 0.055
      },
      "seed1": {
        "dense": 0.955,
        "imitation": 0.9575,
        "causal": 0.985,
        "random": 0.0575
      },
      "seed2": {
        "dense": 0.9025,
        "imitation": 0.8675,
        "causal": 0.9425,
        "random": 0.0525
      }
    },
    "duplicate_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.99,
        "imitation": 0.99,
        "causal": 0.9975,
        "random": 0.165
      },
      "seed1": {
        "dense": 0.9975,
        "imitation": 0.995,
        "causal": 0.9975,
        "random": 0.1675
      },
      "seed2": {
        "dense": 0.9975,
        "imitation": 0.9825,
        "causal": 0.9975,
        "random": 0.17
      }
    },
    "unique_family": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9825,
        "imitation": 0.9775,
        "causal": 0.995,
        "random": 0.0975
      },
      "seed1": {
        "dense": 0.9675,
        "imitation": 0.985,
        "causal": 0.9975,
        "random": 0.1
      },
      "seed2": {
        "dense": 0.875,
        "imitation": 0.9525,
        "causal": 0.995,
        "random": 0.1075
      }
    },
    "latest_stale4": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.975,
        "imitation": 0.975,
        "causal": 0.995,
        "random": 0.0725
      },
      "seed1": {
        "dense": 0.965,
        "imitation": 0.98,
        "causal": 0.9825,
        "random": 0.0775
      },
      "seed2": {
        "dense": 0.905,
        "imitation": 0.745,
        "causal": 0.88,
        "random": 0.08
      }
    },
    "unique_4x": {
      "k": 12,
      "n_blocks": 128,
      "seed0": {
        "dense": 0.2925,
        "imitation": 0.6175,
        "causal": 0.7225,
        "random": 0.1075
      },
      "seed1": {
        "dense": 0.385,
        "imitation": 0.6875,
        "causal": 0.8025,
        "random": 0.1075
      },
      "seed2": {
        "dense": 0.2325,
        "imitation": 0.535,
        "causal": 0.77,
        "random": 0.1075
      }
    },
    "latest_4x": {
      "k": 12,
      "n_blocks": 128,
      "seed0": {
        "dense": 0.455,
        "imitation": 0.7775,
        "causal": 0.8225,
        "random": 0.08
      },
      "seed1": {
        "dense": 0.4925,
        "imitation": 0.845,
        "causal": 0.91,
        "random": 0.075
      },
      "seed2": {
        "dense": 0.3375,
        "imitation": 0.77,
        "causal": 0.81,
        "random": 0.085
      }
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/routers/base5/results.json <==
{
  "preset": "base",
  "label_seed": "seed0",
  "budget": 0.1,
  "conditions": {
    "unique_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.966,
        "imitation": 0.962,
        "causal": 0.986,
        "random": 0.088
      },
      "seed1": {
        "dense": 0.962,
        "imitation": 0.982,
        "causal": 0.992,
        "random": 0.084
      },
      "seed2": {
        "dense": 0.928,
        "imitation": 0.962,
        "causal": 0.982,
        "random": 0.088
      },
      "seed3": {
        "dense": 0.88,
        "imitation": 0.938,
        "causal": 0.962,
        "random": 0.092
      },
      "seed4": {
        "dense": 0.926,
        "imitation": 0.954,
        "causal": 0.98,
        "random": 0.092
      }
    },
    "latest_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.988,
        "imitation": 0.972,
        "causal": 0.972,
        "random": 0.068
      },
      "seed1": {
        "dense": 0.96,
        "imitation": 0.964,
        "causal": 0.964,
        "random": 0.068
      },
      "seed2": {
        "dense": 0.972,
        "imitation": 0.948,
        "causal": 0.948,
        "random": 0.066
      },
      "seed3": {
        "dense": 0.944,
        "imitation": 0.966,
        "causal": 0.966,
        "random": 0.062
      },
      "seed4": {
        "dense": 0.968,
        "imitation": 0.794,
        "causal": 0.798,
        "random": 0.064
      }
    },
    "duplicate_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.992,
        "imitation": 0.99,
        "causal": 1.0,
        "random": 0.158
      },
      "seed1": {
        "dense": 0.998,
        "imitation": 0.998,
        "causal": 0.998,
        "random": 0.16
      },
      "seed2": {
        "dense": 0.984,
        "imitation": 0.994,
        "causal": 0.996,
        "random": 0.162
      },
      "seed3": {
        "dense": 0.998,
        "imitation": 0.996,
        "causal": 0.998,
        "random": 0.15
      },
      "seed4": {
        "dense": 0.996,
        "imitation": 0.988,
        "causal": 0.996,
        "random": 0.162
      }
    },
    "unique_family": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.984,
        "imitation": 0.982,
        "causal": 0.992,
        "random": 0.092
      },
      "seed1": {
        "dense": 0.964,
        "imitation": 0.986,
        "causal": 0.994,
        "random": 0.096
      },
      "seed2": {
        "dense": 0.956,
        "imitation": 0.98,
        "causal": 0.984,
        "random": 0.086
      },
      "seed3": {
        "dense": 0.886,
        "imitation": 0.936,
        "causal": 0.976,
        "random": 0.084
      },
      "seed4": {
        "dense": 0.928,
        "imitation": 0.972,
        "causal": 0.986,
        "random": 0.088
      }
    },
    "latest_stale4": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.976,
        "imitation": 0.968,
        "causal": 0.962,
        "random": 0.082
      },
      "seed1": {
        "dense": 0.96,
        "imitation": 0.972,
        "causal": 0.96,
        "random": 0.088
      },
      "seed2": {
        "dense": 0.97,
        "imitation": 0.956,
        "causal": 0.956,
        "random": 0.078
      },
      "seed3": {
        "dense": 0.934,
        "imitation": 0.962,
        "causal": 0.958,
        "random": 0.076
      },
      "seed4": {
        "dense": 0.958,
        "imitation": 0.82,
        "causal": 0.81,
        "random": 0.08
      }
    },
    "unique_2x": {
      "k": 6,
      "n_blocks": 64,
      "seed0": {
        "dense": 0.808,
        "imitation": 0.914,
        "causal": 0.932,
        "random": 0.096
      },
      "seed1": {
        "dense": 0.826,
        "imitation": 0.936,
        "causal": 0.948,
        "random": 0.098
      },
      "seed2": {
        "dense": 0.764,
        "imitation": 0.886,
        "causal": 0.916,
        "random": 0.092
      },
      "seed3": {
        "dense": 0.736,
        "imitation": 0.798,
        "causal": 0.866,
        "random": 0.094
      },
      "seed4": {
        "dense": 0.788,
        "imitation": 0.904,
        "causal": 0.902,
        "random": 0.094
      }
    },
    "latest_2x": {
      "k": 6,
      "n_blocks": 64,
      "seed0": {
        "dense": 0.774,
        "imitation": 0.942,
        "causal": 0.954,
        "random": 0.11
      },
      "seed1": {
        "dense": 0.796,
        "imitation": 0.948,
        "causal": 0.972,
        "random": 0.104
      },
      "seed2": {
        "dense": 0.714,
        "imitation": 0.9,
        "causal": 0.904,
        "random": 0.102
      },
      "seed3": {
        "dense": 0.75,
        "imitation": 0.898,
        "causal": 0.906,
        "random": 0.096
      },
      "seed4": {
        "dense": 0.686,
        "imitation": 0.782,
        "causal": 0.756,
        "random": 0.1
      }
    },
    "unique_4x": {
      "k": 12,
      "n_blocks": 128,
      "seed0": {
        "dense": 0.304,
        "imitation": 0.614,
        "causal": 0.736,
        "random": 0.104
      },
      "seed1": {
        "dense": 0.388,
        "imitation": 0.686,
        "causal": 0.764,
        "random": 0.108
      },
      "seed2": {
        "dense": 0.338,
        "imitation": 0.604,
        "causal": 0.718,
        "random": 0.098
      },
      "seed3": {
        "dense": 0.276,
        "imitation": 0.552,
        "causal": 0.634,
        "random": 0.102
      },
      "seed4": {
        "dense": 0.294,
        "imitation": 0.678,
        "causal": 0.73,
        "random": 0.098
      }
    },
    "latest_4x": {
      "k": 12,
      "n_blocks": 128,
      "seed0": {
        "dense": 0.46,
        "imitation": 0.772,
        "causal": 0.82,
        "random": 0.098
      },
      "seed1": {
        "dense": 0.49,
        "imitation": 0.842,
        "causal": 0.87,
        "random": 0.094
      },
      "seed2": {
        "dense": 0.418,
        "imitation": 0.754,
        "causal": 0.72,
        "random": 0.078
      },
      "seed3": {
        "dense": 0.376,
        "imitation": 0.74,
        "causal": 0.744,
        "random": 0.078
      },
      "seed4": {
        "dense": 0.346,
        "imitation": 0.736,
        "causal": 0.74,
        "random": 0.09
      }
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/routers/base5_rs/results.json <==
{
  "preset": "base",
  "label_seed": "seed0",
  "budget": 0.1,
  "router_seeds": [
    0,
    1,
    2,
    3,
    4
  ],
  "conditions": {
    "unique_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.966,
        "random": 0.088,
        "imitation": 0.964,
        "imitation_rs": [
          0.958,
          0.964,
          0.964,
          0.968,
          0.966
        ],
        "causal": 0.9896,
        "causal_rs": [
          0.984,
          0.984,
          0.996,
          0.998,
          0.986
        ]
      },
      "seed1": {
        "dense": 0.962,
        "random": 0.084,
        "imitation": 0.9768,
        "imitation_rs": [
          0.976,
          0.984,
          0.98,
          0.982,
          0.962
        ],
        "causal": 0.9932,
        "causal_rs": [
          0.994,
          0.994,
          0.986,
          0.996,
          0.996
        ]
      },
      "seed2": {
        "dense": 0.928,
        "random": 0.088,
        "imitation": 0.96,
        "imitation_rs": [
          0.952,
          0.956,
          0.964,
          0.964,
          0.964
        ],
        "causal": 0.9876,
        "causal_rs": [
          0.982,
          0.996,
          0.98,
          0.992,
          0.988
        ]
      },
      "seed3": {
        "dense": 0.88,
        "random": 0.092,
        "imitation": 0.9316,
        "imitation_rs": [
          0.916,
          0.932,
          0.938,
          0.944,
          0.928
        ],
        "causal": 0.9804,
        "causal_rs": [
          0.978,
          0.976,
          0.982,
          0.982,
          0.984
        ]
      },
      "seed4": {
        "dense": 0.926,
        "random": 0.092,
        "imitation": 0.9568,
        "imitation_rs": [
          0.948,
          0.948,
          0.956,
          0.964,
          0.968
        ],
        "causal": 0.9808,
        "causal_rs": [
          0.974,
          0.978,
          0.992,
          0.984,
          0.976
        ]
      }
    },
    "latest_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.988,
        "random": 0.068,
        "imitation": 0.972,
        "imitation_rs": [
          0.972,
          0.972,
          0.972,
          0.972,
          0.972
        ],
        "causal": 0.9724,
        "causal_rs": [
          0.974,
          0.972,
          0.972,
          0.972,
          0.972
        ]
      },
      "seed1": {
        "dense": 0.96,
        "random": 0.068,
        "imitation": 0.964,
        "imitation_rs": [
          0.964,
          0.964,
          0.964,
          0.964,
          0.964
        ],
        "causal": 0.9636,
        "causal_rs": [
          0.962,
          0.964,
          0.964,
          0.964,
          0.964
        ]
      },
      "seed2": {
        "dense": 0.972,
        "random": 0.066,
        "imitation": 0.948,
        "imitation_rs": [
          0.948,
          0.948,
          0.948,
          0.948,
          0.948
        ],
        "causal": 0.9488,
        "causal_rs": [
          0.948,
          0.948,
          0.95,
          0.948,
          0.95
        ]
      },
      "seed3": {
        "dense": 0.944,
        "random": 0.062,
        "imitation": 0.966,
        "imitation_rs": [
          0.966,
          0.966,
          0.966,
          0.966,
          0.966
        ],
        "causal": 0.9668,
        "causal_rs": [
          0.968,
          0.966,
          0.968,
          0.966,
          0.966
        ]
      },
      "seed4": {
        "dense": 0.968,
        "random": 0.064,
        "imitation": 0.794,
        "imitation_rs": [
          0.794,
          0.794,
          0.794,
          0.794,
          0.794
        ],
        "causal": 0.794,
        "causal_rs": [
          0.794,
          0.792,
          0.792,
          0.794,
          0.798
        ]
      }
    },
    "duplicate_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.992,
        "random": 0.158,
        "imitation": 0.9924,
        "imitation_rs": [
          0.992,
          0.994,
          0.99,
          0.994,
          0.992
        ],
        "causal": 0.9992,
        "causal_rs": [
          0.998,
          0.998,
          1.0,
          1.0,
          1.0
        ]
      },
      "seed1": {
        "dense": 0.998,
        "random": 0.16,
        "imitation": 0.9972,
        "imitation_rs": [
          0.998,
          0.996,
          0.996,
          1.0,
          0.996
        ],
        "causal": 0.9984,
        "causal_rs": [
          1.0,
          1.0,
          0.998,
          0.996,
          0.998
        ]
      },
      "seed2": {
        "dense": 0.984,
        "random": 0.162,
        "imitation": 0.992,
        "imitation_rs": [
          0.994,
          0.988,
          0.992,
          0.994,
          0.992
        ],
        "causal": 0.9976,
        "causal_rs": [
          0.998,
          0.996,
          0.998,
          0.998,
          0.998
        ]
      },
      "seed3": {
        "dense": 0.998,
        "random": 0.15,
        "imitation": 0.9948,
        "imitation_rs": [
          0.996,
          0.99,
          0.996,
          0.996,
          0.996
        ],
        "causal": 0.996,
        "causal_rs": [
          0.994,
          0.996,
          0.998,
          0.996,
          0.996
        ]
      },
      "seed4": {
        "dense": 0.996,
        "random": 0.162,
        "imitation": 0.99,
        "imitation_rs": [
          0.988,
          0.988,
          0.994,
          0.994,
          0.986
        ],
        "causal": 0.9936,
        "causal_rs": [
          0.994,
          0.992,
          0.996,
          0.998,
          0.988
        ]
      }
    },
    "unique_family": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.984,
        "random": 0.092,
        "imitation": 0.976,
        "imitation_rs": [
          0.972,
          0.978,
          0.974,
          0.978,
          0.978
        ],
        "causal": 0.9928,
        "causal_rs": [
          0.992,
          0.988,
          0.992,
          0.994,
          0.998
        ]
      },
      "seed1": {
        "dense": 0.964,
        "random": 0.096,
        "imitation": 0.9832,
        "imitation_rs": [
          0.98,
          0.986,
          0.988,
          0.982,
          0.98
        ],
        "causal": 0.9928,
        "causal_rs": [
          0.986,
          0.99,
          0.994,
          0.996,
          0.998
        ]
      },
      "seed2": {
        "dense": 0.956,
        "random": 0.086,
        "imitation": 0.9784,
        "imitation_rs": [
          0.966,
          0.98,
          0.984,
          0.984,
          0.978
        ],
        "causal": 0.9904,
        "causal_rs": [
          0.982,
          0.994,
          0.99,
          0.992,
          0.994
        ]
      },
      "seed3": {
        "dense": 0.886,
        "random": 0.084,
        "imitation": 0.9368,
        "imitation_rs": [
          0.928,
          0.92,
          0.956,
          0.946,
          0.934
        ],
        "causal": 0.9856,
        "causal_rs": [
          0.984,
          0.976,
          0.98,
          0.996,
          0.992
        ]
      },
      "seed4": {
        "dense": 0.928,
        "random": 0.088,
        "imitation": 0.9648,
        "imitation_rs": [
          0.962,
          0.958,
          0.97,
          0.976,
          0.958
        ],
        "causal": 0.99,
        "causal_rs": [
          0.98,
          0.992,
          0.992,
          0.994,
          0.992
        ]
      }
    },
    "latest_stale4": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.976,
        "random": 0.082,
        "imitation": 0.9692,
        "imitation_rs": [
          0.974,
          0.97,
          0.968,
          0.966,
          0.968
        ],
        "causal": 0.9696,
        "causal_rs": [
          0.966,
          0.974,
          0.968,
          0.97,
          0.97
        ]
      },
      "seed1": {
        "dense": 0.96,
        "random": 0.088,
        "imitation": 0.966,
        "imitation_rs": [
          0.97,
          0.964,
          0.962,
          0.966,
          0.968
        ],
        "causal": 0.966,
        "causal_rs": [
          0.962,
          0.968,
          0.964,
          0.968,
          0.968
        ]
      },
      "seed2": {
        "dense": 0.97,
        "random": 0.078,
        "imitation": 0.9628,
        "imitation_rs": [
          0.964,
          0.96,
          0.964,
          0.964,
          0.962
        ],
        "causal": 0.96,
        "causal_rs": [
          0.956,
          0.964,
          0.96,
          0.958,
          0.962
        ]
      },
      "seed3": {
        "dense": 0.934,
        "random": 0.076,
        "imitation": 0.9612,
        "imitation_rs": [
          0.96,
          0.962,
          0.96,
          0.962,
          0.962
        ],
        "causal": 0.9588,
        "causal_rs": [
          0.956,
          0.96,
          0.96,
          0.96,
          0.958
        ]
      },
      "seed4": {
        "dense": 0.958,
        "random": 0.08,
        "imitation": 0.8116,
        "imitation_rs": [
          0.81,
          0.814,
          0.806,
          0.812,
          0.816
        ],
        "causal": 0.8096,
        "causal_rs": [
          0.808,
          0.81,
          0.81,
          0.814,
          0.806
        ]
      }
    },
    "unique_2x": {
      "k": 6,
      "n_blocks": 64,
      "seed0": {
        "dense": 0.808,
        "random": 0.096,
        "imitation": 0.9084,
        "imitation_rs": [
          0.91,
          0.9,
          0.914,
          0.916,
          0.902
        ],
        "causal": 0.944,
        "causal_rs": [
          0.934,
          0.956,
          0.944,
          0.952,
          0.934
        ]
      },
      "seed1": {
        "dense": 0.826,
        "random": 0.098,
        "imitation": 0.9304,
        "imitation_rs": [
          0.928,
          0.934,
          0.932,
          0.934,
          0.924
        ],
        "causal": 0.9648,
        "causal_rs": [
          0.946,
          0.966,
          0.97,
          0.962,
          0.98
        ]
      },
      "seed2": {
        "dense": 0.764,
        "random": 0.092,
        "imitation": 0.882,
        "imitation_rs": [
          0.852,
          0.882,
          0.894,
          0.884,
          0.898
        ],
        "causal": 0.9284,
        "causal_rs": [
          0.918,
          0.926,
          0.944,
          0.92,
          0.934
        ]
      },
      "seed3": {
        "dense": 0.736,
        "random": 0.094,
        "imitation": 0.8068,
        "imitation_rs": [
          0.79,
          0.806,
          0.82,
          0.808,
          0.81
        ],
        "causal": 0.9088,
        "causal_rs": [
          0.888,
          0.91,
          0.908,
          0.924,
          0.914
        ]
      },
      "seed4": {
        "dense": 0.788,
        "random": 0.094,
        "imitation": 0.9148,
        "imitation_rs": [
          0.894,
          0.914,
          0.918,
          0.92,
          0.928
        ],
        "causal": 0.9312,
        "causal_rs": [
          0.922,
          0.93,
          0.934,
          0.93,
          0.94
        ]
      }
    },
    "latest_2x": {
      "k": 6,
      "n_blocks": 64,
      "seed0": {
        "dense": 0.774,
        "random": 0.11,
        "imitation": 0.9456,
        "imitation_rs": [
          0.94,
          0.948,
          0.944,
          0.948,
          0.948
        ],
        "causal": 0.9428,
        "causal_rs": [
          0.952,
          0.942,
          0.944,
          0.948,
          0.928
        ]
      },
      "seed1": {
        "dense": 0.796,
        "random": 0.104,
        "imitation": 0.95,
        "imitation_rs": [
          0.94,
          0.952,
          0.954,
          0.956,
          0.948
        ],
        "causal": 0.9552,
        "causal_rs": [
          0.952,
          0.958,
          0.956,
          0.956,
          0.954
        ]
      },
      "seed2": {
        "dense": 0.714,
        "random": 0.102,
        "imitation": 0.8896,
        "imitation_rs": [
          0.882,
          0.888,
          0.88,
          0.902,
          0.896
        ],
        "causal": 0.898,
        "causal_rs": [
          0.878,
          0.9,
          0.916,
          0.904,
          0.892
        ]
      },
      "seed3": {
        "dense": 0.75,
        "random": 0.096,
        "imitation": 0.9,
        "imitation_rs": [
          0.89,
          0.908,
          0.898,
          0.904,
          0.9
        ],
        "causal": 0.9128,
        "causal_rs": [
          0.91,
          0.916,
          0.918,
          0.92,
          0.9
        ]
      },
      "seed4": {
        "dense": 0.686,
        "random": 0.1,
        "imitation": 0.7904,
        "imitation_rs": [
          0.774,
          0.79,
          0.802,
          0.804,
          0.782
        ],
        "causal": 0.7664,
        "causal_rs": [
          0.76,
          0.768,
          0.784,
          0.77,
          0.75
        ]
      }
    },
    "unique_4x": {
      "k": 12,
      "n_blocks": 128,
      "seed0": {
        "dense": 0.304,
        "random": 0.104,
        "imitation": 0.6168,
        "imitation_rs": [
          0.606,
          0.63,
          0.614,
          0.622,
          0.612
        ],
        "causal": 0.7188,
        "causal_rs": [
          0.72,
          0.696,
          0.728,
          0.732,
          0.718
        ]
      },
      "seed1": {
        "dense": 0.388,
        "random": 0.108,
        "imitation": 0.6568,
        "imitation_rs": [
          0.634,
          0.66,
          0.658,
          0.674,
          0.658
        ],
        "causal": 0.81,
        "causal_rs": [
          0.812,
          0.814,
          0.81,
          0.792,
          0.822
        ]
      },
      "seed2": {
        "dense": 0.338,
        "random": 0.098,
        "imitation": 0.6008,
        "imitation_rs": [
          0.576,
          0.592,
          0.598,
          0.622,
          0.616
        ],
        "causal": 0.708,
        "causal_rs": [
          0.736,
          0.682,
          0.714,
          0.704,
          0.704
        ]
      },
      "seed3": {
        "dense": 0.276,
        "random": 0.102,
        "imitation": 0.5508,
        "imitation_rs": [
          0.526,
          0.548,
          0.58,
          0.564,
          0.536
        ],
        "causal": 0.6628,
        "causal_rs": [
          0.654,
          0.664,
          0.668,
          0.69,
          0.638
        ]
      },
      "seed4": {
        "dense": 0.294,
        "random": 0.098,
        "imitation": 0.6684,
        "imitation_rs": [
          0.64,
          0.67,
          0.69,
          0.678,
          0.664
        ],
        "causal": 0.7444,
        "causal_rs": [
          0.708,
          0.738,
          0.766,
          0.776,
          0.734
        ]
      }
    },
    "latest_4x": {
      "k": 12,
      "n_blocks": 128,
      "seed0": {
        "dense": 0.46,
        "random": 0.098,
        "imitation": 0.7936,
        "imitation_rs": [
          0.794,
          0.798,
          0.796,
          0.796,
          0.784
        ],
        "causal": 0.8164,
        "causal_rs": [
          0.83,
          0.796,
          0.83,
          0.822,
          0.804
        ]
      },
      "seed1": {
        "dense": 0.49,
        "random": 0.094,
        "imitation": 0.8356,
        "imitation_rs": [
          0.83,
          0.834,
          0.85,
          0.834,
          0.83
        ],
        "causal": 0.878,
        "causal_rs": [
          0.866,
          0.88,
          0.9,
          0.882,
          0.862
        ]
      },
      "seed2": {
        "dense": 0.418,
        "random": 0.078,
        "imitation": 0.7412,
        "imitation_rs": [
          0.736,
          0.752,
          0.75,
          0.75,
          0.718
        ],
        "causal": 0.7788,
        "causal_rs": [
          0.776,
          0.746,
          0.776,
          0.782,
          0.814
        ]
      },
      "seed3": {
        "dense": 0.376,
        "random": 0.078,
        "imitation": 0.72,
        "imitation_rs": [
          0.71,
          0.74,
          0.71,
          0.732,
          0.708
        ],
        "causal": 0.7608,
        "causal_rs": [
          0.776,
          0.736,
          0.774,
          0.744,
          0.774
        ]
      },
      "seed4": {
        "dense": 0.346,
        "random": 0.09,
        "imitation": 0.7504,
        "imitation_rs": [
          0.73,
          0.742,
          0.764,
          0.784,
          0.732
        ],
        "causal": 0.7512,
        "causal_rs": [
          0.738,
          0.76,
          0.754,
          0.756,
          0.748
        ]
      }
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/routers/base_3x/results.json <==
{
  "preset": "base",
  "label_seed": "seed0",
  "budget": 0.1,
  "conditions": {
    "unique_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9675,
        "imitation": 0.9525,
        "causal": 0.9875,
        "random": 0.095
      },
      "seed1": {
        "dense": 0.965,
        "imitation": 0.9775,
        "causal": 0.9875,
        "random": 0.09
      },
      "seed2": {
        "dense": 0.93,
        "imitation": 0.975,
        "causal": 0.9825,
        "random": 0.095
      },
      "seed3": {
        "dense": 0.89,
        "imitation": 0.94,
        "causal": 0.975,
        "random": 0.1
      },
      "seed4": {
        "dense": 0.93,
        "imitation": 0.96,
        "causal": 0.9725,
        "random": 0.0975
      }
    },
    "latest_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9875,
        "imitation": 0.9725,
        "causal": 0.9725,
        "random": 0.055
      },
      "seed1": {
        "dense": 0.955,
        "imitation": 0.9575,
        "causal": 0.9575,
        "random": 0.0575
      },
      "seed2": {
        "dense": 0.975,
        "imitation": 0.9425,
        "causal": 0.9425,
        "random": 0.0525
      },
      "seed3": {
        "dense": 0.9525,
        "imitation": 0.9625,
        "causal": 0.9625,
        "random": 0.05
      },
      "seed4": {
        "dense": 0.98,
        "imitation": 0.8025,
        "causal": 0.8025,
        "random": 0.0525
      }
    },
    "duplicate_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.99,
        "imitation": 0.9875,
        "causal": 1.0,
        "random": 0.165
      },
      "seed1": {
        "dense": 0.9975,
        "imitation": 0.995,
        "causal": 1.0,
        "random": 0.1675
      },
      "seed2": {
        "dense": 0.9825,
        "imitation": 0.9875,
        "causal": 0.9975,
        "random": 0.165
      },
      "seed3": {
        "dense": 1.0,
        "imitation": 0.995,
        "causal": 0.9975,
        "random": 0.155
      },
      "seed4": {
        "dense": 0.995,
        "imitation": 0.985,
        "causal": 0.9975,
        "random": 0.16
      }
    },
    "unique_family": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9825,
        "imitation": 0.98,
        "causal": 0.9875,
        "random": 0.0975
      },
      "seed1": {
        "dense": 0.9675,
        "imitation": 0.98,
        "causal": 0.9925,
        "random": 0.1
      },
      "seed2": {
        "dense": 0.9575,
        "imitation": 0.99,
        "causal": 0.9825,
        "random": 0.085
      },
      "seed3": {
        "dense": 0.8925,
        "imitation": 0.945,
        "causal": 0.9825,
        "random": 0.085
      },
      "seed4": {
        "dense": 0.9375,
        "imitation": 0.965,
        "causal": 0.99,
        "random": 0.095
      }
    },
    "latest_stale4": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.975,
        "imitation": 0.9825,
        "causal": 0.9725,
        "random": 0.0725
      },
      "seed1": {
        "dense": 0.965,
        "imitation": 0.9675,
        "causal": 0.9675,
        "random": 0.0775
      },
      "seed2": {
        "dense": 0.9725,
        "imitation": 0.9625,
        "causal": 0.96,
        "random": 0.0725
      },
      "seed3": {
        "dense": 0.93,
        "imitation": 0.9625,
        "causal": 0.9625,
        "random": 0.0675
      },
      "seed4": {
        "dense": 0.9625,
        "imitation": 0.8125,
        "causal": 0.8125,
        "random": 0.07
      }
    },
    "unique_2x": {
      "k": 6,
      "n_blocks": 64,
      "seed0": {
        "dense": 0.805,
        "imitation": 0.89,
        "causal": 0.925,
        "random": 0.1075
      },
      "seed1": {
        "dense": 0.8225,
        "imitation": 0.9375,
        "causal": 0.9475,
        "random": 0.105
      },
      "seed2": {
        "dense": 0.7675,
        "imitation": 0.8925,
        "causal": 0.9075,
        "random": 0.105
      },
      "seed3": {
        "dense": 0.7425,
        "imitation": 0.7975,
        "causal": 0.84,
        "random": 0.0975
      },
      "seed4": {
        "dense": 0.79,
        "imitation": 0.9225,
        "causal": 0.9,
        "random": 0.105
      }
    },
    "latest_2x": {
      "k": 6,
      "n_blocks": 64,
      "seed0": {
        "dense": 0.7725,
        "imitation": 0.94,
        "causal": 0.945,
        "random": 0.1025
      },
      "seed1": {
        "dense": 0.7875,
        "imitation": 0.945,
        "causal": 0.9625,
        "random": 0.1
      },
      "seed2": {
        "dense": 0.725,
        "imitation": 0.91,
        "causal": 0.8825,
        "random": 0.1
      },
      "seed3": {
        "dense": 0.7325,
        "imitation": 0.895,
        "causal": 0.9025,
        "random": 0.095
      },
      "seed4": {
        "dense": 0.69,
        "imitation": 0.8025,
        "causal": 0.76,
        "random": 0.0925
      }
    },
    "unique_4x": {
      "k": 12,
      "n_blocks": 128,
      "seed0": {
        "dense": 0.2925,
        "imitation": 0.5925,
        "causal": 0.67,
        "random": 0.1075
      },
      "seed1": {
        "dense": 0.385,
        "imitation": 0.6525,
        "causal": 0.75,
        "random": 0.1075
      },
      "seed2": {
        "dense": 0.3375,
        "imitation": 0.59,
        "causal": 0.6875,
        "random": 0.1
      },
      "seed3": {
        "dense": 0.28,
        "imitation": 0.525,
        "causal": 0.6075,
        "random": 0.1025
      },
      "seed4": {
        "dense": 0.29,
        "imitation": 0.6825,
        "causal": 0.73,
        "random": 0.1075
      }
    },
    "latest_4x": {
      "k": 12,
      "n_blocks": 128,
      "seed0": {
        "dense": 0.455,
        "imitation": 0.755,
        "causal": 0.815,
        "random": 0.08
      },
      "seed1": {
        "dense": 0.4925,
        "imitation": 0.85,
        "causal": 0.85,
        "random": 0.075
      },
      "seed2": {
        "dense": 0.4175,
        "imitation": 0.7575,
        "causal": 0.7425,
        "random": 0.0675
      },
      "seed3": {
        "dense": 0.375,
        "imitation": 0.74,
        "causal": 0.715,
        "random": 0.065
      },
      "seed4": {
        "dense": 0.3475,
        "imitation": 0.7425,
        "causal": 0.7225,
        "random": 0.0775
      }
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/routers/base_lr3e3/results.json <==
{
  "preset": "base",
  "label_seed": "seed0",
  "budget": 0.1,
  "conditions": {
    "unique_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9675,
        "imitation": 0.965,
        "causal": 0.995,
        "random": 0.095
      },
      "seed1": {
        "dense": 0.965,
        "imitation": 0.985,
        "causal": 0.98,
        "random": 0.09
      },
      "seed2": {
        "dense": 0.93,
        "imitation": 0.955,
        "causal": 0.985,
        "random": 0.095
      },
      "seed3": {
        "dense": 0.89,
        "imitation": 0.94,
        "causal": 0.975,
        "random": 0.1
      },
      "seed4": {
        "dense": 0.93,
        "imitation": 0.96,
        "causal": 0.9875,
        "random": 0.0975
      }
    },
    "latest_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9875,
        "imitation": 0.97,
        "causal": 0.9725,
        "random": 0.055
      },
      "seed1": {
        "dense": 0.955,
        "imitation": 0.9575,
        "causal": 0.9575,
        "random": 0.0575
      },
      "seed2": {
        "dense": 0.975,
        "imitation": 0.9425,
        "causal": 0.9425,
        "random": 0.0525
      },
      "seed3": {
        "dense": 0.9525,
        "imitation": 0.9625,
        "causal": 0.96,
        "random": 0.05
      },
      "seed4": {
        "dense": 0.98,
        "imitation": 0.8025,
        "causal": 0.8,
        "random": 0.0525
      }
    },
    "duplicate_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.99,
        "imitation": 0.9875,
        "causal": 0.9975,
        "random": 0.165
      },
      "seed1": {
        "dense": 0.9975,
        "imitation": 0.9975,
        "causal": 1.0,
        "random": 0.1675
      },
      "seed2": {
        "dense": 0.9825,
        "imitation": 0.9875,
        "causal": 0.9975,
        "random": 0.165
      },
      "seed3": {
        "dense": 1.0,
        "imitation": 0.9925,
        "causal": 0.9925,
        "random": 0.155
      },
      "seed4": {
        "dense": 0.995,
        "imitation": 0.9875,
        "causal": 0.995,
        "random": 0.16
      }
    },
    "unique_family": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9825,
        "imitation": 0.98,
        "causal": 0.99,
        "random": 0.0975
      },
      "seed1": {
        "dense": 0.9675,
        "imitation": 0.9925,
        "causal": 0.9925,
        "random": 0.1
      },
      "seed2": {
        "dense": 0.9575,
        "imitation": 0.985,
        "causal": 0.99,
        "random": 0.085
      },
      "seed3": {
        "dense": 0.8925,
        "imitation": 0.9375,
        "causal": 0.985,
        "random": 0.085
      },
      "seed4": {
        "dense": 0.9375,
        "imitation": 0.97,
        "causal": 0.99,
        "random": 0.095
      }
    },
    "latest_stale4": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.975,
        "imitation": 0.97,
        "causal": 0.97,
        "random": 0.0725
      },
      "seed1": {
        "dense": 0.965,
        "imitation": 0.975,
        "causal": 0.96,
        "random": 0.0775
      },
      "seed2": {
        "dense": 0.9725,
        "imitation": 0.955,
        "causal": 0.955,
        "random": 0.0725
      },
      "seed3": {
        "dense": 0.93,
        "imitation": 0.9575,
        "causal": 0.9575,
        "random": 0.0675
      },
      "seed4": {
        "dense": 0.9625,
        "imitation": 0.8125,
        "causal": 0.815,
        "random": 0.07
      }
    },
    "unique_2x": {
      "k": 6,
      "n_blocks": 64,
      "seed0": {
        "dense": 0.805,
        "imitation": 0.895,
        "causal": 0.945,
        "random": 0.1075
      },
      "seed1": {
        "dense": 0.8225,
        "imitation": 0.93,
        "causal": 0.95,
        "random": 0.105
      },
      "seed2": {
        "dense": 0.7675,
        "imitation": 0.87,
        "causal": 0.9375,
        "random": 0.105
      },
      "seed3": {
        "dense": 0.7425,
        "imitation": 0.7925,
        "causal": 0.8975,
        "random": 0.0975
      },
      "seed4": {
        "dense": 0.79,
        "imitation": 0.905,
        "causal": 0.93,
        "random": 0.105
      }
    },
    "latest_2x": {
      "k": 6,
      "n_blocks": 64,
      "seed0": {
        "dense": 0.7725,
        "imitation": 0.9325,
        "causal": 0.9475,
        "random": 0.1025
      },
      "seed1": {
        "dense": 0.7875,
        "imitation": 0.95,
        "causal": 0.9525,
        "random": 0.1
      },
      "seed2": {
        "dense": 0.725,
        "imitation": 0.8875,
        "causal": 0.9175,
        "random": 0.1
      },
      "seed3": {
        "dense": 0.7325,
        "imitation": 0.89,
        "causal": 0.9175,
        "random": 0.095
      },
      "seed4": {
        "dense": 0.69,
        "imitation": 0.79,
        "causal": 0.75,
        "random": 0.0925
      }
    },
    "unique_4x": {
      "k": 12,
      "n_blocks": 128,
      "seed0": {
        "dense": 0.2925,
        "imitation": 0.6075,
        "causal": 0.7225,
        "random": 0.1075
      },
      "seed1": {
        "dense": 0.385,
        "imitation": 0.67,
        "causal": 0.8025,
        "random": 0.1075
      },
      "seed2": {
        "dense": 0.3375,
        "imitation": 0.59,
        "causal": 0.74,
        "random": 0.1
      },
      "seed3": {
        "dense": 0.28,
        "imitation": 0.525,
        "causal": 0.645,
        "random": 0.1025
      },
      "seed4": {
        "dense": 0.29,
        "imitation": 0.645,
        "causal": 0.7825,
        "random": 0.1075
      }
    },
    "latest_4x": {
      "k": 12,
      "n_blocks": 128,
      "seed0": {
        "dense": 0.455,
        "imitation": 0.7675,
        "causal": 0.8025,
        "random": 0.08
      },
      "seed1": {
        "dense": 0.4925,
        "imitation": 0.825,
        "causal": 0.84,
        "random": 0.075
      },
      "seed2": {
        "dense": 0.4175,
        "imitation": 0.7425,
        "causal": 0.765,
        "random": 0.0675
      },
      "seed3": {
        "dense": 0.375,
        "imitation": 0.7275,
        "causal": 0.7575,
        "random": 0.065
      },
      "seed4": {
        "dense": 0.3475,
        "imitation": 0.7275,
        "causal": 0.7525,
        "random": 0.0775
      }
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/routers/base_lr3e4/results.json <==
{
  "preset": "base",
  "label_seed": "seed0",
  "budget": 0.1,
  "conditions": {
    "unique_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9675,
        "imitation": 0.965,
        "causal": 0.985,
        "random": 0.095
      },
      "seed1": {
        "dense": 0.965,
        "imitation": 0.9825,
        "causal": 0.995,
        "random": 0.09
      },
      "seed2": {
        "dense": 0.93,
        "imitation": 0.965,
        "causal": 0.98,
        "random": 0.095
      },
      "seed3": {
        "dense": 0.89,
        "imitation": 0.945,
        "causal": 0.98,
        "random": 0.1
      },
      "seed4": {
        "dense": 0.93,
        "imitation": 0.97,
        "causal": 0.9775,
        "random": 0.0975
      }
    },
    "latest_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9875,
        "imitation": 0.9725,
        "causal": 0.9775,
        "random": 0.055
      },
      "seed1": {
        "dense": 0.955,
        "imitation": 0.9575,
        "causal": 0.965,
        "random": 0.0575
      },
      "seed2": {
        "dense": 0.975,
        "imitation": 0.9425,
        "causal": 0.95,
        "random": 0.0525
      },
      "seed3": {
        "dense": 0.9525,
        "imitation": 0.9625,
        "causal": 0.9575,
        "random": 0.05
      },
      "seed4": {
        "dense": 0.98,
        "imitation": 0.8025,
        "causal": 0.7975,
        "random": 0.0525
      }
    },
    "duplicate_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.99,
        "imitation": 0.99,
        "causal": 0.995,
        "random": 0.165
      },
      "seed1": {
        "dense": 0.9975,
        "imitation": 0.9975,
        "causal": 0.995,
        "random": 0.1675
      },
      "seed2": {
        "dense": 0.9825,
        "imitation": 0.9875,
        "causal": 0.98,
        "random": 0.165
      },
      "seed3": {
        "dense": 1.0,
        "imitation": 0.9975,
        "causal": 0.9875,
        "random": 0.155
      },
      "seed4": {
        "dense": 0.995,
        "imitation": 0.99,
        "causal": 0.99,
        "random": 0.16
      }
    },
    "unique_family": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9825,
        "imitation": 0.98,
        "causal": 0.9875,
        "random": 0.0975
      },
      "seed1": {
        "dense": 0.9675,
        "imitation": 0.99,
        "causal": 0.9975,
        "random": 0.1
      },
      "seed2": {
        "dense": 0.9575,
        "imitation": 0.975,
        "causal": 0.99,
        "random": 0.085
      },
      "seed3": {
        "dense": 0.8925,
        "imitation": 0.9425,
        "causal": 0.975,
        "random": 0.085
      },
      "seed4": {
        "dense": 0.9375,
        "imitation": 0.9725,
        "causal": 0.9825,
        "random": 0.095
      }
    },
    "latest_stale4": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.975,
        "imitation": 0.97,
        "causal": 0.9725,
        "random": 0.0725
      },
      "seed1": {
        "dense": 0.965,
        "imitation": 0.975,
        "causal": 0.96,
        "random": 0.0775
      },
      "seed2": {
        "dense": 0.9725,
        "imitation": 0.9625,
        "causal": 0.9625,
        "random": 0.0725
      },
      "seed3": {
        "dense": 0.93,
        "imitation": 0.96,
        "causal": 0.955,
        "random": 0.0675
      },
      "seed4": {
        "dense": 0.9625,
        "imitation": 0.8175,
        "causal": 0.82,
        "random": 0.07
      }
    },
    "unique_2x": {
      "k": 6,
      "n_blocks": 64,
      "seed0": {
        "dense": 0.805,
        "imitation": 0.91,
        "causal": 0.9325,
        "random": 0.1075
      },
      "seed1": {
        "dense": 0.8225,
        "imitation": 0.925,
        "causal": 0.98,
        "random": 0.105
      },
      "seed2": {
        "dense": 0.7675,
        "imitation": 0.89,
        "causal": 0.9175,
        "random": 0.105
      },
      "seed3": {
        "dense": 0.7425,
        "imitation": 0.8175,
        "causal": 0.8925,
        "random": 0.0975
      },
      "seed4": {
        "dense": 0.79,
        "imitation": 0.9225,
        "causal": 0.945,
        "random": 0.105
      }
    },
    "latest_2x": {
      "k": 6,
      "n_blocks": 64,
      "seed0": {
        "dense": 0.7725,
        "imitation": 0.94,
        "causal": 0.9425,
        "random": 0.1025
      },
      "seed1": {
        "dense": 0.7875,
        "imitation": 0.9525,
        "causal": 0.945,
        "random": 0.1
      },
      "seed2": {
        "dense": 0.725,
        "imitation": 0.9,
        "causal": 0.91,
        "random": 0.1
      },
      "seed3": {
        "dense": 0.7325,
        "imitation": 0.9,
        "causal": 0.925,
        "random": 0.095
      },
      "seed4": {
        "dense": 0.69,
        "imitation": 0.785,
        "causal": 0.7675,
        "random": 0.0925
      }
    },
    "unique_4x": {
      "k": 12,
      "n_blocks": 128,
      "seed0": {
        "dense": 0.2925,
        "imitation": 0.6275,
        "causal": 0.68,
        "random": 0.1075
      },
      "seed1": {
        "dense": 0.385,
        "imitation": 0.695,
        "causal": 0.805,
        "random": 0.1075
      },
      "seed2": {
        "dense": 0.3375,
        "imitation": 0.625,
        "causal": 0.7175,
        "random": 0.1
      },
      "seed3": {
        "dense": 0.28,
        "imitation": 0.55,
        "causal": 0.6175,
        "random": 0.1025
      },
      "seed4": {
        "dense": 0.29,
        "imitation": 0.6775,
        "causal": 0.7325,
        "random": 0.1075
      }
    },
    "latest_4x": {
      "k": 12,
      "n_blocks": 128,
      "seed0": {
        "dense": 0.455,
        "imitation": 0.8075,
        "causal": 0.8025,
        "random": 0.08
      },
      "seed1": {
        "dense": 0.4925,
        "imitation": 0.865,
        "causal": 0.8775,
        "random": 0.075
      },
      "seed2": {
        "dense": 0.4175,
        "imitation": 0.7525,
        "causal": 0.7725,
        "random": 0.0675
      },
      "seed3": {
        "dense": 0.375,
        "imitation": 0.74,
        "causal": 0.77,
        "random": 0.065
      },
      "seed4": {
        "dense": 0.3475,
        "imitation": 0.7525,
        "causal": 0.715,
        "random": 0.0775
      }
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/routers/extended/results.json <==
{
  "preset": "base",
  "label_seed": "seed0",
  "budget": 0.1,
  "conditions": {
    "unique_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.98,
        "imitation": 0.97,
        "causal": 0.98,
        "random": 0.0867
      },
      "seed1": {
        "dense": 0.9533,
        "imitation": 0.9767,
        "causal": 1.0,
        "random": 0.0833
      }
    },
    "latest_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9867,
        "imitation": 0.9533,
        "causal": 0.9833,
        "random": 0.0433
      },
      "seed1": {
        "dense": 0.9967,
        "imitation": 0.9767,
        "causal": 1.0,
        "random": 0.04
      }
    },
    "duplicate_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9933,
        "imitation": 0.97,
        "causal": 0.9833,
        "random": 0.16
      },
      "seed1": {
        "dense": 0.9967,
        "imitation": 0.9967,
        "causal": 1.0,
        "random": 0.1733
      }
    },
    "unique_family": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9833,
        "imitation": 0.97,
        "causal": 0.9833,
        "random": 0.0867
      },
      "seed1": {
        "dense": 0.9667,
        "imitation": 0.9833,
        "causal": 0.9967,
        "random": 0.0967
      }
    },
    "latest_stale4": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9767,
        "imitation": 0.97,
        "causal": 0.9867,
        "random": 0.07
      },
      "seed1": {
        "dense": 0.99,
        "imitation": 0.97,
        "causal": 0.9933,
        "random": 0.0667
      }
    },
    "unique_2x": {
      "k": 6,
      "n_blocks": 64,
      "seed0": {
        "dense": 0.8033,
        "imitation": 0.8667,
        "causal": 0.92,
        "random": 0.1067
      },
      "seed1": {
        "dense": 0.6567,
        "imitation": 0.9467,
        "causal": 0.9667,
        "random": 0.1067
      }
    },
    "latest_2x": {
      "k": 6,
      "n_blocks": 64,
      "seed0": {
        "dense": 0.81,
        "imitation": 0.8833,
        "causal": 0.95,
        "random": 0.11
      },
      "seed1": {
        "dense": 0.5867,
        "imitation": 0.9567,
        "causal": 0.99,
        "random": 0.1333
      }
    },
    "unique_4x": {
      "k": 12,
      "n_blocks": 128,
      "seed0": {
        "dense": 0.2967,
        "imitation": 0.6367,
        "causal": 0.7367,
        "random": 0.1
      },
      "seed1": {
        "dense": 0.09,
        "imitation": 0.73,
        "causal": 0.8067,
        "random": 0.1
      }
    },
    "latest_4x": {
      "k": 12,
      "n_blocks": 128,
      "seed0": {
        "dense": 0.3267,
        "imitation": 0.6767,
        "causal": 0.8767,
        "random": 0.07
      },
      "seed1": {
        "dense": 0.1033,
        "imitation": 0.8267,
        "causal": 0.8667,
        "random": 0.0733
      }
    },
    "multihop2_id": {
      "k": 3,
      "n_blocks": 32,
      "seed0": {
        "dense": 0.9933,
        "imitation": 0.1467,
        "causal": 0.9067,
        "random": 0.0233
      },
      "seed1": {
        "dense": 0.9833,
        "imitation": 0.1467,
        "causal": 0.92,
        "random": 0.0533
      }
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/routers/own_teacher/results.json <==
{
  "preset": "base",
  "cross_label_seed": "seed0",
  "budget": 0.1,
  "conditions": {
    "unique_id": {
      "k": 3,
      "n_blocks": 32,
      "per_seed": {
        "seed0": {
          "dense": 0.966,
          "random": 0.088,
          "imitation_own": 0.96,
          "imitation_cross": 0.96,
          "causal_own": 0.984,
          "causal_cross": 0.984
        },
        "seed1": {
          "dense": 0.962,
          "random": 0.084,
          "imitation_own": 0.95,
          "imitation_cross": 0.982,
          "causal_own": 0.996,
          "causal_cross": 0.994
        },
        "seed2": {
          "dense": 0.928,
          "random": 0.088,
          "imitation_own": 0.938,
          "imitation_cross": 0.948,
          "causal_own": 0.982,
          "causal_cross": 0.986
        },
        "seed3": {
          "dense": 0.88,
          "random": 0.092,
          "imitation_own": 0.876,
          "imitation_cross": 0.918,
          "causal_own": 0.97,
          "causal_cross": 0.968
        },
        "seed4": {
          "dense": 0.926,
          "random": 0.092,
          "imitation_own": 0.926,
          "imitation_cross": 0.946,
          "causal_own": 0.974,
          "causal_cross": 0.978
        }
      },
      "imitation_own_mean": 0.93,
      "causal_own_mean": 0.9812,
      "gap_own": 0.0512,
      "imitation_cross_mean": 0.9508,
      "causal_cross_mean": 0.982,
      "gap_cross": 0.0312
    },
    "latest_id": {
      "k": 3,
      "n_blocks": 32,
      "per_seed": {
        "seed0": {
          "dense": 0.988,
          "random": 0.068,
          "imitation_own": 0.972,
          "imitation_cross": 0.972,
          "causal_own": 0.974,
          "causal_cross": 0.974
        },
        "seed1": {
          "dense": 0.96,
          "random": 0.068,
          "imitation_own": 0.962,
          "imitation_cross": 0.964,
          "causal_own": 0.964,
          "causal_cross": 0.962
        },
        "seed2": {
          "dense": 0.972,
          "random": 0.066,
          "imitation_own": 0.948,
          "imitation_cross": 0.948,
          "causal_own": 0.946,
          "causal_cross": 0.948
        },
        "seed3": {
          "dense": 0.944,
          "random": 0.062,
          "imitation_own": 0.95,
          "imitation_cross": 0.966,
          "causal_own": 0.966,
          "causal_cross": 0.966
        },
        "seed4": {
          "dense": 0.968,
          "random": 0.064,
          "imitation_own": 0.794,
          "imitation_cross": 0.794,
          "causal_own": 0.794,
          "causal_cross": 0.794
        }
      },
      "imitation_own_mean": 0.9252,
      "causal_own_mean": 0.9288,
      "gap_own": 0.0036,
      "imitation_cross_mean": 0.9288,
      "causal_cross_mean": 0.9288,
      "gap_cross": 0.0
    },
    "duplicate_id": {
      "k": 3,
      "n_blocks": 32,
      "per_seed": {
        "seed0": {
          "dense": 0.992,
          "random": 0.158,
          "imitation_own": 0.99,
          "imitation_cross": 0.99,
          "causal_own": 0.998,
          "causal_cross": 0.998
        },
        "seed1": {
          "dense": 0.998,
          "random": 0.16,
          "imitation_own": 0.992,
          "imitation_cross": 0.996,
          "causal_own": 1.0,
          "causal_cross": 1.0
        },
        "seed2": {
          "dense": 0.984,
          "random": 0.162,
          "imitation_own": 0.984,
          "imitation_cross": 0.994,
          "causal_own": 1.0,
          "causal_cross": 0.998
        },
        "seed3": {
          "dense": 0.998,
          "random": 0.15,
          "imitation_own": 0.99,
          "imitation_cross": 0.998,
          "causal_own": 0.994,
          "causal_cross": 0.992
        },
        "seed4": {
          "dense": 0.996,
          "random": 0.162,
          "imitation_own": 0.978,
          "imitation_cross": 0.98,
          "causal_own": 0.988,
          "causal_cross": 0.992
        }
      },
      "imitation_own_mean": 0.9868,
      "causal_own_mean": 0.996,
      "gap_own": 0.0092,
      "imitation_cross_mean": 0.9916,
      "causal_cross_mean": 0.996,
      "gap_cross": 0.0044
    },
    "unique_family": {
      "k": 3,
      "n_blocks": 32,
      "per_seed": {
        "seed0": {
          "dense": 0.984,
          "random": 0.092,
          "imitation_own": 0.974,
          "imitation_cross": 0.974,
          "causal_own": 0.992,
          "causal_cross": 0.992
        },
        "seed1": {
          "dense": 0.964,
          "random": 0.096,
          "imitation_own": 0.958,
          "imitation_cross": 0.982,
          "causal_own": 0.99,
          "causal_cross": 0.99
        },
        "seed2": {
          "dense": 0.956,
          "random": 0.086,
          "imitation_own": 0.946,
          "imitation_cross": 0.964,
          "causal_own": 0.976,
          "causal_cross": 0.986
        },
        "seed3": {
          "dense": 0.886,
          "random": 0.084,
          "imitation_own": 0.882,
          "imitation_cross": 0.926,
          "causal_own": 0.986,
          "causal_cross": 0.984
        },
        "seed4": {
          "dense": 0.928,
          "random": 0.088,
          "imitation_own": 0.932,
          "imitation_cross": 0.96,
          "causal_own": 0.98,
          "causal_cross": 0.98
        }
      },
      "imitation_own_mean": 0.9384,
      "causal_own_mean": 0.9848,
      "gap_own": 0.0464,
      "imitation_cross_mean": 0.9612,
      "causal_cross_mean": 0.9864,
      "gap_cross": 0.0252
    },
    "latest_stale4": {
      "k": 3,
      "n_blocks": 32,
      "per_seed": {
        "seed0": {
          "dense": 0.976,
          "random": 0.082,
          "imitation_own": 0.97,
          "imitation_cross": 0.97,
          "causal_own": 0.972,
          "causal_cross": 0.972
        },
        "seed1": {
          "dense": 0.96,
          "random": 0.088,
          "imitation_own": 0.972,
          "imitation_cross": 0.968,
          "causal_own": 0.962,
          "causal_cross": 0.962
        },
        "seed2": {
          "dense": 0.97,
          "random": 0.078,
          "imitation_own": 0.96,
          "imitation_cross": 0.956,
          "causal_own": 0.958,
          "causal_cross": 0.96
        },
        "seed3": {
          "dense": 0.934,
          "random": 0.076,
          "imitation_own": 0.942,
          "imitation_cross": 0.964,
          "causal_own": 0.958,
          "causal_cross": 0.962
        },
        "seed4": {
          "dense": 0.958,
          "random": 0.08,
          "imitation_own": 0.786,
          "imitation_cross": 0.81,
          "causal_own": 0.8,
          "causal_cross": 0.814
        }
      },
      "imitation_own_mean": 0.926,
      "causal_own_mean": 0.93,
      "gap_own": 0.004,
      "imitation_cross_mean": 0.9336,
      "causal_cross_mean": 0.934,
      "gap_cross": 0.0004
    },
    "unique_2x": {
      "k": 6,
      "n_blocks": 64,
      "per_seed": {
        "seed0": {
          "dense": 0.808,
          "random": 0.096,
          "imitation_own": 0.902,
          "imitation_cross": 0.902,
          "causal_own": 0.942,
          "causal_cross": 0.942
        },
        "seed1": {
          "dense": 0.826,
          "random": 0.098,
          "imitation_own": 0.878,
          "imitation_cross": 0.914,
          "causal_own": 0.946,
          "causal_cross": 0.95
        },
        "seed2": {
          "dense": 0.764,
          "random": 0.092,
          "imitation_own": 0.846,
          "imitation_cross": 0.862,
          "causal_own": 0.91,
          "causal_cross": 0.932
        },
        "seed3": {
          "dense": 0.736,
          "random": 0.094,
          "imitation_own": 0.738,
          "imitation_cross": 0.796,
          "causal_own": 0.884,
          "causal_cross": 0.892
        },
        "seed4": {
          "dense": 0.788,
          "random": 0.094,
          "imitation_own": 0.842,
          "imitation_cross": 0.878,
          "causal_own": 0.904,
          "causal_cross": 0.926
        }
      },
      "imitation_own_mean": 0.8412,
      "causal_own_mean": 0.9172,
      "gap_own": 0.076,
      "imitation_cross_mean": 0.8704,
      "causal_cross_mean": 0.9284,
      "gap_cross": 0.058
    },
    "latest_2x": {
      "k": 6,
      "n_blocks": 64,
      "per_seed": {
        "seed0": {
          "dense": 0.774,
          "random": 0.11,
          "imitation_own": 0.944,
          "imitation_cross": 0.944,
          "causal_own": 0.952,
          "causal_cross": 0.952
        },
        "seed1": {
          "dense": 0.796,
          "random": 0.104,
          "imitation_own": 0.9,
          "imitation_cross": 0.942,
          "causal_own": 0.958,
          "causal_cross": 0.954
        },
        "seed2": {
          "dense": 0.714,
          "random": 0.102,
          "imitation_own": 0.87,
          "imitation_cross": 0.876,
          "causal_own": 0.874,
          "causal_cross": 0.88
        },
        "seed3": {
          "dense": 0.75,
          "random": 0.096,
          "imitation_own": 0.85,
          "imitation_cross": 0.89,
          "causal_own": 0.902,
          "causal_cross": 0.9
        },
        "seed4": {
          "dense": 0.686,
          "random": 0.1,
          "imitation_own": 0.762,
          "imitation_cross": 0.778,
          "causal_own": 0.768,
          "causal_cross": 0.762
        }
      },
      "imitation_own_mean": 0.8652,
      "causal_own_mean": 0.8908,
      "gap_own": 0.0256,
      "imitation_cross_mean": 0.886,
      "causal_cross_mean": 0.8896,
      "gap_cross": 0.0036
    },
    "unique_4x": {
      "k": 12,
      "n_blocks": 128,
      "per_seed": {
        "seed0": {
          "dense": 0.304,
          "random": 0.104,
          "imitation_own": 0.62,
          "imitation_cross": 0.62,
          "causal_own": 0.714,
          "causal_cross": 0.714
        },
        "seed1": {
          "dense": 0.388,
          "random": 0.108,
          "imitation_own": 0.596,
          "imitation_cross": 0.668,
          "causal_own": 0.784,
          "causal_cross": 0.808
        },
        "seed2": {
          "dense": 0.338,
          "random": 0.098,
          "imitation_own": 0.554,
          "imitation_cross": 0.63,
          "causal_own": 0.726,
          "causal_cross": 0.73
        },
        "seed3": {
          "dense": 0.276,
          "random": 0.102,
          "imitation_own": 0.476,
          "imitation_cross": 0.52,
          "causal_own": 0.648,
          "causal_cross": 0.66
        },
        "seed4": {
          "dense": 0.294,
          "random": 0.098,
          "imitation_own": 0.602,
          "imitation_cross": 0.638,
          "causal_own": 0.706,
          "causal_cross": 0.698
        }
      },
      "imitation_own_mean": 0.5696,
      "causal_own_mean": 0.7156,
      "gap_own": 0.146,
      "imitation_cross_mean": 0.6152,
      "causal_cross_mean": 0.722,
      "gap_cross": 0.1068
    },
    "latest_4x": {
      "k": 12,
      "n_blocks": 128,
      "per_seed": {
        "seed0": {
          "dense": 0.46,
          "random": 0.098,
          "imitation_own": 0.782,
          "imitation_cross": 0.782,
          "causal_own": 0.844,
          "causal_cross": 0.844
        },
        "seed1": {
          "dense": 0.49,
          "random": 0.094,
          "imitation_own": 0.754,
          "imitation_cross": 0.814,
          "causal_own": 0.846,
          "causal_cross": 0.856
        },
        "seed2": {
          "dense": 0.418,
          "random": 0.078,
          "imitation_own": 0.706,
          "imitation_cross": 0.706,
          "causal_own": 0.766,
          "causal_cross": 0.748
        },
        "seed3": {
          "dense": 0.376,
          "random": 0.078,
          "imitation_own": 0.674,
          "imitation_cross": 0.71,
          "causal_own": 0.752,
          "causal_cross": 0.772
        },
        "seed4": {
          "dense": 0.346,
          "random": 0.09,
          "imitation_own": 0.712,
          "imitation_cross": 0.726,
          "causal_own": 0.74,
          "causal_cross": 0.758
        }
      },
      "imitation_own_mean": 0.7256,
      "causal_own_mean": 0.7896,
      "gap_own": 0.064,
      "imitation_cross_mean": 0.7476,
      "causal_cross_mean": 0.7956,
      "gap_cross": 0.048
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/routers/transfer/matrix.json <==
{
  "preset": "base",
  "budget": 0.1,
  "seeds": [
    "seed0",
    "seed1",
    "seed2",
    "seed3",
    "seed4"
  ],
  "conditions": {
    "unique_id": {
      "k": 3,
      "n_blocks": 32,
      "dense": {
        "seed0": 0.966,
        "seed1": 0.962,
        "seed2": 0.928,
        "seed3": 0.88,
        "seed4": 0.926
      },
      "random": {
        "seed0": 0.088,
        "seed1": 0.084,
        "seed2": 0.088,
        "seed3": 0.092,
        "seed4": 0.092
      },
      "imitation": {
        "seed0": {
          "seed0": 0.958,
          "seed1": 0.976,
          "seed2": 0.952,
          "seed3": 0.916,
          "seed4": 0.948
        },
        "seed1": {
          "seed0": 0.966,
          "seed1": 0.946,
          "seed2": 0.944,
          "seed3": 0.896,
          "seed4": 0.934
        },
        "seed2": {
          "seed0": 0.97,
          "seed1": 0.976,
          "seed2": 0.938,
          "seed3": 0.918,
          "seed4": 0.958
        },
        "seed3": {
          "seed0": 0.972,
          "seed1": 0.966,
          "seed2": 0.952,
          "seed3": 0.868,
          "seed4": 0.932
        },
        "seed4": {
          "seed0": 0.97,
          "seed1": 0.97,
          "seed2": 0.958,
          "seed3": 0.906,
          "seed4": 0.924
        }
      },
      "causal": {
        "seed0": {
          "seed0": 0.984,
          "seed1": 0.994,
          "seed2": 0.982,
          "seed3": 0.978,
          "seed4": 0.974
        },
        "seed1": {
          "seed0": 0.988,
          "seed1": 0.994,
          "seed2": 0.984,
          "seed3": 0.974,
          "seed4": 0.98
        },
        "seed2": {
          "seed0": 0.982,
          "seed1": 0.994,
          "seed2": 0.982,
          "seed3": 0.972,
          "seed4": 0.978
        },
        "seed3": {
          "seed0": 0.984,
          "seed1": 0.994,
          "seed2": 0.984,
          "seed3": 0.97,
          "seed4": 0.98
        },
        "seed4": {
          "seed0": 0.986,
          "seed1": 0.994,
          "seed2": 0.988,
          "seed3": 0.972,
          "seed4": 0.98
        }
      },
      "imitation_diagonal_mean": 0.9268,
      "imitation_offdiagonal_mean": 0.949,
      "imitation_source_spread": 0.0107,
      "causal_diagonal_mean": 0.982,
      "causal_offdiagonal_mean": 0.9831,
      "causal_source_spread": 0.0019
    },
    "latest_id": {
      "k": 3,
      "n_blocks": 32,
      "dense": {
        "seed0": 0.988,
        "seed1": 0.96,
        "seed2": 0.972,
        "seed3": 0.944,
        "seed4": 0.968
      },
      "random": {
        "seed0": 0.068,
        "seed1": 0.068,
        "seed2": 0.066,
        "seed3": 0.062,
        "seed4": 0.064
      },
      "imitation": {
        "seed0": {
          "seed0": 0.972,
          "seed1": 0.964,
          "seed2": 0.948,
          "seed3": 0.966,
          "seed4": 0.794
        },
        "seed1": {
          "seed0": 0.972,
          "seed1": 0.966,
          "seed2": 0.95,
          "seed3": 0.966,
          "seed4": 0.796
        },
        "seed2": {
          "seed0": 0.972,
          "seed1": 0.964,
          "seed2": 0.944,
          "seed3": 0.966,
          "seed4": 0.792
        },
        "seed3": {
          "seed0": 0.972,
          "seed1": 0.964,
          "seed2": 0.946,
          "seed3": 0.95,
          "seed4": 0.794
        },
        "seed4": {
          "seed0": 0.972,
          "seed1": 0.962,
          "seed2": 0.948,
          "seed3": 0.966,
          "seed4": 0.79
        }
      },
      "causal": {
        "seed0": {
          "seed0": 0.974,
          "seed1": 0.962,
          "seed2": 0.948,
          "seed3": 0.968,
          "seed4": 0.794
        },
        "seed1": {
          "seed0": 0.974,
          "seed1": 0.964,
          "seed2": 0.95,
          "seed3": 0.966,
          "seed4": 0.79
        },
        "seed2": {
          "seed0": 0.978,
          "seed1": 0.962,
          "seed2": 0.948,
          "seed3": 0.968,
          "seed4": 0.796
        },
        "seed3": {
          "seed0": 0.974,
          "seed1": 0.962,
          "seed2": 0.946,
          "seed3": 0.966,
          "seed4": 0.79
        },
        "seed4": {
          "seed0": 0.974,
          "seed1": 0.96,
          "seed2": 0.948,
          "seed3": 0.966,
          "seed4": 0.796
        }
      },
      "imitation_diagonal_mean": 0.9244,
      "imitation_offdiagonal_mean": 0.9287,
      "imitation_source_spread": 0.0023,
      "causal_diagonal_mean": 0.9296,
      "causal_offdiagonal_mean": 0.9288,
      "causal_source_spread": 0.0016
    },
    "duplicate_id": {
      "k": 3,
      "n_blocks": 32,
      "dense": {
        "seed0": 0.992,
        "seed1": 0.998,
        "seed2": 0.984,
        "seed3": 0.998,
        "seed4": 0.996
      },
      "random": {
        "seed0": 0.158,
        "seed1": 0.16,
        "seed2": 0.162,
        "seed3": 0.15,
        "seed4": 0.162
      },
      "imitation": {
        "seed0": {
          "seed0": 0.992,
          "seed1": 0.998,
          "seed2": 0.994,
          "seed3": 0.996,
          "seed4": 0.988
        },
        "seed1": {
          "seed0": 0.994,
          "seed1": 0.992,
          "seed2": 0.984,
          "seed3": 0.994,
          "seed4": 0.978
        },
        "seed2": {
          "seed0": 0.994,
          "seed1": 0.998,
          "seed2": 0.986,
          "seed3": 1.0,
          "seed4": 0.99
        },
        "seed3": {
          "seed0": 0.99,
          "seed1": 0.998,
          "seed2": 0.986,
          "seed3": 0.99,
          "seed4": 0.988
        },
        "seed4": {
          "seed0": 0.994,
          "seed1": 0.996,
          "seed2": 0.992,
          "seed3": 0.998,
          "seed4": 0.976
        }
      },
      "causal": {
        "seed0": {
          "seed0": 0.998,
          "seed1": 1.0,
          "seed2": 0.998,
          "seed3": 0.994,
          "seed4": 0.994
        },
        "seed1": {
          "seed0": 0.998,
          "seed1": 1.0,
          "seed2": 0.998,
          "seed3": 0.996,
          "seed4": 0.992
        },
        "seed2": {
          "seed0": 0.998,
          "seed1": 1.0,
          "seed2": 0.998,
          "seed3": 0.992,
          "seed4": 0.992
        },
        "seed3": {
          "seed0": 0.998,
          "seed1": 1.0,
          "seed2": 0.998,
          "seed3": 0.992,
          "seed4": 0.99
        },
        "seed4": {
          "seed0": 0.998,
          "seed1": 1.0,
          "seed2": 0.998,
          "seed3": 0.992,
          "seed4": 0.992
        }
      },
      "imitation_diagonal_mean": 0.9872,
      "imitation_offdiagonal_mean": 0.9925,
      "imitation_source_spread": 0.0034,
      "causal_diagonal_mean": 0.996,
      "causal_offdiagonal_mean": 0.9963,
      "causal_source_spread": 0.0006
    },
    "unique_family": {
      "k": 3,
      "n_blocks": 32,
      "dense": {
        "seed0": 0.984,
        "seed1": 0.964,
        "seed2": 0.956,
        "seed3": 0.886,
        "seed4": 0.928
      },
      "random": {
        "seed0": 0.092,
        "seed1": 0.096,
        "seed2": 0.086,
        "seed3": 0.084,
        "seed4": 0.088
      },
      "imitation": {
        "seed0": {
          "seed0": 0.972,
          "seed1": 0.98,
          "seed2": 0.966,
          "seed3": 0.928,
          "seed4": 0.962
        },
        "seed1": {
          "seed0": 0.978,
          "seed1": 0.958,
          "seed2": 0.958,
          "seed3": 0.894,
          "seed4": 0.952
        },
        "seed2": {
          "seed0": 0.972,
          "seed1": 0.982,
          "seed2": 0.948,
          "seed3": 0.92,
          "seed4": 0.962
        },
        "seed3": {
          "seed0": 0.982,
          "seed1": 0.97,
          "seed2": 0.964,
          "seed3": 0.878,
          "seed4": 0.956
        },
        "seed4": {
          "seed0": 0.978,
          "seed1": 0.978,
          "seed2": 0.966,
          "seed3": 0.916,
          "seed4": 0.938
        }
      },
      "causal": {
        "seed0": {
          "seed0": 0.992,
          "seed1": 0.986,
          "seed2": 0.982,
          "seed3": 0.984,
          "seed4": 0.98
        },
        "seed1": {
          "seed0": 0.988,
          "seed1": 0.99,
          "seed2": 0.986,
          "seed3": 0.984,
          "seed4": 0.976
        },
        "seed2": {
          "seed0": 0.99,
          "seed1": 0.99,
          "seed2": 0.982,
          "seed3": 0.986,
          "seed4": 0.976
        },
        "seed3": {
          "seed0": 0.992,
          "seed1": 0.986,
          "seed2": 0.984,
          "seed3": 0.984,
          "seed4": 0.98
        },
        "seed4": {
          "seed0": 0.99,
          "seed1": 0.988,
          "seed2": 0.986,
          "seed3": 0.986,
          "seed4": 0.98
        }
      },
      "imitation_diagonal_mean": 0.9388,
      "imitation_offdiagonal_mean": 0.9582,
      "imitation_source_spread": 0.0094,
      "causal_diagonal_mean": 0.9856,
      "causal_offdiagonal_mean": 0.985,
      "causal_source_spread": 0.0016
    },
    "latest_stale4": {
      "k": 3,
      "n_blocks": 32,
      "dense": {
        "seed0": 0.976,
        "seed1": 0.96,
        "seed2": 0.97,
        "seed3": 0.934,
        "seed4": 0.958
      },
      "random": {
        "seed0": 0.082,
        "seed1": 0.088,
        "seed2": 0.078,
        "seed3": 0.076,
        "seed4": 0.08
      },
      "imitation": {
        "seed0": {
          "seed0": 0.974,
          "seed1": 0.97,
          "seed2": 0.964,
          "seed3": 0.96,
          "seed4": 0.81
        },
        "seed1": {
          "seed0": 0.97,
          "seed1": 0.97,
          "seed2": 0.964,
          "seed3": 0.964,
          "seed4": 0.808
        },
        "seed2": {
          "seed0": 0.966,
          "seed1": 0.964,
          "seed2": 0.958,
          "seed3": 0.96,
          "seed4": 0.806
        },
        "seed3": {
          "seed0": 0.968,
          "seed1": 0.96,
          "seed2": 0.96,
          "seed3": 0.948,
          "seed4": 0.804
        },
        "seed4": {
          "seed0": 0.964,
          "seed1": 0.958,
          "seed2": 0.952,
          "seed3": 0.946,
          "seed4": 0.796
        }
      },
      "causal": {
        "seed0": {
          "seed0": 0.966,
          "seed1": 0.962,
          "seed2": 0.956,
          "seed3": 0.956,
          "seed4": 0.808
        },
        "seed1": {
          "seed0": 0.966,
          "seed1": 0.96,
          "seed2": 0.96,
          "seed3": 0.952,
          "seed4": 0.81
        },
        "seed2": {
          "seed0": 0.964,
          "seed1": 0.962,
          "seed2": 0.962,
          "seed3": 0.96,
          "seed4": 0.808
        },
        "seed3": {
          "seed0": 0.974,
          "seed1": 0.97,
          "seed2": 0.958,
          "seed3": 0.962,
          "seed4": 0.814
        },
        "seed4": {
          "seed0": 0.97,
          "seed1": 0.964,
          "seed2": 0.96,
          "seed3": 0.956,
          "seed4": 0.806
        }
      },
      "imitation_diagonal_mean": 0.9292,
      "imitation_offdiagonal_mean": 0.9309,
      "imitation_source_spread": 0.005,
      "causal_diagonal_mean": 0.9312,
      "causal_offdiagonal_mean": 0.9315,
      "causal_source_spread": 0.0031
    },
    "unique_2x": {
      "k": 6,
      "n_blocks": 64,
      "dense": {
        "seed0": 0.808,
        "seed1": 0.826,
        "seed2": 0.764,
        "seed3": 0.736,
        "seed4": 0.788
      },
      "random": {
        "seed0": 0.096,
        "seed1": 0.098,
        "seed2": 0.092,
        "seed3": 0.094,
        "seed4": 0.094
      },
      "imitation": {
        "seed0": {
          "seed0": 0.91,
          "seed1": 0.928,
          "seed2": 0.852,
          "seed3": 0.79,
          "seed4": 0.894
        },
        "seed1": {
          "seed0": 0.886,
          "seed1": 0.884,
          "seed2": 0.848,
          "seed3": 0.772,
          "seed4": 0.828
        },
        "seed2": {
          "seed0": 0.908,
          "seed1": 0.914,
          "seed2": 0.84,
          "seed3": 0.788,
          "seed4": 0.878
        },
        "seed3": {
          "seed0": 0.894,
          "seed1": 0.9,
          "seed2": 0.852,
          "seed3": 0.738,
          "seed4": 0.864
        },
        "seed4": {
          "seed0": 0.9,
          "seed1": 0.91,
          "seed2": 0.846,
          "seed3": 0.8,
          "seed4": 0.834
        }
      },
      "causal": {
        "seed0": {
          "seed0": 0.934,
          "seed1": 0.946,
          "seed2": 0.918,
          "seed3": 0.888,
          "seed4": 0.922
        },
        "seed1": {
          "seed0": 0.936,
          "seed1": 0.946,
          "seed2": 0.918,
          "seed3": 0.878,
          "seed4": 0.916
        },
        "seed2": {
          "seed0": 0.934,
          "seed1": 0.95,
          "seed2": 0.92,
          "seed3": 0.89,
          "seed4": 0.924
        },
        "seed3": {
          "seed0": 0.936,
          "seed1": 0.944,
          "seed2": 0.926,
          "seed3": 0.878,
          "seed4": 0.916
        },
        "seed4": {
          "seed0": 0.94,
          "seed1": 0.948,
          "seed2": 0.932,
          "seed3": 0.894,
          "seed4": 0.922
        }
      },
      "imitation_diagonal_mean": 0.8412,
      "imitation_offdiagonal_mean": 0.8626,
      "imitation_source_spread": 0.015,
      "causal_diagonal_mean": 0.92,
      "causal_offdiagonal_mean": 0.9228,
      "causal_source_spread": 0.0039
    },
    "latest_2x": {
      "k": 6,
      "n_blocks": 64,
      "dense": {
        "seed0": 0.774,
        "seed1": 0.796,
        "seed2": 0.714,
        "seed3": 0.75,
        "seed4": 0.686
      },
      "random": {
        "seed0": 0.11,
        "seed1": 0.104,
        "seed2": 0.102,
        "seed3": 0.096,
        "seed4": 0.1
      },
      "imitation": {
        "seed0": {
          "seed0": 0.94,
          "seed1": 0.94,
          "seed2": 0.882,
          "seed3": 0.89,
          "seed4": 0.774
        },
        "seed1": {
          "seed0": 0.93,
          "seed1": 0.898,
          "seed2": 0.866,
          "seed3": 0.85,
          "seed4": 0.76
        },
        "seed2": {
          "seed0": 0.936,
          "seed1": 0.93,
          "seed2": 0.868,
          "seed3": 0.876,
          "seed4": 0.762
        },
        "seed3": {
          "seed0": 0.942,
          "seed1": 0.926,
          "seed2": 0.884,
          "seed3": 0.85,
          "seed4": 0.77
        },
        "seed4": {
          "seed0": 0.936,
          "seed1": 0.924,
          "seed2": 0.882,
          "seed3": 0.88,
          "seed4": 0.752
        }
      },
      "causal": {
        "seed0": {
          "seed0": 0.952,
          "seed1": 0.952,
          "seed2": 0.878,
          "seed3": 0.91,
          "seed4": 0.76
        },
        "seed1": {
          "seed0": 0.95,
          "seed1": 0.956,
          "seed2": 0.884,
          "seed3": 0.916,
          "seed4": 0.77
        },
        "seed2": {
          "seed0": 0.96,
          "seed1": 0.952,
          "seed2": 0.888,
          "seed3": 0.904,
          "seed4": 0.756
        },
        "seed3": {
          "seed0": 0.96,
          "seed1": 0.952,
          "seed2": 0.878,
          "seed3": 0.908,
          "seed4": 0.76
        },
        "seed4": {
          "seed0": 0.952,
          "seed1": 0.966,
          "seed2": 0.868,
          "seed3": 0.9,
          "seed4": 0.764
        }
      },
      "imitation_diagonal_mean": 0.8616,
      "imitation_offdiagonal_mean": 0.877,
      "imitation_source_spread": 0.01,
      "causal_diagonal_mean": 0.8936,
      "causal_offdiagonal_mean": 0.8914,
      "causal_source_spread": 0.0053
    },
    "unique_4x": {
      "k": 12,
      "n_blocks": 128,
      "dense": {
        "seed0": 0.304,
        "seed1": 0.388,
        "seed2": 0.338,
        "seed3": 0.276,
        "seed4": 0.294
      },
      "random": {
        "seed0": 0.104,
        "seed1": 0.108,
        "seed2": 0.098,
        "seed3": 0.102,
        "seed4": 0.098
      },
      "imitation": {
        "seed0": {
          "seed0": 0.606,
          "seed1": 0.634,
          "seed2": 0.576,
          "seed3": 0.526,
          "seed4": 0.64
        },
        "seed1": {
          "seed0": 0.57,
          "seed1": 0.568,
          "seed2": 0.548,
          "seed3": 0.52,
          "seed4": 0.552
        },
        "seed2": {
          "seed0": 0.616,
          "seed1": 0.61,
          "seed2": 0.548,
          "seed3": 0.502,
          "seed4": 0.64
        },
        "seed3": {
          "seed0": 0.608,
          "seed1": 0.608,
          "seed2": 0.55,
          "seed3": 0.482,
          "seed4": 0.606
        },
        "seed4": {
          "seed0": 0.626,
          "seed1": 0.624,
          "seed2": 0.6,
          "seed3": 0.502,
          "seed4": 0.588
        }
      },
      "causal": {
        "seed0": {
          "seed0": 0.72,
          "seed1": 0.812,
          "seed2": 0.736,
          "seed3": 0.654,
          "seed4": 0.708
        },
        "seed1": {
          "seed0": 0.696,
          "seed1": 0.798,
          "seed2": 0.728,
          "seed3": 0.672,
          "seed4": 0.714
        },
        "seed2": {
          "seed0": 0.71,
          "seed1": 0.804,
          "seed2": 0.732,
          "seed3": 0.652,
          "seed4": 0.712
        },
        "seed3": {
          "seed0": 0.696,
          "seed1": 0.802,
          "seed2": 0.722,
          "seed3": 0.638,
          "seed4": 0.726
        },
        "seed4": {
          "seed0": 0.714,
          "seed1": 0.808,
          "seed2": 0.712,
          "seed3": 0.658,
          "seed4": 0.696
        }
      },
      "imitation_diagonal_mean": 0.5584,
      "imitation_offdiagonal_mean": 0.5829,
      "imitation_source_spread": 0.0222,
      "causal_diagonal_mean": 0.7168,
      "causal_offdiagonal_mean": 0.7218,
      "causal_source_spread": 0.0087
    },
    "latest_4x": {
      "k": 12,
      "n_blocks": 128,
      "dense": {
        "seed0": 0.46,
        "seed1": 0.49,
        "seed2": 0.418,
        "seed3": 0.376,
        "seed4": 0.346
      },
      "random": {
        "seed0": 0.098,
        "seed1": 0.094,
        "seed2": 0.078,
        "seed3": 0.078,
        "seed4": 0.09
      },
      "imitation": {
        "seed0": {
          "seed0": 0.794,
          "seed1": 0.83,
          "seed2": 0.736,
          "seed3": 0.71,
          "seed4": 0.73
        },
        "seed1": {
          "seed0": 0.73,
          "seed1": 0.758,
          "seed2": 0.664,
          "seed3": 0.672,
          "seed4": 0.67
        },
        "seed2": {
          "seed0": 0.762,
          "seed1": 0.82,
          "seed2": 0.708,
          "seed3": 0.702,
          "seed4": 0.702
        },
        "seed3": {
          "seed0": 0.756,
          "seed1": 0.796,
          "seed2": 0.7,
          "seed3": 0.672,
          "seed4": 0.704
        },
        "seed4": {
          "seed0": 0.784,
          "seed1": 0.802,
          "seed2": 0.728,
          "seed3": 0.686,
          "seed4": 0.722
        }
      },
      "causal": {
        "seed0": {
          "seed0": 0.83,
          "seed1": 0.866,
          "seed2": 0.776,
          "seed3": 0.776,
          "seed4": 0.738
        },
        "seed1": {
          "seed0": 0.828,
          "seed1": 0.858,
          "seed2": 0.744,
          "seed3": 0.78,
          "seed4": 0.732
        },
        "seed2": {
          "seed0": 0.824,
          "seed1": 0.856,
          "seed2": 0.748,
          "seed3": 0.776,
          "seed4": 0.75
        },
        "seed3": {
          "seed0": 0.834,
          "seed1": 0.852,
          "seed2": 0.74,
          "seed3": 0.774,
          "seed4": 0.738
        },
        "seed4": {
          "seed0": 0.832,
          "seed1": 0.868,
          "seed2": 0.764,
          "seed3": 0.758,
          "seed4": 0.74
        }
      },
      "imitation_diagonal_mean": 0.7308,
      "imitation_offdiagonal_mean": 0.7342,
      "imitation_source_spread": 0.0217,
      "causal_diagonal_mean": 0.79,
      "causal_offdiagonal_mean": 0.7916,
      "causal_source_spread": 0.0073
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/routers/transfer/matrix_seeded.json <==
{
  "preset": "base",
  "budget": 0.1,
  "seeds": [
    "seed0",
    "seed1",
    "seed2",
    "seed3",
    "seed4"
  ],
  "router_seeds": [
    0,
    1,
    2
  ],
  "conditions": {
    "unique_4x": {
      "k": 12,
      "n_blocks": 128,
      "dense": {
        "seed0": 0.304,
        "seed1": 0.388,
        "seed2": 0.338,
        "seed3": 0.276,
        "seed4": 0.294
      },
      "random": {
        "seed0": 0.104,
        "seed1": 0.108,
        "seed2": 0.098,
        "seed3": 0.102,
        "seed4": 0.098
      },
      "imitation": {
        "0": {
          "seed0": {
            "seed0": 0.606,
            "seed1": 0.634,
            "seed2": 0.576,
            "seed3": 0.526,
            "seed4": 0.64
          },
          "seed1": {
            "seed0": 0.57,
            "seed1": 0.568,
            "seed2": 0.548,
            "seed3": 0.52,
            "seed4": 0.552
          },
          "seed2": {
            "seed0": 0.616,
            "seed1": 0.61,
            "seed2": 0.548,
            "seed3": 0.502,
            "seed4": 0.64
          },
          "seed3": {
            "seed0": 0.608,
            "seed1": 0.608,
            "seed2": 0.55,
            "seed3": 0.482,
            "seed4": 0.606
          },
          "seed4": {
            "seed0": 0.626,
            "seed1": 0.624,
            "seed2": 0.6,
            "seed3": 0.502,
            "seed4": 0.588
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.63,
            "seed1": 0.66,
            "seed2": 0.592,
            "seed3": 0.548,
            "seed4": 0.67
          },
          "seed1": {
            "seed0": 0.572,
            "seed1": 0.586,
            "seed2": 0.54,
            "seed3": 0.508,
            "seed4": 0.584
          },
          "seed2": {
            "seed0": 0.608,
            "seed1": 0.65,
            "seed2": 0.576,
            "seed3": 0.526,
            "seed4": 0.66
          },
          "seed3": {
            "seed0": 0.606,
            "seed1": 0.63,
            "seed2": 0.564,
            "seed3": 0.49,
            "seed4": 0.616
          },
          "seed4": {
            "seed0": 0.614,
            "seed1": 0.636,
            "seed2": 0.606,
            "seed3": 0.524,
            "seed4": 0.59
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.614,
            "seed1": 0.658,
            "seed2": 0.598,
            "seed3": 0.58,
            "seed4": 0.69
          },
          "seed1": {
            "seed0": 0.604,
            "seed1": 0.586,
            "seed2": 0.566,
            "seed3": 0.49,
            "seed4": 0.57
          },
          "seed2": {
            "seed0": 0.638,
            "seed1": 0.63,
            "seed2": 0.546,
            "seed3": 0.518,
            "seed4": 0.648
          },
          "seed3": {
            "seed0": 0.61,
            "seed1": 0.608,
            "seed2": 0.564,
            "seed3": 0.476,
            "seed4": 0.624
          },
          "seed4": {
            "seed0": 0.616,
            "seed1": 0.618,
            "seed2": 0.6,
            "seed3": 0.532,
            "seed4": 0.584
          }
        }
      },
      "imitation_diagonal_mean": 0.5647,
      "imitation_offdiagonal_mean": 0.5922,
      "imitation_source_spread": 0.0233,
      "imitation_router_seed_spread": 0.0069,
      "causal": {
        "0": {
          "seed0": {
            "seed0": 0.72,
            "seed1": 0.812,
            "seed2": 0.736,
            "seed3": 0.654,
            "seed4": 0.708
          },
          "seed1": {
            "seed0": 0.696,
            "seed1": 0.798,
            "seed2": 0.728,
            "seed3": 0.672,
            "seed4": 0.714
          },
          "seed2": {
            "seed0": 0.71,
            "seed1": 0.804,
            "seed2": 0.732,
            "seed3": 0.652,
            "seed4": 0.712
          },
          "seed3": {
            "seed0": 0.696,
            "seed1": 0.802,
            "seed2": 0.722,
            "seed3": 0.638,
            "seed4": 0.726
          },
          "seed4": {
            "seed0": 0.714,
            "seed1": 0.808,
            "seed2": 0.712,
            "seed3": 0.658,
            "seed4": 0.696
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.696,
            "seed1": 0.814,
            "seed2": 0.682,
            "seed3": 0.664,
            "seed4": 0.738
          },
          "seed1": {
            "seed0": 0.692,
            "seed1": 0.826,
            "seed2": 0.714,
            "seed3": 0.67,
            "seed4": 0.756
          },
          "seed2": {
            "seed0": 0.724,
            "seed1": 0.82,
            "seed2": 0.708,
            "seed3": 0.664,
            "seed4": 0.746
          },
          "seed3": {
            "seed0": 0.714,
            "seed1": 0.804,
            "seed2": 0.682,
            "seed3": 0.666,
            "seed4": 0.732
          },
          "seed4": {
            "seed0": 0.69,
            "seed1": 0.81,
            "seed2": 0.684,
            "seed3": 0.664,
            "seed4": 0.728
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.728,
            "seed1": 0.81,
            "seed2": 0.714,
            "seed3": 0.668,
            "seed4": 0.766
          },
          "seed1": {
            "seed0": 0.734,
            "seed1": 0.812,
            "seed2": 0.712,
            "seed3": 0.664,
            "seed4": 0.76
          },
          "seed2": {
            "seed0": 0.738,
            "seed1": 0.808,
            "seed2": 0.726,
            "seed3": 0.662,
            "seed4": 0.766
          },
          "seed3": {
            "seed0": 0.74,
            "seed1": 0.806,
            "seed2": 0.708,
            "seed3": 0.68,
            "seed4": 0.772
          },
          "seed4": {
            "seed0": 0.75,
            "seed1": 0.802,
            "seed2": 0.696,
            "seed3": 0.662,
            "seed4": 0.762
          }
        }
      },
      "causal_diagonal_mean": 0.7277,
      "causal_offdiagonal_mean": 0.7273,
      "causal_source_spread": 0.0053,
      "causal_router_seed_spread": 0.0121
    },
    "latest_4x": {
      "k": 12,
      "n_blocks": 128,
      "dense": {
        "seed0": 0.46,
        "seed1": 0.49,
        "seed2": 0.418,
        "seed3": 0.376,
        "seed4": 0.346
      },
      "random": {
        "seed0": 0.098,
        "seed1": 0.094,
        "seed2": 0.078,
        "seed3": 0.078,
        "seed4": 0.09
      },
      "imitation": {
        "0": {
          "seed0": {
            "seed0": 0.794,
            "seed1": 0.83,
            "seed2": 0.736,
            "seed3": 0.71,
            "seed4": 0.73
          },
          "seed1": {
            "seed0": 0.73,
            "seed1": 0.758,
            "seed2": 0.664,
            "seed3": 0.672,
            "seed4": 0.67
          },
          "seed2": {
            "seed0": 0.762,
            "seed1": 0.82,
            "seed2": 0.708,
            "seed3": 0.702,
            "seed4": 0.702
          },
          "seed3": {
            "seed0": 0.756,
            "seed1": 0.796,
            "seed2": 0.7,
            "seed3": 0.672,
            "seed4": 0.704
          },
          "seed4": {
            "seed0": 0.784,
            "seed1": 0.802,
            "seed2": 0.728,
            "seed3": 0.686,
            "seed4": 0.722
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.798,
            "seed1": 0.834,
            "seed2": 0.752,
            "seed3": 0.74,
            "seed4": 0.742
          },
          "seed1": {
            "seed0": 0.752,
            "seed1": 0.76,
            "seed2": 0.662,
            "seed3": 0.662,
            "seed4": 0.646
          },
          "seed2": {
            "seed0": 0.79,
            "seed1": 0.82,
            "seed2": 0.72,
            "seed3": 0.706,
            "seed4": 0.722
          },
          "seed3": {
            "seed0": 0.774,
            "seed1": 0.81,
            "seed2": 0.714,
            "seed3": 0.662,
            "seed4": 0.686
          },
          "seed4": {
            "seed0": 0.812,
            "seed1": 0.8,
            "seed2": 0.698,
            "seed3": 0.696,
            "seed4": 0.712
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.796,
            "seed1": 0.85,
            "seed2": 0.75,
            "seed3": 0.71,
            "seed4": 0.764
          },
          "seed1": {
            "seed0": 0.772,
            "seed1": 0.756,
            "seed2": 0.682,
            "seed3": 0.666,
            "seed4": 0.678
          },
          "seed2": {
            "seed0": 0.794,
            "seed1": 0.814,
            "seed2": 0.728,
            "seed3": 0.684,
            "seed4": 0.73
          },
          "seed3": {
            "seed0": 0.786,
            "seed1": 0.804,
            "seed2": 0.712,
            "seed3": 0.676,
            "seed4": 0.692
          },
          "seed4": {
            "seed0": 0.79,
            "seed1": 0.818,
            "seed2": 0.72,
            "seed3": 0.694,
            "seed4": 0.708
          }
        }
      },
      "imitation_diagonal_mean": 0.7313,
      "imitation_offdiagonal_mean": 0.7402,
      "imitation_source_spread": 0.0228,
      "imitation_router_seed_spread": 0.0052,
      "causal": {
        "0": {
          "seed0": {
            "seed0": 0.83,
            "seed1": 0.866,
            "seed2": 0.776,
            "seed3": 0.776,
            "seed4": 0.738
          },
          "seed1": {
            "seed0": 0.828,
            "seed1": 0.858,
            "seed2": 0.744,
            "seed3": 0.78,
            "seed4": 0.732
          },
          "seed2": {
            "seed0": 0.824,
            "seed1": 0.856,
            "seed2": 0.748,
            "seed3": 0.776,
            "seed4": 0.75
          },
          "seed3": {
            "seed0": 0.834,
            "seed1": 0.852,
            "seed2": 0.74,
            "seed3": 0.774,
            "seed4": 0.738
          },
          "seed4": {
            "seed0": 0.832,
            "seed1": 0.868,
            "seed2": 0.764,
            "seed3": 0.758,
            "seed4": 0.74
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.796,
            "seed1": 0.88,
            "seed2": 0.746,
            "seed3": 0.736,
            "seed4": 0.76
          },
          "seed1": {
            "seed0": 0.822,
            "seed1": 0.874,
            "seed2": 0.752,
            "seed3": 0.744,
            "seed4": 0.734
          },
          "seed2": {
            "seed0": 0.818,
            "seed1": 0.876,
            "seed2": 0.752,
            "seed3": 0.748,
            "seed4": 0.758
          },
          "seed3": {
            "seed0": 0.822,
            "seed1": 0.884,
            "seed2": 0.756,
            "seed3": 0.764,
            "seed4": 0.766
          },
          "seed4": {
            "seed0": 0.818,
            "seed1": 0.878,
            "seed2": 0.75,
            "seed3": 0.76,
            "seed4": 0.752
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.83,
            "seed1": 0.9,
            "seed2": 0.776,
            "seed3": 0.774,
            "seed4": 0.754
          },
          "seed1": {
            "seed0": 0.846,
            "seed1": 0.91,
            "seed2": 0.76,
            "seed3": 0.78,
            "seed4": 0.75
          },
          "seed2": {
            "seed0": 0.836,
            "seed1": 0.914,
            "seed2": 0.74,
            "seed3": 0.788,
            "seed4": 0.752
          },
          "seed3": {
            "seed0": 0.834,
            "seed1": 0.912,
            "seed2": 0.758,
            "seed3": 0.772,
            "seed4": 0.754
          },
          "seed4": {
            "seed0": 0.834,
            "seed1": 0.904,
            "seed2": 0.758,
            "seed3": 0.778,
            "seed4": 0.758
          }
        }
      },
      "causal_diagonal_mean": 0.7932,
      "causal_offdiagonal_mean": 0.7967,
      "causal_source_spread": 0.0041,
      "causal_router_seed_spread": 0.01
    },
    "unique_2x": {
      "k": 6,
      "n_blocks": 64,
      "dense": {
        "seed0": 0.808,
        "seed1": 0.826,
        "seed2": 0.764,
        "seed3": 0.736,
        "seed4": 0.788
      },
      "random": {
        "seed0": 0.096,
        "seed1": 0.098,
        "seed2": 0.092,
        "seed3": 0.094,
        "seed4": 0.094
      },
      "imitation": {
        "0": {
          "seed0": {
            "seed0": 0.91,
            "seed1": 0.928,
            "seed2": 0.852,
            "seed3": 0.79,
            "seed4": 0.894
          },
          "seed1": {
            "seed0": 0.886,
            "seed1": 0.884,
            "seed2": 0.848,
            "seed3": 0.772,
            "seed4": 0.828
          },
          "seed2": {
            "seed0": 0.908,
            "seed1": 0.914,
            "seed2": 0.84,
            "seed3": 0.788,
            "seed4": 0.878
          },
          "seed3": {
            "seed0": 0.894,
            "seed1": 0.9,
            "seed2": 0.852,
            "seed3": 0.738,
            "seed4": 0.864
          },
          "seed4": {
            "seed0": 0.9,
            "seed1": 0.91,
            "seed2": 0.846,
            "seed3": 0.8,
            "seed4": 0.834
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.9,
            "seed1": 0.934,
            "seed2": 0.882,
            "seed3": 0.806,
            "seed4": 0.914
          },
          "seed1": {
            "seed0": 0.886,
            "seed1": 0.876,
            "seed2": 0.834,
            "seed3": 0.768,
            "seed4": 0.838
          },
          "seed2": {
            "seed0": 0.904,
            "seed1": 0.918,
            "seed2": 0.846,
            "seed3": 0.796,
            "seed4": 0.888
          },
          "seed3": {
            "seed0": 0.898,
            "seed1": 0.9,
            "seed2": 0.842,
            "seed3": 0.746,
            "seed4": 0.868
          },
          "seed4": {
            "seed0": 0.918,
            "seed1": 0.912,
            "seed2": 0.872,
            "seed3": 0.808,
            "seed4": 0.84
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.914,
            "seed1": 0.932,
            "seed2": 0.894,
            "seed3": 0.82,
            "seed4": 0.918
          },
          "seed1": {
            "seed0": 0.894,
            "seed1": 0.886,
            "seed2": 0.854,
            "seed3": 0.778,
            "seed4": 0.836
          },
          "seed2": {
            "seed0": 0.906,
            "seed1": 0.916,
            "seed2": 0.846,
            "seed3": 0.812,
            "seed4": 0.89
          },
          "seed3": {
            "seed0": 0.91,
            "seed1": 0.906,
            "seed2": 0.844,
            "seed3": 0.746,
            "seed4": 0.88
          },
          "seed4": {
            "seed0": 0.922,
            "seed1": 0.912,
            "seed2": 0.872,
            "seed3": 0.804,
            "seed4": 0.848
          }
        }
      },
      "imitation_diagonal_mean": 0.8436,
      "imitation_offdiagonal_mean": 0.869,
      "imitation_source_spread": 0.0178,
      "imitation_router_seed_spread": 0.0047,
      "causal": {
        "0": {
          "seed0": {
            "seed0": 0.934,
            "seed1": 0.946,
            "seed2": 0.918,
            "seed3": 0.888,
            "seed4": 0.922
          },
          "seed1": {
            "seed0": 0.936,
            "seed1": 0.946,
            "seed2": 0.918,
            "seed3": 0.878,
            "seed4": 0.916
          },
          "seed2": {
            "seed0": 0.934,
            "seed1": 0.95,
            "seed2": 0.92,
            "seed3": 0.89,
            "seed4": 0.924
          },
          "seed3": {
            "seed0": 0.936,
            "seed1": 0.944,
            "seed2": 0.926,
            "seed3": 0.878,
            "seed4": 0.916
          },
          "seed4": {
            "seed0": 0.94,
            "seed1": 0.948,
            "seed2": 0.932,
            "seed3": 0.894,
            "seed4": 0.922
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.956,
            "seed1": 0.966,
            "seed2": 0.926,
            "seed3": 0.91,
            "seed4": 0.93
          },
          "seed1": {
            "seed0": 0.962,
            "seed1": 0.974,
            "seed2": 0.932,
            "seed3": 0.896,
            "seed4": 0.916
          },
          "seed2": {
            "seed0": 0.956,
            "seed1": 0.976,
            "seed2": 0.934,
            "seed3": 0.906,
            "seed4": 0.93
          },
          "seed3": {
            "seed0": 0.956,
            "seed1": 0.966,
            "seed2": 0.926,
            "seed3": 0.912,
            "seed4": 0.928
          },
          "seed4": {
            "seed0": 0.948,
            "seed1": 0.968,
            "seed2": 0.918,
            "seed3": 0.906,
            "seed4": 0.926
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.944,
            "seed1": 0.97,
            "seed2": 0.944,
            "seed3": 0.908,
            "seed4": 0.934
          },
          "seed1": {
            "seed0": 0.95,
            "seed1": 0.97,
            "seed2": 0.95,
            "seed3": 0.918,
            "seed4": 0.928
          },
          "seed2": {
            "seed0": 0.948,
            "seed1": 0.972,
            "seed2": 0.94,
            "seed3": 0.926,
            "seed4": 0.932
          },
          "seed3": {
            "seed0": 0.946,
            "seed1": 0.972,
            "seed2": 0.946,
            "seed3": 0.912,
            "seed4": 0.94
          },
          "seed4": {
            "seed0": 0.946,
            "seed1": 0.974,
            "seed2": 0.948,
            "seed3": 0.912,
            "seed4": 0.934
          }
        }
      },
      "causal_diagonal_mean": 0.9335,
      "causal_offdiagonal_mean": 0.934,
      "causal_source_spread": 0.0024,
      "causal_router_seed_spread": 0.0094
    },
    "latest_2x": {
      "k": 6,
      "n_blocks": 64,
      "dense": {
        "seed0": 0.774,
        "seed1": 0.796,
        "seed2": 0.714,
        "seed3": 0.75,
        "seed4": 0.686
      },
      "random": {
        "seed0": 0.11,
        "seed1": 0.104,
        "seed2": 0.102,
        "seed3": 0.096,
        "seed4": 0.1
      },
      "imitation": {
        "0": {
          "seed0": {
            "seed0": 0.94,
            "seed1": 0.94,
            "seed2": 0.882,
            "seed3": 0.89,
            "seed4": 0.774
          },
          "seed1": {
            "seed0": 0.93,
            "seed1": 0.898,
            "seed2": 0.866,
            "seed3": 0.85,
            "seed4": 0.76
          },
          "seed2": {
            "seed0": 0.936,
            "seed1": 0.93,
            "seed2": 0.868,
            "seed3": 0.876,
            "seed4": 0.762
          },
          "seed3": {
            "seed0": 0.942,
            "seed1": 0.926,
            "seed2": 0.884,
            "seed3": 0.85,
            "seed4": 0.77
          },
          "seed4": {
            "seed0": 0.936,
            "seed1": 0.924,
            "seed2": 0.882,
            "seed3": 0.88,
            "seed4": 0.752
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.948,
            "seed1": 0.952,
            "seed2": 0.888,
            "seed3": 0.908,
            "seed4": 0.79
          },
          "seed1": {
            "seed0": 0.93,
            "seed1": 0.902,
            "seed2": 0.852,
            "seed3": 0.852,
            "seed4": 0.756
          },
          "seed2": {
            "seed0": 0.948,
            "seed1": 0.936,
            "seed2": 0.874,
            "seed3": 0.882,
            "seed4": 0.76
          },
          "seed3": {
            "seed0": 0.94,
            "seed1": 0.926,
            "seed2": 0.876,
            "seed3": 0.856,
            "seed4": 0.772
          },
          "seed4": {
            "seed0": 0.95,
            "seed1": 0.936,
            "seed2": 0.86,
            "seed3": 0.876,
            "seed4": 0.76
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.944,
            "seed1": 0.954,
            "seed2": 0.88,
            "seed3": 0.898,
            "seed4": 0.802
          },
          "seed1": {
            "seed0": 0.936,
            "seed1": 0.906,
            "seed2": 0.862,
            "seed3": 0.85,
            "seed4": 0.75
          },
          "seed2": {
            "seed0": 0.952,
            "seed1": 0.936,
            "seed2": 0.888,
            "seed3": 0.886,
            "seed4": 0.788
          },
          "seed3": {
            "seed0": 0.934,
            "seed1": 0.926,
            "seed2": 0.884,
            "seed3": 0.846,
            "seed4": 0.776
          },
          "seed4": {
            "seed0": 0.952,
            "seed1": 0.936,
            "seed2": 0.862,
            "seed3": 0.87,
            "seed4": 0.756
          }
        }
      },
      "imitation_diagonal_mean": 0.8659,
      "imitation_offdiagonal_mean": 0.8794,
      "imitation_source_spread": 0.012,
      "imitation_router_seed_spread": 0.0033,
      "causal": {
        "0": {
          "seed0": {
            "seed0": 0.952,
            "seed1": 0.952,
            "seed2": 0.878,
            "seed3": 0.91,
            "seed4": 0.76
          },
          "seed1": {
            "seed0": 0.95,
            "seed1": 0.956,
            "seed2": 0.884,
            "seed3": 0.916,
            "seed4": 0.77
          },
          "seed2": {
            "seed0": 0.96,
            "seed1": 0.952,
            "seed2": 0.888,
            "seed3": 0.904,
            "seed4": 0.756
          },
          "seed3": {
            "seed0": 0.96,
            "seed1": 0.952,
            "seed2": 0.878,
            "seed3": 0.908,
            "seed4": 0.76
          },
          "seed4": {
            "seed0": 0.952,
            "seed1": 0.966,
            "seed2": 0.868,
            "seed3": 0.9,
            "seed4": 0.764
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.942,
            "seed1": 0.958,
            "seed2": 0.9,
            "seed3": 0.916,
            "seed4": 0.768
          },
          "seed1": {
            "seed0": 0.944,
            "seed1": 0.964,
            "seed2": 0.902,
            "seed3": 0.922,
            "seed4": 0.756
          },
          "seed2": {
            "seed0": 0.93,
            "seed1": 0.962,
            "seed2": 0.902,
            "seed3": 0.93,
            "seed4": 0.762
          },
          "seed3": {
            "seed0": 0.944,
            "seed1": 0.96,
            "seed2": 0.902,
            "seed3": 0.934,
            "seed4": 0.756
          },
          "seed4": {
            "seed0": 0.946,
            "seed1": 0.958,
            "seed2": 0.906,
            "seed3": 0.924,
            "seed4": 0.768
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.944,
            "seed1": 0.956,
            "seed2": 0.916,
            "seed3": 0.918,
            "seed4": 0.784
          },
          "seed1": {
            "seed0": 0.944,
            "seed1": 0.956,
            "seed2": 0.912,
            "seed3": 0.93,
            "seed4": 0.76
          },
          "seed2": {
            "seed0": 0.942,
            "seed1": 0.958,
            "seed2": 0.904,
            "seed3": 0.912,
            "seed4": 0.768
          },
          "seed3": {
            "seed0": 0.938,
            "seed1": 0.946,
            "seed2": 0.906,
            "seed3": 0.92,
            "seed4": 0.776
          },
          "seed4": {
            "seed0": 0.94,
            "seed1": 0.952,
            "seed2": 0.916,
            "seed3": 0.916,
            "seed4": 0.778
          }
        }
      },
      "causal_diagonal_mean": 0.8987,
      "causal_offdiagonal_mean": 0.8961,
      "causal_source_spread": 0.0024,
      "causal_router_seed_spread": 0.007
    },
    "unique_id": {
      "k": 3,
      "n_blocks": 32,
      "dense": {
        "seed0": 0.966,
        "seed1": 0.962,
        "seed2": 0.928,
        "seed3": 0.88,
        "seed4": 0.926
      },
      "random": {
        "seed0": 0.088,
        "seed1": 0.084,
        "seed2": 0.088,
        "seed3": 0.092,
        "seed4": 0.092
      },
      "imitation": {
        "0": {
          "seed0": {
            "seed0": 0.958,
            "seed1": 0.976,
            "seed2": 0.952,
            "seed3": 0.916,
            "seed4": 0.948
          },
          "seed1": {
            "seed0": 0.966,
            "seed1": 0.946,
            "seed2": 0.944,
            "seed3": 0.896,
            "seed4": 0.934
          },
          "seed2": {
            "seed0": 0.97,
            "seed1": 0.976,
            "seed2": 0.938,
            "seed3": 0.918,
            "seed4": 0.958
          },
          "seed3": {
            "seed0": 0.972,
            "seed1": 0.966,
            "seed2": 0.952,
            "seed3": 0.868,
            "seed4": 0.932
          },
          "seed4": {
            "seed0": 0.97,
            "seed1": 0.97,
            "seed2": 0.958,
            "seed3": 0.906,
            "seed4": 0.924
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.964,
            "seed1": 0.984,
            "seed2": 0.956,
            "seed3": 0.932,
            "seed4": 0.948
          },
          "seed1": {
            "seed0": 0.97,
            "seed1": 0.952,
            "seed2": 0.938,
            "seed3": 0.894,
            "seed4": 0.938
          },
          "seed2": {
            "seed0": 0.976,
            "seed1": 0.978,
            "seed2": 0.928,
            "seed3": 0.918,
            "seed4": 0.96
          },
          "seed3": {
            "seed0": 0.976,
            "seed1": 0.97,
            "seed2": 0.958,
            "seed3": 0.868,
            "seed4": 0.938
          },
          "seed4": {
            "seed0": 0.974,
            "seed1": 0.972,
            "seed2": 0.96,
            "seed3": 0.906,
            "seed4": 0.928
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.964,
            "seed1": 0.98,
            "seed2": 0.964,
            "seed3": 0.938,
            "seed4": 0.956
          },
          "seed1": {
            "seed0": 0.962,
            "seed1": 0.95,
            "seed2": 0.952,
            "seed3": 0.894,
            "seed4": 0.94
          },
          "seed2": {
            "seed0": 0.97,
            "seed1": 0.972,
            "seed2": 0.94,
            "seed3": 0.916,
            "seed4": 0.954
          },
          "seed3": {
            "seed0": 0.974,
            "seed1": 0.968,
            "seed2": 0.962,
            "seed3": 0.878,
            "seed4": 0.936
          },
          "seed4": {
            "seed0": 0.966,
            "seed1": 0.978,
            "seed2": 0.958,
            "seed3": 0.918,
            "seed4": 0.926
          }
        }
      },
      "imitation_diagonal_mean": 0.9288,
      "imitation_offdiagonal_mean": 0.9514,
      "imitation_source_spread": 0.0111,
      "imitation_router_seed_spread": 0.0024,
      "causal": {
        "0": {
          "seed0": {
            "seed0": 0.984,
            "seed1": 0.994,
            "seed2": 0.982,
            "seed3": 0.978,
            "seed4": 0.974
          },
          "seed1": {
            "seed0": 0.988,
            "seed1": 0.994,
            "seed2": 0.984,
            "seed3": 0.974,
            "seed4": 0.98
          },
          "seed2": {
            "seed0": 0.982,
            "seed1": 0.994,
            "seed2": 0.982,
            "seed3": 0.972,
            "seed4": 0.978
          },
          "seed3": {
            "seed0": 0.984,
            "seed1": 0.994,
            "seed2": 0.984,
            "seed3": 0.97,
            "seed4": 0.98
          },
          "seed4": {
            "seed0": 0.986,
            "seed1": 0.994,
            "seed2": 0.988,
            "seed3": 0.972,
            "seed4": 0.98
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.984,
            "seed1": 0.994,
            "seed2": 0.996,
            "seed3": 0.976,
            "seed4": 0.978
          },
          "seed1": {
            "seed0": 0.98,
            "seed1": 0.994,
            "seed2": 0.992,
            "seed3": 0.976,
            "seed4": 0.974
          },
          "seed2": {
            "seed0": 0.986,
            "seed1": 0.994,
            "seed2": 0.992,
            "seed3": 0.972,
            "seed4": 0.974
          },
          "seed3": {
            "seed0": 0.988,
            "seed1": 0.99,
            "seed2": 0.994,
            "seed3": 0.968,
            "seed4": 0.982
          },
          "seed4": {
            "seed0": 0.982,
            "seed1": 0.994,
            "seed2": 0.99,
            "seed3": 0.97,
            "seed4": 0.974
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.996,
            "seed1": 0.986,
            "seed2": 0.98,
            "seed3": 0.982,
            "seed4": 0.992
          },
          "seed1": {
            "seed0": 0.996,
            "seed1": 0.99,
            "seed2": 0.98,
            "seed3": 0.982,
            "seed4": 0.992
          },
          "seed2": {
            "seed0": 0.994,
            "seed1": 0.99,
            "seed2": 0.986,
            "seed3": 0.976,
            "seed4": 0.988
          },
          "seed3": {
            "seed0": 0.992,
            "seed1": 0.986,
            "seed2": 0.982,
            "seed3": 0.984,
            "seed4": 0.992
          },
          "seed4": {
            "seed0": 0.996,
            "seed1": 0.988,
            "seed2": 0.978,
            "seed3": 0.984,
            "seed4": 0.994
          }
        }
      },
      "causal_diagonal_mean": 0.9848,
      "causal_offdiagonal_mean": 0.9847,
      "causal_source_spread": 0.0011,
      "causal_router_seed_spread": 0.0047
    },
    "latest_id": {
      "k": 3,
      "n_blocks": 32,
      "dense": {
        "seed0": 0.988,
        "seed1": 0.96,
        "seed2": 0.972,
        "seed3": 0.944,
        "seed4": 0.968
      },
      "random": {
        "seed0": 0.068,
        "seed1": 0.068,
        "seed2": 0.066,
        "seed3": 0.062,
        "seed4": 0.064
      },
      "imitation": {
        "0": {
          "seed0": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.794
          },
          "seed1": {
            "seed0": 0.972,
            "seed1": 0.966,
            "seed2": 0.95,
            "seed3": 0.966,
            "seed4": 0.796
          },
          "seed2": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.944,
            "seed3": 0.966,
            "seed4": 0.792
          },
          "seed3": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.946,
            "seed3": 0.95,
            "seed4": 0.794
          },
          "seed4": {
            "seed0": 0.972,
            "seed1": 0.962,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.79
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.794
          },
          "seed1": {
            "seed0": 0.972,
            "seed1": 0.962,
            "seed2": 0.948,
            "seed3": 0.968,
            "seed4": 0.798
          },
          "seed2": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.946,
            "seed3": 0.966,
            "seed4": 0.792
          },
          "seed3": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.95,
            "seed3": 0.95,
            "seed4": 0.794
          },
          "seed4": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.796
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.794
          },
          "seed1": {
            "seed0": 0.972,
            "seed1": 0.962,
            "seed2": 0.948,
            "seed3": 0.968,
            "seed4": 0.796
          },
          "seed2": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.794
          },
          "seed3": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.95,
            "seed3": 0.946,
            "seed4": 0.794
          },
          "seed4": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.95,
            "seed3": 0.966,
            "seed4": 0.796
          }
        }
      },
      "imitation_diagonal_mean": 0.9248,
      "imitation_offdiagonal_mean": 0.929,
      "imitation_source_spread": 0.002,
      "imitation_router_seed_spread": 0.0004,
      "causal": {
        "0": {
          "seed0": {
            "seed0": 0.974,
            "seed1": 0.962,
            "seed2": 0.948,
            "seed3": 0.968,
            "seed4": 0.794
          },
          "seed1": {
            "seed0": 0.974,
            "seed1": 0.964,
            "seed2": 0.95,
            "seed3": 0.966,
            "seed4": 0.79
          },
          "seed2": {
            "seed0": 0.978,
            "seed1": 0.962,
            "seed2": 0.948,
            "seed3": 0.968,
            "seed4": 0.796
          },
          "seed3": {
            "seed0": 0.974,
            "seed1": 0.962,
            "seed2": 0.946,
            "seed3": 0.966,
            "seed4": 0.79
          },
          "seed4": {
            "seed0": 0.974,
            "seed1": 0.96,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.796
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.792
          },
          "seed1": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.796
          },
          "seed2": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.794
          },
          "seed3": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.95,
            "seed3": 0.966,
            "seed4": 0.794
          },
          "seed4": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.796
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.95,
            "seed3": 0.968,
            "seed4": 0.792
          },
          "seed1": {
            "seed0": 0.974,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.79
          },
          "seed2": {
            "seed0": 0.972,
            "seed1": 0.97,
            "seed2": 0.95,
            "seed3": 0.968,
            "seed4": 0.79
          },
          "seed3": {
            "seed0": 0.974,
            "seed1": 0.962,
            "seed2": 0.95,
            "seed3": 0.966,
            "seed4": 0.792
          },
          "seed4": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.794
          }
        }
      },
      "causal_diagonal_mean": 0.9293,
      "causal_offdiagonal_mean": 0.9289,
      "causal_source_spread": 0.0007,
      "causal_router_seed_spread": 0.0009
    },
    "duplicate_id": {
      "k": 3,
      "n_blocks": 32,
      "dense": {
        "seed0": 0.992,
        "seed1": 0.998,
        "seed2": 0.984,
        "seed3": 0.998,
        "seed4": 0.996
      },
      "random": {
        "seed0": 0.158,
        "seed1": 0.16,
        "seed2": 0.162,
        "seed3": 0.15,
        "seed4": 0.162
      },
      "imitation": {
        "0": {
          "seed0": {
            "seed0": 0.992,
            "seed1": 0.998,
            "seed2": 0.994,
            "seed3": 0.996,
            "seed4": 0.988
          },
          "seed1": {
            "seed0": 0.994,
            "seed1": 0.992,
            "seed2": 0.984,
            "seed3": 0.994,
            "seed4": 0.978
          },
          "seed2": {
            "seed0": 0.994,
            "seed1": 0.998,
            "seed2": 0.986,
            "seed3": 1.0,
            "seed4": 0.99
          },
          "seed3": {
            "seed0": 0.99,
            "seed1": 0.998,
            "seed2": 0.986,
            "seed3": 0.99,
            "seed4": 0.988
          },
          "seed4": {
            "seed0": 0.994,
            "seed1": 0.996,
            "seed2": 0.992,
            "seed3": 0.998,
            "seed4": 0.976
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.994,
            "seed1": 0.996,
            "seed2": 0.988,
            "seed3": 0.99,
            "seed4": 0.988
          },
          "seed1": {
            "seed0": 0.996,
            "seed1": 0.992,
            "seed2": 0.986,
            "seed3": 0.994,
            "seed4": 0.978
          },
          "seed2": {
            "seed0": 0.994,
            "seed1": 0.996,
            "seed2": 0.986,
            "seed3": 0.996,
            "seed4": 0.992
          },
          "seed3": {
            "seed0": 0.99,
            "seed1": 0.994,
            "seed2": 0.986,
            "seed3": 0.988,
            "seed4": 0.986
          },
          "seed4": {
            "seed0": 0.994,
            "seed1": 0.994,
            "seed2": 0.99,
            "seed3": 0.994,
            "seed4": 0.976
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.99,
            "seed1": 0.996,
            "seed2": 0.992,
            "seed3": 0.996,
            "seed4": 0.994
          },
          "seed1": {
            "seed0": 0.994,
            "seed1": 0.992,
            "seed2": 0.99,
            "seed3": 0.99,
            "seed4": 0.98
          },
          "seed2": {
            "seed0": 0.99,
            "seed1": 0.992,
            "seed2": 0.99,
            "seed3": 0.992,
            "seed4": 0.992
          },
          "seed3": {
            "seed0": 0.992,
            "seed1": 0.994,
            "seed2": 0.99,
            "seed3": 0.986,
            "seed4": 0.984
          },
          "seed4": {
            "seed0": 0.994,
            "seed1": 0.994,
            "seed2": 0.994,
            "seed3": 0.996,
            "seed4": 0.98
          }
        }
      },
      "imitation_diagonal_mean": 0.9873,
      "imitation_offdiagonal_mean": 0.9918,
      "imitation_source_spread": 0.0028,
      "imitation_router_seed_spread": 0.0012,
      "causal": {
        "0": {
          "seed0": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.998,
            "seed3": 0.994,
            "seed4": 0.994
          },
          "seed1": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.998,
            "seed3": 0.996,
            "seed4": 0.992
          },
          "seed2": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.998,
            "seed3": 0.992,
            "seed4": 0.992
          },
          "seed3": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.998,
            "seed3": 0.992,
            "seed4": 0.99
          },
          "seed4": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.998,
            "seed3": 0.992,
            "seed4": 0.992
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.996,
            "seed3": 0.996,
            "seed4": 0.992
          },
          "seed1": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.998,
            "seed3": 0.998,
            "seed4": 0.992
          },
          "seed2": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.996,
            "seed3": 0.998,
            "seed4": 0.996
          },
          "seed3": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.998,
            "seed3": 0.998,
            "seed4": 0.994
          },
          "seed4": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.996,
            "seed3": 0.998,
            "seed4": 0.992
          }
        },
        "2": {
          "seed0": {
            "seed0": 1.0,
            "seed1": 0.998,
            "seed2": 0.998,
            "seed3": 0.998,
            "seed4": 0.996
          },
          "seed1": {
            "seed0": 1.0,
            "seed1": 0.998,
            "seed2": 0.996,
            "seed3": 0.998,
            "seed4": 0.996
          },
          "seed2": {
            "seed0": 1.0,
            "seed1": 1.0,
            "seed2": 0.996,
            "seed3": 0.998,
            "seed4": 0.992
          },
          "seed3": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.998,
            "seed3": 0.998,
            "seed4": 0.998
          },
          "seed4": {
            "seed0": 1.0,
            "seed1": 0.998,
            "seed2": 0.998,
            "seed3": 0.998,
            "seed4": 0.998
          }
        }
      },
      "causal_diagonal_mean": 0.9969,
      "causal_offdiagonal_mean": 0.9971,
      "causal_source_spread": 0.0004,
      "causal_router_seed_spread": 0.0011
    },
    "unique_family": {
      "k": 3,
      "n_blocks": 32,
      "dense": {
        "seed0": 0.984,
        "seed1": 0.964,
        "seed2": 0.956,
        "seed3": 0.886,
        "seed4": 0.928
      },
      "random": {
        "seed0": 0.092,
        "seed1": 0.096,
        "seed2": 0.086,
        "seed3": 0.084,
        "seed4": 0.088
      },
      "imitation": {
        "0": {
          "seed0": {
            "seed0": 0.972,
            "seed1": 0.98,
            "seed2": 0.966,
            "seed3": 0.928,
            "seed4": 0.962
          },
          "seed1": {
            "seed0": 0.978,
            "seed1": 0.958,
            "seed2": 0.958,
            "seed3": 0.894,
            "seed4": 0.952
          },
          "seed2": {
            "seed0": 0.972,
            "seed1": 0.982,
            "seed2": 0.948,
            "seed3": 0.92,
            "seed4": 0.962
          },
          "seed3": {
            "seed0": 0.982,
            "seed1": 0.97,
            "seed2": 0.964,
            "seed3": 0.878,
            "seed4": 0.956
          },
          "seed4": {
            "seed0": 0.978,
            "seed1": 0.978,
            "seed2": 0.966,
            "seed3": 0.916,
            "seed4": 0.938
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.978,
            "seed1": 0.986,
            "seed2": 0.98,
            "seed3": 0.92,
            "seed4": 0.958
          },
          "seed1": {
            "seed0": 0.98,
            "seed1": 0.96,
            "seed2": 0.95,
            "seed3": 0.904,
            "seed4": 0.95
          },
          "seed2": {
            "seed0": 0.978,
            "seed1": 0.982,
            "seed2": 0.946,
            "seed3": 0.914,
            "seed4": 0.968
          },
          "seed3": {
            "seed0": 0.978,
            "seed1": 0.966,
            "seed2": 0.964,
            "seed3": 0.872,
            "seed4": 0.962
          },
          "seed4": {
            "seed0": 0.982,
            "seed1": 0.972,
            "seed2": 0.962,
            "seed3": 0.904,
            "seed4": 0.938
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.974,
            "seed1": 0.988,
            "seed2": 0.984,
            "seed3": 0.956,
            "seed4": 0.97
          },
          "seed1": {
            "seed0": 0.978,
            "seed1": 0.96,
            "seed2": 0.954,
            "seed3": 0.912,
            "seed4": 0.95
          },
          "seed2": {
            "seed0": 0.976,
            "seed1": 0.982,
            "seed2": 0.954,
            "seed3": 0.912,
            "seed4": 0.966
          },
          "seed3": {
            "seed0": 0.982,
            "seed1": 0.968,
            "seed2": 0.952,
            "seed3": 0.868,
            "seed4": 0.954
          },
          "seed4": {
            "seed0": 0.98,
            "seed1": 0.98,
            "seed2": 0.97,
            "seed3": 0.924,
            "seed4": 0.936
          }
        }
      },
      "imitation_diagonal_mean": 0.9387,
      "imitation_offdiagonal_mean": 0.9594,
      "imitation_source_spread": 0.0104,
      "imitation_router_seed_spread": 0.0017,
      "causal": {
        "0": {
          "seed0": {
            "seed0": 0.992,
            "seed1": 0.986,
            "seed2": 0.982,
            "seed3": 0.984,
            "seed4": 0.98
          },
          "seed1": {
            "seed0": 0.988,
            "seed1": 0.99,
            "seed2": 0.986,
            "seed3": 0.984,
            "seed4": 0.976
          },
          "seed2": {
            "seed0": 0.99,
            "seed1": 0.99,
            "seed2": 0.982,
            "seed3": 0.986,
            "seed4": 0.976
          },
          "seed3": {
            "seed0": 0.992,
            "seed1": 0.986,
            "seed2": 0.984,
            "seed3": 0.984,
            "seed4": 0.98
          },
          "seed4": {
            "seed0": 0.99,
            "seed1": 0.988,
            "seed2": 0.986,
            "seed3": 0.986,
            "seed4": 0.98
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.988,
            "seed1": 0.99,
            "seed2": 0.994,
            "seed3": 0.976,
            "seed4": 0.992
          },
          "seed1": {
            "seed0": 0.994,
            "seed1": 0.992,
            "seed2": 0.994,
            "seed3": 0.982,
            "seed4": 0.992
          },
          "seed2": {
            "seed0": 0.99,
            "seed1": 0.994,
            "seed2": 0.994,
            "seed3": 0.978,
            "seed4": 0.994
          },
          "seed3": {
            "seed0": 0.99,
            "seed1": 0.992,
            "seed2": 0.994,
            "seed3": 0.972,
            "seed4": 0.992
          },
          "seed4": {
            "seed0": 0.994,
            "seed1": 0.994,
            "seed2": 0.994,
            "seed3": 0.976,
            "seed4": 0.992
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.992,
            "seed1": 0.994,
            "seed2": 0.99,
            "seed3": 0.98,
            "seed4": 0.992
          },
          "seed1": {
            "seed0": 0.994,
            "seed1": 0.994,
            "seed2": 0.992,
            "seed3": 0.978,
            "seed4": 0.992
          },
          "seed2": {
            "seed0": 0.99,
            "seed1": 0.998,
            "seed2": 0.988,
            "seed3": 0.978,
            "seed4": 0.99
          },
          "seed3": {
            "seed0": 0.99,
            "seed1": 0.994,
            "seed2": 0.99,
            "seed3": 0.98,
            "seed4": 0.99
          },
          "seed4": {
            "seed0": 0.994,
            "seed1": 0.994,
            "seed2": 0.99,
            "seed3": 0.978,
            "seed4": 0.994
          }
        }
      },
      "causal_diagonal_mean": 0.9876,
      "causal_offdiagonal_mean": 0.9881,
      "causal_source_spread": 0.001,
      "causal_router_seed_spread": 0.0035
    },
    "latest_stale4": {
      "k": 3,
      "n_blocks": 32,
      "dense": {
        "seed0": 0.976,
        "seed1": 0.96,
        "seed2": 0.97,
        "seed3": 0.934,
        "seed4": 0.958
      },
      "random": {
        "seed0": 0.082,
        "seed1": 0.088,
        "seed2": 0.078,
        "seed3": 0.076,
        "seed4": 0.08
      },
      "imitation": {
        "0": {
          "seed0": {
            "seed0": 0.974,
            "seed1": 0.97,
            "seed2": 0.964,
            "seed3": 0.96,
            "seed4": 0.81
          },
          "seed1": {
            "seed0": 0.97,
            "seed1": 0.97,
            "seed2": 0.964,
            "seed3": 0.964,
            "seed4": 0.808
          },
          "seed2": {
            "seed0": 0.966,
            "seed1": 0.964,
            "seed2": 0.958,
            "seed3": 0.96,
            "seed4": 0.806
          },
          "seed3": {
            "seed0": 0.968,
            "seed1": 0.96,
            "seed2": 0.96,
            "seed3": 0.948,
            "seed4": 0.804
          },
          "seed4": {
            "seed0": 0.964,
            "seed1": 0.958,
            "seed2": 0.952,
            "seed3": 0.946,
            "seed4": 0.796
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.97,
            "seed1": 0.964,
            "seed2": 0.96,
            "seed3": 0.962,
            "seed4": 0.814
          },
          "seed1": {
            "seed0": 0.966,
            "seed1": 0.964,
            "seed2": 0.962,
            "seed3": 0.96,
            "seed4": 0.804
          },
          "seed2": {
            "seed0": 0.964,
            "seed1": 0.966,
            "seed2": 0.958,
            "seed3": 0.962,
            "seed4": 0.818
          },
          "seed3": {
            "seed0": 0.968,
            "seed1": 0.964,
            "seed2": 0.956,
            "seed3": 0.948,
            "seed4": 0.802
          },
          "seed4": {
            "seed0": 0.972,
            "seed1": 0.96,
            "seed2": 0.96,
            "seed3": 0.95,
            "seed4": 0.812
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.968,
            "seed1": 0.962,
            "seed2": 0.964,
            "seed3": 0.96,
            "seed4": 0.806
          },
          "seed1": {
            "seed0": 0.964,
            "seed1": 0.962,
            "seed2": 0.966,
            "seed3": 0.956,
            "seed4": 0.814
          },
          "seed2": {
            "seed0": 0.966,
            "seed1": 0.964,
            "seed2": 0.96,
            "seed3": 0.958,
            "seed4": 0.804
          },
          "seed3": {
            "seed0": 0.962,
            "seed1": 0.966,
            "seed2": 0.958,
            "seed3": 0.948,
            "seed4": 0.812
          },
          "seed4": {
            "seed0": 0.968,
            "seed1": 0.962,
            "seed2": 0.96,
            "seed3": 0.954,
            "seed4": 0.812
          }
        }
      },
      "imitation_diagonal_mean": 0.9299,
      "imitation_offdiagonal_mean": 0.9313,
      "imitation_source_spread": 0.0027,
      "imitation_router_seed_spread": 0.0011,
      "causal": {
        "0": {
          "seed0": {
            "seed0": 0.966,
            "seed1": 0.962,
            "seed2": 0.956,
            "seed3": 0.956,
            "seed4": 0.808
          },
          "seed1": {
            "seed0": 0.966,
            "seed1": 0.96,
            "seed2": 0.96,
            "seed3": 0.952,
            "seed4": 0.81
          },
          "seed2": {
            "seed0": 0.964,
            "seed1": 0.962,
            "seed2": 0.962,
            "seed3": 0.96,
            "seed4": 0.808
          },
          "seed3": {
            "seed0": 0.974,
            "seed1": 0.97,
            "seed2": 0.958,
            "seed3": 0.962,
            "seed4": 0.814
          },
          "seed4": {
            "seed0": 0.97,
            "seed1": 0.964,
            "seed2": 0.96,
            "seed3": 0.956,
            "seed4": 0.806
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.974,
            "seed1": 0.968,
            "seed2": 0.964,
            "seed3": 0.96,
            "seed4": 0.81
          },
          "seed1": {
            "seed0": 0.97,
            "seed1": 0.968,
            "seed2": 0.96,
            "seed3": 0.96,
            "seed4": 0.808
          },
          "seed2": {
            "seed0": 0.968,
            "seed1": 0.966,
            "seed2": 0.958,
            "seed3": 0.958,
            "seed4": 0.812
          },
          "seed3": {
            "seed0": 0.97,
            "seed1": 0.97,
            "seed2": 0.958,
            "seed3": 0.964,
            "seed4": 0.808
          },
          "seed4": {
            "seed0": 0.97,
            "seed1": 0.972,
            "seed2": 0.962,
            "seed3": 0.962,
            "seed4": 0.816
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.968,
            "seed1": 0.964,
            "seed2": 0.96,
            "seed3": 0.96,
            "seed4": 0.81
          },
          "seed1": {
            "seed0": 0.97,
            "seed1": 0.964,
            "seed2": 0.96,
            "seed3": 0.958,
            "seed4": 0.814
          },
          "seed2": {
            "seed0": 0.968,
            "seed1": 0.964,
            "seed2": 0.962,
            "seed3": 0.96,
            "seed4": 0.81
          },
          "seed3": {
            "seed0": 0.968,
            "seed1": 0.96,
            "seed2": 0.96,
            "seed3": 0.954,
            "seed4": 0.808
          },
          "seed4": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.96,
            "seed3": 0.96,
            "seed4": 0.82
          }
        }
      },
      "causal_diagonal_mean": 0.9336,
      "causal_offdiagonal_mean": 0.9326,
      "causal_source_spread": 0.0012,
      "causal_router_seed_spread": 0.0014
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/routers/transfer/part_a.json <==
{
  "preset": "base",
  "budget": 0.1,
  "seeds": [
    "seed0",
    "seed1",
    "seed2",
    "seed3",
    "seed4"
  ],
  "router_seeds": [
    0,
    1,
    2
  ],
  "conditions": {
    "unique_4x": {
      "k": 12,
      "n_blocks": 128,
      "dense": {
        "seed0": 0.304,
        "seed1": 0.388,
        "seed2": 0.338,
        "seed3": 0.276,
        "seed4": 0.294
      },
      "random": {
        "seed0": 0.104,
        "seed1": 0.108,
        "seed2": 0.098,
        "seed3": 0.102,
        "seed4": 0.098
      },
      "imitation": {
        "0": {
          "seed0": {
            "seed0": 0.606,
            "seed1": 0.634,
            "seed2": 0.576,
            "seed3": 0.526,
            "seed4": 0.64
          },
          "seed1": {
            "seed0": 0.57,
            "seed1": 0.568,
            "seed2": 0.548,
            "seed3": 0.52,
            "seed4": 0.552
          },
          "seed2": {
            "seed0": 0.616,
            "seed1": 0.61,
            "seed2": 0.548,
            "seed3": 0.502,
            "seed4": 0.64
          },
          "seed3": {
            "seed0": 0.608,
            "seed1": 0.608,
            "seed2": 0.55,
            "seed3": 0.482,
            "seed4": 0.606
          },
          "seed4": {
            "seed0": 0.626,
            "seed1": 0.624,
            "seed2": 0.6,
            "seed3": 0.502,
            "seed4": 0.588
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.63,
            "seed1": 0.66,
            "seed2": 0.592,
            "seed3": 0.548,
            "seed4": 0.67
          },
          "seed1": {
            "seed0": 0.572,
            "seed1": 0.586,
            "seed2": 0.54,
            "seed3": 0.508,
            "seed4": 0.584
          },
          "seed2": {
            "seed0": 0.608,
            "seed1": 0.65,
            "seed2": 0.576,
            "seed3": 0.526,
            "seed4": 0.66
          },
          "seed3": {
            "seed0": 0.606,
            "seed1": 0.63,
            "seed2": 0.564,
            "seed3": 0.49,
            "seed4": 0.616
          },
          "seed4": {
            "seed0": 0.614,
            "seed1": 0.636,
            "seed2": 0.606,
            "seed3": 0.524,
            "seed4": 0.59
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.614,
            "seed1": 0.658,
            "seed2": 0.598,
            "seed3": 0.58,
            "seed4": 0.69
          },
          "seed1": {
            "seed0": 0.604,
            "seed1": 0.586,
            "seed2": 0.566,
            "seed3": 0.49,
            "seed4": 0.57
          },
          "seed2": {
            "seed0": 0.638,
            "seed1": 0.63,
            "seed2": 0.546,
            "seed3": 0.518,
            "seed4": 0.648
          },
          "seed3": {
            "seed0": 0.61,
            "seed1": 0.608,
            "seed2": 0.564,
            "seed3": 0.476,
            "seed4": 0.624
          },
          "seed4": {
            "seed0": 0.616,
            "seed1": 0.618,
            "seed2": 0.6,
            "seed3": 0.532,
            "seed4": 0.584
          }
        }
      },
      "imitation_diagonal_mean": 0.5647,
      "imitation_offdiagonal_mean": 0.5922,
      "imitation_source_spread": 0.0233,
      "imitation_router_seed_spread": 0.0069,
      "causal": {
        "0": {
          "seed0": {
            "seed0": 0.72,
            "seed1": 0.812,
            "seed2": 0.736,
            "seed3": 0.654,
            "seed4": 0.708
          },
          "seed1": {
            "seed0": 0.696,
            "seed1": 0.798,
            "seed2": 0.728,
            "seed3": 0.672,
            "seed4": 0.714
          },
          "seed2": {
            "seed0": 0.71,
            "seed1": 0.804,
            "seed2": 0.732,
            "seed3": 0.652,
            "seed4": 0.712
          },
          "seed3": {
            "seed0": 0.696,
            "seed1": 0.802,
            "seed2": 0.722,
            "seed3": 0.638,
            "seed4": 0.726
          },
          "seed4": {
            "seed0": 0.714,
            "seed1": 0.808,
            "seed2": 0.712,
            "seed3": 0.658,
            "seed4": 0.696
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.696,
            "seed1": 0.814,
            "seed2": 0.682,
            "seed3": 0.664,
            "seed4": 0.738
          },
          "seed1": {
            "seed0": 0.692,
            "seed1": 0.826,
            "seed2": 0.714,
            "seed3": 0.67,
            "seed4": 0.756
          },
          "seed2": {
            "seed0": 0.724,
            "seed1": 0.82,
            "seed2": 0.708,
            "seed3": 0.664,
            "seed4": 0.746
          },
          "seed3": {
            "seed0": 0.714,
            "seed1": 0.804,
            "seed2": 0.682,
            "seed3": 0.666,
            "seed4": 0.732
          },
          "seed4": {
            "seed0": 0.69,
            "seed1": 0.81,
            "seed2": 0.684,
            "seed3": 0.664,
            "seed4": 0.728
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.728,
            "seed1": 0.81,
            "seed2": 0.714,
            "seed3": 0.668,
            "seed4": 0.766
          },
          "seed1": {
            "seed0": 0.734,
            "seed1": 0.812,
            "seed2": 0.712,
            "seed3": 0.664,
            "seed4": 0.76
          },
          "seed2": {
            "seed0": 0.738,
            "seed1": 0.808,
            "seed2": 0.726,
            "seed3": 0.662,
            "seed4": 0.766
          },
          "seed3": {
            "seed0": 0.74,
            "seed1": 0.806,
            "seed2": 0.708,
            "seed3": 0.68,
            "seed4": 0.772
          },
          "seed4": {
            "seed0": 0.75,
            "seed1": 0.802,
            "seed2": 0.696,
            "seed3": 0.662,
            "seed4": 0.762
          }
        }
      },
      "causal_diagonal_mean": 0.7277,
      "causal_offdiagonal_mean": 0.7273,
      "causal_source_spread": 0.0053,
      "causal_router_seed_spread": 0.0121
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/routers/transfer/part_b.json <==
{
  "preset": "base",
  "budget": 0.1,
  "seeds": [
    "seed0",
    "seed1",
    "seed2",
    "seed3",
    "seed4"
  ],
  "router_seeds": [
    0,
    1,
    2
  ],
  "conditions": {
    "latest_4x": {
      "k": 12,
      "n_blocks": 128,
      "dense": {
        "seed0": 0.46,
        "seed1": 0.49,
        "seed2": 0.418,
        "seed3": 0.376,
        "seed4": 0.346
      },
      "random": {
        "seed0": 0.098,
        "seed1": 0.094,
        "seed2": 0.078,
        "seed3": 0.078,
        "seed4": 0.09
      },
      "imitation": {
        "0": {
          "seed0": {
            "seed0": 0.794,
            "seed1": 0.83,
            "seed2": 0.736,
            "seed3": 0.71,
            "seed4": 0.73
          },
          "seed1": {
            "seed0": 0.73,
            "seed1": 0.758,
            "seed2": 0.664,
            "seed3": 0.672,
            "seed4": 0.67
          },
          "seed2": {
            "seed0": 0.762,
            "seed1": 0.82,
            "seed2": 0.708,
            "seed3": 0.702,
            "seed4": 0.702
          },
          "seed3": {
            "seed0": 0.756,
            "seed1": 0.796,
            "seed2": 0.7,
            "seed3": 0.672,
            "seed4": 0.704
          },
          "seed4": {
            "seed0": 0.784,
            "seed1": 0.802,
            "seed2": 0.728,
            "seed3": 0.686,
            "seed4": 0.722
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.798,
            "seed1": 0.834,
            "seed2": 0.752,
            "seed3": 0.74,
            "seed4": 0.742
          },
          "seed1": {
            "seed0": 0.752,
            "seed1": 0.76,
            "seed2": 0.662,
            "seed3": 0.662,
            "seed4": 0.646
          },
          "seed2": {
            "seed0": 0.79,
            "seed1": 0.82,
            "seed2": 0.72,
            "seed3": 0.706,
            "seed4": 0.722
          },
          "seed3": {
            "seed0": 0.774,
            "seed1": 0.81,
            "seed2": 0.714,
            "seed3": 0.662,
            "seed4": 0.686
          },
          "seed4": {
            "seed0": 0.812,
            "seed1": 0.8,
            "seed2": 0.698,
            "seed3": 0.696,
            "seed4": 0.712
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.796,
            "seed1": 0.85,
            "seed2": 0.75,
            "seed3": 0.71,
            "seed4": 0.764
          },
          "seed1": {
            "seed0": 0.772,
            "seed1": 0.756,
            "seed2": 0.682,
            "seed3": 0.666,
            "seed4": 0.678
          },
          "seed2": {
            "seed0": 0.794,
            "seed1": 0.814,
            "seed2": 0.728,
            "seed3": 0.684,
            "seed4": 0.73
          },
          "seed3": {
            "seed0": 0.786,
            "seed1": 0.804,
            "seed2": 0.712,
            "seed3": 0.676,
            "seed4": 0.692
          },
          "seed4": {
            "seed0": 0.79,
            "seed1": 0.818,
            "seed2": 0.72,
            "seed3": 0.694,
            "seed4": 0.708
          }
        }
      },
      "imitation_diagonal_mean": 0.7313,
      "imitation_offdiagonal_mean": 0.7402,
      "imitation_source_spread": 0.0228,
      "imitation_router_seed_spread": 0.0052,
      "causal": {
        "0": {
          "seed0": {
            "seed0": 0.83,
            "seed1": 0.866,
            "seed2": 0.776,
            "seed3": 0.776,
            "seed4": 0.738
          },
          "seed1": {
            "seed0": 0.828,
            "seed1": 0.858,
            "seed2": 0.744,
            "seed3": 0.78,
            "seed4": 0.732
          },
          "seed2": {
            "seed0": 0.824,
            "seed1": 0.856,
            "seed2": 0.748,
            "seed3": 0.776,
            "seed4": 0.75
          },
          "seed3": {
            "seed0": 0.834,
            "seed1": 0.852,
            "seed2": 0.74,
            "seed3": 0.774,
            "seed4": 0.738
          },
          "seed4": {
            "seed0": 0.832,
            "seed1": 0.868,
            "seed2": 0.764,
            "seed3": 0.758,
            "seed4": 0.74
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.796,
            "seed1": 0.88,
            "seed2": 0.746,
            "seed3": 0.736,
            "seed4": 0.76
          },
          "seed1": {
            "seed0": 0.822,
            "seed1": 0.874,
            "seed2": 0.752,
            "seed3": 0.744,
            "seed4": 0.734
          },
          "seed2": {
            "seed0": 0.818,
            "seed1": 0.876,
            "seed2": 0.752,
            "seed3": 0.748,
            "seed4": 0.758
          },
          "seed3": {
            "seed0": 0.822,
            "seed1": 0.884,
            "seed2": 0.756,
            "seed3": 0.764,
            "seed4": 0.766
          },
          "seed4": {
            "seed0": 0.818,
            "seed1": 0.878,
            "seed2": 0.75,
            "seed3": 0.76,
            "seed4": 0.752
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.83,
            "seed1": 0.9,
            "seed2": 0.776,
            "seed3": 0.774,
            "seed4": 0.754
          },
          "seed1": {
            "seed0": 0.846,
            "seed1": 0.91,
            "seed2": 0.76,
            "seed3": 0.78,
            "seed4": 0.75
          },
          "seed2": {
            "seed0": 0.836,
            "seed1": 0.914,
            "seed2": 0.74,
            "seed3": 0.788,
            "seed4": 0.752
          },
          "seed3": {
            "seed0": 0.834,
            "seed1": 0.912,
            "seed2": 0.758,
            "seed3": 0.772,
            "seed4": 0.754
          },
          "seed4": {
            "seed0": 0.834,
            "seed1": 0.904,
            "seed2": 0.758,
            "seed3": 0.778,
            "seed4": 0.758
          }
        }
      },
      "causal_diagonal_mean": 0.7932,
      "causal_offdiagonal_mean": 0.7967,
      "causal_source_spread": 0.0041,
      "causal_router_seed_spread": 0.01
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/routers/transfer/part_c.json <==
{
  "preset": "base",
  "budget": 0.1,
  "seeds": [
    "seed0",
    "seed1",
    "seed2",
    "seed3",
    "seed4"
  ],
  "router_seeds": [
    0,
    1,
    2
  ],
  "conditions": {
    "unique_2x": {
      "k": 6,
      "n_blocks": 64,
      "dense": {
        "seed0": 0.808,
        "seed1": 0.826,
        "seed2": 0.764,
        "seed3": 0.736,
        "seed4": 0.788
      },
      "random": {
        "seed0": 0.096,
        "seed1": 0.098,
        "seed2": 0.092,
        "seed3": 0.094,
        "seed4": 0.094
      },
      "imitation": {
        "0": {
          "seed0": {
            "seed0": 0.91,
            "seed1": 0.928,
            "seed2": 0.852,
            "seed3": 0.79,
            "seed4": 0.894
          },
          "seed1": {
            "seed0": 0.886,
            "seed1": 0.884,
            "seed2": 0.848,
            "seed3": 0.772,
            "seed4": 0.828
          },
          "seed2": {
            "seed0": 0.908,
            "seed1": 0.914,
            "seed2": 0.84,
            "seed3": 0.788,
            "seed4": 0.878
          },
          "seed3": {
            "seed0": 0.894,
            "seed1": 0.9,
            "seed2": 0.852,
            "seed3": 0.738,
            "seed4": 0.864
          },
          "seed4": {
            "seed0": 0.9,
            "seed1": 0.91,
            "seed2": 0.846,
            "seed3": 0.8,
            "seed4": 0.834
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.9,
            "seed1": 0.934,
            "seed2": 0.882,
            "seed3": 0.806,
            "seed4": 0.914
          },
          "seed1": {
            "seed0": 0.886,
            "seed1": 0.876,
            "seed2": 0.834,
            "seed3": 0.768,
            "seed4": 0.838
          },
          "seed2": {
            "seed0": 0.904,
            "seed1": 0.918,
            "seed2": 0.846,
            "seed3": 0.796,
            "seed4": 0.888
          },
          "seed3": {
            "seed0": 0.898,
            "seed1": 0.9,
            "seed2": 0.842,
            "seed3": 0.746,
            "seed4": 0.868
          },
          "seed4": {
            "seed0": 0.918,
            "seed1": 0.912,
            "seed2": 0.872,
            "seed3": 0.808,
            "seed4": 0.84
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.914,
            "seed1": 0.932,
            "seed2": 0.894,
            "seed3": 0.82,
            "seed4": 0.918
          },
          "seed1": {
            "seed0": 0.894,
            "seed1": 0.886,
            "seed2": 0.854,
            "seed3": 0.778,
            "seed4": 0.836
          },
          "seed2": {
            "seed0": 0.906,
            "seed1": 0.916,
            "seed2": 0.846,
            "seed3": 0.812,
            "seed4": 0.89
          },
          "seed3": {
            "seed0": 0.91,
            "seed1": 0.906,
            "seed2": 0.844,
            "seed3": 0.746,
            "seed4": 0.88
          },
          "seed4": {
            "seed0": 0.922,
            "seed1": 0.912,
            "seed2": 0.872,
            "seed3": 0.804,
            "seed4": 0.848
          }
        }
      },
      "imitation_diagonal_mean": 0.8436,
      "imitation_offdiagonal_mean": 0.869,
      "imitation_source_spread": 0.0178,
      "imitation_router_seed_spread": 0.0047,
      "causal": {
        "0": {
          "seed0": {
            "seed0": 0.934,
            "seed1": 0.946,
            "seed2": 0.918,
            "seed3": 0.888,
            "seed4": 0.922
          },
          "seed1": {
            "seed0": 0.936,
            "seed1": 0.946,
            "seed2": 0.918,
            "seed3": 0.878,
            "seed4": 0.916
          },
          "seed2": {
            "seed0": 0.934,
            "seed1": 0.95,
            "seed2": 0.92,
            "seed3": 0.89,
            "seed4": 0.924
          },
          "seed3": {
            "seed0": 0.936,
            "seed1": 0.944,
            "seed2": 0.926,
            "seed3": 0.878,
            "seed4": 0.916
          },
          "seed4": {
            "seed0": 0.94,
            "seed1": 0.948,
            "seed2": 0.932,
            "seed3": 0.894,
            "seed4": 0.922
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.956,
            "seed1": 0.966,
            "seed2": 0.926,
            "seed3": 0.91,
            "seed4": 0.93
          },
          "seed1": {
            "seed0": 0.962,
            "seed1": 0.974,
            "seed2": 0.932,
            "seed3": 0.896,
            "seed4": 0.916
          },
          "seed2": {
            "seed0": 0.956,
            "seed1": 0.976,
            "seed2": 0.934,
            "seed3": 0.906,
            "seed4": 0.93
          },
          "seed3": {
            "seed0": 0.956,
            "seed1": 0.966,
            "seed2": 0.926,
            "seed3": 0.912,
            "seed4": 0.928
          },
          "seed4": {
            "seed0": 0.948,
            "seed1": 0.968,
            "seed2": 0.918,
            "seed3": 0.906,
            "seed4": 0.926
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.944,
            "seed1": 0.97,
            "seed2": 0.944,
            "seed3": 0.908,
            "seed4": 0.934
          },
          "seed1": {
            "seed0": 0.95,
            "seed1": 0.97,
            "seed2": 0.95,
            "seed3": 0.918,
            "seed4": 0.928
          },
          "seed2": {
            "seed0": 0.948,
            "seed1": 0.972,
            "seed2": 0.94,
            "seed3": 0.926,
            "seed4": 0.932
          },
          "seed3": {
            "seed0": 0.946,
            "seed1": 0.972,
            "seed2": 0.946,
            "seed3": 0.912,
            "seed4": 0.94
          },
          "seed4": {
            "seed0": 0.946,
            "seed1": 0.974,
            "seed2": 0.948,
            "seed3": 0.912,
            "seed4": 0.934
          }
        }
      },
      "causal_diagonal_mean": 0.9335,
      "causal_offdiagonal_mean": 0.934,
      "causal_source_spread": 0.0024,
      "causal_router_seed_spread": 0.0094
    },
    "latest_2x": {
      "k": 6,
      "n_blocks": 64,
      "dense": {
        "seed0": 0.774,
        "seed1": 0.796,
        "seed2": 0.714,
        "seed3": 0.75,
        "seed4": 0.686
      },
      "random": {
        "seed0": 0.11,
        "seed1": 0.104,
        "seed2": 0.102,
        "seed3": 0.096,
        "seed4": 0.1
      },
      "imitation": {
        "0": {
          "seed0": {
            "seed0": 0.94,
            "seed1": 0.94,
            "seed2": 0.882,
            "seed3": 0.89,
            "seed4": 0.774
          },
          "seed1": {
            "seed0": 0.93,
            "seed1": 0.898,
            "seed2": 0.866,
            "seed3": 0.85,
            "seed4": 0.76
          },
          "seed2": {
            "seed0": 0.936,
            "seed1": 0.93,
            "seed2": 0.868,
            "seed3": 0.876,
            "seed4": 0.762
          },
          "seed3": {
            "seed0": 0.942,
            "seed1": 0.926,
            "seed2": 0.884,
            "seed3": 0.85,
            "seed4": 0.77
          },
          "seed4": {
            "seed0": 0.936,
            "seed1": 0.924,
            "seed2": 0.882,
            "seed3": 0.88,
            "seed4": 0.752
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.948,
            "seed1": 0.952,
            "seed2": 0.888,
            "seed3": 0.908,
            "seed4": 0.79
          },
          "seed1": {
            "seed0": 0.93,
            "seed1": 0.902,
            "seed2": 0.852,
            "seed3": 0.852,
            "seed4": 0.756
          },
          "seed2": {
            "seed0": 0.948,
            "seed1": 0.936,
            "seed2": 0.874,
            "seed3": 0.882,
            "seed4": 0.76
          },
          "seed3": {
            "seed0": 0.94,
            "seed1": 0.926,
            "seed2": 0.876,
            "seed3": 0.856,
            "seed4": 0.772
          },
          "seed4": {
            "seed0": 0.95,
            "seed1": 0.936,
            "seed2": 0.86,
            "seed3": 0.876,
            "seed4": 0.76
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.944,
            "seed1": 0.954,
            "seed2": 0.88,
            "seed3": 0.898,
            "seed4": 0.802
          },
          "seed1": {
            "seed0": 0.936,
            "seed1": 0.906,
            "seed2": 0.862,
            "seed3": 0.85,
            "seed4": 0.75
          },
          "seed2": {
            "seed0": 0.952,
            "seed1": 0.936,
            "seed2": 0.888,
            "seed3": 0.886,
            "seed4": 0.788
          },
          "seed3": {
            "seed0": 0.934,
            "seed1": 0.926,
            "seed2": 0.884,
            "seed3": 0.846,
            "seed4": 0.776
          },
          "seed4": {
            "seed0": 0.952,
            "seed1": 0.936,
            "seed2": 0.862,
            "seed3": 0.87,
            "seed4": 0.756
          }
        }
      },
      "imitation_diagonal_mean": 0.8659,
      "imitation_offdiagonal_mean": 0.8794,
      "imitation_source_spread": 0.012,
      "imitation_router_seed_spread": 0.0033,
      "causal": {
        "0": {
          "seed0": {
            "seed0": 0.952,
            "seed1": 0.952,
            "seed2": 0.878,
            "seed3": 0.91,
            "seed4": 0.76
          },
          "seed1": {
            "seed0": 0.95,
            "seed1": 0.956,
            "seed2": 0.884,
            "seed3": 0.916,
            "seed4": 0.77
          },
          "seed2": {
            "seed0": 0.96,
            "seed1": 0.952,
            "seed2": 0.888,
            "seed3": 0.904,
            "seed4": 0.756
          },
          "seed3": {
            "seed0": 0.96,
            "seed1": 0.952,
            "seed2": 0.878,
            "seed3": 0.908,
            "seed4": 0.76
          },
          "seed4": {
            "seed0": 0.952,
            "seed1": 0.966,
            "seed2": 0.868,
            "seed3": 0.9,
            "seed4": 0.764
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.942,
            "seed1": 0.958,
            "seed2": 0.9,
            "seed3": 0.916,
            "seed4": 0.768
          },
          "seed1": {
            "seed0": 0.944,
            "seed1": 0.964,
            "seed2": 0.902,
            "seed3": 0.922,
            "seed4": 0.756
          },
          "seed2": {
            "seed0": 0.93,
            "seed1": 0.962,
            "seed2": 0.902,
            "seed3": 0.93,
            "seed4": 0.762
          },
          "seed3": {
            "seed0": 0.944,
            "seed1": 0.96,
            "seed2": 0.902,
            "seed3": 0.934,
            "seed4": 0.756
          },
          "seed4": {
            "seed0": 0.946,
            "seed1": 0.958,
            "seed2": 0.906,
            "seed3": 0.924,
            "seed4": 0.768
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.944,
            "seed1": 0.956,
            "seed2": 0.916,
            "seed3": 0.918,
            "seed4": 0.784
          },
          "seed1": {
            "seed0": 0.944,
            "seed1": 0.956,
            "seed2": 0.912,
            "seed3": 0.93,
            "seed4": 0.76
          },
          "seed2": {
            "seed0": 0.942,
            "seed1": 0.958,
            "seed2": 0.904,
            "seed3": 0.912,
            "seed4": 0.768
          },
          "seed3": {
            "seed0": 0.938,
            "seed1": 0.946,
            "seed2": 0.906,
            "seed3": 0.92,
            "seed4": 0.776
          },
          "seed4": {
            "seed0": 0.94,
            "seed1": 0.952,
            "seed2": 0.916,
            "seed3": 0.916,
            "seed4": 0.778
          }
        }
      },
      "causal_diagonal_mean": 0.8987,
      "causal_offdiagonal_mean": 0.8961,
      "causal_source_spread": 0.0024,
      "causal_router_seed_spread": 0.007
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/routers/transfer/part_d.json <==
{
  "preset": "base",
  "budget": 0.1,
  "seeds": [
    "seed0",
    "seed1",
    "seed2",
    "seed3",
    "seed4"
  ],
  "router_seeds": [
    0,
    1,
    2
  ],
  "conditions": {
    "unique_id": {
      "k": 3,
      "n_blocks": 32,
      "dense": {
        "seed0": 0.966,
        "seed1": 0.962,
        "seed2": 0.928,
        "seed3": 0.88,
        "seed4": 0.926
      },
      "random": {
        "seed0": 0.088,
        "seed1": 0.084,
        "seed2": 0.088,
        "seed3": 0.092,
        "seed4": 0.092
      },
      "imitation": {
        "0": {
          "seed0": {
            "seed0": 0.958,
            "seed1": 0.976,
            "seed2": 0.952,
            "seed3": 0.916,
            "seed4": 0.948
          },
          "seed1": {
            "seed0": 0.966,
            "seed1": 0.946,
            "seed2": 0.944,
            "seed3": 0.896,
            "seed4": 0.934
          },
          "seed2": {
            "seed0": 0.97,
            "seed1": 0.976,
            "seed2": 0.938,
            "seed3": 0.918,
            "seed4": 0.958
          },
          "seed3": {
            "seed0": 0.972,
            "seed1": 0.966,
            "seed2": 0.952,
            "seed3": 0.868,
            "seed4": 0.932
          },
          "seed4": {
            "seed0": 0.97,
            "seed1": 0.97,
            "seed2": 0.958,
            "seed3": 0.906,
            "seed4": 0.924
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.964,
            "seed1": 0.984,
            "seed2": 0.956,
            "seed3": 0.932,
            "seed4": 0.948
          },
          "seed1": {
            "seed0": 0.97,
            "seed1": 0.952,
            "seed2": 0.938,
            "seed3": 0.894,
            "seed4": 0.938
          },
          "seed2": {
            "seed0": 0.976,
            "seed1": 0.978,
            "seed2": 0.928,
            "seed3": 0.918,
            "seed4": 0.96
          },
          "seed3": {
            "seed0": 0.976,
            "seed1": 0.97,
            "seed2": 0.958,
            "seed3": 0.868,
            "seed4": 0.938
          },
          "seed4": {
            "seed0": 0.974,
            "seed1": 0.972,
            "seed2": 0.96,
            "seed3": 0.906,
            "seed4": 0.928
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.964,
            "seed1": 0.98,
            "seed2": 0.964,
            "seed3": 0.938,
            "seed4": 0.956
          },
          "seed1": {
            "seed0": 0.962,
            "seed1": 0.95,
            "seed2": 0.952,
            "seed3": 0.894,
            "seed4": 0.94
          },
          "seed2": {
            "seed0": 0.97,
            "seed1": 0.972,
            "seed2": 0.94,
            "seed3": 0.916,
            "seed4": 0.954
          },
          "seed3": {
            "seed0": 0.974,
            "seed1": 0.968,
            "seed2": 0.962,
            "seed3": 0.878,
            "seed4": 0.936
          },
          "seed4": {
            "seed0": 0.966,
            "seed1": 0.978,
            "seed2": 0.958,
            "seed3": 0.918,
            "seed4": 0.926
          }
        }
      },
      "imitation_diagonal_mean": 0.9288,
      "imitation_offdiagonal_mean": 0.9514,
      "imitation_source_spread": 0.0111,
      "imitation_router_seed_spread": 0.0024,
      "causal": {
        "0": {
          "seed0": {
            "seed0": 0.984,
            "seed1": 0.994,
            "seed2": 0.982,
            "seed3": 0.978,
            "seed4": 0.974
          },
          "seed1": {
            "seed0": 0.988,
            "seed1": 0.994,
            "seed2": 0.984,
            "seed3": 0.974,
            "seed4": 0.98
          },
          "seed2": {
            "seed0": 0.982,
            "seed1": 0.994,
            "seed2": 0.982,
            "seed3": 0.972,
            "seed4": 0.978
          },
          "seed3": {
            "seed0": 0.984,
            "seed1": 0.994,
            "seed2": 0.984,
            "seed3": 0.97,
            "seed4": 0.98
          },
          "seed4": {
            "seed0": 0.986,
            "seed1": 0.994,
            "seed2": 0.988,
            "seed3": 0.972,
            "seed4": 0.98
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.984,
            "seed1": 0.994,
            "seed2": 0.996,
            "seed3": 0.976,
            "seed4": 0.978
          },
          "seed1": {
            "seed0": 0.98,
            "seed1": 0.994,
            "seed2": 0.992,
            "seed3": 0.976,
            "seed4": 0.974
          },
          "seed2": {
            "seed0": 0.986,
            "seed1": 0.994,
            "seed2": 0.992,
            "seed3": 0.972,
            "seed4": 0.974
          },
          "seed3": {
            "seed0": 0.988,
            "seed1": 0.99,
            "seed2": 0.994,
            "seed3": 0.968,
            "seed4": 0.982
          },
          "seed4": {
            "seed0": 0.982,
            "seed1": 0.994,
            "seed2": 0.99,
            "seed3": 0.97,
            "seed4": 0.974
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.996,
            "seed1": 0.986,
            "seed2": 0.98,
            "seed3": 0.982,
            "seed4": 0.992
          },
          "seed1": {
            "seed0": 0.996,
            "seed1": 0.99,
            "seed2": 0.98,
            "seed3": 0.982,
            "seed4": 0.992
          },
          "seed2": {
            "seed0": 0.994,
            "seed1": 0.99,
            "seed2": 0.986,
            "seed3": 0.976,
            "seed4": 0.988
          },
          "seed3": {
            "seed0": 0.992,
            "seed1": 0.986,
            "seed2": 0.982,
            "seed3": 0.984,
            "seed4": 0.992
          },
          "seed4": {
            "seed0": 0.996,
            "seed1": 0.988,
            "seed2": 0.978,
            "seed3": 0.984,
            "seed4": 0.994
          }
        }
      },
      "causal_diagonal_mean": 0.9848,
      "causal_offdiagonal_mean": 0.9847,
      "causal_source_spread": 0.0011,
      "causal_router_seed_spread": 0.0047
    },
    "latest_id": {
      "k": 3,
      "n_blocks": 32,
      "dense": {
        "seed0": 0.988,
        "seed1": 0.96,
        "seed2": 0.972,
        "seed3": 0.944,
        "seed4": 0.968
      },
      "random": {
        "seed0": 0.068,
        "seed1": 0.068,
        "seed2": 0.066,
        "seed3": 0.062,
        "seed4": 0.064
      },
      "imitation": {
        "0": {
          "seed0": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.794
          },
          "seed1": {
            "seed0": 0.972,
            "seed1": 0.966,
            "seed2": 0.95,
            "seed3": 0.966,
            "seed4": 0.796
          },
          "seed2": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.944,
            "seed3": 0.966,
            "seed4": 0.792
          },
          "seed3": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.946,
            "seed3": 0.95,
            "seed4": 0.794
          },
          "seed4": {
            "seed0": 0.972,
            "seed1": 0.962,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.79
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.794
          },
          "seed1": {
            "seed0": 0.972,
            "seed1": 0.962,
            "seed2": 0.948,
            "seed3": 0.968,
            "seed4": 0.798
          },
          "seed2": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.946,
            "seed3": 0.966,
            "seed4": 0.792
          },
          "seed3": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.95,
            "seed3": 0.95,
            "seed4": 0.794
          },
          "seed4": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.796
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.794
          },
          "seed1": {
            "seed0": 0.972,
            "seed1": 0.962,
            "seed2": 0.948,
            "seed3": 0.968,
            "seed4": 0.796
          },
          "seed2": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.794
          },
          "seed3": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.95,
            "seed3": 0.946,
            "seed4": 0.794
          },
          "seed4": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.95,
            "seed3": 0.966,
            "seed4": 0.796
          }
        }
      },
      "imitation_diagonal_mean": 0.9248,
      "imitation_offdiagonal_mean": 0.929,
      "imitation_source_spread": 0.002,
      "imitation_router_seed_spread": 0.0004,
      "causal": {
        "0": {
          "seed0": {
            "seed0": 0.974,
            "seed1": 0.962,
            "seed2": 0.948,
            "seed3": 0.968,
            "seed4": 0.794
          },
          "seed1": {
            "seed0": 0.974,
            "seed1": 0.964,
            "seed2": 0.95,
            "seed3": 0.966,
            "seed4": 0.79
          },
          "seed2": {
            "seed0": 0.978,
            "seed1": 0.962,
            "seed2": 0.948,
            "seed3": 0.968,
            "seed4": 0.796
          },
          "seed3": {
            "seed0": 0.974,
            "seed1": 0.962,
            "seed2": 0.946,
            "seed3": 0.966,
            "seed4": 0.79
          },
          "seed4": {
            "seed0": 0.974,
            "seed1": 0.96,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.796
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.792
          },
          "seed1": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.796
          },
          "seed2": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.794
          },
          "seed3": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.95,
            "seed3": 0.966,
            "seed4": 0.794
          },
          "seed4": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.796
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.95,
            "seed3": 0.968,
            "seed4": 0.792
          },
          "seed1": {
            "seed0": 0.974,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.79
          },
          "seed2": {
            "seed0": 0.972,
            "seed1": 0.97,
            "seed2": 0.95,
            "seed3": 0.968,
            "seed4": 0.79
          },
          "seed3": {
            "seed0": 0.974,
            "seed1": 0.962,
            "seed2": 0.95,
            "seed3": 0.966,
            "seed4": 0.792
          },
          "seed4": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.948,
            "seed3": 0.966,
            "seed4": 0.794
          }
        }
      },
      "causal_diagonal_mean": 0.9293,
      "causal_offdiagonal_mean": 0.9289,
      "causal_source_spread": 0.0007,
      "causal_router_seed_spread": 0.0009
    },
    "duplicate_id": {
      "k": 3,
      "n_blocks": 32,
      "dense": {
        "seed0": 0.992,
        "seed1": 0.998,
        "seed2": 0.984,
        "seed3": 0.998,
        "seed4": 0.996
      },
      "random": {
        "seed0": 0.158,
        "seed1": 0.16,
        "seed2": 0.162,
        "seed3": 0.15,
        "seed4": 0.162
      },
      "imitation": {
        "0": {
          "seed0": {
            "seed0": 0.992,
            "seed1": 0.998,
            "seed2": 0.994,
            "seed3": 0.996,
            "seed4": 0.988
          },
          "seed1": {
            "seed0": 0.994,
            "seed1": 0.992,
            "seed2": 0.984,
            "seed3": 0.994,
            "seed4": 0.978
          },
          "seed2": {
            "seed0": 0.994,
            "seed1": 0.998,
            "seed2": 0.986,
            "seed3": 1.0,
            "seed4": 0.99
          },
          "seed3": {
            "seed0": 0.99,
            "seed1": 0.998,
            "seed2": 0.986,
            "seed3": 0.99,
            "seed4": 0.988
          },
          "seed4": {
            "seed0": 0.994,
            "seed1": 0.996,
            "seed2": 0.992,
            "seed3": 0.998,
            "seed4": 0.976
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.994,
            "seed1": 0.996,
            "seed2": 0.988,
            "seed3": 0.99,
            "seed4": 0.988
          },
          "seed1": {
            "seed0": 0.996,
            "seed1": 0.992,
            "seed2": 0.986,
            "seed3": 0.994,
            "seed4": 0.978
          },
          "seed2": {
            "seed0": 0.994,
            "seed1": 0.996,
            "seed2": 0.986,
            "seed3": 0.996,
            "seed4": 0.992
          },
          "seed3": {
            "seed0": 0.99,
            "seed1": 0.994,
            "seed2": 0.986,
            "seed3": 0.988,
            "seed4": 0.986
          },
          "seed4": {
            "seed0": 0.994,
            "seed1": 0.994,
            "seed2": 0.99,
            "seed3": 0.994,
            "seed4": 0.976
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.99,
            "seed1": 0.996,
            "seed2": 0.992,
            "seed3": 0.996,
            "seed4": 0.994
          },
          "seed1": {
            "seed0": 0.994,
            "seed1": 0.992,
            "seed2": 0.99,
            "seed3": 0.99,
            "seed4": 0.98
          },
          "seed2": {
            "seed0": 0.99,
            "seed1": 0.992,
            "seed2": 0.99,
            "seed3": 0.992,
            "seed4": 0.992
          },
          "seed3": {
            "seed0": 0.992,
            "seed1": 0.994,
            "seed2": 0.99,
            "seed3": 0.986,
            "seed4": 0.984
          },
          "seed4": {
            "seed0": 0.994,
            "seed1": 0.994,
            "seed2": 0.994,
            "seed3": 0.996,
            "seed4": 0.98
          }
        }
      },
      "imitation_diagonal_mean": 0.9873,
      "imitation_offdiagonal_mean": 0.9918,
      "imitation_source_spread": 0.0028,
      "imitation_router_seed_spread": 0.0012,
      "causal": {
        "0": {
          "seed0": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.998,
            "seed3": 0.994,
            "seed4": 0.994
          },
          "seed1": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.998,
            "seed3": 0.996,
            "seed4": 0.992
          },
          "seed2": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.998,
            "seed3": 0.992,
            "seed4": 0.992
          },
          "seed3": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.998,
            "seed3": 0.992,
            "seed4": 0.99
          },
          "seed4": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.998,
            "seed3": 0.992,
            "seed4": 0.992
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.996,
            "seed3": 0.996,
            "seed4": 0.992
          },
          "seed1": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.998,
            "seed3": 0.998,
            "seed4": 0.992
          },
          "seed2": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.996,
            "seed3": 0.998,
            "seed4": 0.996
          },
          "seed3": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.998,
            "seed3": 0.998,
            "seed4": 0.994
          },
          "seed4": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.996,
            "seed3": 0.998,
            "seed4": 0.992
          }
        },
        "2": {
          "seed0": {
            "seed0": 1.0,
            "seed1": 0.998,
            "seed2": 0.998,
            "seed3": 0.998,
            "seed4": 0.996
          },
          "seed1": {
            "seed0": 1.0,
            "seed1": 0.998,
            "seed2": 0.996,
            "seed3": 0.998,
            "seed4": 0.996
          },
          "seed2": {
            "seed0": 1.0,
            "seed1": 1.0,
            "seed2": 0.996,
            "seed3": 0.998,
            "seed4": 0.992
          },
          "seed3": {
            "seed0": 0.998,
            "seed1": 1.0,
            "seed2": 0.998,
            "seed3": 0.998,
            "seed4": 0.998
          },
          "seed4": {
            "seed0": 1.0,
            "seed1": 0.998,
            "seed2": 0.998,
            "seed3": 0.998,
            "seed4": 0.998
          }
        }
      },
      "causal_diagonal_mean": 0.9969,
      "causal_offdiagonal_mean": 0.9971,
      "causal_source_spread": 0.0004,
      "causal_router_seed_spread": 0.0011
    },
    "unique_family": {
      "k": 3,
      "n_blocks": 32,
      "dense": {
        "seed0": 0.984,
        "seed1": 0.964,
        "seed2": 0.956,
        "seed3": 0.886,
        "seed4": 0.928
      },
      "random": {
        "seed0": 0.092,
        "seed1": 0.096,
        "seed2": 0.086,
        "seed3": 0.084,
        "seed4": 0.088
      },
      "imitation": {
        "0": {
          "seed0": {
            "seed0": 0.972,
            "seed1": 0.98,
            "seed2": 0.966,
            "seed3": 0.928,
            "seed4": 0.962
          },
          "seed1": {
            "seed0": 0.978,
            "seed1": 0.958,
            "seed2": 0.958,
            "seed3": 0.894,
            "seed4": 0.952
          },
          "seed2": {
            "seed0": 0.972,
            "seed1": 0.982,
            "seed2": 0.948,
            "seed3": 0.92,
            "seed4": 0.962
          },
          "seed3": {
            "seed0": 0.982,
            "seed1": 0.97,
            "seed2": 0.964,
            "seed3": 0.878,
            "seed4": 0.956
          },
          "seed4": {
            "seed0": 0.978,
            "seed1": 0.978,
            "seed2": 0.966,
            "seed3": 0.916,
            "seed4": 0.938
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.978,
            "seed1": 0.986,
            "seed2": 0.98,
            "seed3": 0.92,
            "seed4": 0.958
          },
          "seed1": {
            "seed0": 0.98,
            "seed1": 0.96,
            "seed2": 0.95,
            "seed3": 0.904,
            "seed4": 0.95
          },
          "seed2": {
            "seed0": 0.978,
            "seed1": 0.982,
            "seed2": 0.946,
            "seed3": 0.914,
            "seed4": 0.968
          },
          "seed3": {
            "seed0": 0.978,
            "seed1": 0.966,
            "seed2": 0.964,
            "seed3": 0.872,
            "seed4": 0.962
          },
          "seed4": {
            "seed0": 0.982,
            "seed1": 0.972,
            "seed2": 0.962,
            "seed3": 0.904,
            "seed4": 0.938
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.974,
            "seed1": 0.988,
            "seed2": 0.984,
            "seed3": 0.956,
            "seed4": 0.97
          },
          "seed1": {
            "seed0": 0.978,
            "seed1": 0.96,
            "seed2": 0.954,
            "seed3": 0.912,
            "seed4": 0.95
          },
          "seed2": {
            "seed0": 0.976,
            "seed1": 0.982,
            "seed2": 0.954,
            "seed3": 0.912,
            "seed4": 0.966
          },
          "seed3": {
            "seed0": 0.982,
            "seed1": 0.968,
            "seed2": 0.952,
            "seed3": 0.868,
            "seed4": 0.954
          },
          "seed4": {
            "seed0": 0.98,
            "seed1": 0.98,
            "seed2": 0.97,
            "seed3": 0.924,
            "seed4": 0.936
          }
        }
      },
      "imitation_diagonal_mean": 0.9387,
      "imitation_offdiagonal_mean": 0.9594,
      "imitation_source_spread": 0.0104,
      "imitation_router_seed_spread": 0.0017,
      "causal": {
        "0": {
          "seed0": {
            "seed0": 0.992,
            "seed1": 0.986,
            "seed2": 0.982,
            "seed3": 0.984,
            "seed4": 0.98
          },
          "seed1": {
            "seed0": 0.988,
            "seed1": 0.99,
            "seed2": 0.986,
            "seed3": 0.984,
            "seed4": 0.976
          },
          "seed2": {
            "seed0": 0.99,
            "seed1": 0.99,
            "seed2": 0.982,
            "seed3": 0.986,
            "seed4": 0.976
          },
          "seed3": {
            "seed0": 0.992,
            "seed1": 0.986,
            "seed2": 0.984,
            "seed3": 0.984,
            "seed4": 0.98
          },
          "seed4": {
            "seed0": 0.99,
            "seed1": 0.988,
            "seed2": 0.986,
            "seed3": 0.986,
            "seed4": 0.98
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.988,
            "seed1": 0.99,
            "seed2": 0.994,
            "seed3": 0.976,
            "seed4": 0.992
          },
          "seed1": {
            "seed0": 0.994,
            "seed1": 0.992,
            "seed2": 0.994,
            "seed3": 0.982,
            "seed4": 0.992
          },
          "seed2": {
            "seed0": 0.99,
            "seed1": 0.994,
            "seed2": 0.994,
            "seed3": 0.978,
            "seed4": 0.994
          },
          "seed3": {
            "seed0": 0.99,
            "seed1": 0.992,
            "seed2": 0.994,
            "seed3": 0.972,
            "seed4": 0.992
          },
          "seed4": {
            "seed0": 0.994,
            "seed1": 0.994,
            "seed2": 0.994,
            "seed3": 0.976,
            "seed4": 0.992
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.992,
            "seed1": 0.994,
            "seed2": 0.99,
            "seed3": 0.98,
            "seed4": 0.992
          },
          "seed1": {
            "seed0": 0.994,
            "seed1": 0.994,
            "seed2": 0.992,
            "seed3": 0.978,
            "seed4": 0.992
          },
          "seed2": {
            "seed0": 0.99,
            "seed1": 0.998,
            "seed2": 0.988,
            "seed3": 0.978,
            "seed4": 0.99
          },
          "seed3": {
            "seed0": 0.99,
            "seed1": 0.994,
            "seed2": 0.99,
            "seed3": 0.98,
            "seed4": 0.99
          },
          "seed4": {
            "seed0": 0.994,
            "seed1": 0.994,
            "seed2": 0.99,
            "seed3": 0.978,
            "seed4": 0.994
          }
        }
      },
      "causal_diagonal_mean": 0.9876,
      "causal_offdiagonal_mean": 0.9881,
      "causal_source_spread": 0.001,
      "causal_router_seed_spread": 0.0035
    },
    "latest_stale4": {
      "k": 3,
      "n_blocks": 32,
      "dense": {
        "seed0": 0.976,
        "seed1": 0.96,
        "seed2": 0.97,
        "seed3": 0.934,
        "seed4": 0.958
      },
      "random": {
        "seed0": 0.082,
        "seed1": 0.088,
        "seed2": 0.078,
        "seed3": 0.076,
        "seed4": 0.08
      },
      "imitation": {
        "0": {
          "seed0": {
            "seed0": 0.974,
            "seed1": 0.97,
            "seed2": 0.964,
            "seed3": 0.96,
            "seed4": 0.81
          },
          "seed1": {
            "seed0": 0.97,
            "seed1": 0.97,
            "seed2": 0.964,
            "seed3": 0.964,
            "seed4": 0.808
          },
          "seed2": {
            "seed0": 0.966,
            "seed1": 0.964,
            "seed2": 0.958,
            "seed3": 0.96,
            "seed4": 0.806
          },
          "seed3": {
            "seed0": 0.968,
            "seed1": 0.96,
            "seed2": 0.96,
            "seed3": 0.948,
            "seed4": 0.804
          },
          "seed4": {
            "seed0": 0.964,
            "seed1": 0.958,
            "seed2": 0.952,
            "seed3": 0.946,
            "seed4": 0.796
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.97,
            "seed1": 0.964,
            "seed2": 0.96,
            "seed3": 0.962,
            "seed4": 0.814
          },
          "seed1": {
            "seed0": 0.966,
            "seed1": 0.964,
            "seed2": 0.962,
            "seed3": 0.96,
            "seed4": 0.804
          },
          "seed2": {
            "seed0": 0.964,
            "seed1": 0.966,
            "seed2": 0.958,
            "seed3": 0.962,
            "seed4": 0.818
          },
          "seed3": {
            "seed0": 0.968,
            "seed1": 0.964,
            "seed2": 0.956,
            "seed3": 0.948,
            "seed4": 0.802
          },
          "seed4": {
            "seed0": 0.972,
            "seed1": 0.96,
            "seed2": 0.96,
            "seed3": 0.95,
            "seed4": 0.812
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.968,
            "seed1": 0.962,
            "seed2": 0.964,
            "seed3": 0.96,
            "seed4": 0.806
          },
          "seed1": {
            "seed0": 0.964,
            "seed1": 0.962,
            "seed2": 0.966,
            "seed3": 0.956,
            "seed4": 0.814
          },
          "seed2": {
            "seed0": 0.966,
            "seed1": 0.964,
            "seed2": 0.96,
            "seed3": 0.958,
            "seed4": 0.804
          },
          "seed3": {
            "seed0": 0.962,
            "seed1": 0.966,
            "seed2": 0.958,
            "seed3": 0.948,
            "seed4": 0.812
          },
          "seed4": {
            "seed0": 0.968,
            "seed1": 0.962,
            "seed2": 0.96,
            "seed3": 0.954,
            "seed4": 0.812
          }
        }
      },
      "imitation_diagonal_mean": 0.9299,
      "imitation_offdiagonal_mean": 0.9313,
      "imitation_source_spread": 0.0027,
      "imitation_router_seed_spread": 0.0011,
      "causal": {
        "0": {
          "seed0": {
            "seed0": 0.966,
            "seed1": 0.962,
            "seed2": 0.956,
            "seed3": 0.956,
            "seed4": 0.808
          },
          "seed1": {
            "seed0": 0.966,
            "seed1": 0.96,
            "seed2": 0.96,
            "seed3": 0.952,
            "seed4": 0.81
          },
          "seed2": {
            "seed0": 0.964,
            "seed1": 0.962,
            "seed2": 0.962,
            "seed3": 0.96,
            "seed4": 0.808
          },
          "seed3": {
            "seed0": 0.974,
            "seed1": 0.97,
            "seed2": 0.958,
            "seed3": 0.962,
            "seed4": 0.814
          },
          "seed4": {
            "seed0": 0.97,
            "seed1": 0.964,
            "seed2": 0.96,
            "seed3": 0.956,
            "seed4": 0.806
          }
        },
        "1": {
          "seed0": {
            "seed0": 0.974,
            "seed1": 0.968,
            "seed2": 0.964,
            "seed3": 0.96,
            "seed4": 0.81
          },
          "seed1": {
            "seed0": 0.97,
            "seed1": 0.968,
            "seed2": 0.96,
            "seed3": 0.96,
            "seed4": 0.808
          },
          "seed2": {
            "seed0": 0.968,
            "seed1": 0.966,
            "seed2": 0.958,
            "seed3": 0.958,
            "seed4": 0.812
          },
          "seed3": {
            "seed0": 0.97,
            "seed1": 0.97,
            "seed2": 0.958,
            "seed3": 0.964,
            "seed4": 0.808
          },
          "seed4": {
            "seed0": 0.97,
            "seed1": 0.972,
            "seed2": 0.962,
            "seed3": 0.962,
            "seed4": 0.816
          }
        },
        "2": {
          "seed0": {
            "seed0": 0.968,
            "seed1": 0.964,
            "seed2": 0.96,
            "seed3": 0.96,
            "seed4": 0.81
          },
          "seed1": {
            "seed0": 0.97,
            "seed1": 0.964,
            "seed2": 0.96,
            "seed3": 0.958,
            "seed4": 0.814
          },
          "seed2": {
            "seed0": 0.968,
            "seed1": 0.964,
            "seed2": 0.962,
            "seed3": 0.96,
            "seed4": 0.81
          },
          "seed3": {
            "seed0": 0.968,
            "seed1": 0.96,
            "seed2": 0.96,
            "seed3": 0.954,
            "seed4": 0.808
          },
          "seed4": {
            "seed0": 0.972,
            "seed1": 0.964,
            "seed2": 0.96,
            "seed3": 0.96,
            "seed4": 0.82
          }
        }
      },
      "causal_diagonal_mean": 0.9336,
      "causal_offdiagonal_mean": 0.9326,
      "causal_source_spread": 0.0012,
      "causal_router_seed_spread": 0.0014
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/base/seed0/anchors.json <==
{
  "a2_unique_accuracy": 0.978,
  "a2_latest_accuracy": 0.982,
  "a3_flip_causal": 0.983640081799591,
  "a3_flip_random": 0.0,
  "a4_top1_attention_acceptable": 0.9938650306748467,
  "operator_agreement": 1.0,
  "operator_disagreements": []
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/base/seed0/config.json <==
{
  "preset": "base",
  "model_seed": 0,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": "none",
  "teacher": {
    "vocab_size": 100,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 30000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.0003,
  "eval_per_task": 500
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/base/seed0/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.3405,
      "elapsed_s": 1.1,
      "accuracy": {
        "unique": 0.0,
        "latest": 0.02,
        "duplicate": 0.012
      }
    },
    {
      "step": 100,
      "loss": 4.2087,
      "elapsed_s": 26.1
    },
    {
      "step": 200,
      "loss": 4.1835,
      "elapsed_s": 50.2
    },
    {
      "step": 300,
      "loss": 3.7902,
      "elapsed_s": 73.2
    },
    {
      "step": 400,
      "loss": 3.6467,
      "elapsed_s": 97.2
    },
    {
      "step": 500,
      "loss": 3.6373,
      "elapsed_s": 119.8
    },
    {
      "step": 600,
      "loss": 3.5367,
      "elapsed_s": 142.8
    },
    {
      "step": 700,
      "loss": 3.5057,
      "elapsed_s": 166.8
    },
    {
      "step": 800,
      "loss": 3.5006,
      "elapsed_s": 190.4
    },
    {
      "step": 900,
      "loss": 3.4004,
      "elapsed_s": 213.8
    },
    {
      "step": 1000,
      "loss": 3.4301,
      "elapsed_s": 237.3
    },
    {
      "step": 1100,
      "loss": 3.3895,
      "elapsed_s": 261.0
    },
    {
      "step": 1200,
      "loss": 3.3588,
      "elapsed_s": 284.8
    },
    {
      "step": 1300,
      "loss": 3.3871,
      "elapsed_s": 308.2
    },
    {
      "step": 1400,
      "loss": 3.354,
      "elapsed_s": 331.9
    },
    {
      "step": 1500,
      "loss": 3.2992,
      "elapsed_s": 355.1
    },
    {
      "step": 1600,
      "loss": 3.3541,
      "elapsed_s": 379.1
    },
    {
      "step": 1700,
      "loss": 3.3352,
      "elapsed_s": 402.5
    },
    {
      "step": 1800,
      "loss": 3.312,
      "elapsed_s": 425.8
    },
    {
      "step": 1900,
      "loss": 3.3157,
      "elapsed_s": 449.6
    },
    {
      "step": 2000,
      "loss": 3.2545,
      "elapsed_s": 473.2
    },
    {
      "step": 2100,
      "loss": 3.2031,
      "elapsed_s": 496.6
    },
    {
      "step": 2200,
      "loss": 3.1566,
      "elapsed_s": 520.1
    },
    {
      "step": 2300,
      "loss": 3.0482,
      "elapsed_s": 543.7
    },
    {
      "step": 2400,
      "loss": 2.903,
      "elapsed_s": 567.6
    },
    {
      "step": 2500,
      "loss": 2.7862,
      "elapsed_s": 591.1
    },
    {
      "step": 2600,
      "loss": 2.4387,
      "elapsed_s": 614.8
    },
    {
      "step": 2700,
      "loss": 1.2825,
      "elapsed_s": 637.8
    },
    {
      "step": 2800,
      "loss": 1.1183,
      "elapsed_s": 661.7
    },
    {
      "step": 2900,
      "loss": 1.1619,
      "elapsed_s": 685.2
    },
    {
      "step": 3000,
      "loss": 1.0495,
      "elapsed_s": 708.7,
      "accuracy": {
        "unique": 0.434,
        "latest": 0.342,
        "duplicate": 0.754
      }
    },
    {
      "step": 3100,
      "loss": 1.0931,
      "elapsed_s": 733.9
    },
    {
      "step": 3200,
      "loss": 1.0073,
      "elapsed_s": 757.3
    },
    {
      "step": 3300,
      "loss": 1.0929,
      "elapsed_s": 780.7
    },
    {
      "step": 3400,
      "loss": 0.9811,
      "elapsed_s": 804.0
    },
    {
      "step": 3500,
      "loss": 0.9747,
      "elapsed_s": 827.7
    },
    {
      "step": 3600,
      "loss": 0.9526,
      "elapsed_s": 851.4
    },
    {
      "step": 3700,
      "loss": 1.0221,
      "elapsed_s": 874.9
    },
    {
      "step": 3800,
      "loss": 0.9589,
      "elapsed_s": 898.6
    },
    {
      "step": 3900,
      "loss": 0.9366,
      "elapsed_s": 921.7
    },
    {
      "step": 4000,
      "loss": 0.9475,
      "elapsed_s": 945.6
    },
    {
      "step": 4100,
      "loss": 0.915,
      "elapsed_s": 969.0
    },
    {
      "step": 4200,
      "loss": 0.8775,
      "elapsed_s": 992.7
    },
    {
      "step": 4300,
      "loss": 0.7067,
      "elapsed_s": 1016.6
    },
    {
      "step": 4400,
      "loss": 0.7237,
      "elapsed_s": 1040.1
    },
    {
      "step": 4500,
      "loss": 0.6953,
      "elapsed_s": 1063.5
    },
    {
      "step": 4600,
      "loss": 0.658,
      "elapsed_s": 1086.9
    },
    {
      "step": 4700,
      "loss": 0.7321,
      "elapsed_s": 1110.4
    },
    {
      "step": 4800,
      "loss": 0.6444,
      "elapsed_s": 1134.3
    },
    {
      "step": 4900,
      "loss": 0.6256,
      "elapsed_s": 1157.9
    },
    {
      "step": 5000,
      "loss": 0.6021,
      "elapsed_s": 1181.1
    },
    {
      "step": 5100,
      "loss": 0.6275,
      "elapsed_s": 1204.4
    },
    {
      "step": 5200,
      "loss": 0.6354,
      "elapsed_s": 1227.8
    },
    {
      "step": 5300,
      "loss": 0.6043,
      "elapsed_s": 1251.8
    },
    {
      "step": 5400,
      "loss": 0.5775,
      "elapsed_s": 1275.3
    },
    {
      "step": 5500,
      "loss": 0.6206,
      "elapsed_s": 1298.7
    },
    {
      "step": 5600,
      "loss": 0.6225,
      "elapsed_s": 1322.9
    },
    {
      "step": 5700,
      "loss": 0.5619,
      "elapsed_s": 1346.3
    },
    {
      "step": 5800,
      "loss": 0.5573,
      "elapsed_s": 1369.4
    },
    {
      "step": 5900,
      "loss": 0.5422,
      "elapsed_s": 1392.7
    },
    {
      "step": 6000,
      "loss": 0.5543,
      "elapsed_s": 1416.4,
      "accuracy": {
        "unique": 0.692,
        "latest": 0.498,
        "duplicate": 0.888
      }
    },
    {
      "step": 6100,
      "loss": 0.5909,
      "elapsed_s": 1441.6
    },
    {
      "step": 6200,
      "loss": 0.5445,
      "elapsed_s": 1465.1
    },
    {
      "step": 6300,
      "loss": 0.5248,
      "elapsed_s": 1488.5
    },
    {
      "step": 6400,
      "loss": 0.4623,
      "elapsed_s": 1507.5
    },
    {
      "step": 6500,
      "loss": 0.4685,
      "elapsed_s": 1526.7
    },
    {
      "step": 6600,
      "loss": 0.4826,
      "elapsed_s": 1546.4
    },
    {
      "step": 6700,
      "loss": 0.4687,
      "elapsed_s": 1566.3
    },
    {
      "step": 6800,
      "loss": 0.4336,
      "elapsed_s": 1586.8
    },
    {
      "step": 6900,
      "loss": 0.4358,
      "elapsed_s": 1611.7
    },
    {
      "step": 7000,
      "loss": 0.3941,
      "elapsed_s": 1635.6
    },
    {
      "step": 7100,
      "loss": 0.4116,
      "elapsed_s": 1659.6
    },
    {
      "step": 7200,
      "loss": 0.3635,
      "elapsed_s": 1684.3
    },
    {
      "step": 7300,
      "loss": 0.3548,
      "elapsed_s": 1708.3
    },
    {
      "step": 7400,
      "loss": 0.398,
      "elapsed_s": 1733.0
    },
    {
      "step": 7500,
      "loss": 0.4267,
      "elapsed_s": 1757.1
    },
    {
      "step": 7600,
      "loss": 0.3645,
      "elapsed_s": 1780.8
    },
    {
      "step": 7700,
      "loss": 0.3578,
      "elapsed_s": 1805.5
    },
    {
      "step": 7800,
      "loss": 0.3933,
      "elapsed_s": 1829.6
    },
    {
      "step": 7900,
      "loss": 0.3866,
      "elapsed_s": 1853.9
    },
    {
      "step": 8000,
      "loss": 0.3334,
      "elapsed_s": 1878.1
    },
    {
      "step": 8100,
      "loss": 0.3846,
      "elapsed_s": 1902.4
    },
    {
      "step": 8200,
      "loss": 0.3462,
      "elapsed_s": 1926.4
    },
    {
      "step": 8300,
      "loss": 0.3792,
      "elapsed_s": 1950.7
    },
    {
      "step": 8400,
      "loss": 0.3743,
      "elapsed_s": 1974.9
    },
    {
      "step": 8500,
      "loss": 0.4226,
      "elapsed_s": 1999.2
    },
    {
      "step": 8600,
      "loss": 0.3203,
      "elapsed_s": 2020.9
    },
    {
      "step": 8700,
      "loss": 0.391,
      "elapsed_s": 2040.5
    },
    {
      "step": 8800,
      "loss": 0.3459,
      "elapsed_s": 2062.2
    },
    {
      "step": 8900,
      "loss": 0.3505,
      "elapsed_s": 2087.1
    },
    {
      "step": 9000,
      "loss": 0.2639,
      "elapsed_s": 2111.3,
      "accuracy": {
        "unique": 0.81,
        "latest": 0.778,
        "duplicate": 0.938
      }
    },
    {
      "step": 9100,
      "loss": 0.2835,
      "elapsed_s": 2137.3
    },
    {
      "step": 9200,
      "loss": 0.2575,
      "elapsed_s": 2162.2
    },
    {
      "step": 9300,
      "loss": 0.2908,
      "elapsed_s": 2186.4
    },
    {
      "step": 9400,
      "loss": 0.2982,
      "elapsed_s": 2210.2
    },
    {
      "step": 9500,
      "loss": 0.2909,
      "elapsed_s": 2233.9
    },
    {
      "step": 9600,
      "loss": 0.2465,
      "elapsed_s": 2257.6
    },
    {
      "step": 9700,
      "loss": 0.2003,
      "elapsed_s": 2281.7
    },
    {
      "step": 9800,
      "loss": 0.211,
      "elapsed_s": 2305.7
    },
    {
      "step": 9900,
      "loss": 0.2308,
      "elapsed_s": 2329.4
    },
    {
      "step": 10000,
      "loss": 0.2087,
      "elapsed_s": 2353.0
    },
    {
      "step": 10100,
      "loss": 0.172,
      "elapsed_s": 2376.8
    },
    {
      "step": 10200,
      "loss": 0.1267,
      "elapsed_s": 2400.6
    },
    {
      "step": 10300,
      "loss": 0.1866,
      "elapsed_s": 2424.6
    },
    {
      "step": 10400,
      "loss": 0.1873,
      "elapsed_s": 2448.5
    },
    {
      "step": 10500,
      "loss": 0.2055,
      "elapsed_s": 2472.8
    },
    {
      "step": 10600,
      "loss": 0.1662,
      "elapsed_s": 2496.5
    },
    {
      "step": 10700,
      "loss": 0.1713,
      "elapsed_s": 2520.1
    },
    {
      "step": 10800,
      "loss": 0.1751,
      "elapsed_s": 2543.9
    },
    {
      "step": 10900,
      "loss": 0.1631,
      "elapsed_s": 2567.7
    },
    {
      "step": 11000,
      "loss": 0.1657,
      "elapsed_s": 2592.0
    },
    {
      "step": 11100,
      "loss": 0.1637,
      "elapsed_s": 2616.2
    },
    {
      "step": 11200,
      "loss": 0.1679,
      "elapsed_s": 2640.2
    },
    {
      "step": 11300,
      "loss": 0.1954,
      "elapsed_s": 2663.8
    },
    {
      "step": 11400,
      "loss": 0.1665,
      "elapsed_s": 2687.9
    },
    {
      "step": 11500,
      "loss": 0.1907,
      "elapsed_s": 2711.6
    },
    {
      "step": 11600,
      "loss": 0.1375,
      "elapsed_s": 2735.7
    },
    {
      "step": 11700,
      "loss": 0.1643,
      "elapsed_s": 2759.9
    },
    {
      "step": 11800,
      "loss": 0.1283,
      "elapsed_s": 2783.8
    },
    {
      "step": 11900,
      "loss": 0.1224,
      "elapsed_s": 2807.4
    },
    {
      "step": 12000,
      "loss": 0.1202,
      "elapsed_s": 2831.4,
      "accuracy": {
        "unique": 0.906,
        "latest": 0.846,
        "duplicate": 0.97
      }
    },
    {
      "step": 12100,
      "loss": 0.1336,
      "elapsed_s": 2856.6
    },
    {
      "step": 12200,
      "loss": 0.1265,
      "elapsed_s": 2880.8
    },
    {
      "step": 12300,
      "loss": 0.109,
      "elapsed_s": 2904.9
    },
    {
      "step": 12400,
      "loss": 0.0942,
      "elapsed_s": 2928.9
    },
    {
      "step": 12500,
      "loss": 0.0784,
      "elapsed_s": 2952.6
    },
    {
      "step": 12600,
      "loss": 0.0782,
      "elapsed_s": 2976.6
    },
    {
      "step": 12700,
      "loss": 0.0722,
      "elapsed_s": 3000.5
    },
    {
      "step": 12800,
      "loss": 0.0728,
      "elapsed_s": 3024.4
    },
    {
      "step": 12900,
      "loss": 0.0992,
      "elapsed_s": 3048.7
    },
    {
      "step": 13000,
      "loss": 0.0641,
      "elapsed_s": 3072.6
    },
    {
      "step": 13100,
      "loss": 0.0899,
      "elapsed_s": 3096.4
    },
    {
      "step": 13200,
      "loss": 0.0641,
      "elapsed_s": 3120.1
    },
    {
      "step": 13300,
      "loss": 0.0754,
      "elapsed_s": 3143.8
    },
    {
      "step": 13400,
      "loss": 0.0855,
      "elapsed_s": 3166.9
    },
    {
      "step": 13500,
      "loss": 0.0977,
      "elapsed_s": 3190.4
    },
    {
      "step": 13600,
      "loss": 0.0954,
      "elapsed_s": 3214.0
    },
    {
      "step": 13700,
      "loss": 0.0994,
      "elapsed_s": 3237.6
    },
    {
      "step": 13800,
      "loss": 0.0703,
      "elapsed_s": 3261.0
    },
    {
      "step": 13900,
      "loss": 0.0744,
      "elapsed_s": 3284.3
    },
    {
      "step": 14000,
      "loss": 0.076,
      "elapsed_s": 3308.0
    },
    {
      "step": 14100,
      "loss": 0.067,
      "elapsed_s": 3332.2
    },
    {
      "step": 14200,
      "loss": 0.1005,
      "elapsed_s": 3355.9
    },
    {
      "step": 14300,
      "loss": 0.0801,
      "elapsed_s": 3379.8
    },
    {
      "step": 14400,
      "loss": 0.0904,
      "elapsed_s": 3403.0
    },
    {
      "step": 14500,
      "loss": 0.0773,
      "elapsed_s": 3427.3
    },
    {
      "step": 14600,
      "loss": 0.0986,
      "elapsed_s": 3450.9
    },
    {
      "step": 14700,
      "loss": 0.07,
      "elapsed_s": 3474.6
    },
    {
      "step": 14800,
      "loss": 0.075,
      "elapsed_s": 3498.5
    },
    {
      "step": 14900,
      "loss": 0.084,
      "elapsed_s": 3522.5
    },
    {
      "step": 15000,
      "loss": 0.0628,
      "elapsed_s": 3546.1,
      "accuracy": {
        "unique": 0.956,
        "latest": 0.908,
        "duplicate": 0.986
      }
    },
    {
      "step": 15100,
      "loss": 0.073,
      "elapsed_s": 3571.1
    },
    {
      "step": 15200,
      "loss": 0.0766,
      "elapsed_s": 3595.5
    },
    {
      "step": 15300,
      "loss": 0.0613,
      "elapsed_s": 3619.3
    },
    {
      "step": 15400,
      "loss": 0.0806,
      "elapsed_s": 3643.1
    },
    {
      "step": 15500,
      "loss": 0.0805,
      "elapsed_s": 3667.0
    },
    {
      "step": 15600,
      "loss": 0.0856,
      "elapsed_s": 3690.1
    },
    {
      "step": 15700,
      "loss": 0.0671,
      "elapsed_s": 3714.5
    },
    {
      "step": 15800,
      "loss": 0.0807,
      "elapsed_s": 3738.2
    },
    {
      "step": 15900,
      "loss": 0.0713,
      "elapsed_s": 3761.7
    },
    {
      "step": 16000,
      "loss": 0.0758,
      "elapsed_s": 3785.9
    },
    {
      "step": 16100,
      "loss": 0.0581,
      "elapsed_s": 3810.0
    },
    {
      "step": 16200,
      "loss": 0.057,
      "elapsed_s": 3833.3
    },
    {
      "step": 16300,
      "loss": 0.0595,
      "elapsed_s": 3857.3
    },
    {
      "step": 16400,
      "loss": 0.0746,
      "elapsed_s": 3880.8
    },
    {
      "step": 16500,
      "loss": 0.0442,
      "elapsed_s": 3904.8
    },
    {
      "step": 16600,
      "loss": 0.0629,
      "elapsed_s": 3929.1
    },
    {
      "step": 16700,
      "loss": 0.0676,
      "elapsed_s": 3952.9
    },
    {
      "step": 16800,
      "loss": 0.0875,
      "elapsed_s": 3976.7
    },
    {
      "step": 16900,
      "loss": 0.0639,
      "elapsed_s": 4000.2
    },
    {
      "step": 17000,
      "loss": 0.0787,
      "elapsed_s": 4024.2
    },
    {
      "step": 17100,
      "loss": 0.0637,
      "elapsed_s": 4048.2
    },
    {
      "step": 17200,
      "loss": 0.0486,
      "elapsed_s": 4072.0
    },
    {
      "step": 17300,
      "loss": 0.0846,
      "elapsed_s": 4095.8
    },
    {
      "step": 17400,
      "loss": 0.0814,
      "elapsed_s": 4119.5
    },
    {
      "step": 17500,
      "loss": 0.0613,
      "elapsed_s": 4143.4
    },
    {
      "step": 17600,
      "loss": 0.0671,
      "elapsed_s": 4167.4
    },
    {
      "step": 17700,
      "loss": 0.0743,
      "elapsed_s": 4191.3
    },
    {
      "step": 17800,
      "loss": 0.0652,
      "elapsed_s": 4215.0
    },
    {
      "step": 17900,
      "loss": 0.0713,
      "elapsed_s": 4239.4
    },
    {
      "step": 18000,
      "loss": 0.0617,
      "elapsed_s": 4262.6,
      "accuracy": {
        "unique": 0.954,
        "latest": 0.946,
        "duplicate": 0.988
      }
    },
    {
      "step": 18100,
      "loss": 0.0658,
      "elapsed_s": 4288.4
    },
    {
      "step": 18200,
      "loss": 0.0619,
      "elapsed_s": 4312.2
    },
    {
      "step": 18300,
      "loss": 0.0582,
      "elapsed_s": 4335.7
    },
    {
      "step": 18400,
      "loss": 0.0645,
      "elapsed_s": 4359.6
    },
    {
      "step": 18500,
      "loss": 0.0688,
      "elapsed_s": 4384.5
    },
    {
      "step": 18600,
      "loss": 0.0448,
      "elapsed_s": 4408.7
    },
    {
      "step": 18700,
      "loss": 0.0659,
      "elapsed_s": 4432.9
    },
    {
      "step": 18800,
      "loss": 0.0615,
      "elapsed_s": 4457.9
    },
    {
      "step": 18900,
      "loss": 0.0679,
      "elapsed_s": 4482.1
    },
    {
      "step": 19000,
      "loss": 0.0857,
      "elapsed_s": 4507.0
    },
    {
      "step": 19100,
      "loss": 0.0698,
      "elapsed_s": 4531.5
    },
    {
      "step": 19200,
      "loss": 0.054,
      "elapsed_s": 4555.8
    },
    {
      "step": 19300,
      "loss": 0.0722,
      "elapsed_s": 4580.4
    },
    {
      "step": 19400,
      "loss": 0.0564,
      "elapsed_s": 4605.2
    },
    {
      "step": 19500,
      "loss": 0.078,
      "elapsed_s": 4629.7
    },
    {
      "step": 19600,
      "loss": 0.0615,
      "elapsed_s": 4654.6
    },
    {
      "step": 19700,
      "loss": 0.0522,
      "elapsed_s": 4678.8
    },
    {
      "step": 19800,
      "loss": 0.0523,
      "elapsed_s": 4702.9
    },
    {
      "step": 19900,
      "loss": 0.0852,
      "elapsed_s": 4727.8
    },
    {
      "step": 20000,
      "loss": 0.0707,
      "elapsed_s": 4751.9
    },
    {
      "step": 20100,
      "loss": 0.0747,
      "elapsed_s": 4777.1
    },
    {
      "step": 20200,
      "loss": 0.0505,
      "elapsed_s": 4801.3
    },
    {
      "step": 20300,
      "loss": 0.0717,
      "elapsed_s": 4822.0
    },
    {
      "step": 20400,
      "loss": 0.0785,
      "elapsed_s": 4841.6
    },
    {
      "step": 20500,
      "loss": 0.0408,
      "elapsed_s": 4858.1
    },
    {
      "step": 20600,
      "loss": 0.0478,
      "elapsed_s": 4872.2
    },
    {
      "step": 20700,
      "loss": 0.0697,
      "elapsed_s": 4888.6
    },
    {
      "step": 20800,
      "loss": 0.0522,
      "elapsed_s": 4906.4
    },
    {
      "step": 20900,
      "loss": 0.0416,
      "elapsed_s": 4924.0
    },
    {
      "step": 21000,
      "loss": 0.0732,
      "elapsed_s": 4941.8,
      "accuracy": {
        "unique": 0.956,
        "latest": 0.934,
        "duplicate": 0.984
      }
    },
    {
      "step": 21100,
      "loss": 0.0773,
      "elapsed_s": 4960.6
    },
    {
      "step": 21200,
      "loss": 0.054,
      "elapsed_s": 4978.2
    },
    {
      "step": 21300,
      "loss": 0.0474,
      "elapsed_s": 4996.0
    },
    {
      "step": 21400,
      "loss": 0.0525,
      "elapsed_s": 5013.7
    },
    {
      "step": 21500,
      "loss": 0.0506,
      "elapsed_s": 5031.4
    },
    {
      "step": 21600,
      "loss": 0.0574,
      "elapsed_s": 5049.2
    },
    {
      "step": 21700,
      "loss": 0.0512,
      "elapsed_s": 5066.9
    },
    {
      "step": 21800,
      "loss": 0.0585,
      "elapsed_s": 5084.6
    },
    {
      "step": 21900,
      "loss": 0.0506,
      "elapsed_s": 5102.2
    },
    {
      "step": 22000,
      "loss": 0.0674,
      "elapsed_s": 5120.0
    },
    {
      "step": 22100,
      "loss": 0.0472,
      "elapsed_s": 5137.6
    },
    {
      "step": 22200,
      "loss": 0.0609,
      "elapsed_s": 5155.5
    },
    {
      "step": 22300,
      "loss": 0.0602,
      "elapsed_s": 5173.2
    },
    {
      "step": 22400,
      "loss": 0.0353,
      "elapsed_s": 5190.8
    },
    {
      "step": 22500,
      "loss": 0.0477,
      "elapsed_s": 5208.7
    },
    {
      "step": 22600,
      "loss": 0.0662,
      "elapsed_s": 5226.4
    },
    {
      "step": 22700,
      "loss": 0.0556,
      "elapsed_s": 5244.1
    },
    {
      "step": 22800,
      "loss": 0.0488,
      "elapsed_s": 5261.9
    },
    {
      "step": 22900,
      "loss": 0.0409,
      "elapsed_s": 5279.2
    },
    {
      "step": 23000,
      "loss": 0.0446,
      "elapsed_s": 5296.4
    },
    {
      "step": 23100,
      "loss": 0.0413,
      "elapsed_s": 5314.2
    },
    {
      "step": 23200,
      "loss": 0.0443,
      "elapsed_s": 5331.9
    },
    {
      "step": 23300,
      "loss": 0.0544,
      "elapsed_s": 5349.6
    },
    {
      "step": 23400,
      "loss": 0.051,
      "elapsed_s": 5367.3
    },
    {
      "step": 23500,
      "loss": 0.043,
      "elapsed_s": 5385.0
    },
    {
      "step": 23600,
      "loss": 0.0342,
      "elapsed_s": 5402.2
    },
    {
      "step": 23700,
      "loss": 0.0413,
      "elapsed_s": 5419.5
    },
    {
      "step": 23800,
      "loss": 0.0515,
      "elapsed_s": 5436.8
    },
    {
      "step": 23900,
      "loss": 0.0373,
      "elapsed_s": 5453.9
    },
    {
      "step": 24000,
      "loss": 0.0382,
      "elapsed_s": 5471.3,
      "accuracy": {
        "unique": 0.98,
        "latest": 0.956,
        "duplicate": 0.992
      }
    },
    {
      "step": 24100,
      "loss": 0.0416,
      "elapsed_s": 5489.4
    },
    {
      "step": 24200,
      "loss": 0.0663,
      "elapsed_s": 5506.7
    },
    {
      "step": 24300,
      "loss": 0.0419,
      "elapsed_s": 5524.0
    },
    {
      "step": 24400,
      "loss": 0.0387,
      "elapsed_s": 5541.4
    },
    {
      "step": 24500,
      "loss": 0.0418,
      "elapsed_s": 5558.7
    },
    {
      "step": 24600,
      "loss": 0.0331,
      "elapsed_s": 5575.9
    },
    {
      "step": 24700,
      "loss": 0.0385,
      "elapsed_s": 5593.2
    },
    {
      "step": 24800,
      "loss": 0.0351,
      "elapsed_s": 5610.4
    },
    {
      "step": 24900,
      "loss": 0.0529,
      "elapsed_s": 5627.9
    },
    {
      "step": 25000,
      "loss": 0.0376,
      "elapsed_s": 5645.6
    },
    {
      "step": 25100,
      "loss": 0.0259,
      "elapsed_s": 5663.4
    },
    {
      "step": 25200,
      "loss": 0.0517,
      "elapsed_s": 5681.1
    },
    {
      "step": 25300,
      "loss": 0.044,
      "elapsed_s": 5698.9
    },
    {
      "step": 25400,
      "loss": 0.0369,
      "elapsed_s": 5716.6
    },
    {
      "step": 25500,
      "loss": 0.04,
      "elapsed_s": 5734.4
    },
    {
      "step": 25600,
      "loss": 0.0204,
      "elapsed_s": 5752.1
    },
    {
      "step": 25700,
      "loss": 0.0401,
      "elapsed_s": 5769.8
    },
    {
      "step": 25800,
      "loss": 0.0405,
      "elapsed_s": 5787.4
    },
    {
      "step": 25900,
      "loss": 0.0418,
      "elapsed_s": 5805.2
    },
    {
      "step": 26000,
      "loss": 0.0405,
      "elapsed_s": 5822.1
    },
    {
      "step": 26100,
      "loss": 0.0538,
      "elapsed_s": 5839.8
    },
    {
      "step": 26200,
      "loss": 0.039,
      "elapsed_s": 5857.5
    },
    {
      "step": 26300,
      "loss": 0.042,
      "elapsed_s": 5875.2
    },
    {
      "step": 26400,
      "loss": 0.0312,
      "elapsed_s": 5892.9
    },
    {
      "step": 26500,
      "loss": 0.0442,
      "elapsed_s": 5910.5
    },
    {
      "step": 26600,
      "loss": 0.0416,
      "elapsed_s": 5928.2
    },
    {
      "step": 26700,
      "loss": 0.0454,
      "elapsed_s": 5945.8
    },
    {
      "step": 26800,
      "loss": 0.0336,
      "elapsed_s": 5962.8
    },
    {
      "step": 26900,
      "loss": 0.0302,
      "elapsed_s": 5980.3
    },
    {
      "step": 27000,
      "loss": 0.0257,
      "elapsed_s": 5997.9,
      "accuracy": {
        "unique": 0.984,
        "latest": 0.972,
        "duplicate": 0.994
      }
    },
    {
      "step": 27100,
      "loss": 0.0388,
      "elapsed_s": 6016.7
    },
    {
      "step": 27200,
      "loss": 0.0602,
      "elapsed_s": 6034.5
    },
    {
      "step": 27300,
      "loss": 0.0347,
      "elapsed_s": 6051.8
    },
    {
      "step": 27400,
      "loss": 0.035,
      "elapsed_s": 6069.3
    },
    {
      "step": 27500,
      "loss": 0.047,
      "elapsed_s": 6087.0
    },
    {
      "step": 27600,
      "loss": 0.0377,
      "elapsed_s": 6104.7
    },
    {
      "step": 27700,
      "loss": 0.049,
      "elapsed_s": 6122.4
    },
    {
      "step": 27800,
      "loss": 0.043,
      "elapsed_s": 6140.2
    },
    {
      "step": 27900,
      "loss": 0.0365,
      "elapsed_s": 6158.0
    },
    {
      "step": 28000,
      "loss": 0.0461,
      "elapsed_s": 6175.6
    },
    {
      "step": 28100,
      "loss": 0.0333,
      "elapsed_s": 6193.4
    },
    {
      "step": 28200,
      "loss": 0.0415,
      "elapsed_s": 6211.0
    },
    {
      "step": 28300,
      "loss": 0.0338,
      "elapsed_s": 6228.6
    },
    {
      "step": 28400,
      "loss": 0.0259,
      "elapsed_s": 6246.4
    },
    {
      "step": 28500,
      "loss": 0.0384,
      "elapsed_s": 6264.1
    },
    {
      "step": 28600,
      "loss": 0.0304,
      "elapsed_s": 6281.8
    },
    {
      "step": 28700,
      "loss": 0.0473,
      "elapsed_s": 6299.6
    },
    {
      "step": 28800,
      "loss": 0.0498,
      "elapsed_s": 6317.2
    },
    {
      "step": 28900,
      "loss": 0.0449,
      "elapsed_s": 6335.4
    },
    {
      "step": 29000,
      "loss": 0.0391,
      "elapsed_s": 6353.1
    },
    {
      "step": 29100,
      "loss": 0.0279,
      "elapsed_s": 6370.6
    },
    {
      "step": 29200,
      "loss": 0.0195,
      "elapsed_s": 6388.6
    },
    {
      "step": 29300,
      "loss": 0.0312,
      "elapsed_s": 6407.4
    },
    {
      "step": 29400,
      "loss": 0.0381,
      "elapsed_s": 6426.0
    },
    {
      "step": 29500,
      "loss": 0.0278,
      "elapsed_s": 6444.8
    },
    {
      "step": 29600,
      "loss": 0.0355,
      "elapsed_s": 6463.3
    },
    {
      "step": 29700,
      "loss": 0.0389,
      "elapsed_s": 6480.9
    },
    {
      "step": 29800,
      "loss": 0.0365,
      "elapsed_s": 6498.6
    },
    {
      "step": 29900,
      "loss": 0.0286,
      "elapsed_s": 6516.3
    },
    {
      "step": 29999,
      "loss": 0.0343,
      "elapsed_s": 6533.8,
      "accuracy": {
        "unique": 0.984,
        "latest": 0.97,
        "duplicate": 0.994
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.984,
    "latest": 0.97,
    "duplicate": 0.994
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/base/seed1/config.json <==
{
  "preset": "base",
  "model_seed": 1,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": "none",
  "teacher": {
    "vocab_size": 100,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 30000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.0003,
  "eval_per_task": 500
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/base/seed1/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.2927,
      "elapsed_s": 0.1,
      "accuracy": {
        "unique": 0.016,
        "latest": 0.006,
        "duplicate": 0.01
      }
    },
    {
      "step": 100,
      "loss": 4.1807,
      "elapsed_s": 18.4
    },
    {
      "step": 200,
      "loss": 4.1493,
      "elapsed_s": 35.7
    },
    {
      "step": 300,
      "loss": 3.7252,
      "elapsed_s": 53.0
    },
    {
      "step": 400,
      "loss": 3.6995,
      "elapsed_s": 70.3
    },
    {
      "step": 500,
      "loss": 3.5394,
      "elapsed_s": 87.5
    },
    {
      "step": 600,
      "loss": 3.5108,
      "elapsed_s": 104.8
    },
    {
      "step": 700,
      "loss": 3.4858,
      "elapsed_s": 122.0
    },
    {
      "step": 800,
      "loss": 3.4278,
      "elapsed_s": 139.3
    },
    {
      "step": 900,
      "loss": 3.4332,
      "elapsed_s": 156.7
    },
    {
      "step": 1000,
      "loss": 3.3793,
      "elapsed_s": 173.9
    },
    {
      "step": 1100,
      "loss": 3.4148,
      "elapsed_s": 191.1
    },
    {
      "step": 1200,
      "loss": 3.3821,
      "elapsed_s": 208.4
    },
    {
      "step": 1300,
      "loss": 3.2693,
      "elapsed_s": 225.9
    },
    {
      "step": 1400,
      "loss": 3.3428,
      "elapsed_s": 243.2
    },
    {
      "step": 1500,
      "loss": 3.1913,
      "elapsed_s": 260.5
    },
    {
      "step": 1600,
      "loss": 2.4553,
      "elapsed_s": 277.7
    },
    {
      "step": 1700,
      "loss": 1.3834,
      "elapsed_s": 295.0
    },
    {
      "step": 1800,
      "loss": 1.1652,
      "elapsed_s": 312.3
    },
    {
      "step": 1900,
      "loss": 1.1549,
      "elapsed_s": 329.6
    },
    {
      "step": 2000,
      "loss": 1.1443,
      "elapsed_s": 346.8
    },
    {
      "step": 2100,
      "loss": 1.0406,
      "elapsed_s": 364.1
    },
    {
      "step": 2200,
      "loss": 1.0369,
      "elapsed_s": 381.6
    },
    {
      "step": 2300,
      "loss": 1.1315,
      "elapsed_s": 398.8
    },
    {
      "step": 2400,
      "loss": 1.0239,
      "elapsed_s": 414.5
    },
    {
      "step": 2500,
      "loss": 1.0818,
      "elapsed_s": 428.6
    },
    {
      "step": 2600,
      "loss": 1.0366,
      "elapsed_s": 444.3
    },
    {
      "step": 2700,
      "loss": 1.0398,
      "elapsed_s": 461.5
    },
    {
      "step": 2800,
      "loss": 1.0077,
      "elapsed_s": 478.6
    },
    {
      "step": 2900,
      "loss": 1.0169,
      "elapsed_s": 495.8
    },
    {
      "step": 3000,
      "loss": 1.0115,
      "elapsed_s": 513.1,
      "accuracy": {
        "unique": 0.462,
        "latest": 0.35,
        "duplicate": 0.79
      }
    },
    {
      "step": 3100,
      "loss": 0.974,
      "elapsed_s": 531.3
    },
    {
      "step": 3200,
      "loss": 1.0326,
      "elapsed_s": 548.5
    },
    {
      "step": 3300,
      "loss": 1.0516,
      "elapsed_s": 565.6
    },
    {
      "step": 3400,
      "loss": 1.0286,
      "elapsed_s": 583.0
    },
    {
      "step": 3500,
      "loss": 0.9496,
      "elapsed_s": 600.4
    },
    {
      "step": 3600,
      "loss": 0.9583,
      "elapsed_s": 617.8
    },
    {
      "step": 3700,
      "loss": 0.9939,
      "elapsed_s": 635.1
    },
    {
      "step": 3800,
      "loss": 0.9821,
      "elapsed_s": 652.3
    },
    {
      "step": 3900,
      "loss": 0.9344,
      "elapsed_s": 669.6
    },
    {
      "step": 4000,
      "loss": 0.9575,
      "elapsed_s": 686.9
    },
    {
      "step": 4100,
      "loss": 0.945,
      "elapsed_s": 704.2
    },
    {
      "step": 4200,
      "loss": 1.0065,
      "elapsed_s": 721.5
    },
    {
      "step": 4300,
      "loss": 0.9921,
      "elapsed_s": 738.8
    },
    {
      "step": 4400,
      "loss": 1.018,
      "elapsed_s": 756.1
    },
    {
      "step": 4500,
      "loss": 0.974,
      "elapsed_s": 773.3
    },
    {
      "step": 4600,
      "loss": 0.9661,
      "elapsed_s": 790.6
    },
    {
      "step": 4700,
      "loss": 0.9651,
      "elapsed_s": 807.8
    },
    {
      "step": 4800,
      "loss": 0.9601,
      "elapsed_s": 825.1
    },
    {
      "step": 4900,
      "loss": 0.9476,
      "elapsed_s": 842.5
    },
    {
      "step": 5000,
      "loss": 1.0183,
      "elapsed_s": 859.6
    },
    {
      "step": 5100,
      "loss": 0.9689,
      "elapsed_s": 876.9
    },
    {
      "step": 5200,
      "loss": 0.9569,
      "elapsed_s": 894.2
    },
    {
      "step": 5300,
      "loss": 0.9555,
      "elapsed_s": 911.4
    },
    {
      "step": 5400,
      "loss": 0.9269,
      "elapsed_s": 928.6
    },
    {
      "step": 5500,
      "loss": 0.9544,
      "elapsed_s": 945.8
    },
    {
      "step": 5600,
      "loss": 0.9129,
      "elapsed_s": 963.1
    },
    {
      "step": 5700,
      "loss": 0.9723,
      "elapsed_s": 980.2
    },
    {
      "step": 5800,
      "loss": 0.9501,
      "elapsed_s": 997.6
    },
    {
      "step": 5900,
      "loss": 0.9449,
      "elapsed_s": 1014.8
    },
    {
      "step": 6000,
      "loss": 0.9425,
      "elapsed_s": 1032.0,
      "accuracy": {
        "unique": 0.438,
        "latest": 0.46,
        "duplicate": 0.768
      }
    },
    {
      "step": 6100,
      "loss": 0.9336,
      "elapsed_s": 1050.4
    },
    {
      "step": 6200,
      "loss": 0.9197,
      "elapsed_s": 1066.1
    },
    {
      "step": 6300,
      "loss": 0.9339,
      "elapsed_s": 1081.0
    },
    {
      "step": 6400,
      "loss": 0.922,
      "elapsed_s": 1095.7
    },
    {
      "step": 6500,
      "loss": 0.9013,
      "elapsed_s": 1110.6
    },
    {
      "step": 6600,
      "loss": 0.8885,
      "elapsed_s": 1125.4
    },
    {
      "step": 6700,
      "loss": 0.8322,
      "elapsed_s": 1140.3
    },
    {
      "step": 6800,
      "loss": 0.845,
      "elapsed_s": 1155.1
    },
    {
      "step": 6900,
      "loss": 0.8114,
      "elapsed_s": 1170.0
    },
    {
      "step": 7000,
      "loss": 0.7922,
      "elapsed_s": 1184.7
    },
    {
      "step": 7100,
      "loss": 0.7918,
      "elapsed_s": 1199.7
    },
    {
      "step": 7200,
      "loss": 0.8009,
      "elapsed_s": 1214.4
    },
    {
      "step": 7300,
      "loss": 0.7841,
      "elapsed_s": 1229.2
    },
    {
      "step": 7400,
      "loss": 0.8117,
      "elapsed_s": 1244.1
    },
    {
      "step": 7500,
      "loss": 0.7644,
      "elapsed_s": 1258.9
    },
    {
      "step": 7600,
      "loss": 0.8277,
      "elapsed_s": 1273.8
    },
    {
      "step": 7700,
      "loss": 0.7789,
      "elapsed_s": 1288.8
    },
    {
      "step": 7800,
      "loss": 0.7917,
      "elapsed_s": 1303.6
    },
    {
      "step": 7900,
      "loss": 0.8439,
      "elapsed_s": 1318.6
    },
    {
      "step": 8000,
      "loss": 0.7978,
      "elapsed_s": 1333.4
    },
    {
      "step": 8100,
      "loss": 0.7861,
      "elapsed_s": 1348.3
    },
    {
      "step": 8200,
      "loss": 0.7625,
      "elapsed_s": 1363.2
    },
    {
      "step": 8300,
      "loss": 0.7759,
      "elapsed_s": 1378.2
    },
    {
      "step": 8400,
      "loss": 0.7556,
      "elapsed_s": 1393.2
    },
    {
      "step": 8500,
      "loss": 0.7102,
      "elapsed_s": 1408.2
    },
    {
      "step": 8600,
      "loss": 0.7592,
      "elapsed_s": 1423.0
    },
    {
      "step": 8700,
      "loss": 0.7322,
      "elapsed_s": 1437.9
    },
    {
      "step": 8800,
      "loss": 0.7395,
      "elapsed_s": 1452.8
    },
    {
      "step": 8900,
      "loss": 0.7259,
      "elapsed_s": 1467.7
    },
    {
      "step": 9000,
      "loss": 0.6754,
      "elapsed_s": 1482.6,
      "accuracy": {
        "unique": 0.578,
        "latest": 0.596,
        "duplicate": 0.842
      }
    },
    {
      "step": 9100,
      "loss": 0.7105,
      "elapsed_s": 1498.4
    },
    {
      "step": 9200,
      "loss": 0.67,
      "elapsed_s": 1513.3
    },
    {
      "step": 9300,
      "loss": 0.654,
      "elapsed_s": 1528.0
    },
    {
      "step": 9400,
      "loss": 0.7412,
      "elapsed_s": 1542.9
    },
    {
      "step": 9500,
      "loss": 0.6991,
      "elapsed_s": 1557.7
    },
    {
      "step": 9600,
      "loss": 0.6451,
      "elapsed_s": 1572.6
    },
    {
      "step": 9700,
      "loss": 0.6547,
      "elapsed_s": 1587.4
    },
    {
      "step": 9800,
      "loss": 0.6126,
      "elapsed_s": 1602.3
    },
    {
      "step": 9900,
      "loss": 0.617,
      "elapsed_s": 1617.4
    },
    {
      "step": 10000,
      "loss": 0.5185,
      "elapsed_s": 1632.3
    },
    {
      "step": 10100,
      "loss": 0.57,
      "elapsed_s": 1647.3
    },
    {
      "step": 10200,
      "loss": 0.5017,
      "elapsed_s": 1662.0
    },
    {
      "step": 10300,
      "loss": 0.5745,
      "elapsed_s": 1676.9
    },
    {
      "step": 10400,
      "loss": 0.5261,
      "elapsed_s": 1691.9
    },
    {
      "step": 10500,
      "loss": 0.5865,
      "elapsed_s": 1706.8
    },
    {
      "step": 10600,
      "loss": 0.5268,
      "elapsed_s": 1721.7
    },
    {
      "step": 10700,
      "loss": 0.5475,
      "elapsed_s": 1736.5
    },
    {
      "step": 10800,
      "loss": 0.561,
      "elapsed_s": 1751.5
    },
    {
      "step": 10900,
      "loss": 0.5595,
      "elapsed_s": 1766.4
    },
    {
      "step": 11000,
      "loss": 0.4278,
      "elapsed_s": 1781.4
    },
    {
      "step": 11100,
      "loss": 0.4697,
      "elapsed_s": 1796.2
    },
    {
      "step": 11200,
      "loss": 0.4592,
      "elapsed_s": 1811.2
    },
    {
      "step": 11300,
      "loss": 0.4538,
      "elapsed_s": 1826.0
    },
    {
      "step": 11400,
      "loss": 0.475,
      "elapsed_s": 1840.9
    },
    {
      "step": 11500,
      "loss": 0.4391,
      "elapsed_s": 1855.8
    },
    {
      "step": 11600,
      "loss": 0.4082,
      "elapsed_s": 1870.7
    },
    {
      "step": 11700,
      "loss": 0.4741,
      "elapsed_s": 1885.5
    },
    {
      "step": 11800,
      "loss": 0.4003,
      "elapsed_s": 1900.4
    },
    {
      "step": 11900,
      "loss": 0.4228,
      "elapsed_s": 1915.3
    },
    {
      "step": 12000,
      "loss": 0.4124,
      "elapsed_s": 1929.9,
      "accuracy": {
        "unique": 0.722,
        "latest": 0.78,
        "duplicate": 0.904
      }
    },
    {
      "step": 12100,
      "loss": 0.4045,
      "elapsed_s": 1945.7
    },
    {
      "step": 12200,
      "loss": 0.4301,
      "elapsed_s": 1960.7
    },
    {
      "step": 12300,
      "loss": 0.4361,
      "elapsed_s": 1975.6
    },
    {
      "step": 12400,
      "loss": 0.3978,
      "elapsed_s": 1990.5
    },
    {
      "step": 12500,
      "loss": 0.424,
      "elapsed_s": 2005.3
    },
    {
      "step": 12600,
      "loss": 0.4176,
      "elapsed_s": 2020.2
    },
    {
      "step": 12700,
      "loss": 0.3339,
      "elapsed_s": 2035.1
    },
    {
      "step": 12800,
      "loss": 0.3631,
      "elapsed_s": 2050.0
    },
    {
      "step": 12900,
      "loss": 0.3899,
      "elapsed_s": 2064.8
    },
    {
      "step": 13000,
      "loss": 0.3966,
      "elapsed_s": 2079.6
    },
    {
      "step": 13100,
      "loss": 0.3376,
      "elapsed_s": 2094.4
    },
    {
      "step": 13200,
      "loss": 0.3551,
      "elapsed_s": 2109.2
    },
    {
      "step": 13300,
      "loss": 0.3397,
      "elapsed_s": 2124.2
    },
    {
      "step": 13400,
      "loss": 0.3353,
      "elapsed_s": 2139.2
    },
    {
      "step": 13500,
      "loss": 0.3416,
      "elapsed_s": 2154.1
    },
    {
      "step": 13600,
      "loss": 0.2943,
      "elapsed_s": 2169.0
    },
    {
      "step": 13700,
      "loss": 0.3489,
      "elapsed_s": 2183.9
    },
    {
      "step": 13800,
      "loss": 0.297,
      "elapsed_s": 2198.9
    },
    {
      "step": 13900,
      "loss": 0.3275,
      "elapsed_s": 2213.8
    },
    {
      "step": 14000,
      "loss": 0.265,
      "elapsed_s": 2228.7
    },
    {
      "step": 14100,
      "loss": 0.2918,
      "elapsed_s": 2243.6
    },
    {
      "step": 14200,
      "loss": 0.2801,
      "elapsed_s": 2258.6
    },
    {
      "step": 14300,
      "loss": 0.2869,
      "elapsed_s": 2273.5
    },
    {
      "step": 14400,
      "loss": 0.3077,
      "elapsed_s": 2288.3
    },
    {
      "step": 14500,
      "loss": 0.3049,
      "elapsed_s": 2303.2
    },
    {
      "step": 14600,
      "loss": 0.3176,
      "elapsed_s": 2318.1
    },
    {
      "step": 14700,
      "loss": 0.3122,
      "elapsed_s": 2333.0
    },
    {
      "step": 14800,
      "loss": 0.2941,
      "elapsed_s": 2348.1
    },
    {
      "step": 14900,
      "loss": 0.2242,
      "elapsed_s": 2363.1
    },
    {
      "step": 15000,
      "loss": 0.2381,
      "elapsed_s": 2378.0,
      "accuracy": {
        "unique": 0.854,
        "latest": 0.87,
        "duplicate": 0.94
      }
    },
    {
      "step": 15100,
      "loss": 0.2511,
      "elapsed_s": 2394.0
    },
    {
      "step": 15200,
      "loss": 0.2591,
      "elapsed_s": 2409.0
    },
    {
      "step": 15300,
      "loss": 0.2174,
      "elapsed_s": 2423.9
    },
    {
      "step": 15400,
      "loss": 0.201,
      "elapsed_s": 2438.7
    },
    {
      "step": 15500,
      "loss": 0.176,
      "elapsed_s": 2453.6
    },
    {
      "step": 15600,
      "loss": 0.217,
      "elapsed_s": 2468.6
    },
    {
      "step": 15700,
      "loss": 0.2,
      "elapsed_s": 2483.5
    },
    {
      "step": 15800,
      "loss": 0.221,
      "elapsed_s": 2498.5
    },
    {
      "step": 15900,
      "loss": 0.2289,
      "elapsed_s": 2513.6
    },
    {
      "step": 16000,
      "loss": 0.2046,
      "elapsed_s": 2528.7
    },
    {
      "step": 16100,
      "loss": 0.1896,
      "elapsed_s": 2543.5
    },
    {
      "step": 16200,
      "loss": 0.1889,
      "elapsed_s": 2558.4
    },
    {
      "step": 16300,
      "loss": 0.1762,
      "elapsed_s": 2573.3
    },
    {
      "step": 16400,
      "loss": 0.1582,
      "elapsed_s": 2588.1
    },
    {
      "step": 16500,
      "loss": 0.16,
      "elapsed_s": 2603.0
    },
    {
      "step": 16600,
      "loss": 0.1797,
      "elapsed_s": 2617.9
    },
    {
      "step": 16700,
      "loss": 0.1548,
      "elapsed_s": 2632.8
    },
    {
      "step": 16800,
      "loss": 0.2131,
      "elapsed_s": 2647.6
    },
    {
      "step": 16900,
      "loss": 0.1826,
      "elapsed_s": 2662.5
    },
    {
      "step": 17000,
      "loss": 0.1931,
      "elapsed_s": 2677.4
    },
    {
      "step": 17100,
      "loss": 0.1539,
      "elapsed_s": 2692.2
    },
    {
      "step": 17200,
      "loss": 0.1605,
      "elapsed_s": 2707.2
    },
    {
      "step": 17300,
      "loss": 0.1669,
      "elapsed_s": 2721.9
    },
    {
      "step": 17400,
      "loss": 0.1594,
      "elapsed_s": 2736.8
    },
    {
      "step": 17500,
      "loss": 0.1775,
      "elapsed_s": 2751.6
    },
    {
      "step": 17600,
      "loss": 0.1267,
      "elapsed_s": 2766.3
    },
    {
      "step": 17700,
      "loss": 0.172,
      "elapsed_s": 2781.3
    },
    {
      "step": 17800,
      "loss": 0.1535,
      "elapsed_s": 2796.1
    },
    {
      "step": 17900,
      "loss": 0.152,
      "elapsed_s": 2811.0
    },
    {
      "step": 18000,
      "loss": 0.1419,
      "elapsed_s": 2825.8,
      "accuracy": {
        "unique": 0.884,
        "latest": 0.926,
        "duplicate": 0.958
      }
    },
    {
      "step": 18100,
      "loss": 0.1989,
      "elapsed_s": 2839.5
    },
    {
      "step": 18200,
      "loss": 0.1667,
      "elapsed_s": 2851.4
    },
    {
      "step": 18300,
      "loss": 0.1448,
      "elapsed_s": 2864.7
    },
    {
      "step": 18400,
      "loss": 0.1382,
      "elapsed_s": 2879.5
    },
    {
      "step": 18500,
      "loss": 0.1718,
      "elapsed_s": 2894.4
    },
    {
      "step": 18600,
      "loss": 0.1677,
      "elapsed_s": 2909.4
    },
    {
      "step": 18700,
      "loss": 0.1684,
      "elapsed_s": 2924.3
    },
    {
      "step": 18800,
      "loss": 0.151,
      "elapsed_s": 2939.1
    },
    {
      "step": 18900,
      "loss": 0.1459,
      "elapsed_s": 2954.0
    },
    {
      "step": 19000,
      "loss": 0.1592,
      "elapsed_s": 2968.8
    },
    {
      "step": 19100,
      "loss": 0.1536,
      "elapsed_s": 2983.5
    },
    {
      "step": 19200,
      "loss": 0.1364,
      "elapsed_s": 2998.5
    },
    {
      "step": 19300,
      "loss": 0.1359,
      "elapsed_s": 3013.5
    },
    {
      "step": 19400,
      "loss": 0.1557,
      "elapsed_s": 3028.3
    },
    {
      "step": 19500,
      "loss": 0.126,
      "elapsed_s": 3043.1
    },
    {
      "step": 19600,
      "loss": 0.1484,
      "elapsed_s": 3058.0
    },
    {
      "step": 19700,
      "loss": 0.1438,
      "elapsed_s": 3072.9
    },
    {
      "step": 19800,
      "loss": 0.1226,
      "elapsed_s": 3087.8
    },
    {
      "step": 19900,
      "loss": 0.1721,
      "elapsed_s": 3102.8
    },
    {
      "step": 20000,
      "loss": 0.1263,
      "elapsed_s": 3117.8
    },
    {
      "step": 20100,
      "loss": 0.1446,
      "elapsed_s": 3132.7
    },
    {
      "step": 20200,
      "loss": 0.1332,
      "elapsed_s": 3147.6
    },
    {
      "step": 20300,
      "loss": 0.147,
      "elapsed_s": 3162.5
    },
    {
      "step": 20400,
      "loss": 0.1257,
      "elapsed_s": 3177.4
    },
    {
      "step": 20500,
      "loss": 0.1174,
      "elapsed_s": 3192.2
    },
    {
      "step": 20600,
      "loss": 0.1461,
      "elapsed_s": 3207.1
    },
    {
      "step": 20700,
      "loss": 0.1249,
      "elapsed_s": 3221.9
    },
    {
      "step": 20800,
      "loss": 0.1721,
      "elapsed_s": 3236.8
    },
    {
      "step": 20900,
      "loss": 0.1327,
      "elapsed_s": 3251.6
    },
    {
      "step": 21000,
      "loss": 0.1348,
      "elapsed_s": 3266.5,
      "accuracy": {
        "unique": 0.896,
        "latest": 0.912,
        "duplicate": 0.964
      }
    },
    {
      "step": 21100,
      "loss": 0.1397,
      "elapsed_s": 3282.5
    },
    {
      "step": 21200,
      "loss": 0.1347,
      "elapsed_s": 3297.5
    },
    {
      "step": 21300,
      "loss": 0.1089,
      "elapsed_s": 3312.5
    },
    {
      "step": 21400,
      "loss": 0.1038,
      "elapsed_s": 3327.4
    },
    {
      "step": 21500,
      "loss": 0.1168,
      "elapsed_s": 3342.2
    },
    {
      "step": 21600,
      "loss": 0.111,
      "elapsed_s": 3357.1
    },
    {
      "step": 21700,
      "loss": 0.1345,
      "elapsed_s": 3371.9
    },
    {
      "step": 21800,
      "loss": 0.128,
      "elapsed_s": 3386.7
    },
    {
      "step": 21900,
      "loss": 0.1266,
      "elapsed_s": 3401.5
    },
    {
      "step": 22000,
      "loss": 0.104,
      "elapsed_s": 3416.3
    },
    {
      "step": 22100,
      "loss": 0.0901,
      "elapsed_s": 3431.2
    },
    {
      "step": 22200,
      "loss": 0.0965,
      "elapsed_s": 3445.9
    },
    {
      "step": 22300,
      "loss": 0.0869,
      "elapsed_s": 3460.8
    },
    {
      "step": 22400,
      "loss": 0.102,
      "elapsed_s": 3475.6
    },
    {
      "step": 22500,
      "loss": 0.103,
      "elapsed_s": 3490.5
    },
    {
      "step": 22600,
      "loss": 0.0869,
      "elapsed_s": 3505.6
    },
    {
      "step": 22700,
      "loss": 0.0921,
      "elapsed_s": 3520.4
    },
    {
      "step": 22800,
      "loss": 0.1174,
      "elapsed_s": 3535.2
    },
    {
      "step": 22900,
      "loss": 0.1454,
      "elapsed_s": 3550.2
    },
    {
      "step": 23000,
      "loss": 0.1621,
      "elapsed_s": 3565.0
    },
    {
      "step": 23100,
      "loss": 0.1115,
      "elapsed_s": 3579.8
    },
    {
      "step": 23200,
      "loss": 0.0901,
      "elapsed_s": 3594.7
    },
    {
      "step": 23300,
      "loss": 0.1034,
      "elapsed_s": 3609.6
    },
    {
      "step": 23400,
      "loss": 0.096,
      "elapsed_s": 3624.3
    },
    {
      "step": 23500,
      "loss": 0.0849,
      "elapsed_s": 3639.3
    },
    {
      "step": 23600,
      "loss": 0.1081,
      "elapsed_s": 3654.2
    },
    {
      "step": 23700,
      "loss": 0.1087,
      "elapsed_s": 3669.1
    },
    {
      "step": 23800,
      "loss": 0.1061,
      "elapsed_s": 3684.0
    },
    {
      "step": 23900,
      "loss": 0.1007,
      "elapsed_s": 3699.1
    },
    {
      "step": 24000,
      "loss": 0.109,
      "elapsed_s": 3714.1,
      "accuracy": {
        "unique": 0.932,
        "latest": 0.96,
        "duplicate": 0.964
      }
    },
    {
      "step": 24100,
      "loss": 0.1079,
      "elapsed_s": 3729.9
    },
    {
      "step": 24200,
      "loss": 0.1103,
      "elapsed_s": 3744.8
    },
    {
      "step": 24300,
      "loss": 0.1046,
      "elapsed_s": 3759.7
    },
    {
      "step": 24400,
      "loss": 0.1186,
      "elapsed_s": 3774.6
    },
    {
      "step": 24500,
      "loss": 0.1184,
      "elapsed_s": 3789.5
    },
    {
      "step": 24600,
      "loss": 0.1214,
      "elapsed_s": 3804.5
    },
    {
      "step": 24700,
      "loss": 0.0934,
      "elapsed_s": 3819.3
    },
    {
      "step": 24800,
      "loss": 0.0685,
      "elapsed_s": 3834.2
    },
    {
      "step": 24900,
      "loss": 0.0838,
      "elapsed_s": 3849.1
    },
    {
      "step": 25000,
      "loss": 0.0853,
      "elapsed_s": 3864.0
    },
    {
      "step": 25100,
      "loss": 0.1247,
      "elapsed_s": 3879.0
    },
    {
      "step": 25200,
      "loss": 0.1202,
      "elapsed_s": 3893.8
    },
    {
      "step": 25300,
      "loss": 0.1063,
      "elapsed_s": 3908.6
    },
    {
      "step": 25400,
      "loss": 0.1189,
      "elapsed_s": 3923.5
    },
    {
      "step": 25500,
      "loss": 0.1034,
      "elapsed_s": 3938.3
    },
    {
      "step": 25600,
      "loss": 0.1104,
      "elapsed_s": 3953.2
    },
    {
      "step": 25700,
      "loss": 0.1044,
      "elapsed_s": 3968.1
    },
    {
      "step": 25800,
      "loss": 0.0984,
      "elapsed_s": 3983.1
    },
    {
      "step": 25900,
      "loss": 0.1095,
      "elapsed_s": 3998.0
    },
    {
      "step": 26000,
      "loss": 0.1078,
      "elapsed_s": 4012.8
    },
    {
      "step": 26100,
      "loss": 0.0794,
      "elapsed_s": 4027.7
    },
    {
      "step": 26200,
      "loss": 0.0854,
      "elapsed_s": 4042.4
    },
    {
      "step": 26300,
      "loss": 0.0756,
      "elapsed_s": 4057.4
    },
    {
      "step": 26400,
      "loss": 0.0928,
      "elapsed_s": 4072.5
    },
    {
      "step": 26500,
      "loss": 0.0928,
      "elapsed_s": 4087.5
    },
    {
      "step": 26600,
      "loss": 0.0817,
      "elapsed_s": 4102.5
    },
    {
      "step": 26700,
      "loss": 0.0853,
      "elapsed_s": 4117.4
    },
    {
      "step": 26800,
      "loss": 0.0906,
      "elapsed_s": 4132.4
    },
    {
      "step": 26900,
      "loss": 0.0836,
      "elapsed_s": 4147.2
    },
    {
      "step": 27000,
      "loss": 0.0584,
      "elapsed_s": 4162.1,
      "accuracy": {
        "unique": 0.938,
        "latest": 0.966,
        "duplicate": 0.968
      }
    },
    {
      "step": 27100,
      "loss": 0.0799,
      "elapsed_s": 4178.0
    },
    {
      "step": 27200,
      "loss": 0.0826,
      "elapsed_s": 4192.9
    },
    {
      "step": 27300,
      "loss": 0.0748,
      "elapsed_s": 4207.8
    },
    {
      "step": 27400,
      "loss": 0.0998,
      "elapsed_s": 4222.7
    },
    {
      "step": 27500,
      "loss": 0.0913,
      "elapsed_s": 4237.5
    },
    {
      "step": 27600,
      "loss": 0.0772,
      "elapsed_s": 4252.4
    },
    {
      "step": 27700,
      "loss": 0.073,
      "elapsed_s": 4267.2
    },
    {
      "step": 27800,
      "loss": 0.0612,
      "elapsed_s": 4282.1
    },
    {
      "step": 27900,
      "loss": 0.0975,
      "elapsed_s": 4296.9
    },
    {
      "step": 28000,
      "loss": 0.0717,
      "elapsed_s": 4311.8
    },
    {
      "step": 28100,
      "loss": 0.0949,
      "elapsed_s": 4326.6
    },
    {
      "step": 28200,
      "loss": 0.0695,
      "elapsed_s": 4341.5
    },
    {
      "step": 28300,
      "loss": 0.0926,
      "elapsed_s": 4356.4
    },
    {
      "step": 28400,
      "loss": 0.0679,
      "elapsed_s": 4371.3
    },
    {
      "step": 28500,
      "loss": 0.0884,
      "elapsed_s": 4386.1
    },
    {
      "step": 28600,
      "loss": 0.0801,
      "elapsed_s": 4401.0
    },
    {
      "step": 28700,
      "loss": 0.0574,
      "elapsed_s": 4415.7
    },
    {
      "step": 28800,
      "loss": 0.0689,
      "elapsed_s": 4430.6
    },
    {
      "step": 28900,
      "loss": 0.0682,
      "elapsed_s": 4445.6
    },
    {
      "step": 29000,
      "loss": 0.0801,
      "elapsed_s": 4460.6
    },
    {
      "step": 29100,
      "loss": 0.1014,
      "elapsed_s": 4475.6
    },
    {
      "step": 29200,
      "loss": 0.0834,
      "elapsed_s": 4490.7
    },
    {
      "step": 29300,
      "loss": 0.0926,
      "elapsed_s": 4505.9
    },
    {
      "step": 29400,
      "loss": 0.0763,
      "elapsed_s": 4521.2
    },
    {
      "step": 29500,
      "loss": 0.0701,
      "elapsed_s": 4536.4
    },
    {
      "step": 29600,
      "loss": 0.0672,
      "elapsed_s": 4551.6
    },
    {
      "step": 29700,
      "loss": 0.0814,
      "elapsed_s": 4566.9
    },
    {
      "step": 29800,
      "loss": 0.0769,
      "elapsed_s": 4582.0
    },
    {
      "step": 29900,
      "loss": 0.0732,
      "elapsed_s": 4597.2
    },
    {
      "step": 29999,
      "loss": 0.0632,
      "elapsed_s": 4612.3,
      "accuracy": {
        "unique": 0.938,
        "latest": 0.968,
        "duplicate": 0.97
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.938,
    "latest": 0.968,
    "duplicate": 0.97
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/base/seed2/config.json <==
{
  "preset": "base",
  "model_seed": 2,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": "none",
  "teacher": {
    "vocab_size": 100,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 45000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.0003,
  "eval_per_task": 500
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/base/seed2/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.4123,
      "elapsed_s": 0.7,
      "accuracy": {
        "unique": 0.004,
        "latest": 0.006,
        "duplicate": 0.01
      }
    },
    {
      "step": 100,
      "loss": 4.1961,
      "elapsed_s": 14.3
    },
    {
      "step": 200,
      "loss": 4.097,
      "elapsed_s": 27.2
    },
    {
      "step": 300,
      "loss": 3.7738,
      "elapsed_s": 40.0
    },
    {
      "step": 400,
      "loss": 3.5798,
      "elapsed_s": 52.9
    },
    {
      "step": 500,
      "loss": 3.49,
      "elapsed_s": 65.8
    },
    {
      "step": 600,
      "loss": 3.4173,
      "elapsed_s": 78.6
    },
    {
      "step": 700,
      "loss": 3.4909,
      "elapsed_s": 91.5
    },
    {
      "step": 800,
      "loss": 3.4804,
      "elapsed_s": 104.2
    },
    {
      "step": 900,
      "loss": 3.43,
      "elapsed_s": 117.1
    },
    {
      "step": 1000,
      "loss": 3.3933,
      "elapsed_s": 130.0
    },
    {
      "step": 1100,
      "loss": 3.4415,
      "elapsed_s": 142.9
    },
    {
      "step": 1200,
      "loss": 3.3741,
      "elapsed_s": 155.8
    },
    {
      "step": 1300,
      "loss": 3.3595,
      "elapsed_s": 168.8
    },
    {
      "step": 1400,
      "loss": 3.3811,
      "elapsed_s": 181.6
    },
    {
      "step": 1500,
      "loss": 3.3775,
      "elapsed_s": 194.6
    },
    {
      "step": 1600,
      "loss": 3.326,
      "elapsed_s": 207.5
    },
    {
      "step": 1700,
      "loss": 3.3002,
      "elapsed_s": 220.4
    },
    {
      "step": 1800,
      "loss": 3.3043,
      "elapsed_s": 233.2
    },
    {
      "step": 1900,
      "loss": 3.2903,
      "elapsed_s": 246.1
    },
    {
      "step": 2000,
      "loss": 3.2725,
      "elapsed_s": 259.0
    },
    {
      "step": 2100,
      "loss": 3.1164,
      "elapsed_s": 271.9
    },
    {
      "step": 2200,
      "loss": 2.8012,
      "elapsed_s": 284.8
    },
    {
      "step": 2300,
      "loss": 2.7321,
      "elapsed_s": 297.7
    },
    {
      "step": 2400,
      "loss": 2.2491,
      "elapsed_s": 310.6
    },
    {
      "step": 2500,
      "loss": 1.2086,
      "elapsed_s": 323.5
    },
    {
      "step": 2600,
      "loss": 1.1772,
      "elapsed_s": 336.4
    },
    {
      "step": 2700,
      "loss": 1.0255,
      "elapsed_s": 349.3
    },
    {
      "step": 2800,
      "loss": 1.0936,
      "elapsed_s": 362.1
    },
    {
      "step": 2900,
      "loss": 1.0452,
      "elapsed_s": 374.9
    },
    {
      "step": 3000,
      "loss": 1.0717,
      "elapsed_s": 387.7
    },
    {
      "step": 3100,
      "loss": 1.0328,
      "elapsed_s": 400.5
    },
    {
      "step": 3200,
      "loss": 1.0228,
      "elapsed_s": 413.3
    },
    {
      "step": 3300,
      "loss": 1.0345,
      "elapsed_s": 426.1
    },
    {
      "step": 3400,
      "loss": 1.0145,
      "elapsed_s": 439.0
    },
    {
      "step": 3500,
      "loss": 0.9343,
      "elapsed_s": 451.8
    },
    {
      "step": 3600,
      "loss": 1.0197,
      "elapsed_s": 464.6
    },
    {
      "step": 3700,
      "loss": 0.9968,
      "elapsed_s": 477.4
    },
    {
      "step": 3800,
      "loss": 0.9023,
      "elapsed_s": 490.3
    },
    {
      "step": 3900,
      "loss": 0.9691,
      "elapsed_s": 503.1
    },
    {
      "step": 4000,
      "loss": 0.9498,
      "elapsed_s": 515.9
    },
    {
      "step": 4100,
      "loss": 0.9292,
      "elapsed_s": 528.7
    },
    {
      "step": 4200,
      "loss": 0.8714,
      "elapsed_s": 541.5
    },
    {
      "step": 4300,
      "loss": 0.9153,
      "elapsed_s": 554.3
    },
    {
      "step": 4400,
      "loss": 0.9212,
      "elapsed_s": 567.1
    },
    {
      "step": 4500,
      "loss": 0.8202,
      "elapsed_s": 579.9
    },
    {
      "step": 4600,
      "loss": 0.8173,
      "elapsed_s": 592.7
    },
    {
      "step": 4700,
      "loss": 0.8625,
      "elapsed_s": 605.5
    },
    {
      "step": 4800,
      "loss": 0.7442,
      "elapsed_s": 618.4
    },
    {
      "step": 4900,
      "loss": 0.7573,
      "elapsed_s": 631.1
    },
    {
      "step": 5000,
      "loss": 0.7287,
      "elapsed_s": 644.0,
      "accuracy": {
        "unique": 0.57,
        "latest": 0.47,
        "duplicate": 0.81
      }
    },
    {
      "step": 5100,
      "loss": 0.7562,
      "elapsed_s": 657.5
    },
    {
      "step": 5200,
      "loss": 0.7541,
      "elapsed_s": 670.3
    },
    {
      "step": 5300,
      "loss": 0.6879,
      "elapsed_s": 683.2
    },
    {
      "step": 5400,
      "loss": 0.649,
      "elapsed_s": 696.0
    },
    {
      "step": 5500,
      "loss": 0.6775,
      "elapsed_s": 708.8
    },
    {
      "step": 5600,
      "loss": 0.7138,
      "elapsed_s": 721.6
    },
    {
      "step": 5700,
      "loss": 0.7151,
      "elapsed_s": 734.5
    },
    {
      "step": 5800,
      "loss": 0.673,
      "elapsed_s": 747.3
    },
    {
      "step": 5900,
      "loss": 0.7092,
      "elapsed_s": 760.2
    },
    {
      "step": 6000,
      "loss": 0.6312,
      "elapsed_s": 773.1
    },
    {
      "step": 6100,
      "loss": 0.6581,
      "elapsed_s": 786.0
    },
    {
      "step": 6200,
      "loss": 0.664,
      "elapsed_s": 798.8
    },
    {
      "step": 6300,
      "loss": 0.6513,
      "elapsed_s": 811.7
    },
    {
      "step": 6400,
      "loss": 0.6569,
      "elapsed_s": 824.6
    },
    {
      "step": 6500,
      "loss": 0.6301,
      "elapsed_s": 837.5
    },
    {
      "step": 6600,
      "loss": 0.6722,
      "elapsed_s": 850.4
    },
    {
      "step": 6700,
      "loss": 0.6946,
      "elapsed_s": 863.2
    },
    {
      "step": 6800,
      "loss": 0.6446,
      "elapsed_s": 876.1
    },
    {
      "step": 6900,
      "loss": 0.6388,
      "elapsed_s": 889.0
    },
    {
      "step": 7000,
      "loss": 0.5473,
      "elapsed_s": 901.8
    },
    {
      "step": 7100,
      "loss": 0.5956,
      "elapsed_s": 914.7
    },
    {
      "step": 7200,
      "loss": 0.5794,
      "elapsed_s": 927.6
    },
    {
      "step": 7300,
      "loss": 0.5798,
      "elapsed_s": 940.4
    },
    {
      "step": 7400,
      "loss": 0.5963,
      "elapsed_s": 953.3
    },
    {
      "step": 7500,
      "loss": 0.5335,
      "elapsed_s": 966.1
    },
    {
      "step": 7600,
      "loss": 0.5773,
      "elapsed_s": 978.9
    },
    {
      "step": 7700,
      "loss": 0.5187,
      "elapsed_s": 991.8
    },
    {
      "step": 7800,
      "loss": 0.5147,
      "elapsed_s": 1004.7
    },
    {
      "step": 7900,
      "loss": 0.4871,
      "elapsed_s": 1017.6
    },
    {
      "step": 8000,
      "loss": 0.4374,
      "elapsed_s": 1030.4
    },
    {
      "step": 8100,
      "loss": 0.4747,
      "elapsed_s": 1041.6
    },
    {
      "step": 8200,
      "loss": 0.5033,
      "elapsed_s": 1053.1
    },
    {
      "step": 8300,
      "loss": 0.4504,
      "elapsed_s": 1065.1
    },
    {
      "step": 8400,
      "loss": 0.4756,
      "elapsed_s": 1077.8
    },
    {
      "step": 8500,
      "loss": 0.491,
      "elapsed_s": 1093.4
    },
    {
      "step": 8600,
      "loss": 0.4587,
      "elapsed_s": 1108.5
    },
    {
      "step": 8700,
      "loss": 0.4384,
      "elapsed_s": 1123.8
    },
    {
      "step": 8800,
      "loss": 0.4117,
      "elapsed_s": 1139.2
    },
    {
      "step": 8900,
      "loss": 0.4437,
      "elapsed_s": 1154.6
    },
    {
      "step": 9000,
      "loss": 0.3571,
      "elapsed_s": 1169.9
    },
    {
      "step": 9100,
      "loss": 0.4103,
      "elapsed_s": 1185.3
    },
    {
      "step": 9200,
      "loss": 0.3324,
      "elapsed_s": 1200.6
    },
    {
      "step": 9300,
      "loss": 0.3312,
      "elapsed_s": 1215.9
    },
    {
      "step": 9400,
      "loss": 0.286,
      "elapsed_s": 1231.1
    },
    {
      "step": 9500,
      "loss": 0.3405,
      "elapsed_s": 1245.5
    },
    {
      "step": 9600,
      "loss": 0.2964,
      "elapsed_s": 1259.6
    },
    {
      "step": 9700,
      "loss": 0.3067,
      "elapsed_s": 1273.7
    },
    {
      "step": 9800,
      "loss": 0.3595,
      "elapsed_s": 1288.8
    },
    {
      "step": 9900,
      "loss": 0.3116,
      "elapsed_s": 1304.0
    },
    {
      "step": 10000,
      "loss": 0.2649,
      "elapsed_s": 1319.4,
      "accuracy": {
        "unique": 0.848,
        "latest": 0.764,
        "duplicate": 0.932
      }
    },
    {
      "step": 10100,
      "loss": 0.2747,
      "elapsed_s": 1335.6
    },
    {
      "step": 10200,
      "loss": 0.3222,
      "elapsed_s": 1350.9
    },
    {
      "step": 10300,
      "loss": 0.2898,
      "elapsed_s": 1366.2
    },
    {
      "step": 10400,
      "loss": 0.269,
      "elapsed_s": 1381.4
    },
    {
      "step": 10500,
      "loss": 0.2928,
      "elapsed_s": 1396.6
    },
    {
      "step": 10600,
      "loss": 0.3089,
      "elapsed_s": 1411.9
    },
    {
      "step": 10700,
      "loss": 0.2866,
      "elapsed_s": 1427.2
    },
    {
      "step": 10800,
      "loss": 0.3076,
      "elapsed_s": 1442.5
    },
    {
      "step": 10900,
      "loss": 0.2988,
      "elapsed_s": 1457.9
    },
    {
      "step": 11000,
      "loss": 0.3026,
      "elapsed_s": 1473.2
    },
    {
      "step": 11100,
      "loss": 0.2525,
      "elapsed_s": 1488.5
    },
    {
      "step": 11200,
      "loss": 0.2466,
      "elapsed_s": 1503.8
    },
    {
      "step": 11300,
      "loss": 0.3076,
      "elapsed_s": 1519.0
    },
    {
      "step": 11400,
      "loss": 0.2703,
      "elapsed_s": 1534.3
    },
    {
      "step": 11500,
      "loss": 0.2502,
      "elapsed_s": 1549.6
    },
    {
      "step": 11600,
      "loss": 0.2093,
      "elapsed_s": 1564.9
    },
    {
      "step": 11700,
      "loss": 0.2167,
      "elapsed_s": 1580.1
    },
    {
      "step": 11800,
      "loss": 0.2279,
      "elapsed_s": 1595.3
    },
    {
      "step": 11900,
      "loss": 0.2102,
      "elapsed_s": 1610.5
    },
    {
      "step": 12000,
      "loss": 0.225,
      "elapsed_s": 1625.8
    },
    {
      "step": 12100,
      "loss": 0.2028,
      "elapsed_s": 1641.0
    },
    {
      "step": 12200,
      "loss": 0.239,
      "elapsed_s": 1656.3
    },
    {
      "step": 12300,
      "loss": 0.2039,
      "elapsed_s": 1671.6
    },
    {
      "step": 12400,
      "loss": 0.222,
      "elapsed_s": 1686.8
    },
    {
      "step": 12500,
      "loss": 0.1453,
      "elapsed_s": 1702.1
    },
    {
      "step": 12600,
      "loss": 0.1992,
      "elapsed_s": 1717.3
    },
    {
      "step": 12700,
      "loss": 0.2174,
      "elapsed_s": 1732.6
    },
    {
      "step": 12800,
      "loss": 0.179,
      "elapsed_s": 1747.9
    },
    {
      "step": 12900,
      "loss": 0.1943,
      "elapsed_s": 1763.1
    },
    {
      "step": 13000,
      "loss": 0.1684,
      "elapsed_s": 1778.4
    },
    {
      "step": 13100,
      "loss": 0.1727,
      "elapsed_s": 1793.6
    },
    {
      "step": 13200,
      "loss": 0.1798,
      "elapsed_s": 1808.9
    },
    {
      "step": 13300,
      "loss": 0.1564,
      "elapsed_s": 1824.2
    },
    {
      "step": 13400,
      "loss": 0.1772,
      "elapsed_s": 1839.6
    },
    {
      "step": 13500,
      "loss": 0.1791,
      "elapsed_s": 1854.9
    },
    {
      "step": 13600,
      "loss": 0.1665,
      "elapsed_s": 1870.2
    },
    {
      "step": 13700,
      "loss": 0.1775,
      "elapsed_s": 1885.5
    },
    {
      "step": 13800,
      "loss": 0.161,
      "elapsed_s": 1900.8
    },
    {
      "step": 13900,
      "loss": 0.154,
      "elapsed_s": 1916.1
    },
    {
      "step": 14000,
      "loss": 0.2015,
      "elapsed_s": 1931.4
    },
    {
      "step": 14100,
      "loss": 0.1698,
      "elapsed_s": 1946.7
    },
    {
      "step": 14200,
      "loss": 0.125,
      "elapsed_s": 1962.0
    },
    {
      "step": 14300,
      "loss": 0.1418,
      "elapsed_s": 1977.5
    },
    {
      "step": 14400,
      "loss": 0.1627,
      "elapsed_s": 1992.9
    },
    {
      "step": 14500,
      "loss": 0.1745,
      "elapsed_s": 2008.2
    },
    {
      "step": 14600,
      "loss": 0.1548,
      "elapsed_s": 2023.5
    },
    {
      "step": 14700,
      "loss": 0.1488,
      "elapsed_s": 2038.8
    },
    {
      "step": 14800,
      "loss": 0.1241,
      "elapsed_s": 2054.1
    },
    {
      "step": 14900,
      "loss": 0.1324,
      "elapsed_s": 2069.5
    },
    {
      "step": 15000,
      "loss": 0.1459,
      "elapsed_s": 2084.8,
      "accuracy": {
        "unique": 0.918,
        "latest": 0.856,
        "duplicate": 0.966
      }
    },
    {
      "step": 15100,
      "loss": 0.1235,
      "elapsed_s": 2101.0
    },
    {
      "step": 15200,
      "loss": 0.1344,
      "elapsed_s": 2116.3
    },
    {
      "step": 15300,
      "loss": 0.1584,
      "elapsed_s": 2131.7
    },
    {
      "step": 15400,
      "loss": 0.1296,
      "elapsed_s": 2146.9
    },
    {
      "step": 15500,
      "loss": 0.1213,
      "elapsed_s": 2162.3
    },
    {
      "step": 15600,
      "loss": 0.132,
      "elapsed_s": 2177.6
    },
    {
      "step": 15700,
      "loss": 0.1374,
      "elapsed_s": 2193.0
    },
    {
      "step": 15800,
      "loss": 0.1442,
      "elapsed_s": 2208.3
    },
    {
      "step": 15900,
      "loss": 0.1122,
      "elapsed_s": 2223.6
    },
    {
      "step": 16000,
      "loss": 0.1778,
      "elapsed_s": 2238.9
    },
    {
      "step": 16100,
      "loss": 0.1409,
      "elapsed_s": 2254.3
    },
    {
      "step": 16200,
      "loss": 0.1047,
      "elapsed_s": 2269.6
    },
    {
      "step": 16300,
      "loss": 0.1444,
      "elapsed_s": 2284.9
    },
    {
      "step": 16400,
      "loss": 0.1135,
      "elapsed_s": 2300.1
    },
    {
      "step": 16500,
      "loss": 0.1546,
      "elapsed_s": 2315.3
    },
    {
      "step": 16600,
      "loss": 0.1419,
      "elapsed_s": 2330.6
    },
    {
      "step": 16700,
      "loss": 0.1299,
      "elapsed_s": 2346.0
    },
    {
      "step": 16800,
      "loss": 0.1451,
      "elapsed_s": 2361.2
    },
    {
      "step": 16900,
      "loss": 0.1373,
      "elapsed_s": 2376.4
    },
    {
      "step": 17000,
      "loss": 0.1302,
      "elapsed_s": 2391.5
    },
    {
      "step": 17100,
      "loss": 0.1099,
      "elapsed_s": 2406.8
    },
    {
      "step": 17200,
      "loss": 0.1133,
      "elapsed_s": 2422.1
    },
    {
      "step": 17300,
      "loss": 0.1182,
      "elapsed_s": 2437.4
    },
    {
      "step": 17400,
      "loss": 0.1258,
      "elapsed_s": 2452.7
    },
    {
      "step": 17500,
      "loss": 0.114,
      "elapsed_s": 2468.0
    },
    {
      "step": 17600,
      "loss": 0.1326,
      "elapsed_s": 2483.2
    },
    {
      "step": 17700,
      "loss": 0.1402,
      "elapsed_s": 2498.4
    },
    {
      "step": 17800,
      "loss": 0.1217,
      "elapsed_s": 2513.7
    },
    {
      "step": 17900,
      "loss": 0.135,
      "elapsed_s": 2529.0
    },
    {
      "step": 18000,
      "loss": 0.1263,
      "elapsed_s": 2544.2
    },
    {
      "step": 18100,
      "loss": 0.097,
      "elapsed_s": 2559.4
    },
    {
      "step": 18200,
      "loss": 0.0872,
      "elapsed_s": 2574.7
    },
    {
      "step": 18300,
      "loss": 0.119,
      "elapsed_s": 2590.0
    },
    {
      "step": 18400,
      "loss": 0.104,
      "elapsed_s": 2605.2
    },
    {
      "step": 18500,
      "loss": 0.1146,
      "elapsed_s": 2620.5
    },
    {
      "step": 18600,
      "loss": 0.0829,
      "elapsed_s": 2635.7
    },
    {
      "step": 18700,
      "loss": 0.13,
      "elapsed_s": 2651.1
    },
    {
      "step": 18800,
      "loss": 0.11,
      "elapsed_s": 2666.3
    },
    {
      "step": 18900,
      "loss": 0.1122,
      "elapsed_s": 2681.5
    },
    {
      "step": 19000,
      "loss": 0.1117,
      "elapsed_s": 2696.8
    },
    {
      "step": 19100,
      "loss": 0.1064,
      "elapsed_s": 2712.1
    },
    {
      "step": 19200,
      "loss": 0.0902,
      "elapsed_s": 2727.3
    },
    {
      "step": 19300,
      "loss": 0.1082,
      "elapsed_s": 2742.5
    },
    {
      "step": 19400,
      "loss": 0.1038,
      "elapsed_s": 2757.7
    },
    {
      "step": 19500,
      "loss": 0.1035,
      "elapsed_s": 2773.1
    },
    {
      "step": 19600,
      "loss": 0.0895,
      "elapsed_s": 2788.3
    },
    {
      "step": 19700,
      "loss": 0.0966,
      "elapsed_s": 2803.6
    },
    {
      "step": 19800,
      "loss": 0.0874,
      "elapsed_s": 2818.9
    },
    {
      "step": 19900,
      "loss": 0.0794,
      "elapsed_s": 2834.2
    },
    {
      "step": 20000,
      "loss": 0.1051,
      "elapsed_s": 2849.5,
      "accuracy": {
        "unique": 0.954,
        "latest": 0.916,
        "duplicate": 0.98
      }
    },
    {
      "step": 20100,
      "loss": 0.094,
      "elapsed_s": 2865.7
    },
    {
      "step": 20200,
      "loss": 0.0841,
      "elapsed_s": 2880.9
    },
    {
      "step": 20300,
      "loss": 0.0703,
      "elapsed_s": 2896.2
    },
    {
      "step": 20400,
      "loss": 0.0846,
      "elapsed_s": 2911.5
    },
    {
      "step": 20500,
      "loss": 0.0707,
      "elapsed_s": 2926.6
    },
    {
      "step": 20600,
      "loss": 0.0736,
      "elapsed_s": 2941.9
    },
    {
      "step": 20700,
      "loss": 0.1181,
      "elapsed_s": 2957.1
    },
    {
      "step": 20800,
      "loss": 0.0716,
      "elapsed_s": 2972.3
    },
    {
      "step": 20900,
      "loss": 0.0845,
      "elapsed_s": 2987.5
    },
    {
      "step": 21000,
      "loss": 0.113,
      "elapsed_s": 3002.7
    },
    {
      "step": 21100,
      "loss": 0.1064,
      "elapsed_s": 3018.0
    },
    {
      "step": 21200,
      "loss": 0.1229,
      "elapsed_s": 3033.2
    },
    {
      "step": 21300,
      "loss": 0.0932,
      "elapsed_s": 3048.4
    },
    {
      "step": 21400,
      "loss": 0.099,
      "elapsed_s": 3063.8
    },
    {
      "step": 21500,
      "loss": 0.0911,
      "elapsed_s": 3079.0
    },
    {
      "step": 21600,
      "loss": 0.1124,
      "elapsed_s": 3094.2
    },
    {
      "step": 21700,
      "loss": 0.0924,
      "elapsed_s": 3109.5
    },
    {
      "step": 21800,
      "loss": 0.1029,
      "elapsed_s": 3124.8
    },
    {
      "step": 21900,
      "loss": 0.1061,
      "elapsed_s": 3140.1
    },
    {
      "step": 22000,
      "loss": 0.0714,
      "elapsed_s": 3155.3
    },
    {
      "step": 22100,
      "loss": 0.0844,
      "elapsed_s": 3170.6
    },
    {
      "step": 22200,
      "loss": 0.1025,
      "elapsed_s": 3185.9
    },
    {
      "step": 22300,
      "loss": 0.116,
      "elapsed_s": 3201.3
    },
    {
      "step": 22400,
      "loss": 0.0944,
      "elapsed_s": 3216.4
    },
    {
      "step": 22500,
      "loss": 0.0961,
      "elapsed_s": 3231.7
    },
    {
      "step": 22600,
      "loss": 0.107,
      "elapsed_s": 3247.1
    },
    {
      "step": 22700,
      "loss": 0.0813,
      "elapsed_s": 3258.9
    },
    {
      "step": 22800,
      "loss": 0.0926,
      "elapsed_s": 3270.8
    },
    {
      "step": 22900,
      "loss": 0.0815,
      "elapsed_s": 3286.1
    },
    {
      "step": 23000,
      "loss": 0.101,
      "elapsed_s": 3301.4
    },
    {
      "step": 23100,
      "loss": 0.0737,
      "elapsed_s": 3316.6
    },
    {
      "step": 23200,
      "loss": 0.0795,
      "elapsed_s": 3331.8
    },
    {
      "step": 23300,
      "loss": 0.0866,
      "elapsed_s": 3347.1
    },
    {
      "step": 23400,
      "loss": 0.0825,
      "elapsed_s": 3362.4
    },
    {
      "step": 23500,
      "loss": 0.0835,
      "elapsed_s": 3377.7
    },
    {
      "step": 23600,
      "loss": 0.0779,
      "elapsed_s": 3392.9
    },
    {
      "step": 23700,
      "loss": 0.0842,
      "elapsed_s": 3408.3
    },
    {
      "step": 23800,
      "loss": 0.0725,
      "elapsed_s": 3423.6
    },
    {
      "step": 23900,
      "loss": 0.0656,
      "elapsed_s": 3438.9
    },
    {
      "step": 24000,
      "loss": 0.0818,
      "elapsed_s": 3454.1
    },
    {
      "step": 24100,
      "loss": 0.0655,
      "elapsed_s": 3469.6
    },
    {
      "step": 24200,
      "loss": 0.081,
      "elapsed_s": 3484.9
    },
    {
      "step": 24300,
      "loss": 0.0732,
      "elapsed_s": 3500.1
    },
    {
      "step": 24400,
      "loss": 0.065,
      "elapsed_s": 3515.4
    },
    {
      "step": 24500,
      "loss": 0.1089,
      "elapsed_s": 3530.6
    },
    {
      "step": 24600,
      "loss": 0.1051,
      "elapsed_s": 3545.9
    },
    {
      "step": 24700,
      "loss": 0.0831,
      "elapsed_s": 3561.2
    },
    {
      "step": 24800,
      "loss": 0.0838,
      "elapsed_s": 3576.5
    },
    {
      "step": 24900,
      "loss": 0.0921,
      "elapsed_s": 3591.8
    },
    {
      "step": 25000,
      "loss": 0.0925,
      "elapsed_s": 3607.1,
      "accuracy": {
        "unique": 0.972,
        "latest": 0.936,
        "duplicate": 0.98
      }
    },
    {
      "step": 25100,
      "loss": 0.1022,
      "elapsed_s": 3623.4
    },
    {
      "step": 25200,
      "loss": 0.0813,
      "elapsed_s": 3638.8
    },
    {
      "step": 25300,
      "loss": 0.0871,
      "elapsed_s": 3654.1
    },
    {
      "step": 25400,
      "loss": 0.0725,
      "elapsed_s": 3669.4
    },
    {
      "step": 25500,
      "loss": 0.0688,
      "elapsed_s": 3684.6
    },
    {
      "step": 25600,
      "loss": 0.0637,
      "elapsed_s": 3700.0
    },
    {
      "step": 25700,
      "loss": 0.0906,
      "elapsed_s": 3715.3
    },
    {
      "step": 25800,
      "loss": 0.0706,
      "elapsed_s": 3730.6
    },
    {
      "step": 25900,
      "loss": 0.0875,
      "elapsed_s": 3745.7
    },
    {
      "step": 26000,
      "loss": 0.0859,
      "elapsed_s": 3761.0
    },
    {
      "step": 26100,
      "loss": 0.0786,
      "elapsed_s": 3776.3
    },
    {
      "step": 26200,
      "loss": 0.1051,
      "elapsed_s": 3791.5
    },
    {
      "step": 26300,
      "loss": 0.0749,
      "elapsed_s": 3806.8
    },
    {
      "step": 26400,
      "loss": 0.108,
      "elapsed_s": 3821.9
    },
    {
      "step": 26500,
      "loss": 0.0753,
      "elapsed_s": 3837.2
    },
    {
      "step": 26600,
      "loss": 0.1128,
      "elapsed_s": 3852.5
    },
    {
      "step": 26700,
      "loss": 0.1012,
      "elapsed_s": 3867.7
    },
    {
      "step": 26800,
      "loss": 0.0921,
      "elapsed_s": 3882.9
    },
    {
      "step": 26900,
      "loss": 0.112,
      "elapsed_s": 3898.3
    },
    {
      "step": 27000,
      "loss": 0.0919,
      "elapsed_s": 3913.5
    },
    {
      "step": 27100,
      "loss": 0.0773,
      "elapsed_s": 3928.8
    },
    {
      "step": 27200,
      "loss": 0.0851,
      "elapsed_s": 3944.0
    },
    {
      "step": 27300,
      "loss": 0.0797,
      "elapsed_s": 3959.2
    },
    {
      "step": 27400,
      "loss": 0.081,
      "elapsed_s": 3974.3
    },
    {
      "step": 27500,
      "loss": 0.0984,
      "elapsed_s": 3989.5
    },
    {
      "step": 27600,
      "loss": 0.0749,
      "elapsed_s": 4004.9
    },
    {
      "step": 27700,
      "loss": 0.0776,
      "elapsed_s": 4020.1
    },
    {
      "step": 27800,
      "loss": 0.0807,
      "elapsed_s": 4035.4
    },
    {
      "step": 27900,
      "loss": 0.0926,
      "elapsed_s": 4050.6
    },
    {
      "step": 28000,
      "loss": 0.1067,
      "elapsed_s": 4065.8
    },
    {
      "step": 28100,
      "loss": 0.1145,
      "elapsed_s": 4081.0
    },
    {
      "step": 28200,
      "loss": 0.0864,
      "elapsed_s": 4096.3
    },
    {
      "step": 28300,
      "loss": 0.0602,
      "elapsed_s": 4111.4
    },
    {
      "step": 28400,
      "loss": 0.0843,
      "elapsed_s": 4126.7
    },
    {
      "step": 28500,
      "loss": 0.0931,
      "elapsed_s": 4141.8
    },
    {
      "step": 28600,
      "loss": 0.1044,
      "elapsed_s": 4156.9
    },
    {
      "step": 28700,
      "loss": 0.1141,
      "elapsed_s": 4172.1
    },
    {
      "step": 28800,
      "loss": 0.072,
      "elapsed_s": 4187.3
    },
    {
      "step": 28900,
      "loss": 0.1071,
      "elapsed_s": 4202.6
    },
    {
      "step": 29000,
      "loss": 0.0613,
      "elapsed_s": 4218.0
    },
    {
      "step": 29100,
      "loss": 0.1054,
      "elapsed_s": 4233.2
    },
    {
      "step": 29200,
      "loss": 0.0912,
      "elapsed_s": 4248.5
    },
    {
      "step": 29300,
      "loss": 0.087,
      "elapsed_s": 4263.8
    },
    {
      "step": 29400,
      "loss": 0.0906,
      "elapsed_s": 4279.0
    },
    {
      "step": 29500,
      "loss": 0.0911,
      "elapsed_s": 4294.2
    },
    {
      "step": 29600,
      "loss": 0.0991,
      "elapsed_s": 4309.3
    },
    {
      "step": 29700,
      "loss": 0.1013,
      "elapsed_s": 4324.6
    },
    {
      "step": 29800,
      "loss": 0.1085,
      "elapsed_s": 4339.8
    },
    {
      "step": 29900,
      "loss": 0.0766,
      "elapsed_s": 4355.0
    },
    {
      "step": 30000,
      "loss": 0.1114,
      "elapsed_s": 4370.2,
      "accuracy": {
        "unique": 0.956,
        "latest": 0.94,
        "duplicate": 0.986
      }
    },
    {
      "step": 30100,
      "loss": 0.0958,
      "elapsed_s": 4386.4
    },
    {
      "step": 30200,
      "loss": 0.123,
      "elapsed_s": 4401.6
    },
    {
      "step": 30300,
      "loss": 0.1121,
      "elapsed_s": 4416.9
    },
    {
      "step": 30400,
      "loss": 0.0887,
      "elapsed_s": 4432.0
    },
    {
      "step": 30500,
      "loss": 0.0817,
      "elapsed_s": 4447.3
    },
    {
      "step": 30600,
      "loss": 0.0786,
      "elapsed_s": 4462.5
    },
    {
      "step": 30700,
      "loss": 0.0634,
      "elapsed_s": 4477.7
    },
    {
      "step": 30800,
      "loss": 0.0784,
      "elapsed_s": 4492.8
    },
    {
      "step": 30900,
      "loss": 0.0878,
      "elapsed_s": 4508.0
    },
    {
      "step": 31000,
      "loss": 0.0881,
      "elapsed_s": 4523.2
    },
    {
      "step": 31100,
      "loss": 0.1018,
      "elapsed_s": 4538.5
    },
    {
      "step": 31200,
      "loss": 0.0951,
      "elapsed_s": 4553.7
    },
    {
      "step": 31300,
      "loss": 0.0916,
      "elapsed_s": 4568.9
    },
    {
      "step": 31400,
      "loss": 0.1002,
      "elapsed_s": 4584.2
    },
    {
      "step": 31500,
      "loss": 0.111,
      "elapsed_s": 4599.4
    },
    {
      "step": 31600,
      "loss": 0.1,
      "elapsed_s": 4614.6
    },
    {
      "step": 31700,
      "loss": 0.0835,
      "elapsed_s": 4629.8
    },
    {
      "step": 31800,
      "loss": 0.1065,
      "elapsed_s": 4645.0
    },
    {
      "step": 31900,
      "loss": 0.093,
      "elapsed_s": 4660.3
    },
    {
      "step": 32000,
      "loss": 0.0939,
      "elapsed_s": 4675.5
    },
    {
      "step": 32100,
      "loss": 0.0873,
      "elapsed_s": 4690.8
    },
    {
      "step": 32200,
      "loss": 0.0622,
      "elapsed_s": 4706.0
    },
    {
      "step": 32300,
      "loss": 0.0861,
      "elapsed_s": 4721.2
    },
    {
      "step": 32400,
      "loss": 0.0855,
      "elapsed_s": 4736.5
    },
    {
      "step": 32500,
      "loss": 0.087,
      "elapsed_s": 4751.7
    },
    {
      "step": 32600,
      "loss": 0.0918,
      "elapsed_s": 4767.0
    },
    {
      "step": 32700,
      "loss": 0.0914,
      "elapsed_s": 4782.1
    },
    {
      "step": 32800,
      "loss": 0.0797,
      "elapsed_s": 4797.4
    },
    {
      "step": 32900,
      "loss": 0.0723,
      "elapsed_s": 4812.6
    },
    {
      "step": 33000,
      "loss": 0.1144,
      "elapsed_s": 4827.8
    },
    {
      "step": 33100,
      "loss": 0.0777,
      "elapsed_s": 4843.1
    },
    {
      "step": 33200,
      "loss": 0.1039,
      "elapsed_s": 4858.5
    },
    {
      "step": 33300,
      "loss": 0.0928,
      "elapsed_s": 4873.7
    },
    {
      "step": 33400,
      "loss": 0.0778,
      "elapsed_s": 4889.1
    },
    {
      "step": 33500,
      "loss": 0.1077,
      "elapsed_s": 4904.3
    },
    {
      "step": 33600,
      "loss": 0.1063,
      "elapsed_s": 4919.7
    },
    {
      "step": 33700,
      "loss": 0.0728,
      "elapsed_s": 4935.0
    },
    {
      "step": 33800,
      "loss": 0.0677,
      "elapsed_s": 4950.2
    },
    {
      "step": 33900,
      "loss": 0.1041,
      "elapsed_s": 4965.4
    },
    {
      "step": 34000,
      "loss": 0.0758,
      "elapsed_s": 4980.7
    },
    {
      "step": 34100,
      "loss": 0.104,
      "elapsed_s": 4996.0
    },
    {
      "step": 34200,
      "loss": 0.0853,
      "elapsed_s": 5011.2
    },
    {
      "step": 34300,
      "loss": 0.0731,
      "elapsed_s": 5026.3
    },
    {
      "step": 34400,
      "loss": 0.082,
      "elapsed_s": 5041.5
    },
    {
      "step": 34500,
      "loss": 0.0959,
      "elapsed_s": 5056.6
    },
    {
      "step": 34600,
      "loss": 0.0809,
      "elapsed_s": 5072.0
    },
    {
      "step": 34700,
      "loss": 0.0857,
      "elapsed_s": 5087.2
    },
    {
      "step": 34800,
      "loss": 0.0857,
      "elapsed_s": 5102.5
    },
    {
      "step": 34900,
      "loss": 0.0835,
      "elapsed_s": 5117.7
    },
    {
      "step": 35000,
      "loss": 0.0869,
      "elapsed_s": 5132.9,
      "accuracy": {
        "unique": 0.966,
        "latest": 0.956,
        "duplicate": 0.988
      }
    },
    {
      "step": 35100,
      "loss": 0.0884,
      "elapsed_s": 5149.1
    },
    {
      "step": 35200,
      "loss": 0.0638,
      "elapsed_s": 5164.2
    },
    {
      "step": 35300,
      "loss": 0.0752,
      "elapsed_s": 5179.4
    },
    {
      "step": 35400,
      "loss": 0.0752,
      "elapsed_s": 5194.6
    },
    {
      "step": 35500,
      "loss": 0.0976,
      "elapsed_s": 5209.7
    },
    {
      "step": 35600,
      "loss": 0.1131,
      "elapsed_s": 5225.0
    },
    {
      "step": 35700,
      "loss": 0.0671,
      "elapsed_s": 5240.2
    },
    {
      "step": 35800,
      "loss": 0.0984,
      "elapsed_s": 5255.4
    },
    {
      "step": 35900,
      "loss": 0.0972,
      "elapsed_s": 5270.6
    },
    {
      "step": 36000,
      "loss": 0.0818,
      "elapsed_s": 5285.7
    },
    {
      "step": 36100,
      "loss": 0.0832,
      "elapsed_s": 5300.9
    },
    {
      "step": 36200,
      "loss": 0.0815,
      "elapsed_s": 5316.2
    },
    {
      "step": 36300,
      "loss": 0.0734,
      "elapsed_s": 5331.4
    },
    {
      "step": 36400,
      "loss": 0.085,
      "elapsed_s": 5346.6
    },
    {
      "step": 36500,
      "loss": 0.1072,
      "elapsed_s": 5361.9
    },
    {
      "step": 36600,
      "loss": 0.1136,
      "elapsed_s": 5377.1
    },
    {
      "step": 36700,
      "loss": 0.1017,
      "elapsed_s": 5392.2
    },
    {
      "step": 36800,
      "loss": 0.0841,
      "elapsed_s": 5407.5
    },
    {
      "step": 36900,
      "loss": 0.1015,
      "elapsed_s": 5421.5
    },
    {
      "step": 37000,
      "loss": 0.0868,
      "elapsed_s": 5433.5
    },
    {
      "step": 37100,
      "loss": 0.0795,
      "elapsed_s": 5446.7
    },
    {
      "step": 37200,
      "loss": 0.1084,
      "elapsed_s": 5462.0
    },
    {
      "step": 37300,
      "loss": 0.0789,
      "elapsed_s": 5477.1
    },
    {
      "step": 37400,
      "loss": 0.0651,
      "elapsed_s": 5492.3
    },
    {
      "step": 37500,
      "loss": 0.0797,
      "elapsed_s": 5507.5
    },
    {
      "step": 37600,
      "loss": 0.0778,
      "elapsed_s": 5522.8
    },
    {
      "step": 37700,
      "loss": 0.074,
      "elapsed_s": 5538.0
    },
    {
      "step": 37800,
      "loss": 0.0968,
      "elapsed_s": 5553.1
    },
    {
      "step": 37900,
      "loss": 0.0923,
      "elapsed_s": 5568.5
    },
    {
      "step": 38000,
      "loss": 0.0956,
      "elapsed_s": 5583.7
    },
    {
      "step": 38100,
      "loss": 0.1021,
      "elapsed_s": 5599.0
    },
    {
      "step": 38200,
      "loss": 0.0829,
      "elapsed_s": 5614.2
    },
    {
      "step": 38300,
      "loss": 0.0923,
      "elapsed_s": 5629.4
    },
    {
      "step": 38400,
      "loss": 0.0751,
      "elapsed_s": 5644.7
    },
    {
      "step": 38500,
      "loss": 0.0732,
      "elapsed_s": 5659.9
    },
    {
      "step": 38600,
      "loss": 0.0676,
      "elapsed_s": 5675.0
    },
    {
      "step": 38700,
      "loss": 0.0807,
      "elapsed_s": 5690.3
    },
    {
      "step": 38800,
      "loss": 0.0822,
      "elapsed_s": 5705.5
    },
    {
      "step": 38900,
      "loss": 0.0734,
      "elapsed_s": 5720.6
    },
    {
      "step": 39000,
      "loss": 0.0699,
      "elapsed_s": 5735.8
    },
    {
      "step": 39100,
      "loss": 0.0946,
      "elapsed_s": 5751.1
    },
    {
      "step": 39200,
      "loss": 0.0679,
      "elapsed_s": 5766.4
    },
    {
      "step": 39300,
      "loss": 0.0847,
      "elapsed_s": 5781.6
    },
    {
      "step": 39400,
      "loss": 0.0748,
      "elapsed_s": 5796.8
    },
    {
      "step": 39500,
      "loss": 0.0893,
      "elapsed_s": 5812.0
    },
    {
      "step": 39600,
      "loss": 0.0786,
      "elapsed_s": 5827.2
    },
    {
      "step": 39700,
      "loss": 0.0759,
      "elapsed_s": 5842.4
    },
    {
      "step": 39800,
      "loss": 0.0748,
      "elapsed_s": 5857.7
    },
    {
      "step": 39900,
      "loss": 0.0843,
      "elapsed_s": 5872.9
    },
    {
      "step": 40000,
      "loss": 0.0858,
      "elapsed_s": 5888.0,
      "accuracy": {
        "unique": 0.964,
        "latest": 0.954,
        "duplicate": 0.988
      }
    },
    {
      "step": 40100,
      "loss": 0.0595,
      "elapsed_s": 5904.1
    },
    {
      "step": 40200,
      "loss": 0.0893,
      "elapsed_s": 5919.3
    },
    {
      "step": 40300,
      "loss": 0.1016,
      "elapsed_s": 5934.6
    },
    {
      "step": 40400,
      "loss": 0.0695,
      "elapsed_s": 5949.8
    },
    {
      "step": 40500,
      "loss": 0.0557,
      "elapsed_s": 5965.0
    },
    {
      "step": 40600,
      "loss": 0.0864,
      "elapsed_s": 5980.3
    },
    {
      "step": 40700,
      "loss": 0.0958,
      "elapsed_s": 5995.5
    },
    {
      "step": 40800,
      "loss": 0.0798,
      "elapsed_s": 6010.7
    },
    {
      "step": 40900,
      "loss": 0.0762,
      "elapsed_s": 6025.9
    },
    {
      "step": 41000,
      "loss": 0.0715,
      "elapsed_s": 6041.1
    },
    {
      "step": 41100,
      "loss": 0.0639,
      "elapsed_s": 6056.4
    },
    {
      "step": 41200,
      "loss": 0.0717,
      "elapsed_s": 6071.5
    },
    {
      "step": 41300,
      "loss": 0.0835,
      "elapsed_s": 6086.8
    },
    {
      "step": 41400,
      "loss": 0.0942,
      "elapsed_s": 6102.0
    },
    {
      "step": 41500,
      "loss": 0.0807,
      "elapsed_s": 6117.2
    },
    {
      "step": 41600,
      "loss": 0.0628,
      "elapsed_s": 6132.4
    },
    {
      "step": 41700,
      "loss": 0.0763,
      "elapsed_s": 6147.6
    },
    {
      "step": 41800,
      "loss": 0.0895,
      "elapsed_s": 6162.8
    },
    {
      "step": 41900,
      "loss": 0.0931,
      "elapsed_s": 6178.0
    },
    {
      "step": 42000,
      "loss": 0.0859,
      "elapsed_s": 6193.3
    },
    {
      "step": 42100,
      "loss": 0.0695,
      "elapsed_s": 6208.5
    },
    {
      "step": 42200,
      "loss": 0.0674,
      "elapsed_s": 6223.6
    },
    {
      "step": 42300,
      "loss": 0.0656,
      "elapsed_s": 6238.8
    },
    {
      "step": 42400,
      "loss": 0.0798,
      "elapsed_s": 6254.0
    },
    {
      "step": 42500,
      "loss": 0.0857,
      "elapsed_s": 6269.2
    },
    {
      "step": 42600,
      "loss": 0.0886,
      "elapsed_s": 6284.4
    },
    {
      "step": 42700,
      "loss": 0.0691,
      "elapsed_s": 6299.6
    },
    {
      "step": 42800,
      "loss": 0.0693,
      "elapsed_s": 6314.7
    },
    {
      "step": 42900,
      "loss": 0.0692,
      "elapsed_s": 6329.8
    },
    {
      "step": 43000,
      "loss": 0.0725,
      "elapsed_s": 6344.9
    },
    {
      "step": 43100,
      "loss": 0.0569,
      "elapsed_s": 6360.1
    },
    {
      "step": 43200,
      "loss": 0.0978,
      "elapsed_s": 6375.3
    },
    {
      "step": 43300,
      "loss": 0.0833,
      "elapsed_s": 6390.4
    },
    {
      "step": 43400,
      "loss": 0.0896,
      "elapsed_s": 6405.6
    },
    {
      "step": 43500,
      "loss": 0.051,
      "elapsed_s": 6420.9
    },
    {
      "step": 43600,
      "loss": 0.0761,
      "elapsed_s": 6436.1
    },
    {
      "step": 43700,
      "loss": 0.0521,
      "elapsed_s": 6451.3
    },
    {
      "step": 43800,
      "loss": 0.0679,
      "elapsed_s": 6466.3
    },
    {
      "step": 43900,
      "loss": 0.078,
      "elapsed_s": 6481.7
    },
    {
      "step": 44000,
      "loss": 0.0744,
      "elapsed_s": 6496.9
    },
    {
      "step": 44100,
      "loss": 0.0595,
      "elapsed_s": 6512.1
    },
    {
      "step": 44200,
      "loss": 0.0501,
      "elapsed_s": 6527.3
    },
    {
      "step": 44300,
      "loss": 0.0577,
      "elapsed_s": 6542.5
    },
    {
      "step": 44400,
      "loss": 0.0531,
      "elapsed_s": 6557.6
    },
    {
      "step": 44500,
      "loss": 0.0635,
      "elapsed_s": 6572.9
    },
    {
      "step": 44600,
      "loss": 0.097,
      "elapsed_s": 6588.0
    },
    {
      "step": 44700,
      "loss": 0.0768,
      "elapsed_s": 6603.2
    },
    {
      "step": 44800,
      "loss": 0.0774,
      "elapsed_s": 6618.4
    },
    {
      "step": 44900,
      "loss": 0.075,
      "elapsed_s": 6633.5
    },
    {
      "step": 44999,
      "loss": 0.0622,
      "elapsed_s": 6648.6,
      "accuracy": {
        "unique": 0.97,
        "latest": 0.964,
        "duplicate": 0.99
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.97,
    "latest": 0.964,
    "duplicate": 0.99
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/base/seed3/config.json <==
{
  "preset": "base",
  "model_seed": 3,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": "none",
  "teacher": {
    "vocab_size": 100,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 45000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.0003,
  "eval_per_task": 500
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/base/seed3/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.314,
      "elapsed_s": 0.6,
      "accuracy": {
        "unique": 0.012,
        "latest": 0.016,
        "duplicate": 0.016
      }
    },
    {
      "step": 100,
      "loss": 4.203,
      "elapsed_s": 12.5
    },
    {
      "step": 200,
      "loss": 4.1845,
      "elapsed_s": 24.1
    },
    {
      "step": 300,
      "loss": 3.7932,
      "elapsed_s": 36.0
    },
    {
      "step": 400,
      "loss": 3.682,
      "elapsed_s": 47.8
    },
    {
      "step": 500,
      "loss": 3.4894,
      "elapsed_s": 60.6
    },
    {
      "step": 600,
      "loss": 3.5897,
      "elapsed_s": 73.5
    },
    {
      "step": 700,
      "loss": 3.4723,
      "elapsed_s": 86.2
    },
    {
      "step": 800,
      "loss": 3.3891,
      "elapsed_s": 99.0
    },
    {
      "step": 900,
      "loss": 3.3991,
      "elapsed_s": 111.8
    },
    {
      "step": 1000,
      "loss": 3.4218,
      "elapsed_s": 124.4
    },
    {
      "step": 1100,
      "loss": 3.3947,
      "elapsed_s": 137.3
    },
    {
      "step": 1200,
      "loss": 3.3564,
      "elapsed_s": 150.0
    },
    {
      "step": 1300,
      "loss": 3.3706,
      "elapsed_s": 162.8
    },
    {
      "step": 1400,
      "loss": 3.3473,
      "elapsed_s": 175.6
    },
    {
      "step": 1500,
      "loss": 3.3279,
      "elapsed_s": 188.4
    },
    {
      "step": 1600,
      "loss": 3.3381,
      "elapsed_s": 201.2
    },
    {
      "step": 1700,
      "loss": 3.3261,
      "elapsed_s": 214.0
    },
    {
      "step": 1800,
      "loss": 3.3313,
      "elapsed_s": 226.7
    },
    {
      "step": 1900,
      "loss": 3.3372,
      "elapsed_s": 239.5
    },
    {
      "step": 2000,
      "loss": 3.2784,
      "elapsed_s": 252.4
    },
    {
      "step": 2100,
      "loss": 3.2672,
      "elapsed_s": 265.1
    },
    {
      "step": 2200,
      "loss": 3.2781,
      "elapsed_s": 277.9
    },
    {
      "step": 2300,
      "loss": 3.2883,
      "elapsed_s": 290.7
    },
    {
      "step": 2400,
      "loss": 3.2802,
      "elapsed_s": 303.6
    },
    {
      "step": 2500,
      "loss": 3.2479,
      "elapsed_s": 316.3
    },
    {
      "step": 2600,
      "loss": 3.2208,
      "elapsed_s": 329.1
    },
    {
      "step": 2700,
      "loss": 3.29,
      "elapsed_s": 341.8
    },
    {
      "step": 2800,
      "loss": 3.2703,
      "elapsed_s": 354.6
    },
    {
      "step": 2900,
      "loss": 3.2524,
      "elapsed_s": 367.4
    },
    {
      "step": 3000,
      "loss": 3.2593,
      "elapsed_s": 380.2
    },
    {
      "step": 3100,
      "loss": 3.2524,
      "elapsed_s": 392.9
    },
    {
      "step": 3200,
      "loss": 3.2898,
      "elapsed_s": 405.7
    },
    {
      "step": 3300,
      "loss": 3.2616,
      "elapsed_s": 418.5
    },
    {
      "step": 3400,
      "loss": 3.2122,
      "elapsed_s": 431.3
    },
    {
      "step": 3500,
      "loss": 3.2383,
      "elapsed_s": 444.1
    },
    {
      "step": 3600,
      "loss": 3.2558,
      "elapsed_s": 456.8
    },
    {
      "step": 3700,
      "loss": 3.2366,
      "elapsed_s": 469.6
    },
    {
      "step": 3800,
      "loss": 3.2044,
      "elapsed_s": 482.4
    },
    {
      "step": 3900,
      "loss": 3.2228,
      "elapsed_s": 495.1
    },
    {
      "step": 4000,
      "loss": 3.1772,
      "elapsed_s": 507.9
    },
    {
      "step": 4100,
      "loss": 3.0314,
      "elapsed_s": 520.6
    },
    {
      "step": 4200,
      "loss": 2.9143,
      "elapsed_s": 533.4
    },
    {
      "step": 4300,
      "loss": 2.4943,
      "elapsed_s": 546.2
    },
    {
      "step": 4400,
      "loss": 2.329,
      "elapsed_s": 558.9
    },
    {
      "step": 4500,
      "loss": 2.3602,
      "elapsed_s": 571.7
    },
    {
      "step": 4600,
      "loss": 2.136,
      "elapsed_s": 584.4
    },
    {
      "step": 4700,
      "loss": 1.5363,
      "elapsed_s": 597.2
    },
    {
      "step": 4800,
      "loss": 1.1497,
      "elapsed_s": 610.0
    },
    {
      "step": 4900,
      "loss": 1.1242,
      "elapsed_s": 622.8
    },
    {
      "step": 5000,
      "loss": 1.0589,
      "elapsed_s": 635.5,
      "accuracy": {
        "unique": 0.438,
        "latest": 0.31,
        "duplicate": 0.746
      }
    },
    {
      "step": 5100,
      "loss": 1.009,
      "elapsed_s": 649.1
    },
    {
      "step": 5200,
      "loss": 1.0466,
      "elapsed_s": 661.9
    },
    {
      "step": 5300,
      "loss": 1.0287,
      "elapsed_s": 674.7
    },
    {
      "step": 5400,
      "loss": 0.9218,
      "elapsed_s": 687.4
    },
    {
      "step": 5500,
      "loss": 1.0176,
      "elapsed_s": 700.2
    },
    {
      "step": 5600,
      "loss": 1.0472,
      "elapsed_s": 713.0
    },
    {
      "step": 5700,
      "loss": 0.9773,
      "elapsed_s": 725.7
    },
    {
      "step": 5800,
      "loss": 1.0559,
      "elapsed_s": 738.4
    },
    {
      "step": 5900,
      "loss": 0.9827,
      "elapsed_s": 751.2
    },
    {
      "step": 6000,
      "loss": 1.023,
      "elapsed_s": 763.9
    },
    {
      "step": 6100,
      "loss": 1.0162,
      "elapsed_s": 776.7
    },
    {
      "step": 6200,
      "loss": 0.9721,
      "elapsed_s": 789.5
    },
    {
      "step": 6300,
      "loss": 0.9891,
      "elapsed_s": 802.2
    },
    {
      "step": 6400,
      "loss": 1.0265,
      "elapsed_s": 815.0
    },
    {
      "step": 6500,
      "loss": 0.9813,
      "elapsed_s": 827.8
    },
    {
      "step": 6600,
      "loss": 0.9401,
      "elapsed_s": 840.5
    },
    {
      "step": 6700,
      "loss": 0.9322,
      "elapsed_s": 853.3
    },
    {
      "step": 6800,
      "loss": 0.863,
      "elapsed_s": 866.1
    },
    {
      "step": 6900,
      "loss": 0.8385,
      "elapsed_s": 878.9
    },
    {
      "step": 7000,
      "loss": 0.8208,
      "elapsed_s": 891.6
    },
    {
      "step": 7100,
      "loss": 0.8133,
      "elapsed_s": 904.4
    },
    {
      "step": 7200,
      "loss": 0.8426,
      "elapsed_s": 917.1
    },
    {
      "step": 7300,
      "loss": 0.8359,
      "elapsed_s": 929.8
    },
    {
      "step": 7400,
      "loss": 0.7845,
      "elapsed_s": 942.5
    },
    {
      "step": 7500,
      "loss": 0.774,
      "elapsed_s": 955.3
    },
    {
      "step": 7600,
      "loss": 0.7345,
      "elapsed_s": 968.0
    },
    {
      "step": 7700,
      "loss": 0.7191,
      "elapsed_s": 980.7
    },
    {
      "step": 7800,
      "loss": 0.6625,
      "elapsed_s": 993.5
    },
    {
      "step": 7900,
      "loss": 0.7256,
      "elapsed_s": 1006.2
    },
    {
      "step": 8000,
      "loss": 0.6965,
      "elapsed_s": 1019.0
    },
    {
      "step": 8100,
      "loss": 0.6905,
      "elapsed_s": 1031.8
    },
    {
      "step": 8200,
      "loss": 0.6716,
      "elapsed_s": 1044.5
    },
    {
      "step": 8300,
      "loss": 0.6698,
      "elapsed_s": 1057.3
    },
    {
      "step": 8400,
      "loss": 0.6071,
      "elapsed_s": 1070.1
    },
    {
      "step": 8500,
      "loss": 0.6022,
      "elapsed_s": 1082.9
    },
    {
      "step": 8600,
      "loss": 0.5271,
      "elapsed_s": 1095.6
    },
    {
      "step": 8700,
      "loss": 0.5256,
      "elapsed_s": 1108.3
    },
    {
      "step": 8800,
      "loss": 0.5384,
      "elapsed_s": 1121.1
    },
    {
      "step": 8900,
      "loss": 0.5779,
      "elapsed_s": 1133.9
    },
    {
      "step": 9000,
      "loss": 0.4304,
      "elapsed_s": 1146.6
    },
    {
      "step": 9100,
      "loss": 0.465,
      "elapsed_s": 1159.4
    },
    {
      "step": 9200,
      "loss": 0.4243,
      "elapsed_s": 1172.2
    },
    {
      "step": 9300,
      "loss": 0.3821,
      "elapsed_s": 1184.9
    },
    {
      "step": 9400,
      "loss": 0.4141,
      "elapsed_s": 1197.7
    },
    {
      "step": 9500,
      "loss": 0.4455,
      "elapsed_s": 1210.5
    },
    {
      "step": 9600,
      "loss": 0.4081,
      "elapsed_s": 1223.3
    },
    {
      "step": 9700,
      "loss": 0.3675,
      "elapsed_s": 1236.0
    },
    {
      "step": 9800,
      "loss": 0.3073,
      "elapsed_s": 1248.8
    },
    {
      "step": 9900,
      "loss": 0.3567,
      "elapsed_s": 1261.5
    },
    {
      "step": 10000,
      "loss": 0.3387,
      "elapsed_s": 1274.3,
      "accuracy": {
        "unique": 0.754,
        "latest": 0.728,
        "duplicate": 0.92
      }
    },
    {
      "step": 10100,
      "loss": 0.3032,
      "elapsed_s": 1287.8
    },
    {
      "step": 10200,
      "loss": 0.3399,
      "elapsed_s": 1300.6
    },
    {
      "step": 10300,
      "loss": 0.3161,
      "elapsed_s": 1313.3
    },
    {
      "step": 10400,
      "loss": 0.3533,
      "elapsed_s": 1326.1
    },
    {
      "step": 10500,
      "loss": 0.2944,
      "elapsed_s": 1338.8
    },
    {
      "step": 10600,
      "loss": 0.3253,
      "elapsed_s": 1351.6
    },
    {
      "step": 10700,
      "loss": 0.353,
      "elapsed_s": 1364.3
    },
    {
      "step": 10800,
      "loss": 0.3213,
      "elapsed_s": 1377.1
    },
    {
      "step": 10900,
      "loss": 0.3125,
      "elapsed_s": 1389.9
    },
    {
      "step": 11000,
      "loss": 0.3422,
      "elapsed_s": 1402.6
    },
    {
      "step": 11100,
      "loss": 0.3563,
      "elapsed_s": 1415.4
    },
    {
      "step": 11200,
      "loss": 0.3164,
      "elapsed_s": 1428.2
    },
    {
      "step": 11300,
      "loss": 0.3231,
      "elapsed_s": 1440.9
    },
    {
      "step": 11400,
      "loss": 0.3003,
      "elapsed_s": 1453.7
    },
    {
      "step": 11500,
      "loss": 0.3167,
      "elapsed_s": 1466.5
    },
    {
      "step": 11600,
      "loss": 0.2972,
      "elapsed_s": 1479.3
    },
    {
      "step": 11700,
      "loss": 0.2891,
      "elapsed_s": 1492.0
    },
    {
      "step": 11800,
      "loss": 0.3535,
      "elapsed_s": 1504.8
    },
    {
      "step": 11900,
      "loss": 0.3167,
      "elapsed_s": 1517.6
    },
    {
      "step": 12000,
      "loss": 0.3315,
      "elapsed_s": 1530.4
    },
    {
      "step": 12100,
      "loss": 0.3257,
      "elapsed_s": 1543.2
    },
    {
      "step": 12200,
      "loss": 0.341,
      "elapsed_s": 1556.0
    },
    {
      "step": 12300,
      "loss": 0.3233,
      "elapsed_s": 1568.7
    },
    {
      "step": 12400,
      "loss": 0.2917,
      "elapsed_s": 1581.5
    },
    {
      "step": 12500,
      "loss": 0.2709,
      "elapsed_s": 1594.3
    },
    {
      "step": 12600,
      "loss": 0.2911,
      "elapsed_s": 1607.0
    },
    {
      "step": 12700,
      "loss": 0.2887,
      "elapsed_s": 1619.8
    },
    {
      "step": 12800,
      "loss": 0.2836,
      "elapsed_s": 1632.6
    },
    {
      "step": 12900,
      "loss": 0.3137,
      "elapsed_s": 1645.4
    },
    {
      "step": 13000,
      "loss": 0.2751,
      "elapsed_s": 1658.2
    },
    {
      "step": 13100,
      "loss": 0.3219,
      "elapsed_s": 1671.0
    },
    {
      "step": 13200,
      "loss": 0.3128,
      "elapsed_s": 1683.8
    },
    {
      "step": 13300,
      "loss": 0.3168,
      "elapsed_s": 1696.5
    },
    {
      "step": 13400,
      "loss": 0.2845,
      "elapsed_s": 1709.3
    },
    {
      "step": 13500,
      "loss": 0.2848,
      "elapsed_s": 1722.1
    },
    {
      "step": 13600,
      "loss": 0.3204,
      "elapsed_s": 1734.8
    },
    {
      "step": 13700,
      "loss": 0.3567,
      "elapsed_s": 1747.6
    },
    {
      "step": 13800,
      "loss": 0.2885,
      "elapsed_s": 1760.3
    },
    {
      "step": 13900,
      "loss": 0.3279,
      "elapsed_s": 1773.1
    },
    {
      "step": 14000,
      "loss": 0.3371,
      "elapsed_s": 1785.9
    },
    {
      "step": 14100,
      "loss": 0.3488,
      "elapsed_s": 1798.7
    },
    {
      "step": 14200,
      "loss": 0.3102,
      "elapsed_s": 1811.4
    },
    {
      "step": 14300,
      "loss": 0.3207,
      "elapsed_s": 1824.2
    },
    {
      "step": 14400,
      "loss": 0.2834,
      "elapsed_s": 1837.0
    },
    {
      "step": 14500,
      "loss": 0.2568,
      "elapsed_s": 1849.7
    },
    {
      "step": 14600,
      "loss": 0.3111,
      "elapsed_s": 1862.5
    },
    {
      "step": 14700,
      "loss": 0.3095,
      "elapsed_s": 1875.3
    },
    {
      "step": 14800,
      "loss": 0.2809,
      "elapsed_s": 1888.0
    },
    {
      "step": 14900,
      "loss": 0.3541,
      "elapsed_s": 1900.8
    },
    {
      "step": 15000,
      "loss": 0.2946,
      "elapsed_s": 1913.6,
      "accuracy": {
        "unique": 0.792,
        "latest": 0.792,
        "duplicate": 0.932
      }
    },
    {
      "step": 15100,
      "loss": 0.3393,
      "elapsed_s": 1927.2
    },
    {
      "step": 15200,
      "loss": 0.2731,
      "elapsed_s": 1939.8
    },
    {
      "step": 15300,
      "loss": 0.2469,
      "elapsed_s": 1952.6
    },
    {
      "step": 15400,
      "loss": 0.2694,
      "elapsed_s": 1965.4
    },
    {
      "step": 15500,
      "loss": 0.2678,
      "elapsed_s": 1978.1
    },
    {
      "step": 15600,
      "loss": 0.2703,
      "elapsed_s": 1990.9
    },
    {
      "step": 15700,
      "loss": 0.2536,
      "elapsed_s": 2003.7
    },
    {
      "step": 15800,
      "loss": 0.2848,
      "elapsed_s": 2016.5
    },
    {
      "step": 15900,
      "loss": 0.331,
      "elapsed_s": 2029.2
    },
    {
      "step": 16000,
      "loss": 0.3012,
      "elapsed_s": 2042.0
    },
    {
      "step": 16100,
      "loss": 0.2731,
      "elapsed_s": 2054.7
    },
    {
      "step": 16200,
      "loss": 0.2605,
      "elapsed_s": 2067.4
    },
    {
      "step": 16300,
      "loss": 0.2484,
      "elapsed_s": 2080.2
    },
    {
      "step": 16400,
      "loss": 0.2994,
      "elapsed_s": 2093.0
    },
    {
      "step": 16500,
      "loss": 0.2852,
      "elapsed_s": 2105.8
    },
    {
      "step": 16600,
      "loss": 0.2719,
      "elapsed_s": 2118.6
    },
    {
      "step": 16700,
      "loss": 0.2821,
      "elapsed_s": 2131.4
    },
    {
      "step": 16800,
      "loss": 0.2787,
      "elapsed_s": 2144.1
    },
    {
      "step": 16900,
      "loss": 0.3089,
      "elapsed_s": 2156.9
    },
    {
      "step": 17000,
      "loss": 0.2986,
      "elapsed_s": 2169.7
    },
    {
      "step": 17100,
      "loss": 0.2994,
      "elapsed_s": 2182.4
    },
    {
      "step": 17200,
      "loss": 0.2279,
      "elapsed_s": 2195.2
    },
    {
      "step": 17300,
      "loss": 0.2593,
      "elapsed_s": 2208.0
    },
    {
      "step": 17400,
      "loss": 0.2536,
      "elapsed_s": 2220.7
    },
    {
      "step": 17500,
      "loss": 0.3103,
      "elapsed_s": 2233.5
    },
    {
      "step": 17600,
      "loss": 0.2315,
      "elapsed_s": 2245.8
    },
    {
      "step": 17700,
      "loss": 0.2694,
      "elapsed_s": 2257.7
    },
    {
      "step": 17800,
      "loss": 0.2384,
      "elapsed_s": 2269.5
    },
    {
      "step": 17900,
      "loss": 0.2523,
      "elapsed_s": 2281.7
    },
    {
      "step": 18000,
      "loss": 0.2297,
      "elapsed_s": 2294.5
    },
    {
      "step": 18100,
      "loss": 0.2446,
      "elapsed_s": 2307.3
    },
    {
      "step": 18200,
      "loss": 0.2768,
      "elapsed_s": 2320.0
    },
    {
      "step": 18300,
      "loss": 0.2315,
      "elapsed_s": 2332.8
    },
    {
      "step": 18400,
      "loss": 0.2282,
      "elapsed_s": 2345.5
    },
    {
      "step": 18500,
      "loss": 0.232,
      "elapsed_s": 2358.3
    },
    {
      "step": 18600,
      "loss": 0.2486,
      "elapsed_s": 2371.0
    },
    {
      "step": 18700,
      "loss": 0.282,
      "elapsed_s": 2383.7
    },
    {
      "step": 18800,
      "loss": 0.261,
      "elapsed_s": 2396.5
    },
    {
      "step": 18900,
      "loss": 0.2313,
      "elapsed_s": 2409.2
    },
    {
      "step": 19000,
      "loss": 0.2194,
      "elapsed_s": 2422.0
    },
    {
      "step": 19100,
      "loss": 0.2533,
      "elapsed_s": 2434.8
    },
    {
      "step": 19200,
      "loss": 0.2822,
      "elapsed_s": 2447.5
    },
    {
      "step": 19300,
      "loss": 0.2386,
      "elapsed_s": 2460.3
    },
    {
      "step": 19400,
      "loss": 0.2937,
      "elapsed_s": 2473.1
    },
    {
      "step": 19500,
      "loss": 0.256,
      "elapsed_s": 2485.8
    },
    {
      "step": 19600,
      "loss": 0.2659,
      "elapsed_s": 2498.6
    },
    {
      "step": 19700,
      "loss": 0.2407,
      "elapsed_s": 2511.4
    },
    {
      "step": 19800,
      "loss": 0.2241,
      "elapsed_s": 2524.1
    },
    {
      "step": 19900,
      "loss": 0.2247,
      "elapsed_s": 2536.9
    },
    {
      "step": 20000,
      "loss": 0.2285,
      "elapsed_s": 2549.6,
      "accuracy": {
        "unique": 0.856,
        "latest": 0.848,
        "duplicate": 0.944
      }
    },
    {
      "step": 20100,
      "loss": 0.2173,
      "elapsed_s": 2563.2
    },
    {
      "step": 20200,
      "loss": 0.1919,
      "elapsed_s": 2575.9
    },
    {
      "step": 20300,
      "loss": 0.2462,
      "elapsed_s": 2588.7
    },
    {
      "step": 20400,
      "loss": 0.1772,
      "elapsed_s": 2601.5
    },
    {
      "step": 20500,
      "loss": 0.1707,
      "elapsed_s": 2614.2
    },
    {
      "step": 20600,
      "loss": 0.1886,
      "elapsed_s": 2627.0
    },
    {
      "step": 20700,
      "loss": 0.2151,
      "elapsed_s": 2639.7
    },
    {
      "step": 20800,
      "loss": 0.1695,
      "elapsed_s": 2652.5
    },
    {
      "step": 20900,
      "loss": 0.1554,
      "elapsed_s": 2665.2
    },
    {
      "step": 21000,
      "loss": 0.2114,
      "elapsed_s": 2678.0
    },
    {
      "step": 21100,
      "loss": 0.173,
      "elapsed_s": 2690.7
    },
    {
      "step": 21200,
      "loss": 0.1607,
      "elapsed_s": 2703.4
    },
    {
      "step": 21300,
      "loss": 0.1734,
      "elapsed_s": 2716.2
    },
    {
      "step": 21400,
      "loss": 0.1814,
      "elapsed_s": 2728.9
    },
    {
      "step": 21500,
      "loss": 0.2282,
      "elapsed_s": 2741.7
    },
    {
      "step": 21600,
      "loss": 0.1961,
      "elapsed_s": 2754.4
    },
    {
      "step": 21700,
      "loss": 0.155,
      "elapsed_s": 2767.1
    },
    {
      "step": 21800,
      "loss": 0.1878,
      "elapsed_s": 2779.8
    },
    {
      "step": 21900,
      "loss": 0.1648,
      "elapsed_s": 2792.6
    },
    {
      "step": 22000,
      "loss": 0.1859,
      "elapsed_s": 2805.4
    },
    {
      "step": 22100,
      "loss": 0.1891,
      "elapsed_s": 2818.1
    },
    {
      "step": 22200,
      "loss": 0.1755,
      "elapsed_s": 2830.9
    },
    {
      "step": 22300,
      "loss": 0.1558,
      "elapsed_s": 2843.6
    },
    {
      "step": 22400,
      "loss": 0.1798,
      "elapsed_s": 2856.4
    },
    {
      "step": 22500,
      "loss": 0.1736,
      "elapsed_s": 2869.2
    },
    {
      "step": 22600,
      "loss": 0.1807,
      "elapsed_s": 2882.0
    },
    {
      "step": 22700,
      "loss": 0.2226,
      "elapsed_s": 2894.8
    },
    {
      "step": 22800,
      "loss": 0.2062,
      "elapsed_s": 2907.5
    },
    {
      "step": 22900,
      "loss": 0.1702,
      "elapsed_s": 2920.2
    },
    {
      "step": 23000,
      "loss": 0.1993,
      "elapsed_s": 2932.9
    },
    {
      "step": 23100,
      "loss": 0.1778,
      "elapsed_s": 2945.7
    },
    {
      "step": 23200,
      "loss": 0.1794,
      "elapsed_s": 2958.5
    },
    {
      "step": 23300,
      "loss": 0.1677,
      "elapsed_s": 2971.3
    },
    {
      "step": 23400,
      "loss": 0.2223,
      "elapsed_s": 2984.0
    },
    {
      "step": 23500,
      "loss": 0.1692,
      "elapsed_s": 2996.8
    },
    {
      "step": 23600,
      "loss": 0.1893,
      "elapsed_s": 3009.5
    },
    {
      "step": 23700,
      "loss": 0.1784,
      "elapsed_s": 3022.2
    },
    {
      "step": 23800,
      "loss": 0.2019,
      "elapsed_s": 3035.0
    },
    {
      "step": 23900,
      "loss": 0.1707,
      "elapsed_s": 3047.7
    },
    {
      "step": 24000,
      "loss": 0.1826,
      "elapsed_s": 3060.5
    },
    {
      "step": 24100,
      "loss": 0.1874,
      "elapsed_s": 3073.3
    },
    {
      "step": 24200,
      "loss": 0.1941,
      "elapsed_s": 3086.1
    },
    {
      "step": 24300,
      "loss": 0.2281,
      "elapsed_s": 3098.8
    },
    {
      "step": 24400,
      "loss": 0.1919,
      "elapsed_s": 3111.6
    },
    {
      "step": 24500,
      "loss": 0.1754,
      "elapsed_s": 3124.4
    },
    {
      "step": 24600,
      "loss": 0.1867,
      "elapsed_s": 3137.1
    },
    {
      "step": 24700,
      "loss": 0.1832,
      "elapsed_s": 3149.9
    },
    {
      "step": 24800,
      "loss": 0.1818,
      "elapsed_s": 3162.7
    },
    {
      "step": 24900,
      "loss": 0.1672,
      "elapsed_s": 3175.4
    },
    {
      "step": 25000,
      "loss": 0.1764,
      "elapsed_s": 3188.2,
      "accuracy": {
        "unique": 0.884,
        "latest": 0.876,
        "duplicate": 0.952
      }
    },
    {
      "step": 25100,
      "loss": 0.1817,
      "elapsed_s": 3201.7
    },
    {
      "step": 25200,
      "loss": 0.1665,
      "elapsed_s": 3214.4
    },
    {
      "step": 25300,
      "loss": 0.1962,
      "elapsed_s": 3227.1
    },
    {
      "step": 25400,
      "loss": 0.1729,
      "elapsed_s": 3239.9
    },
    {
      "step": 25500,
      "loss": 0.1702,
      "elapsed_s": 3252.7
    },
    {
      "step": 25600,
      "loss": 0.1761,
      "elapsed_s": 3265.5
    },
    {
      "step": 25700,
      "loss": 0.1605,
      "elapsed_s": 3278.3
    },
    {
      "step": 25800,
      "loss": 0.1882,
      "elapsed_s": 3291.0
    },
    {
      "step": 25900,
      "loss": 0.1889,
      "elapsed_s": 3303.7
    },
    {
      "step": 26000,
      "loss": 0.1614,
      "elapsed_s": 3316.5
    },
    {
      "step": 26100,
      "loss": 0.201,
      "elapsed_s": 3329.2
    },
    {
      "step": 26200,
      "loss": 0.1682,
      "elapsed_s": 3341.9
    },
    {
      "step": 26300,
      "loss": 0.1974,
      "elapsed_s": 3354.7
    },
    {
      "step": 26400,
      "loss": 0.1682,
      "elapsed_s": 3367.4
    },
    {
      "step": 26500,
      "loss": 0.1729,
      "elapsed_s": 3380.1
    },
    {
      "step": 26600,
      "loss": 0.2293,
      "elapsed_s": 3392.9
    },
    {
      "step": 26700,
      "loss": 0.1728,
      "elapsed_s": 3405.6
    },
    {
      "step": 26800,
      "loss": 0.2179,
      "elapsed_s": 3418.4
    },
    {
      "step": 26900,
      "loss": 0.1847,
      "elapsed_s": 3431.2
    },
    {
      "step": 27000,
      "loss": 0.1658,
      "elapsed_s": 3444.0
    },
    {
      "step": 27100,
      "loss": 0.1666,
      "elapsed_s": 3456.8
    },
    {
      "step": 27200,
      "loss": 0.1802,
      "elapsed_s": 3469.5
    },
    {
      "step": 27300,
      "loss": 0.1987,
      "elapsed_s": 3482.3
    },
    {
      "step": 27400,
      "loss": 0.1758,
      "elapsed_s": 3495.0
    },
    {
      "step": 27500,
      "loss": 0.2216,
      "elapsed_s": 3507.8
    },
    {
      "step": 27600,
      "loss": 0.179,
      "elapsed_s": 3520.5
    },
    {
      "step": 27700,
      "loss": 0.218,
      "elapsed_s": 3533.3
    },
    {
      "step": 27800,
      "loss": 0.1841,
      "elapsed_s": 3546.1
    },
    {
      "step": 27900,
      "loss": 0.2173,
      "elapsed_s": 3558.9
    },
    {
      "step": 28000,
      "loss": 0.1835,
      "elapsed_s": 3571.6
    },
    {
      "step": 28100,
      "loss": 0.1927,
      "elapsed_s": 3584.3
    },
    {
      "step": 28200,
      "loss": 0.179,
      "elapsed_s": 3597.1
    },
    {
      "step": 28300,
      "loss": 0.1662,
      "elapsed_s": 3609.8
    },
    {
      "step": 28400,
      "loss": 0.1762,
      "elapsed_s": 3622.6
    },
    {
      "step": 28500,
      "loss": 0.1669,
      "elapsed_s": 3635.4
    },
    {
      "step": 28600,
      "loss": 0.1542,
      "elapsed_s": 3648.2
    },
    {
      "step": 28700,
      "loss": 0.1918,
      "elapsed_s": 3660.9
    },
    {
      "step": 28800,
      "loss": 0.1563,
      "elapsed_s": 3673.6
    },
    {
      "step": 28900,
      "loss": 0.1798,
      "elapsed_s": 3686.4
    },
    {
      "step": 29000,
      "loss": 0.158,
      "elapsed_s": 3699.2
    },
    {
      "step": 29100,
      "loss": 0.1762,
      "elapsed_s": 3712.0
    },
    {
      "step": 29200,
      "loss": 0.1831,
      "elapsed_s": 3724.7
    },
    {
      "step": 29300,
      "loss": 0.171,
      "elapsed_s": 3737.5
    },
    {
      "step": 29400,
      "loss": 0.1455,
      "elapsed_s": 3750.2
    },
    {
      "step": 29500,
      "loss": 0.1712,
      "elapsed_s": 3763.0
    },
    {
      "step": 29600,
      "loss": 0.1504,
      "elapsed_s": 3775.8
    },
    {
      "step": 29700,
      "loss": 0.1509,
      "elapsed_s": 3788.5
    },
    {
      "step": 29800,
      "loss": 0.1783,
      "elapsed_s": 3801.2
    },
    {
      "step": 29900,
      "loss": 0.1698,
      "elapsed_s": 3814.0
    },
    {
      "step": 30000,
      "loss": 0.151,
      "elapsed_s": 3826.8,
      "accuracy": {
        "unique": 0.902,
        "latest": 0.918,
        "duplicate": 0.97
      }
    },
    {
      "step": 30100,
      "loss": 0.1648,
      "elapsed_s": 3840.4
    },
    {
      "step": 30200,
      "loss": 0.1464,
      "elapsed_s": 3853.1
    },
    {
      "step": 30300,
      "loss": 0.1164,
      "elapsed_s": 3865.9
    },
    {
      "step": 30400,
      "loss": 0.1413,
      "elapsed_s": 3878.7
    },
    {
      "step": 30500,
      "loss": 0.155,
      "elapsed_s": 3891.4
    },
    {
      "step": 30600,
      "loss": 0.2046,
      "elapsed_s": 3904.2
    },
    {
      "step": 30700,
      "loss": 0.1784,
      "elapsed_s": 3916.9
    },
    {
      "step": 30800,
      "loss": 0.1853,
      "elapsed_s": 3929.7
    },
    {
      "step": 30900,
      "loss": 0.1591,
      "elapsed_s": 3942.5
    },
    {
      "step": 31000,
      "loss": 0.1567,
      "elapsed_s": 3955.2
    },
    {
      "step": 31100,
      "loss": 0.1576,
      "elapsed_s": 3967.9
    },
    {
      "step": 31200,
      "loss": 0.1775,
      "elapsed_s": 3980.7
    },
    {
      "step": 31300,
      "loss": 0.1697,
      "elapsed_s": 3993.5
    },
    {
      "step": 31400,
      "loss": 0.1538,
      "elapsed_s": 4006.2
    },
    {
      "step": 31500,
      "loss": 0.1741,
      "elapsed_s": 4018.9
    },
    {
      "step": 31600,
      "loss": 0.2129,
      "elapsed_s": 4031.7
    },
    {
      "step": 31700,
      "loss": 0.1549,
      "elapsed_s": 4044.5
    },
    {
      "step": 31800,
      "loss": 0.1723,
      "elapsed_s": 4057.2
    },
    {
      "step": 31900,
      "loss": 0.1639,
      "elapsed_s": 4069.9
    },
    {
      "step": 32000,
      "loss": 0.1598,
      "elapsed_s": 4082.6
    },
    {
      "step": 32100,
      "loss": 0.1356,
      "elapsed_s": 4095.3
    },
    {
      "step": 32200,
      "loss": 0.1536,
      "elapsed_s": 4108.2
    },
    {
      "step": 32300,
      "loss": 0.1614,
      "elapsed_s": 4120.9
    },
    {
      "step": 32400,
      "loss": 0.1902,
      "elapsed_s": 4133.7
    },
    {
      "step": 32500,
      "loss": 0.154,
      "elapsed_s": 4146.4
    },
    {
      "step": 32600,
      "loss": 0.1401,
      "elapsed_s": 4159.3
    },
    {
      "step": 32700,
      "loss": 0.1426,
      "elapsed_s": 4172.0
    },
    {
      "step": 32800,
      "loss": 0.1651,
      "elapsed_s": 4184.8
    },
    {
      "step": 32900,
      "loss": 0.1492,
      "elapsed_s": 4197.6
    },
    {
      "step": 33000,
      "loss": 0.1531,
      "elapsed_s": 4210.3
    },
    {
      "step": 33100,
      "loss": 0.1298,
      "elapsed_s": 4223.1
    },
    {
      "step": 33200,
      "loss": 0.1551,
      "elapsed_s": 4235.8
    },
    {
      "step": 33300,
      "loss": 0.2133,
      "elapsed_s": 4248.6
    },
    {
      "step": 33400,
      "loss": 0.1833,
      "elapsed_s": 4261.4
    },
    {
      "step": 33500,
      "loss": 0.1591,
      "elapsed_s": 4274.1
    },
    {
      "step": 33600,
      "loss": 0.1533,
      "elapsed_s": 4286.8
    },
    {
      "step": 33700,
      "loss": 0.1792,
      "elapsed_s": 4299.6
    },
    {
      "step": 33800,
      "loss": 0.1685,
      "elapsed_s": 4312.4
    },
    {
      "step": 33900,
      "loss": 0.152,
      "elapsed_s": 4325.1
    },
    {
      "step": 34000,
      "loss": 0.1757,
      "elapsed_s": 4337.9
    },
    {
      "step": 34100,
      "loss": 0.1391,
      "elapsed_s": 4350.7
    },
    {
      "step": 34200,
      "loss": 0.1394,
      "elapsed_s": 4363.4
    },
    {
      "step": 34300,
      "loss": 0.1769,
      "elapsed_s": 4376.2
    },
    {
      "step": 34400,
      "loss": 0.161,
      "elapsed_s": 4388.9
    },
    {
      "step": 34500,
      "loss": 0.1478,
      "elapsed_s": 4401.7
    },
    {
      "step": 34600,
      "loss": 0.1172,
      "elapsed_s": 4414.5
    },
    {
      "step": 34700,
      "loss": 0.1606,
      "elapsed_s": 4427.2
    },
    {
      "step": 34800,
      "loss": 0.1563,
      "elapsed_s": 4440.0
    },
    {
      "step": 34900,
      "loss": 0.143,
      "elapsed_s": 4452.7
    },
    {
      "step": 35000,
      "loss": 0.1486,
      "elapsed_s": 4465.5,
      "accuracy": {
        "unique": 0.906,
        "latest": 0.926,
        "duplicate": 0.97
      }
    },
    {
      "step": 35100,
      "loss": 0.1516,
      "elapsed_s": 4479.1
    },
    {
      "step": 35200,
      "loss": 0.1534,
      "elapsed_s": 4491.9
    },
    {
      "step": 35300,
      "loss": 0.1594,
      "elapsed_s": 4504.6
    },
    {
      "step": 35400,
      "loss": 0.1457,
      "elapsed_s": 4517.4
    },
    {
      "step": 35500,
      "loss": 0.167,
      "elapsed_s": 4530.1
    },
    {
      "step": 35600,
      "loss": 0.1701,
      "elapsed_s": 4542.9
    },
    {
      "step": 35700,
      "loss": 0.1645,
      "elapsed_s": 4555.7
    },
    {
      "step": 35800,
      "loss": 0.165,
      "elapsed_s": 4568.5
    },
    {
      "step": 35900,
      "loss": 0.1735,
      "elapsed_s": 4581.2
    },
    {
      "step": 36000,
      "loss": 0.1468,
      "elapsed_s": 4594.0
    },
    {
      "step": 36100,
      "loss": 0.1551,
      "elapsed_s": 4606.8
    },
    {
      "step": 36200,
      "loss": 0.1687,
      "elapsed_s": 4619.6
    },
    {
      "step": 36300,
      "loss": 0.1566,
      "elapsed_s": 4632.3
    },
    {
      "step": 36400,
      "loss": 0.183,
      "elapsed_s": 4645.0
    },
    {
      "step": 36500,
      "loss": 0.185,
      "elapsed_s": 4657.8
    },
    {
      "step": 36600,
      "loss": 0.1726,
      "elapsed_s": 4670.6
    },
    {
      "step": 36700,
      "loss": 0.2014,
      "elapsed_s": 4683.4
    },
    {
      "step": 36800,
      "loss": 0.1701,
      "elapsed_s": 4696.1
    },
    {
      "step": 36900,
      "loss": 0.196,
      "elapsed_s": 4708.9
    },
    {
      "step": 37000,
      "loss": 0.1944,
      "elapsed_s": 4721.6
    },
    {
      "step": 37100,
      "loss": 0.1582,
      "elapsed_s": 4734.4
    },
    {
      "step": 37200,
      "loss": 0.1552,
      "elapsed_s": 4747.0
    },
    {
      "step": 37300,
      "loss": 0.2008,
      "elapsed_s": 4759.8
    },
    {
      "step": 37400,
      "loss": 0.1721,
      "elapsed_s": 4772.5
    },
    {
      "step": 37500,
      "loss": 0.1221,
      "elapsed_s": 4785.3
    },
    {
      "step": 37600,
      "loss": 0.1563,
      "elapsed_s": 4798.0
    },
    {
      "step": 37700,
      "loss": 0.1214,
      "elapsed_s": 4810.7
    },
    {
      "step": 37800,
      "loss": 0.1672,
      "elapsed_s": 4823.5
    },
    {
      "step": 37900,
      "loss": 0.1594,
      "elapsed_s": 4836.3
    },
    {
      "step": 38000,
      "loss": 0.1807,
      "elapsed_s": 4849.1
    },
    {
      "step": 38100,
      "loss": 0.1721,
      "elapsed_s": 4861.8
    },
    {
      "step": 38200,
      "loss": 0.1724,
      "elapsed_s": 4874.6
    },
    {
      "step": 38300,
      "loss": 0.1477,
      "elapsed_s": 4886.9
    },
    {
      "step": 38400,
      "loss": 0.1771,
      "elapsed_s": 4898.8
    },
    {
      "step": 38500,
      "loss": 0.1671,
      "elapsed_s": 4910.5
    },
    {
      "step": 38600,
      "loss": 0.1597,
      "elapsed_s": 4923.0
    },
    {
      "step": 38700,
      "loss": 0.1271,
      "elapsed_s": 4935.7
    },
    {
      "step": 38800,
      "loss": 0.1541,
      "elapsed_s": 4948.5
    },
    {
      "step": 38900,
      "loss": 0.1523,
      "elapsed_s": 4961.3
    },
    {
      "step": 39000,
      "loss": 0.1576,
      "elapsed_s": 4974.0
    },
    {
      "step": 39100,
      "loss": 0.1439,
      "elapsed_s": 4986.8
    },
    {
      "step": 39200,
      "loss": 0.1454,
      "elapsed_s": 4999.5
    },
    {
      "step": 39300,
      "loss": 0.1229,
      "elapsed_s": 5012.3
    },
    {
      "step": 39400,
      "loss": 0.1833,
      "elapsed_s": 5025.0
    },
    {
      "step": 39500,
      "loss": 0.1438,
      "elapsed_s": 5037.8
    },
    {
      "step": 39600,
      "loss": 0.187,
      "elapsed_s": 5050.6
    },
    {
      "step": 39700,
      "loss": 0.1672,
      "elapsed_s": 5063.3
    },
    {
      "step": 39800,
      "loss": 0.1716,
      "elapsed_s": 5076.1
    },
    {
      "step": 39900,
      "loss": 0.202,
      "elapsed_s": 5088.8
    },
    {
      "step": 40000,
      "loss": 0.1738,
      "elapsed_s": 5101.6,
      "accuracy": {
        "unique": 0.898,
        "latest": 0.926,
        "duplicate": 0.97
      }
    },
    {
      "step": 40100,
      "loss": 0.2,
      "elapsed_s": 5115.0
    },
    {
      "step": 40200,
      "loss": 0.1716,
      "elapsed_s": 5127.8
    },
    {
      "step": 40300,
      "loss": 0.1542,
      "elapsed_s": 5140.5
    },
    {
      "step": 40400,
      "loss": 0.1719,
      "elapsed_s": 5153.2
    },
    {
      "step": 40500,
      "loss": 0.1672,
      "elapsed_s": 5166.0
    },
    {
      "step": 40600,
      "loss": 0.1584,
      "elapsed_s": 5178.7
    },
    {
      "step": 40700,
      "loss": 0.1694,
      "elapsed_s": 5191.5
    },
    {
      "step": 40800,
      "loss": 0.1671,
      "elapsed_s": 5204.2
    },
    {
      "step": 40900,
      "loss": 0.1372,
      "elapsed_s": 5217.0
    },
    {
      "step": 41000,
      "loss": 0.1615,
      "elapsed_s": 5229.7
    },
    {
      "step": 41100,
      "loss": 0.151,
      "elapsed_s": 5242.5
    },
    {
      "step": 41200,
      "loss": 0.1701,
      "elapsed_s": 5255.2
    },
    {
      "step": 41300,
      "loss": 0.1769,
      "elapsed_s": 5268.0
    },
    {
      "step": 41400,
      "loss": 0.1525,
      "elapsed_s": 5280.7
    },
    {
      "step": 41500,
      "loss": 0.1627,
      "elapsed_s": 5293.5
    },
    {
      "step": 41600,
      "loss": 0.1455,
      "elapsed_s": 5306.2
    },
    {
      "step": 41700,
      "loss": 0.1615,
      "elapsed_s": 5319.0
    },
    {
      "step": 41800,
      "loss": 0.1923,
      "elapsed_s": 5331.8
    },
    {
      "step": 41900,
      "loss": 0.134,
      "elapsed_s": 5344.5
    },
    {
      "step": 42000,
      "loss": 0.1519,
      "elapsed_s": 5357.3
    },
    {
      "step": 42100,
      "loss": 0.1519,
      "elapsed_s": 5370.0
    },
    {
      "step": 42200,
      "loss": 0.1308,
      "elapsed_s": 5382.8
    },
    {
      "step": 42300,
      "loss": 0.1752,
      "elapsed_s": 5395.5
    },
    {
      "step": 42400,
      "loss": 0.1323,
      "elapsed_s": 5408.3
    },
    {
      "step": 42500,
      "loss": 0.147,
      "elapsed_s": 5421.0
    },
    {
      "step": 42600,
      "loss": 0.1747,
      "elapsed_s": 5433.8
    },
    {
      "step": 42700,
      "loss": 0.1542,
      "elapsed_s": 5446.5
    },
    {
      "step": 42800,
      "loss": 0.1276,
      "elapsed_s": 5459.3
    },
    {
      "step": 42900,
      "loss": 0.1506,
      "elapsed_s": 5472.1
    },
    {
      "step": 43000,
      "loss": 0.1484,
      "elapsed_s": 5484.9
    },
    {
      "step": 43100,
      "loss": 0.1238,
      "elapsed_s": 5497.6
    },
    {
      "step": 43200,
      "loss": 0.1437,
      "elapsed_s": 5510.4
    },
    {
      "step": 43300,
      "loss": 0.1395,
      "elapsed_s": 5523.1
    },
    {
      "step": 43400,
      "loss": 0.1256,
      "elapsed_s": 5535.9
    },
    {
      "step": 43500,
      "loss": 0.1655,
      "elapsed_s": 5548.6
    },
    {
      "step": 43600,
      "loss": 0.1543,
      "elapsed_s": 5561.4
    },
    {
      "step": 43700,
      "loss": 0.177,
      "elapsed_s": 5574.1
    },
    {
      "step": 43800,
      "loss": 0.1618,
      "elapsed_s": 5586.9
    },
    {
      "step": 43900,
      "loss": 0.1609,
      "elapsed_s": 5599.6
    },
    {
      "step": 44000,
      "loss": 0.1778,
      "elapsed_s": 5612.4
    },
    {
      "step": 44100,
      "loss": 0.1597,
      "elapsed_s": 5625.2
    },
    {
      "step": 44200,
      "loss": 0.1928,
      "elapsed_s": 5637.9
    },
    {
      "step": 44300,
      "loss": 0.1376,
      "elapsed_s": 5650.6
    },
    {
      "step": 44400,
      "loss": 0.1586,
      "elapsed_s": 5663.4
    },
    {
      "step": 44500,
      "loss": 0.1453,
      "elapsed_s": 5676.2
    },
    {
      "step": 44600,
      "loss": 0.1704,
      "elapsed_s": 5688.9
    },
    {
      "step": 44700,
      "loss": 0.1601,
      "elapsed_s": 5701.6
    },
    {
      "step": 44800,
      "loss": 0.1732,
      "elapsed_s": 5714.4
    },
    {
      "step": 44900,
      "loss": 0.1596,
      "elapsed_s": 5727.1
    },
    {
      "step": 44999,
      "loss": 0.1395,
      "elapsed_s": 5739.8,
      "accuracy": {
        "unique": 0.9,
        "latest": 0.94,
        "duplicate": 0.972
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.9,
    "latest": 0.94,
    "duplicate": 0.972
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/base/seed4/config.json <==
{
  "preset": "base",
  "model_seed": 4,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": "none",
  "teacher": {
    "vocab_size": 100,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 45000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.0003,
  "eval_per_task": 500
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/base/seed4/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.345,
      "elapsed_s": 0.1,
      "accuracy": {
        "unique": 0.002,
        "latest": 0.0,
        "duplicate": 0.0
      }
    },
    {
      "step": 100,
      "loss": 4.2002,
      "elapsed_s": 13.6
    },
    {
      "step": 200,
      "loss": 4.1126,
      "elapsed_s": 26.4
    },
    {
      "step": 300,
      "loss": 3.7906,
      "elapsed_s": 39.1
    },
    {
      "step": 400,
      "loss": 3.6257,
      "elapsed_s": 51.9
    },
    {
      "step": 500,
      "loss": 3.5279,
      "elapsed_s": 64.7
    },
    {
      "step": 600,
      "loss": 3.5121,
      "elapsed_s": 77.4
    },
    {
      "step": 700,
      "loss": 3.4457,
      "elapsed_s": 90.2
    },
    {
      "step": 800,
      "loss": 3.4399,
      "elapsed_s": 102.9
    },
    {
      "step": 900,
      "loss": 3.3992,
      "elapsed_s": 115.7
    },
    {
      "step": 1000,
      "loss": 3.3769,
      "elapsed_s": 128.5
    },
    {
      "step": 1100,
      "loss": 3.3822,
      "elapsed_s": 141.2
    },
    {
      "step": 1200,
      "loss": 3.3546,
      "elapsed_s": 154.0
    },
    {
      "step": 1300,
      "loss": 3.3297,
      "elapsed_s": 166.8
    },
    {
      "step": 1400,
      "loss": 3.3407,
      "elapsed_s": 179.6
    },
    {
      "step": 1500,
      "loss": 3.3105,
      "elapsed_s": 192.4
    },
    {
      "step": 1600,
      "loss": 3.3004,
      "elapsed_s": 205.2
    },
    {
      "step": 1700,
      "loss": 3.3016,
      "elapsed_s": 218.0
    },
    {
      "step": 1800,
      "loss": 3.3393,
      "elapsed_s": 230.8
    },
    {
      "step": 1900,
      "loss": 3.3198,
      "elapsed_s": 243.6
    },
    {
      "step": 2000,
      "loss": 3.2827,
      "elapsed_s": 256.4
    },
    {
      "step": 2100,
      "loss": 3.2797,
      "elapsed_s": 269.2
    },
    {
      "step": 2200,
      "loss": 3.3035,
      "elapsed_s": 282.0
    },
    {
      "step": 2300,
      "loss": 3.2987,
      "elapsed_s": 294.8
    },
    {
      "step": 2400,
      "loss": 3.2849,
      "elapsed_s": 307.6
    },
    {
      "step": 2500,
      "loss": 3.2645,
      "elapsed_s": 320.4
    },
    {
      "step": 2600,
      "loss": 3.2677,
      "elapsed_s": 333.2
    },
    {
      "step": 2700,
      "loss": 3.2403,
      "elapsed_s": 345.9
    },
    {
      "step": 2800,
      "loss": 3.2144,
      "elapsed_s": 358.7
    },
    {
      "step": 2900,
      "loss": 3.0813,
      "elapsed_s": 371.4
    },
    {
      "step": 3000,
      "loss": 2.8763,
      "elapsed_s": 384.3
    },
    {
      "step": 3100,
      "loss": 1.8047,
      "elapsed_s": 397.1
    },
    {
      "step": 3200,
      "loss": 1.1959,
      "elapsed_s": 409.9
    },
    {
      "step": 3300,
      "loss": 1.1414,
      "elapsed_s": 422.7
    },
    {
      "step": 3400,
      "loss": 1.112,
      "elapsed_s": 435.5
    },
    {
      "step": 3500,
      "loss": 1.0753,
      "elapsed_s": 448.3
    },
    {
      "step": 3600,
      "loss": 1.0909,
      "elapsed_s": 461.1
    },
    {
      "step": 3700,
      "loss": 1.0814,
      "elapsed_s": 473.9
    },
    {
      "step": 3800,
      "loss": 1.046,
      "elapsed_s": 486.7
    },
    {
      "step": 3900,
      "loss": 1.0353,
      "elapsed_s": 499.4
    },
    {
      "step": 4000,
      "loss": 0.9655,
      "elapsed_s": 512.3
    },
    {
      "step": 4100,
      "loss": 1.008,
      "elapsed_s": 525.1
    },
    {
      "step": 4200,
      "loss": 1.0022,
      "elapsed_s": 537.8
    },
    {
      "step": 4300,
      "loss": 0.9578,
      "elapsed_s": 550.6
    },
    {
      "step": 4400,
      "loss": 0.9901,
      "elapsed_s": 563.4
    },
    {
      "step": 4500,
      "loss": 0.957,
      "elapsed_s": 576.2
    },
    {
      "step": 4600,
      "loss": 1.0072,
      "elapsed_s": 588.9
    },
    {
      "step": 4700,
      "loss": 0.9932,
      "elapsed_s": 601.7
    },
    {
      "step": 4800,
      "loss": 0.9534,
      "elapsed_s": 614.4
    },
    {
      "step": 4900,
      "loss": 0.9049,
      "elapsed_s": 627.2
    },
    {
      "step": 5000,
      "loss": 0.8667,
      "elapsed_s": 640.0,
      "accuracy": {
        "unique": 0.488,
        "latest": 0.356,
        "duplicate": 0.794
      }
    },
    {
      "step": 5100,
      "loss": 0.891,
      "elapsed_s": 653.5
    },
    {
      "step": 5200,
      "loss": 0.853,
      "elapsed_s": 666.4
    },
    {
      "step": 5300,
      "loss": 0.9148,
      "elapsed_s": 679.1
    },
    {
      "step": 5400,
      "loss": 0.8378,
      "elapsed_s": 691.9
    },
    {
      "step": 5500,
      "loss": 0.8701,
      "elapsed_s": 704.6
    },
    {
      "step": 5600,
      "loss": 0.8558,
      "elapsed_s": 717.4
    },
    {
      "step": 5700,
      "loss": 0.8086,
      "elapsed_s": 730.2
    },
    {
      "step": 5800,
      "loss": 0.8633,
      "elapsed_s": 743.0
    },
    {
      "step": 5900,
      "loss": 0.8003,
      "elapsed_s": 755.8
    },
    {
      "step": 6000,
      "loss": 0.7965,
      "elapsed_s": 768.5
    },
    {
      "step": 6100,
      "loss": 0.7215,
      "elapsed_s": 781.3
    },
    {
      "step": 6200,
      "loss": 0.7527,
      "elapsed_s": 794.1
    },
    {
      "step": 6300,
      "loss": 0.7244,
      "elapsed_s": 806.9
    },
    {
      "step": 6400,
      "loss": 0.7499,
      "elapsed_s": 819.6
    },
    {
      "step": 6500,
      "loss": 0.6596,
      "elapsed_s": 832.4
    },
    {
      "step": 6600,
      "loss": 0.7103,
      "elapsed_s": 845.1
    },
    {
      "step": 6700,
      "loss": 0.7306,
      "elapsed_s": 857.9
    },
    {
      "step": 6800,
      "loss": 0.7405,
      "elapsed_s": 870.7
    },
    {
      "step": 6900,
      "loss": 0.6796,
      "elapsed_s": 883.4
    },
    {
      "step": 7000,
      "loss": 0.7042,
      "elapsed_s": 896.2
    },
    {
      "step": 7100,
      "loss": 0.6561,
      "elapsed_s": 909.0
    },
    {
      "step": 7200,
      "loss": 0.6025,
      "elapsed_s": 921.8
    },
    {
      "step": 7300,
      "loss": 0.6296,
      "elapsed_s": 934.5
    },
    {
      "step": 7400,
      "loss": 0.6095,
      "elapsed_s": 947.2
    },
    {
      "step": 7500,
      "loss": 0.5707,
      "elapsed_s": 960.0
    },
    {
      "step": 7600,
      "loss": 0.5721,
      "elapsed_s": 972.8
    },
    {
      "step": 7700,
      "loss": 0.5847,
      "elapsed_s": 985.6
    },
    {
      "step": 7800,
      "loss": 0.5024,
      "elapsed_s": 998.4
    },
    {
      "step": 7900,
      "loss": 0.4854,
      "elapsed_s": 1011.1
    },
    {
      "step": 8000,
      "loss": 0.4778,
      "elapsed_s": 1023.9
    },
    {
      "step": 8100,
      "loss": 0.4779,
      "elapsed_s": 1036.7
    },
    {
      "step": 8200,
      "loss": 0.4207,
      "elapsed_s": 1049.5
    },
    {
      "step": 8300,
      "loss": 0.4321,
      "elapsed_s": 1062.2
    },
    {
      "step": 8400,
      "loss": 0.4434,
      "elapsed_s": 1075.0
    },
    {
      "step": 8500,
      "loss": 0.4483,
      "elapsed_s": 1087.8
    },
    {
      "step": 8600,
      "loss": 0.3862,
      "elapsed_s": 1100.6
    },
    {
      "step": 8700,
      "loss": 0.3271,
      "elapsed_s": 1113.4
    },
    {
      "step": 8800,
      "loss": 0.3556,
      "elapsed_s": 1126.1
    },
    {
      "step": 8900,
      "loss": 0.349,
      "elapsed_s": 1139.0
    },
    {
      "step": 9000,
      "loss": 0.3407,
      "elapsed_s": 1151.7
    },
    {
      "step": 9100,
      "loss": 0.3189,
      "elapsed_s": 1164.5
    },
    {
      "step": 9200,
      "loss": 0.2755,
      "elapsed_s": 1177.3
    },
    {
      "step": 9300,
      "loss": 0.3183,
      "elapsed_s": 1190.0
    },
    {
      "step": 9400,
      "loss": 0.3432,
      "elapsed_s": 1202.8
    },
    {
      "step": 9500,
      "loss": 0.2907,
      "elapsed_s": 1215.7
    },
    {
      "step": 9600,
      "loss": 0.2744,
      "elapsed_s": 1228.1
    },
    {
      "step": 9700,
      "loss": 0.228,
      "elapsed_s": 1240.0
    },
    {
      "step": 9800,
      "loss": 0.2785,
      "elapsed_s": 1251.8
    },
    {
      "step": 9900,
      "loss": 0.2958,
      "elapsed_s": 1264.0
    },
    {
      "step": 10000,
      "loss": 0.2865,
      "elapsed_s": 1276.8,
      "accuracy": {
        "unique": 0.86,
        "latest": 0.732,
        "duplicate": 0.928
      }
    },
    {
      "step": 10100,
      "loss": 0.2135,
      "elapsed_s": 1290.4
    },
    {
      "step": 10200,
      "loss": 0.2263,
      "elapsed_s": 1303.1
    },
    {
      "step": 10300,
      "loss": 0.2143,
      "elapsed_s": 1315.9
    },
    {
      "step": 10400,
      "loss": 0.2133,
      "elapsed_s": 1328.7
    },
    {
      "step": 10500,
      "loss": 0.2392,
      "elapsed_s": 1341.5
    },
    {
      "step": 10600,
      "loss": 0.2503,
      "elapsed_s": 1354.2
    },
    {
      "step": 10700,
      "loss": 0.3021,
      "elapsed_s": 1367.1
    },
    {
      "step": 10800,
      "loss": 0.2297,
      "elapsed_s": 1379.8
    },
    {
      "step": 10900,
      "loss": 0.2382,
      "elapsed_s": 1392.6
    },
    {
      "step": 11000,
      "loss": 0.213,
      "elapsed_s": 1405.4
    },
    {
      "step": 11100,
      "loss": 0.2,
      "elapsed_s": 1418.1
    },
    {
      "step": 11200,
      "loss": 0.2824,
      "elapsed_s": 1430.9
    },
    {
      "step": 11300,
      "loss": 0.2232,
      "elapsed_s": 1443.6
    },
    {
      "step": 11400,
      "loss": 0.2306,
      "elapsed_s": 1456.4
    },
    {
      "step": 11500,
      "loss": 0.2057,
      "elapsed_s": 1469.2
    },
    {
      "step": 11600,
      "loss": 0.2352,
      "elapsed_s": 1482.0
    },
    {
      "step": 11700,
      "loss": 0.2106,
      "elapsed_s": 1494.8
    },
    {
      "step": 11800,
      "loss": 0.169,
      "elapsed_s": 1507.5
    },
    {
      "step": 11900,
      "loss": 0.1964,
      "elapsed_s": 1520.3
    },
    {
      "step": 12000,
      "loss": 0.217,
      "elapsed_s": 1533.1
    },
    {
      "step": 12100,
      "loss": 0.211,
      "elapsed_s": 1545.9
    },
    {
      "step": 12200,
      "loss": 0.1709,
      "elapsed_s": 1558.7
    },
    {
      "step": 12300,
      "loss": 0.191,
      "elapsed_s": 1571.5
    },
    {
      "step": 12400,
      "loss": 0.2089,
      "elapsed_s": 1584.3
    },
    {
      "step": 12500,
      "loss": 0.1952,
      "elapsed_s": 1597.0
    },
    {
      "step": 12600,
      "loss": 0.1789,
      "elapsed_s": 1609.8
    },
    {
      "step": 12700,
      "loss": 0.1621,
      "elapsed_s": 1622.6
    },
    {
      "step": 12800,
      "loss": 0.2067,
      "elapsed_s": 1635.3
    },
    {
      "step": 12900,
      "loss": 0.1862,
      "elapsed_s": 1648.1
    },
    {
      "step": 13000,
      "loss": 0.1808,
      "elapsed_s": 1660.8
    },
    {
      "step": 13100,
      "loss": 0.1892,
      "elapsed_s": 1673.6
    },
    {
      "step": 13200,
      "loss": 0.2296,
      "elapsed_s": 1686.3
    },
    {
      "step": 13300,
      "loss": 0.1571,
      "elapsed_s": 1699.2
    },
    {
      "step": 13400,
      "loss": 0.174,
      "elapsed_s": 1711.9
    },
    {
      "step": 13500,
      "loss": 0.1386,
      "elapsed_s": 1724.7
    },
    {
      "step": 13600,
      "loss": 0.2094,
      "elapsed_s": 1737.5
    },
    {
      "step": 13700,
      "loss": 0.1769,
      "elapsed_s": 1750.2
    },
    {
      "step": 13800,
      "loss": 0.1543,
      "elapsed_s": 1763.0
    },
    {
      "step": 13900,
      "loss": 0.1893,
      "elapsed_s": 1775.8
    },
    {
      "step": 14000,
      "loss": 0.184,
      "elapsed_s": 1788.6
    },
    {
      "step": 14100,
      "loss": 0.1548,
      "elapsed_s": 1801.4
    },
    {
      "step": 14200,
      "loss": 0.206,
      "elapsed_s": 1814.2
    },
    {
      "step": 14300,
      "loss": 0.1184,
      "elapsed_s": 1826.9
    },
    {
      "step": 14400,
      "loss": 0.176,
      "elapsed_s": 1839.7
    },
    {
      "step": 14500,
      "loss": 0.1077,
      "elapsed_s": 1852.4
    },
    {
      "step": 14600,
      "loss": 0.1711,
      "elapsed_s": 1865.2
    },
    {
      "step": 14700,
      "loss": 0.1633,
      "elapsed_s": 1878.0
    },
    {
      "step": 14800,
      "loss": 0.1386,
      "elapsed_s": 1890.7
    },
    {
      "step": 14900,
      "loss": 0.1725,
      "elapsed_s": 1903.5
    },
    {
      "step": 15000,
      "loss": 0.1564,
      "elapsed_s": 1916.3,
      "accuracy": {
        "unique": 0.886,
        "latest": 0.85,
        "duplicate": 0.95
      }
    },
    {
      "step": 15100,
      "loss": 0.1513,
      "elapsed_s": 1929.8
    },
    {
      "step": 15200,
      "loss": 0.1488,
      "elapsed_s": 1942.6
    },
    {
      "step": 15300,
      "loss": 0.1772,
      "elapsed_s": 1955.4
    },
    {
      "step": 15400,
      "loss": 0.1627,
      "elapsed_s": 1968.2
    },
    {
      "step": 15500,
      "loss": 0.1667,
      "elapsed_s": 1981.0
    },
    {
      "step": 15600,
      "loss": 0.1456,
      "elapsed_s": 1993.7
    },
    {
      "step": 15700,
      "loss": 0.1524,
      "elapsed_s": 2006.5
    },
    {
      "step": 15800,
      "loss": 0.189,
      "elapsed_s": 2019.2
    },
    {
      "step": 15900,
      "loss": 0.1562,
      "elapsed_s": 2032.0
    },
    {
      "step": 16000,
      "loss": 0.1578,
      "elapsed_s": 2044.7
    },
    {
      "step": 16100,
      "loss": 0.1516,
      "elapsed_s": 2057.5
    },
    {
      "step": 16200,
      "loss": 0.1857,
      "elapsed_s": 2070.3
    },
    {
      "step": 16300,
      "loss": 0.1245,
      "elapsed_s": 2083.1
    },
    {
      "step": 16400,
      "loss": 0.1552,
      "elapsed_s": 2095.8
    },
    {
      "step": 16500,
      "loss": 0.1542,
      "elapsed_s": 2108.6
    },
    {
      "step": 16600,
      "loss": 0.1768,
      "elapsed_s": 2121.4
    },
    {
      "step": 16700,
      "loss": 0.146,
      "elapsed_s": 2134.1
    },
    {
      "step": 16800,
      "loss": 0.1549,
      "elapsed_s": 2147.0
    },
    {
      "step": 16900,
      "loss": 0.1472,
      "elapsed_s": 2159.8
    },
    {
      "step": 17000,
      "loss": 0.1345,
      "elapsed_s": 2172.5
    },
    {
      "step": 17100,
      "loss": 0.126,
      "elapsed_s": 2185.4
    },
    {
      "step": 17200,
      "loss": 0.1103,
      "elapsed_s": 2198.1
    },
    {
      "step": 17300,
      "loss": 0.151,
      "elapsed_s": 2210.9
    },
    {
      "step": 17400,
      "loss": 0.1575,
      "elapsed_s": 2223.7
    },
    {
      "step": 17500,
      "loss": 0.1491,
      "elapsed_s": 2236.5
    },
    {
      "step": 17600,
      "loss": 0.1359,
      "elapsed_s": 2249.3
    },
    {
      "step": 17700,
      "loss": 0.1579,
      "elapsed_s": 2262.0
    },
    {
      "step": 17800,
      "loss": 0.1193,
      "elapsed_s": 2274.8
    },
    {
      "step": 17900,
      "loss": 0.1163,
      "elapsed_s": 2287.6
    },
    {
      "step": 18000,
      "loss": 0.1754,
      "elapsed_s": 2300.4
    },
    {
      "step": 18100,
      "loss": 0.1368,
      "elapsed_s": 2313.2
    },
    {
      "step": 18200,
      "loss": 0.1418,
      "elapsed_s": 2325.9
    },
    {
      "step": 18300,
      "loss": 0.1371,
      "elapsed_s": 2338.7
    },
    {
      "step": 18400,
      "loss": 0.1962,
      "elapsed_s": 2351.5
    },
    {
      "step": 18500,
      "loss": 0.152,
      "elapsed_s": 2364.2
    },
    {
      "step": 18600,
      "loss": 0.1408,
      "elapsed_s": 2377.0
    },
    {
      "step": 18700,
      "loss": 0.1981,
      "elapsed_s": 2389.8
    },
    {
      "step": 18800,
      "loss": 0.1431,
      "elapsed_s": 2402.5
    },
    {
      "step": 18900,
      "loss": 0.1426,
      "elapsed_s": 2415.3
    },
    {
      "step": 19000,
      "loss": 0.1386,
      "elapsed_s": 2428.1
    },
    {
      "step": 19100,
      "loss": 0.1204,
      "elapsed_s": 2440.9
    },
    {
      "step": 19200,
      "loss": 0.1629,
      "elapsed_s": 2453.7
    },
    {
      "step": 19300,
      "loss": 0.1489,
      "elapsed_s": 2466.5
    },
    {
      "step": 19400,
      "loss": 0.137,
      "elapsed_s": 2479.3
    },
    {
      "step": 19500,
      "loss": 0.1221,
      "elapsed_s": 2492.0
    },
    {
      "step": 19600,
      "loss": 0.1723,
      "elapsed_s": 2504.7
    },
    {
      "step": 19700,
      "loss": 0.162,
      "elapsed_s": 2517.5
    },
    {
      "step": 19800,
      "loss": 0.1576,
      "elapsed_s": 2530.3
    },
    {
      "step": 19900,
      "loss": 0.1608,
      "elapsed_s": 2543.0
    },
    {
      "step": 20000,
      "loss": 0.1142,
      "elapsed_s": 2555.8,
      "accuracy": {
        "unique": 0.904,
        "latest": 0.826,
        "duplicate": 0.954
      }
    },
    {
      "step": 20100,
      "loss": 0.1338,
      "elapsed_s": 2569.4
    },
    {
      "step": 20200,
      "loss": 0.1433,
      "elapsed_s": 2582.2
    },
    {
      "step": 20300,
      "loss": 0.1456,
      "elapsed_s": 2594.9
    },
    {
      "step": 20400,
      "loss": 0.1895,
      "elapsed_s": 2607.7
    },
    {
      "step": 20500,
      "loss": 0.1262,
      "elapsed_s": 2620.5
    },
    {
      "step": 20600,
      "loss": 0.1674,
      "elapsed_s": 2633.3
    },
    {
      "step": 20700,
      "loss": 0.1446,
      "elapsed_s": 2646.1
    },
    {
      "step": 20800,
      "loss": 0.1214,
      "elapsed_s": 2658.9
    },
    {
      "step": 20900,
      "loss": 0.1395,
      "elapsed_s": 2671.6
    },
    {
      "step": 21000,
      "loss": 0.1109,
      "elapsed_s": 2684.4
    },
    {
      "step": 21100,
      "loss": 0.1185,
      "elapsed_s": 2697.1
    },
    {
      "step": 21200,
      "loss": 0.1678,
      "elapsed_s": 2709.9
    },
    {
      "step": 21300,
      "loss": 0.1375,
      "elapsed_s": 2722.6
    },
    {
      "step": 21400,
      "loss": 0.1375,
      "elapsed_s": 2735.4
    },
    {
      "step": 21500,
      "loss": 0.1139,
      "elapsed_s": 2748.2
    },
    {
      "step": 21600,
      "loss": 0.1418,
      "elapsed_s": 2760.9
    },
    {
      "step": 21700,
      "loss": 0.1362,
      "elapsed_s": 2773.6
    },
    {
      "step": 21800,
      "loss": 0.1614,
      "elapsed_s": 2786.4
    },
    {
      "step": 21900,
      "loss": 0.1545,
      "elapsed_s": 2799.2
    },
    {
      "step": 22000,
      "loss": 0.113,
      "elapsed_s": 2812.0
    },
    {
      "step": 22100,
      "loss": 0.1184,
      "elapsed_s": 2824.7
    },
    {
      "step": 22200,
      "loss": 0.1227,
      "elapsed_s": 2837.5
    },
    {
      "step": 22300,
      "loss": 0.1332,
      "elapsed_s": 2850.3
    },
    {
      "step": 22400,
      "loss": 0.1641,
      "elapsed_s": 2863.1
    },
    {
      "step": 22500,
      "loss": 0.1565,
      "elapsed_s": 2875.8
    },
    {
      "step": 22600,
      "loss": 0.1369,
      "elapsed_s": 2888.6
    },
    {
      "step": 22700,
      "loss": 0.1375,
      "elapsed_s": 2901.4
    },
    {
      "step": 22800,
      "loss": 0.1087,
      "elapsed_s": 2914.1
    },
    {
      "step": 22900,
      "loss": 0.1427,
      "elapsed_s": 2926.9
    },
    {
      "step": 23000,
      "loss": 0.144,
      "elapsed_s": 2939.7
    },
    {
      "step": 23100,
      "loss": 0.1299,
      "elapsed_s": 2952.4
    },
    {
      "step": 23200,
      "loss": 0.1413,
      "elapsed_s": 2965.2
    },
    {
      "step": 23300,
      "loss": 0.1265,
      "elapsed_s": 2978.0
    },
    {
      "step": 23400,
      "loss": 0.1345,
      "elapsed_s": 2990.8
    },
    {
      "step": 23500,
      "loss": 0.1111,
      "elapsed_s": 3003.5
    },
    {
      "step": 23600,
      "loss": 0.1102,
      "elapsed_s": 3016.3
    },
    {
      "step": 23700,
      "loss": 0.1424,
      "elapsed_s": 3029.0
    },
    {
      "step": 23800,
      "loss": 0.1181,
      "elapsed_s": 3041.9
    },
    {
      "step": 23900,
      "loss": 0.1142,
      "elapsed_s": 3054.7
    },
    {
      "step": 24000,
      "loss": 0.1192,
      "elapsed_s": 3067.5
    },
    {
      "step": 24100,
      "loss": 0.1258,
      "elapsed_s": 3080.3
    },
    {
      "step": 24200,
      "loss": 0.1307,
      "elapsed_s": 3093.1
    },
    {
      "step": 24300,
      "loss": 0.1334,
      "elapsed_s": 3105.8
    },
    {
      "step": 24400,
      "loss": 0.117,
      "elapsed_s": 3118.6
    },
    {
      "step": 24500,
      "loss": 0.1338,
      "elapsed_s": 3131.4
    },
    {
      "step": 24600,
      "loss": 0.1253,
      "elapsed_s": 3144.1
    },
    {
      "step": 24700,
      "loss": 0.1237,
      "elapsed_s": 3156.9
    },
    {
      "step": 24800,
      "loss": 0.1366,
      "elapsed_s": 3169.7
    },
    {
      "step": 24900,
      "loss": 0.1458,
      "elapsed_s": 3182.5
    },
    {
      "step": 25000,
      "loss": 0.1031,
      "elapsed_s": 3195.3,
      "accuracy": {
        "unique": 0.916,
        "latest": 0.896,
        "duplicate": 0.96
      }
    },
    {
      "step": 25100,
      "loss": 0.1438,
      "elapsed_s": 3208.8
    },
    {
      "step": 25200,
      "loss": 0.1113,
      "elapsed_s": 3221.6
    },
    {
      "step": 25300,
      "loss": 0.144,
      "elapsed_s": 3234.4
    },
    {
      "step": 25400,
      "loss": 0.1162,
      "elapsed_s": 3247.2
    },
    {
      "step": 25500,
      "loss": 0.1455,
      "elapsed_s": 3259.9
    },
    {
      "step": 25600,
      "loss": 0.1029,
      "elapsed_s": 3272.7
    },
    {
      "step": 25700,
      "loss": 0.1624,
      "elapsed_s": 3285.5
    },
    {
      "step": 25800,
      "loss": 0.1159,
      "elapsed_s": 3298.2
    },
    {
      "step": 25900,
      "loss": 0.1285,
      "elapsed_s": 3311.1
    },
    {
      "step": 26000,
      "loss": 0.1264,
      "elapsed_s": 3323.8
    },
    {
      "step": 26100,
      "loss": 0.1545,
      "elapsed_s": 3336.6
    },
    {
      "step": 26200,
      "loss": 0.1373,
      "elapsed_s": 3349.3
    },
    {
      "step": 26300,
      "loss": 0.1368,
      "elapsed_s": 3362.1
    },
    {
      "step": 26400,
      "loss": 0.1261,
      "elapsed_s": 3374.9
    },
    {
      "step": 26500,
      "loss": 0.0929,
      "elapsed_s": 3387.7
    },
    {
      "step": 26600,
      "loss": 0.1358,
      "elapsed_s": 3400.5
    },
    {
      "step": 26700,
      "loss": 0.1443,
      "elapsed_s": 3413.3
    },
    {
      "step": 26800,
      "loss": 0.1338,
      "elapsed_s": 3426.1
    },
    {
      "step": 26900,
      "loss": 0.1313,
      "elapsed_s": 3438.8
    },
    {
      "step": 27000,
      "loss": 0.0989,
      "elapsed_s": 3451.6
    },
    {
      "step": 27100,
      "loss": 0.1201,
      "elapsed_s": 3464.4
    },
    {
      "step": 27200,
      "loss": 0.1112,
      "elapsed_s": 3477.2
    },
    {
      "step": 27300,
      "loss": 0.1408,
      "elapsed_s": 3489.9
    },
    {
      "step": 27400,
      "loss": 0.1312,
      "elapsed_s": 3502.7
    },
    {
      "step": 27500,
      "loss": 0.1195,
      "elapsed_s": 3515.5
    },
    {
      "step": 27600,
      "loss": 0.1207,
      "elapsed_s": 3528.3
    },
    {
      "step": 27700,
      "loss": 0.0906,
      "elapsed_s": 3541.1
    },
    {
      "step": 27800,
      "loss": 0.1302,
      "elapsed_s": 3553.9
    },
    {
      "step": 27900,
      "loss": 0.0938,
      "elapsed_s": 3566.7
    },
    {
      "step": 28000,
      "loss": 0.1281,
      "elapsed_s": 3579.5
    },
    {
      "step": 28100,
      "loss": 0.146,
      "elapsed_s": 3592.3
    },
    {
      "step": 28200,
      "loss": 0.1367,
      "elapsed_s": 3605.0
    },
    {
      "step": 28300,
      "loss": 0.1444,
      "elapsed_s": 3617.8
    },
    {
      "step": 28400,
      "loss": 0.1236,
      "elapsed_s": 3630.5
    },
    {
      "step": 28500,
      "loss": 0.1176,
      "elapsed_s": 3643.4
    },
    {
      "step": 28600,
      "loss": 0.1333,
      "elapsed_s": 3656.1
    },
    {
      "step": 28700,
      "loss": 0.1187,
      "elapsed_s": 3668.9
    },
    {
      "step": 28800,
      "loss": 0.1499,
      "elapsed_s": 3681.7
    },
    {
      "step": 28900,
      "loss": 0.1289,
      "elapsed_s": 3694.5
    },
    {
      "step": 29000,
      "loss": 0.1418,
      "elapsed_s": 3707.3
    },
    {
      "step": 29100,
      "loss": 0.1195,
      "elapsed_s": 3720.1
    },
    {
      "step": 29200,
      "loss": 0.1336,
      "elapsed_s": 3732.9
    },
    {
      "step": 29300,
      "loss": 0.1187,
      "elapsed_s": 3745.6
    },
    {
      "step": 29400,
      "loss": 0.0998,
      "elapsed_s": 3758.4
    },
    {
      "step": 29500,
      "loss": 0.1246,
      "elapsed_s": 3771.1
    },
    {
      "step": 29600,
      "loss": 0.1407,
      "elapsed_s": 3784.0
    },
    {
      "step": 29700,
      "loss": 0.142,
      "elapsed_s": 3796.7
    },
    {
      "step": 29800,
      "loss": 0.1131,
      "elapsed_s": 3809.5
    },
    {
      "step": 29900,
      "loss": 0.1351,
      "elapsed_s": 3822.2
    },
    {
      "step": 30000,
      "loss": 0.1165,
      "elapsed_s": 3834.4,
      "accuracy": {
        "unique": 0.918,
        "latest": 0.924,
        "duplicate": 0.962
      }
    },
    {
      "step": 30100,
      "loss": 0.1066,
      "elapsed_s": 3846.9
    },
    {
      "step": 30200,
      "loss": 0.1023,
      "elapsed_s": 3858.7
    },
    {
      "step": 30300,
      "loss": 0.1093,
      "elapsed_s": 3871.5
    },
    {
      "step": 30400,
      "loss": 0.1143,
      "elapsed_s": 3884.3
    },
    {
      "step": 30500,
      "loss": 0.1204,
      "elapsed_s": 3897.0
    },
    {
      "step": 30600,
      "loss": 0.1167,
      "elapsed_s": 3909.8
    },
    {
      "step": 30700,
      "loss": 0.1178,
      "elapsed_s": 3922.6
    },
    {
      "step": 30800,
      "loss": 0.1164,
      "elapsed_s": 3935.4
    },
    {
      "step": 30900,
      "loss": 0.1005,
      "elapsed_s": 3948.2
    },
    {
      "step": 31000,
      "loss": 0.1233,
      "elapsed_s": 3961.0
    },
    {
      "step": 31100,
      "loss": 0.131,
      "elapsed_s": 3973.8
    },
    {
      "step": 31200,
      "loss": 0.1063,
      "elapsed_s": 3986.5
    },
    {
      "step": 31300,
      "loss": 0.1273,
      "elapsed_s": 3999.3
    },
    {
      "step": 31400,
      "loss": 0.0831,
      "elapsed_s": 4012.1
    },
    {
      "step": 31500,
      "loss": 0.1328,
      "elapsed_s": 4024.9
    },
    {
      "step": 31600,
      "loss": 0.1112,
      "elapsed_s": 4037.6
    },
    {
      "step": 31700,
      "loss": 0.1141,
      "elapsed_s": 4050.3
    },
    {
      "step": 31800,
      "loss": 0.1539,
      "elapsed_s": 4063.1
    },
    {
      "step": 31900,
      "loss": 0.1312,
      "elapsed_s": 4075.9
    },
    {
      "step": 32000,
      "loss": 0.1091,
      "elapsed_s": 4088.7
    },
    {
      "step": 32100,
      "loss": 0.128,
      "elapsed_s": 4101.4
    },
    {
      "step": 32200,
      "loss": 0.0995,
      "elapsed_s": 4114.2
    },
    {
      "step": 32300,
      "loss": 0.129,
      "elapsed_s": 4127.0
    },
    {
      "step": 32400,
      "loss": 0.0957,
      "elapsed_s": 4139.7
    },
    {
      "step": 32500,
      "loss": 0.1051,
      "elapsed_s": 4152.4
    },
    {
      "step": 32600,
      "loss": 0.1178,
      "elapsed_s": 4165.2
    },
    {
      "step": 32700,
      "loss": 0.103,
      "elapsed_s": 4178.0
    },
    {
      "step": 32800,
      "loss": 0.132,
      "elapsed_s": 4190.8
    },
    {
      "step": 32900,
      "loss": 0.1423,
      "elapsed_s": 4203.6
    },
    {
      "step": 33000,
      "loss": 0.0945,
      "elapsed_s": 4216.4
    },
    {
      "step": 33100,
      "loss": 0.143,
      "elapsed_s": 4229.1
    },
    {
      "step": 33200,
      "loss": 0.1122,
      "elapsed_s": 4241.9
    },
    {
      "step": 33300,
      "loss": 0.1162,
      "elapsed_s": 4254.7
    },
    {
      "step": 33400,
      "loss": 0.1248,
      "elapsed_s": 4267.5
    },
    {
      "step": 33500,
      "loss": 0.1181,
      "elapsed_s": 4280.2
    },
    {
      "step": 33600,
      "loss": 0.0894,
      "elapsed_s": 4293.0
    },
    {
      "step": 33700,
      "loss": 0.1371,
      "elapsed_s": 4305.8
    },
    {
      "step": 33800,
      "loss": 0.0824,
      "elapsed_s": 4318.6
    },
    {
      "step": 33900,
      "loss": 0.0977,
      "elapsed_s": 4331.4
    },
    {
      "step": 34000,
      "loss": 0.1093,
      "elapsed_s": 4344.1
    },
    {
      "step": 34100,
      "loss": 0.1085,
      "elapsed_s": 4357.0
    },
    {
      "step": 34200,
      "loss": 0.0925,
      "elapsed_s": 4369.7
    },
    {
      "step": 34300,
      "loss": 0.1147,
      "elapsed_s": 4382.5
    },
    {
      "step": 34400,
      "loss": 0.1094,
      "elapsed_s": 4395.3
    },
    {
      "step": 34500,
      "loss": 0.1059,
      "elapsed_s": 4408.0
    },
    {
      "step": 34600,
      "loss": 0.1182,
      "elapsed_s": 4420.8
    },
    {
      "step": 34700,
      "loss": 0.1223,
      "elapsed_s": 4433.5
    },
    {
      "step": 34800,
      "loss": 0.1179,
      "elapsed_s": 4446.3
    },
    {
      "step": 34900,
      "loss": 0.1077,
      "elapsed_s": 4459.1
    },
    {
      "step": 35000,
      "loss": 0.1149,
      "elapsed_s": 4471.9,
      "accuracy": {
        "unique": 0.918,
        "latest": 0.93,
        "duplicate": 0.968
      }
    },
    {
      "step": 35100,
      "loss": 0.1163,
      "elapsed_s": 4485.4
    },
    {
      "step": 35200,
      "loss": 0.1052,
      "elapsed_s": 4498.2
    },
    {
      "step": 35300,
      "loss": 0.124,
      "elapsed_s": 4511.0
    },
    {
      "step": 35400,
      "loss": 0.1202,
      "elapsed_s": 4523.8
    },
    {
      "step": 35500,
      "loss": 0.1119,
      "elapsed_s": 4536.6
    },
    {
      "step": 35600,
      "loss": 0.0966,
      "elapsed_s": 4549.3
    },
    {
      "step": 35700,
      "loss": 0.1043,
      "elapsed_s": 4562.1
    },
    {
      "step": 35800,
      "loss": 0.1135,
      "elapsed_s": 4574.8
    },
    {
      "step": 35900,
      "loss": 0.0955,
      "elapsed_s": 4587.6
    },
    {
      "step": 36000,
      "loss": 0.1089,
      "elapsed_s": 4600.3
    },
    {
      "step": 36100,
      "loss": 0.1153,
      "elapsed_s": 4613.1
    },
    {
      "step": 36200,
      "loss": 0.1078,
      "elapsed_s": 4625.9
    },
    {
      "step": 36300,
      "loss": 0.131,
      "elapsed_s": 4638.6
    },
    {
      "step": 36400,
      "loss": 0.0964,
      "elapsed_s": 4651.4
    },
    {
      "step": 36500,
      "loss": 0.1109,
      "elapsed_s": 4664.1
    },
    {
      "step": 36600,
      "loss": 0.0925,
      "elapsed_s": 4677.0
    },
    {
      "step": 36700,
      "loss": 0.1118,
      "elapsed_s": 4689.8
    },
    {
      "step": 36800,
      "loss": 0.1102,
      "elapsed_s": 4702.5
    },
    {
      "step": 36900,
      "loss": 0.1096,
      "elapsed_s": 4715.3
    },
    {
      "step": 37000,
      "loss": 0.1294,
      "elapsed_s": 4728.1
    },
    {
      "step": 37100,
      "loss": 0.1099,
      "elapsed_s": 4740.8
    },
    {
      "step": 37200,
      "loss": 0.1582,
      "elapsed_s": 4753.6
    },
    {
      "step": 37300,
      "loss": 0.1096,
      "elapsed_s": 4766.4
    },
    {
      "step": 37400,
      "loss": 0.1222,
      "elapsed_s": 4779.2
    },
    {
      "step": 37500,
      "loss": 0.1262,
      "elapsed_s": 4791.9
    },
    {
      "step": 37600,
      "loss": 0.115,
      "elapsed_s": 4804.7
    },
    {
      "step": 37700,
      "loss": 0.1095,
      "elapsed_s": 4817.5
    },
    {
      "step": 37800,
      "loss": 0.1187,
      "elapsed_s": 4830.2
    },
    {
      "step": 37900,
      "loss": 0.1098,
      "elapsed_s": 4843.0
    },
    {
      "step": 38000,
      "loss": 0.1331,
      "elapsed_s": 4855.8
    },
    {
      "step": 38100,
      "loss": 0.1,
      "elapsed_s": 4868.5
    },
    {
      "step": 38200,
      "loss": 0.1259,
      "elapsed_s": 4881.3
    },
    {
      "step": 38300,
      "loss": 0.114,
      "elapsed_s": 4894.1
    },
    {
      "step": 38400,
      "loss": 0.1203,
      "elapsed_s": 4906.8
    },
    {
      "step": 38500,
      "loss": 0.1166,
      "elapsed_s": 4919.6
    },
    {
      "step": 38600,
      "loss": 0.0973,
      "elapsed_s": 4932.4
    },
    {
      "step": 38700,
      "loss": 0.0907,
      "elapsed_s": 4945.1
    },
    {
      "step": 38800,
      "loss": 0.1319,
      "elapsed_s": 4957.9
    },
    {
      "step": 38900,
      "loss": 0.1112,
      "elapsed_s": 4970.7
    },
    {
      "step": 39000,
      "loss": 0.0956,
      "elapsed_s": 4983.5
    },
    {
      "step": 39100,
      "loss": 0.1184,
      "elapsed_s": 4996.2
    },
    {
      "step": 39200,
      "loss": 0.1401,
      "elapsed_s": 5009.0
    },
    {
      "step": 39300,
      "loss": 0.1073,
      "elapsed_s": 5021.8
    },
    {
      "step": 39400,
      "loss": 0.1167,
      "elapsed_s": 5034.6
    },
    {
      "step": 39500,
      "loss": 0.1437,
      "elapsed_s": 5047.2
    },
    {
      "step": 39600,
      "loss": 0.1146,
      "elapsed_s": 5060.1
    },
    {
      "step": 39700,
      "loss": 0.1069,
      "elapsed_s": 5072.8
    },
    {
      "step": 39800,
      "loss": 0.1296,
      "elapsed_s": 5085.6
    },
    {
      "step": 39900,
      "loss": 0.1332,
      "elapsed_s": 5098.3
    },
    {
      "step": 40000,
      "loss": 0.1187,
      "elapsed_s": 5111.1,
      "accuracy": {
        "unique": 0.918,
        "latest": 0.94,
        "duplicate": 0.966
      }
    },
    {
      "step": 40100,
      "loss": 0.1118,
      "elapsed_s": 5124.6
    },
    {
      "step": 40200,
      "loss": 0.1011,
      "elapsed_s": 5137.4
    },
    {
      "step": 40300,
      "loss": 0.1139,
      "elapsed_s": 5150.1
    },
    {
      "step": 40400,
      "loss": 0.1049,
      "elapsed_s": 5162.9
    },
    {
      "step": 40500,
      "loss": 0.1154,
      "elapsed_s": 5175.6
    },
    {
      "step": 40600,
      "loss": 0.1077,
      "elapsed_s": 5188.4
    },
    {
      "step": 40700,
      "loss": 0.1283,
      "elapsed_s": 5201.2
    },
    {
      "step": 40800,
      "loss": 0.0772,
      "elapsed_s": 5213.9
    },
    {
      "step": 40900,
      "loss": 0.0963,
      "elapsed_s": 5226.7
    },
    {
      "step": 41000,
      "loss": 0.1264,
      "elapsed_s": 5239.4
    },
    {
      "step": 41100,
      "loss": 0.1034,
      "elapsed_s": 5252.2
    },
    {
      "step": 41200,
      "loss": 0.1077,
      "elapsed_s": 5264.9
    },
    {
      "step": 41300,
      "loss": 0.0839,
      "elapsed_s": 5277.7
    },
    {
      "step": 41400,
      "loss": 0.1051,
      "elapsed_s": 5290.5
    },
    {
      "step": 41500,
      "loss": 0.1019,
      "elapsed_s": 5303.3
    },
    {
      "step": 41600,
      "loss": 0.1266,
      "elapsed_s": 5316.1
    },
    {
      "step": 41700,
      "loss": 0.1215,
      "elapsed_s": 5328.8
    },
    {
      "step": 41800,
      "loss": 0.1006,
      "elapsed_s": 5341.6
    },
    {
      "step": 41900,
      "loss": 0.0916,
      "elapsed_s": 5354.4
    },
    {
      "step": 42000,
      "loss": 0.118,
      "elapsed_s": 5367.1
    },
    {
      "step": 42100,
      "loss": 0.1074,
      "elapsed_s": 5379.9
    },
    {
      "step": 42200,
      "loss": 0.1109,
      "elapsed_s": 5392.7
    },
    {
      "step": 42300,
      "loss": 0.1059,
      "elapsed_s": 5405.5
    },
    {
      "step": 42400,
      "loss": 0.1488,
      "elapsed_s": 5418.3
    },
    {
      "step": 42500,
      "loss": 0.0913,
      "elapsed_s": 5431.1
    },
    {
      "step": 42600,
      "loss": 0.1434,
      "elapsed_s": 5443.9
    },
    {
      "step": 42700,
      "loss": 0.0997,
      "elapsed_s": 5456.6
    },
    {
      "step": 42800,
      "loss": 0.1077,
      "elapsed_s": 5469.4
    },
    {
      "step": 42900,
      "loss": 0.1149,
      "elapsed_s": 5482.2
    },
    {
      "step": 43000,
      "loss": 0.1398,
      "elapsed_s": 5495.0
    },
    {
      "step": 43100,
      "loss": 0.0836,
      "elapsed_s": 5507.8
    },
    {
      "step": 43200,
      "loss": 0.1163,
      "elapsed_s": 5520.5
    },
    {
      "step": 43300,
      "loss": 0.1214,
      "elapsed_s": 5533.3
    },
    {
      "step": 43400,
      "loss": 0.0958,
      "elapsed_s": 5546.1
    },
    {
      "step": 43500,
      "loss": 0.0859,
      "elapsed_s": 5558.9
    },
    {
      "step": 43600,
      "loss": 0.1367,
      "elapsed_s": 5571.7
    },
    {
      "step": 43700,
      "loss": 0.1076,
      "elapsed_s": 5584.5
    },
    {
      "step": 43800,
      "loss": 0.0837,
      "elapsed_s": 5597.3
    },
    {
      "step": 43900,
      "loss": 0.104,
      "elapsed_s": 5610.1
    },
    {
      "step": 44000,
      "loss": 0.1292,
      "elapsed_s": 5622.8
    },
    {
      "step": 44100,
      "loss": 0.0935,
      "elapsed_s": 5635.6
    },
    {
      "step": 44200,
      "loss": 0.097,
      "elapsed_s": 5648.4
    },
    {
      "step": 44300,
      "loss": 0.1301,
      "elapsed_s": 5661.2
    },
    {
      "step": 44400,
      "loss": 0.1068,
      "elapsed_s": 5674.0
    },
    {
      "step": 44500,
      "loss": 0.1129,
      "elapsed_s": 5686.8
    },
    {
      "step": 44600,
      "loss": 0.1048,
      "elapsed_s": 5699.5
    },
    {
      "step": 44700,
      "loss": 0.106,
      "elapsed_s": 5712.3
    },
    {
      "step": 44800,
      "loss": 0.1005,
      "elapsed_s": 5725.0
    },
    {
      "step": 44900,
      "loss": 0.1077,
      "elapsed_s": 5737.8
    },
    {
      "step": 44999,
      "loss": 0.1261,
      "elapsed_s": 5750.5,
      "accuracy": {
        "unique": 0.916,
        "latest": 0.934,
        "duplicate": 0.97
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.916,
    "latest": 0.934,
    "duplicate": 0.97
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/extended/seed0/budget_curve.json <==
{
  "run": "runs/teachers/extended/seed0",
  "budgets": [
    1,
    2,
    3,
    4,
    6,
    8,
    12,
    16,
    32
  ],
  "curves": {
    "unique": {
      "1": 0.9633,
      "2": 0.9733,
      "3": 0.9633,
      "4": 0.9667,
      "6": 0.9667,
      "8": 0.9767,
      "12": 0.97,
      "16": 0.98,
      "32": 0.98
    },
    "multihop2": {
      "1": 0.0133,
      "2": 0.0033,
      "3": 0.99,
      "4": 0.9967,
      "6": 0.98,
      "8": 0.9867,
      "12": 0.9733,
      "16": 0.9933,
      "32": 0.9767
    },
    "aggregation": {
      "1": 0.2,
      "2": 0.2,
      "3": 0.2,
      "4": 0.2,
      "6": 0.1967,
      "8": 0.2,
      "12": 0.2,
      "16": 0.2,
      "32": 0.8967
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/extended/seed0/config.json <==
{
  "preset": "base",
  "model_seed": 0,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": "none",
  "tasks": [
    "unique",
    "latest",
    "duplicate",
    "multihop",
    "aggregation"
  ],
  "teacher": {
    "vocab_size": 100,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 45000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.0003,
  "eval_per_task": 500
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/extended/seed0/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.3529,
      "elapsed_s": 1.1,
      "accuracy": {
        "unique": 0.0,
        "latest": 0.02,
        "duplicate": 0.012,
        "multihop": 0.0,
        "aggregation": 0.002
      }
    },
    {
      "step": 100,
      "loss": 4.1929,
      "elapsed_s": 52.9
    },
    {
      "step": 200,
      "loss": 4.1297,
      "elapsed_s": 100.0
    },
    {
      "step": 300,
      "loss": 3.7557,
      "elapsed_s": 147.1
    },
    {
      "step": 400,
      "loss": 3.6288,
      "elapsed_s": 194.1
    },
    {
      "step": 500,
      "loss": 3.5251,
      "elapsed_s": 241.2
    },
    {
      "step": 600,
      "loss": 3.449,
      "elapsed_s": 275.0
    },
    {
      "step": 700,
      "loss": 3.4277,
      "elapsed_s": 308.4
    },
    {
      "step": 800,
      "loss": 3.4038,
      "elapsed_s": 341.7
    },
    {
      "step": 900,
      "loss": 3.3328,
      "elapsed_s": 375.0
    },
    {
      "step": 1000,
      "loss": 3.3915,
      "elapsed_s": 408.3
    },
    {
      "step": 1100,
      "loss": 3.3036,
      "elapsed_s": 441.6
    },
    {
      "step": 1200,
      "loss": 3.3517,
      "elapsed_s": 475.0
    },
    {
      "step": 1300,
      "loss": 3.2762,
      "elapsed_s": 508.5
    },
    {
      "step": 1400,
      "loss": 3.277,
      "elapsed_s": 541.7
    },
    {
      "step": 1500,
      "loss": 3.2691,
      "elapsed_s": 574.5
    },
    {
      "step": 1600,
      "loss": 3.2958,
      "elapsed_s": 607.8
    },
    {
      "step": 1700,
      "loss": 3.2406,
      "elapsed_s": 641.2
    },
    {
      "step": 1800,
      "loss": 3.2743,
      "elapsed_s": 674.6
    },
    {
      "step": 1900,
      "loss": 3.3011,
      "elapsed_s": 707.9
    },
    {
      "step": 2000,
      "loss": 3.249,
      "elapsed_s": 741.4
    },
    {
      "step": 2100,
      "loss": 3.2249,
      "elapsed_s": 774.7
    },
    {
      "step": 2200,
      "loss": 3.23,
      "elapsed_s": 808.1
    },
    {
      "step": 2300,
      "loss": 3.1875,
      "elapsed_s": 841.3
    },
    {
      "step": 2400,
      "loss": 3.1673,
      "elapsed_s": 874.6
    },
    {
      "step": 2500,
      "loss": 3.0902,
      "elapsed_s": 908.0
    },
    {
      "step": 2600,
      "loss": 2.8144,
      "elapsed_s": 941.3
    },
    {
      "step": 2700,
      "loss": 2.2876,
      "elapsed_s": 974.7
    },
    {
      "step": 2800,
      "loss": 1.4048,
      "elapsed_s": 1008.0
    },
    {
      "step": 2900,
      "loss": 1.291,
      "elapsed_s": 1041.3
    },
    {
      "step": 3000,
      "loss": 1.2671,
      "elapsed_s": 1074.7
    },
    {
      "step": 3100,
      "loss": 1.228,
      "elapsed_s": 1108.1
    },
    {
      "step": 3200,
      "loss": 1.1773,
      "elapsed_s": 1141.5
    },
    {
      "step": 3300,
      "loss": 1.131,
      "elapsed_s": 1174.8
    },
    {
      "step": 3400,
      "loss": 1.1335,
      "elapsed_s": 1208.1
    },
    {
      "step": 3500,
      "loss": 1.1437,
      "elapsed_s": 1241.3
    },
    {
      "step": 3600,
      "loss": 1.2159,
      "elapsed_s": 1274.6
    },
    {
      "step": 3700,
      "loss": 1.141,
      "elapsed_s": 1308.0
    },
    {
      "step": 3800,
      "loss": 1.1781,
      "elapsed_s": 1341.4
    },
    {
      "step": 3900,
      "loss": 1.1255,
      "elapsed_s": 1374.3
    },
    {
      "step": 4000,
      "loss": 1.1003,
      "elapsed_s": 1407.6
    },
    {
      "step": 4100,
      "loss": 1.0567,
      "elapsed_s": 1440.9
    },
    {
      "step": 4200,
      "loss": 1.1034,
      "elapsed_s": 1474.3
    },
    {
      "step": 4300,
      "loss": 1.0829,
      "elapsed_s": 1507.5
    },
    {
      "step": 4400,
      "loss": 1.0605,
      "elapsed_s": 1540.8
    },
    {
      "step": 4500,
      "loss": 1.0736,
      "elapsed_s": 1574.1
    },
    {
      "step": 4600,
      "loss": 1.1151,
      "elapsed_s": 1607.4
    },
    {
      "step": 4700,
      "loss": 1.1077,
      "elapsed_s": 1640.7
    },
    {
      "step": 4800,
      "loss": 1.05,
      "elapsed_s": 1674.0
    },
    {
      "step": 4900,
      "loss": 1.0792,
      "elapsed_s": 1707.4
    },
    {
      "step": 5000,
      "loss": 1.0735,
      "elapsed_s": 1740.7,
      "accuracy": {
        "unique": 0.45,
        "latest": 0.432,
        "duplicate": 0.764,
        "multihop": 0.072,
        "aggregation": 0.22
      }
    },
    {
      "step": 5100,
      "loss": 1.0948,
      "elapsed_s": 1777.3
    },
    {
      "step": 5200,
      "loss": 1.0533,
      "elapsed_s": 1810.7
    },
    {
      "step": 5300,
      "loss": 1.0483,
      "elapsed_s": 1844.0
    },
    {
      "step": 5400,
      "loss": 1.0643,
      "elapsed_s": 1877.4
    },
    {
      "step": 5500,
      "loss": 1.0436,
      "elapsed_s": 1910.7
    },
    {
      "step": 5600,
      "loss": 1.0276,
      "elapsed_s": 1944.0
    },
    {
      "step": 5700,
      "loss": 0.9392,
      "elapsed_s": 1977.4
    },
    {
      "step": 5800,
      "loss": 0.9496,
      "elapsed_s": 2010.7
    },
    {
      "step": 5900,
      "loss": 0.8622,
      "elapsed_s": 2044.0
    },
    {
      "step": 6000,
      "loss": 0.7436,
      "elapsed_s": 2077.4
    },
    {
      "step": 6100,
      "loss": 0.7395,
      "elapsed_s": 2110.7
    },
    {
      "step": 6200,
      "loss": 0.7647,
      "elapsed_s": 2143.5
    },
    {
      "step": 6300,
      "loss": 0.7483,
      "elapsed_s": 2176.9
    },
    {
      "step": 6400,
      "loss": 0.6684,
      "elapsed_s": 2210.2
    },
    {
      "step": 6500,
      "loss": 0.6324,
      "elapsed_s": 2243.6
    },
    {
      "step": 6600,
      "loss": 0.5899,
      "elapsed_s": 2276.9
    },
    {
      "step": 6700,
      "loss": 0.5828,
      "elapsed_s": 2310.2
    },
    {
      "step": 6800,
      "loss": 0.5583,
      "elapsed_s": 2343.5
    },
    {
      "step": 6900,
      "loss": 0.5911,
      "elapsed_s": 2376.8
    },
    {
      "step": 7000,
      "loss": 0.5354,
      "elapsed_s": 2410.2
    },
    {
      "step": 7100,
      "loss": 0.5002,
      "elapsed_s": 2443.5
    },
    {
      "step": 7200,
      "loss": 0.4539,
      "elapsed_s": 2476.9
    },
    {
      "step": 7300,
      "loss": 0.5131,
      "elapsed_s": 2510.3
    },
    {
      "step": 7400,
      "loss": 0.4534,
      "elapsed_s": 2543.7
    },
    {
      "step": 7500,
      "loss": 0.4968,
      "elapsed_s": 2577.0
    },
    {
      "step": 7600,
      "loss": 0.4797,
      "elapsed_s": 2610.3
    },
    {
      "step": 7700,
      "loss": 0.4513,
      "elapsed_s": 2643.7
    },
    {
      "step": 7800,
      "loss": 0.4109,
      "elapsed_s": 2676.9
    },
    {
      "step": 7900,
      "loss": 0.4173,
      "elapsed_s": 2710.2
    },
    {
      "step": 8000,
      "loss": 0.3902,
      "elapsed_s": 2743.6
    },
    {
      "step": 8100,
      "loss": 0.3316,
      "elapsed_s": 2776.9
    },
    {
      "step": 8200,
      "loss": 0.4112,
      "elapsed_s": 2810.3
    },
    {
      "step": 8300,
      "loss": 0.406,
      "elapsed_s": 2843.5
    },
    {
      "step": 8400,
      "loss": 0.3983,
      "elapsed_s": 2876.9
    },
    {
      "step": 8500,
      "loss": 0.3576,
      "elapsed_s": 2910.2
    },
    {
      "step": 8600,
      "loss": 0.3555,
      "elapsed_s": 2943.1
    },
    {
      "step": 8700,
      "loss": 0.3904,
      "elapsed_s": 2976.5
    },
    {
      "step": 8800,
      "loss": 0.3633,
      "elapsed_s": 3009.9
    },
    {
      "step": 8900,
      "loss": 0.4125,
      "elapsed_s": 3043.2
    },
    {
      "step": 9000,
      "loss": 0.3816,
      "elapsed_s": 3076.5
    },
    {
      "step": 9100,
      "loss": 0.3755,
      "elapsed_s": 3109.9
    },
    {
      "step": 9200,
      "loss": 0.3565,
      "elapsed_s": 3143.3
    },
    {
      "step": 9300,
      "loss": 0.293,
      "elapsed_s": 3176.8
    },
    {
      "step": 9400,
      "loss": 0.3268,
      "elapsed_s": 3210.0
    },
    {
      "step": 9500,
      "loss": 0.2822,
      "elapsed_s": 3243.3
    },
    {
      "step": 9600,
      "loss": 0.2816,
      "elapsed_s": 3276.7
    },
    {
      "step": 9700,
      "loss": 0.2964,
      "elapsed_s": 3310.1
    },
    {
      "step": 9800,
      "loss": 0.2808,
      "elapsed_s": 3343.5
    },
    {
      "step": 9900,
      "loss": 0.2742,
      "elapsed_s": 3376.9
    },
    {
      "step": 10000,
      "loss": 0.258,
      "elapsed_s": 3410.2,
      "accuracy": {
        "unique": 0.888,
        "latest": 0.826,
        "duplicate": 0.968,
        "multihop": 0.068,
        "aggregation": 0.178
      }
    },
    {
      "step": 10100,
      "loss": 0.2737,
      "elapsed_s": 3446.9
    },
    {
      "step": 10200,
      "loss": 0.2785,
      "elapsed_s": 3480.2
    },
    {
      "step": 10300,
      "loss": 0.2978,
      "elapsed_s": 3513.6
    },
    {
      "step": 10400,
      "loss": 0.282,
      "elapsed_s": 3546.9
    },
    {
      "step": 10500,
      "loss": 0.2391,
      "elapsed_s": 3580.3
    },
    {
      "step": 10600,
      "loss": 0.2328,
      "elapsed_s": 3613.6
    },
    {
      "step": 10700,
      "loss": 0.2322,
      "elapsed_s": 3646.9
    },
    {
      "step": 10800,
      "loss": 0.2024,
      "elapsed_s": 3680.3
    },
    {
      "step": 10900,
      "loss": 0.2466,
      "elapsed_s": 3713.6
    },
    {
      "step": 11000,
      "loss": 0.2245,
      "elapsed_s": 3728.5
    },
    {
      "step": 11100,
      "loss": 0.2291,
      "elapsed_s": 3741.3
    },
    {
      "step": 11200,
      "loss": 0.241,
      "elapsed_s": 3754.1
    },
    {
      "step": 11300,
      "loss": 0.2672,
      "elapsed_s": 3766.0
    },
    {
      "step": 11400,
      "loss": 0.2375,
      "elapsed_s": 3777.9
    },
    {
      "step": 11500,
      "loss": 0.2363,
      "elapsed_s": 3789.7
    },
    {
      "step": 11600,
      "loss": 0.2337,
      "elapsed_s": 3802.6
    },
    {
      "step": 11700,
      "loss": 0.1999,
      "elapsed_s": 3815.3
    },
    {
      "step": 11800,
      "loss": 0.2477,
      "elapsed_s": 3828.1
    },
    {
      "step": 11900,
      "loss": 0.2186,
      "elapsed_s": 3840.9
    },
    {
      "step": 12000,
      "loss": 0.2407,
      "elapsed_s": 3853.7
    },
    {
      "step": 12100,
      "loss": 0.2515,
      "elapsed_s": 3866.4
    },
    {
      "step": 12200,
      "loss": 0.2291,
      "elapsed_s": 3879.3
    },
    {
      "step": 12300,
      "loss": 0.2565,
      "elapsed_s": 3892.1
    },
    {
      "step": 12400,
      "loss": 0.231,
      "elapsed_s": 3904.9
    },
    {
      "step": 12500,
      "loss": 0.24,
      "elapsed_s": 3917.7
    },
    {
      "step": 12600,
      "loss": 0.2056,
      "elapsed_s": 3930.5
    },
    {
      "step": 12700,
      "loss": 0.2271,
      "elapsed_s": 3943.3
    },
    {
      "step": 12800,
      "loss": 0.1845,
      "elapsed_s": 3956.1
    },
    {
      "step": 12900,
      "loss": 0.1811,
      "elapsed_s": 3968.9
    },
    {
      "step": 13000,
      "loss": 0.2046,
      "elapsed_s": 3981.8
    },
    {
      "step": 13100,
      "loss": 0.1664,
      "elapsed_s": 3994.6
    },
    {
      "step": 13200,
      "loss": 0.1608,
      "elapsed_s": 4007.3
    },
    {
      "step": 13300,
      "loss": 0.1895,
      "elapsed_s": 4020.1
    },
    {
      "step": 13400,
      "loss": 0.1507,
      "elapsed_s": 4032.9
    },
    {
      "step": 13500,
      "loss": 0.1795,
      "elapsed_s": 4045.7
    },
    {
      "step": 13600,
      "loss": 0.1004,
      "elapsed_s": 4058.5
    },
    {
      "step": 13700,
      "loss": 0.1341,
      "elapsed_s": 4071.3
    },
    {
      "step": 13800,
      "loss": 0.1277,
      "elapsed_s": 4084.1
    },
    {
      "step": 13900,
      "loss": 0.1074,
      "elapsed_s": 4096.9
    },
    {
      "step": 14000,
      "loss": 0.105,
      "elapsed_s": 4109.7
    },
    {
      "step": 14100,
      "loss": 0.1312,
      "elapsed_s": 4122.4
    },
    {
      "step": 14200,
      "loss": 0.1419,
      "elapsed_s": 4135.2
    },
    {
      "step": 14300,
      "loss": 0.1466,
      "elapsed_s": 4148.1
    },
    {
      "step": 14400,
      "loss": 0.1353,
      "elapsed_s": 4160.8
    },
    {
      "step": 14500,
      "loss": 0.1218,
      "elapsed_s": 4173.6
    },
    {
      "step": 14600,
      "loss": 0.1451,
      "elapsed_s": 4186.4
    },
    {
      "step": 14700,
      "loss": 0.1303,
      "elapsed_s": 4199.2
    },
    {
      "step": 14800,
      "loss": 0.1226,
      "elapsed_s": 4212.0
    },
    {
      "step": 14900,
      "loss": 0.1303,
      "elapsed_s": 4224.8
    },
    {
      "step": 15000,
      "loss": 0.2217,
      "elapsed_s": 4237.6,
      "accuracy": {
        "unique": 0.936,
        "latest": 0.904,
        "duplicate": 0.982,
        "multihop": 0.916,
        "aggregation": 0.202
      }
    },
    {
      "step": 15100,
      "loss": 0.1754,
      "elapsed_s": 4251.7
    },
    {
      "step": 15200,
      "loss": 0.1221,
      "elapsed_s": 4264.4
    },
    {
      "step": 15300,
      "loss": 0.1575,
      "elapsed_s": 4277.2
    },
    {
      "step": 15400,
      "loss": 0.132,
      "elapsed_s": 4290.0
    },
    {
      "step": 15500,
      "loss": 0.1479,
      "elapsed_s": 4302.8
    },
    {
      "step": 15600,
      "loss": 0.1484,
      "elapsed_s": 4315.7
    },
    {
      "step": 15700,
      "loss": 0.123,
      "elapsed_s": 4328.4
    },
    {
      "step": 15800,
      "loss": 0.1323,
      "elapsed_s": 4341.2
    },
    {
      "step": 15900,
      "loss": 0.1506,
      "elapsed_s": 4354.0
    },
    {
      "step": 16000,
      "loss": 0.1223,
      "elapsed_s": 4366.8
    },
    {
      "step": 16100,
      "loss": 0.1222,
      "elapsed_s": 4379.6
    },
    {
      "step": 16200,
      "loss": 0.1265,
      "elapsed_s": 4392.4
    },
    {
      "step": 16300,
      "loss": 0.1198,
      "elapsed_s": 4405.1
    },
    {
      "step": 16400,
      "loss": 0.1573,
      "elapsed_s": 4417.9
    },
    {
      "step": 16500,
      "loss": 0.1311,
      "elapsed_s": 4430.7
    },
    {
      "step": 16600,
      "loss": 0.1275,
      "elapsed_s": 4443.6
    },
    {
      "step": 16700,
      "loss": 0.1339,
      "elapsed_s": 4456.3
    },
    {
      "step": 16800,
      "loss": 0.1155,
      "elapsed_s": 4469.1
    },
    {
      "step": 16900,
      "loss": 0.1283,
      "elapsed_s": 4482.0
    },
    {
      "step": 17000,
      "loss": 0.1334,
      "elapsed_s": 4494.8
    },
    {
      "step": 17100,
      "loss": 0.1215,
      "elapsed_s": 4507.5
    },
    {
      "step": 17200,
      "loss": 0.1078,
      "elapsed_s": 4520.4
    },
    {
      "step": 17300,
      "loss": 0.1415,
      "elapsed_s": 4533.2
    },
    {
      "step": 17400,
      "loss": 0.1447,
      "elapsed_s": 4546.0
    },
    {
      "step": 17500,
      "loss": 0.1286,
      "elapsed_s": 4558.7
    },
    {
      "step": 17600,
      "loss": 0.1482,
      "elapsed_s": 4571.5
    },
    {
      "step": 17700,
      "loss": 0.1406,
      "elapsed_s": 4584.3
    },
    {
      "step": 17800,
      "loss": 0.0872,
      "elapsed_s": 4597.1
    },
    {
      "step": 17900,
      "loss": 0.1142,
      "elapsed_s": 4609.8
    },
    {
      "step": 18000,
      "loss": 0.0931,
      "elapsed_s": 4622.6
    },
    {
      "step": 18100,
      "loss": 0.1293,
      "elapsed_s": 4635.5
    },
    {
      "step": 18200,
      "loss": 0.1215,
      "elapsed_s": 4648.3
    },
    {
      "step": 18300,
      "loss": 0.098,
      "elapsed_s": 4661.0
    },
    {
      "step": 18400,
      "loss": 0.1223,
      "elapsed_s": 4673.8
    },
    {
      "step": 18500,
      "loss": 0.0985,
      "elapsed_s": 4686.6
    },
    {
      "step": 18600,
      "loss": 0.1244,
      "elapsed_s": 4699.4
    },
    {
      "step": 18700,
      "loss": 0.0936,
      "elapsed_s": 4712.2
    },
    {
      "step": 18800,
      "loss": 0.0975,
      "elapsed_s": 4725.0
    },
    {
      "step": 18900,
      "loss": 0.0948,
      "elapsed_s": 4737.8
    },
    {
      "step": 19000,
      "loss": 0.1073,
      "elapsed_s": 4750.6
    },
    {
      "step": 19100,
      "loss": 0.0805,
      "elapsed_s": 4763.4
    },
    {
      "step": 19200,
      "loss": 0.0895,
      "elapsed_s": 4776.1
    },
    {
      "step": 19300,
      "loss": 0.0957,
      "elapsed_s": 4788.9
    },
    {
      "step": 19400,
      "loss": 0.1161,
      "elapsed_s": 4801.7
    },
    {
      "step": 19500,
      "loss": 0.0931,
      "elapsed_s": 4814.4
    },
    {
      "step": 19600,
      "loss": 0.083,
      "elapsed_s": 4827.3
    },
    {
      "step": 19700,
      "loss": 0.0887,
      "elapsed_s": 4840.1
    },
    {
      "step": 19800,
      "loss": 0.0953,
      "elapsed_s": 4852.9
    },
    {
      "step": 19900,
      "loss": 0.0901,
      "elapsed_s": 4865.7
    },
    {
      "step": 20000,
      "loss": 0.0952,
      "elapsed_s": 4878.4,
      "accuracy": {
        "unique": 0.954,
        "latest": 0.95,
        "duplicate": 0.988,
        "multihop": 0.972,
        "aggregation": 0.218
      }
    },
    {
      "step": 20100,
      "loss": 0.0852,
      "elapsed_s": 4892.6
    },
    {
      "step": 20200,
      "loss": 0.1012,
      "elapsed_s": 4905.4
    },
    {
      "step": 20300,
      "loss": 0.1089,
      "elapsed_s": 4918.2
    },
    {
      "step": 20400,
      "loss": 0.117,
      "elapsed_s": 4930.9
    },
    {
      "step": 20500,
      "loss": 0.0924,
      "elapsed_s": 4943.7
    },
    {
      "step": 20600,
      "loss": 0.0843,
      "elapsed_s": 4956.5
    },
    {
      "step": 20700,
      "loss": 0.0958,
      "elapsed_s": 4969.3
    },
    {
      "step": 20800,
      "loss": 0.0961,
      "elapsed_s": 4982.0
    },
    {
      "step": 20900,
      "loss": 0.1033,
      "elapsed_s": 4994.9
    },
    {
      "step": 21000,
      "loss": 0.0863,
      "elapsed_s": 5007.7
    },
    {
      "step": 21100,
      "loss": 0.0839,
      "elapsed_s": 5020.4
    },
    {
      "step": 21200,
      "loss": 0.1024,
      "elapsed_s": 5033.3
    },
    {
      "step": 21300,
      "loss": 0.094,
      "elapsed_s": 5046.0
    },
    {
      "step": 21400,
      "loss": 0.0922,
      "elapsed_s": 5058.8
    },
    {
      "step": 21500,
      "loss": 0.1045,
      "elapsed_s": 5071.6
    },
    {
      "step": 21600,
      "loss": 0.093,
      "elapsed_s": 5084.4
    },
    {
      "step": 21700,
      "loss": 0.0991,
      "elapsed_s": 5097.3
    },
    {
      "step": 21800,
      "loss": 0.1016,
      "elapsed_s": 5110.1
    },
    {
      "step": 21900,
      "loss": 0.0803,
      "elapsed_s": 5122.9
    },
    {
      "step": 22000,
      "loss": 0.0933,
      "elapsed_s": 5135.6
    },
    {
      "step": 22100,
      "loss": 0.0894,
      "elapsed_s": 5148.4
    },
    {
      "step": 22200,
      "loss": 0.0941,
      "elapsed_s": 5161.2
    },
    {
      "step": 22300,
      "loss": 0.0867,
      "elapsed_s": 5174.0
    },
    {
      "step": 22400,
      "loss": 0.0836,
      "elapsed_s": 5186.7
    },
    {
      "step": 22500,
      "loss": 0.0822,
      "elapsed_s": 5199.5
    },
    {
      "step": 22600,
      "loss": 0.0811,
      "elapsed_s": 5212.3
    },
    {
      "step": 22700,
      "loss": 0.1001,
      "elapsed_s": 5225.1
    },
    {
      "step": 22800,
      "loss": 0.0964,
      "elapsed_s": 5237.9
    },
    {
      "step": 22900,
      "loss": 0.0913,
      "elapsed_s": 5250.6
    },
    {
      "step": 23000,
      "loss": 0.0838,
      "elapsed_s": 5263.4
    },
    {
      "step": 23100,
      "loss": 0.1051,
      "elapsed_s": 5276.2
    },
    {
      "step": 23200,
      "loss": 0.0971,
      "elapsed_s": 5288.9
    },
    {
      "step": 23300,
      "loss": 0.0981,
      "elapsed_s": 5301.7
    },
    {
      "step": 23400,
      "loss": 0.0655,
      "elapsed_s": 5314.5
    },
    {
      "step": 23500,
      "loss": 0.087,
      "elapsed_s": 5327.3
    },
    {
      "step": 23600,
      "loss": 0.0928,
      "elapsed_s": 5340.1
    },
    {
      "step": 23700,
      "loss": 0.0896,
      "elapsed_s": 5352.9
    },
    {
      "step": 23800,
      "loss": 0.0845,
      "elapsed_s": 5365.6
    },
    {
      "step": 23900,
      "loss": 0.0814,
      "elapsed_s": 5378.4
    },
    {
      "step": 24000,
      "loss": 0.1021,
      "elapsed_s": 5391.2
    },
    {
      "step": 24100,
      "loss": 0.0932,
      "elapsed_s": 5403.9
    },
    {
      "step": 24200,
      "loss": 0.095,
      "elapsed_s": 5416.7
    },
    {
      "step": 24300,
      "loss": 0.0807,
      "elapsed_s": 5429.5
    },
    {
      "step": 24400,
      "loss": 0.0929,
      "elapsed_s": 5442.3
    },
    {
      "step": 24500,
      "loss": 0.1017,
      "elapsed_s": 5455.1
    },
    {
      "step": 24600,
      "loss": 0.08,
      "elapsed_s": 5467.9
    },
    {
      "step": 24700,
      "loss": 0.0924,
      "elapsed_s": 5480.7
    },
    {
      "step": 24800,
      "loss": 0.0901,
      "elapsed_s": 5493.5
    },
    {
      "step": 24900,
      "loss": 0.0867,
      "elapsed_s": 5506.3
    },
    {
      "step": 25000,
      "loss": 0.0882,
      "elapsed_s": 5519.1,
      "accuracy": {
        "unique": 0.95,
        "latest": 0.962,
        "duplicate": 0.992,
        "multihop": 0.97,
        "aggregation": 0.216
      }
    },
    {
      "step": 25100,
      "loss": 0.0783,
      "elapsed_s": 5533.2
    },
    {
      "step": 25200,
      "loss": 0.0928,
      "elapsed_s": 5546.0
    },
    {
      "step": 25300,
      "loss": 0.0759,
      "elapsed_s": 5558.8
    },
    {
      "step": 25400,
      "loss": 0.0959,
      "elapsed_s": 5571.6
    },
    {
      "step": 25500,
      "loss": 0.0852,
      "elapsed_s": 5584.3
    },
    {
      "step": 25600,
      "loss": 0.0834,
      "elapsed_s": 5597.1
    },
    {
      "step": 25700,
      "loss": 0.121,
      "elapsed_s": 5609.9
    },
    {
      "step": 25800,
      "loss": 0.0831,
      "elapsed_s": 5622.7
    },
    {
      "step": 25900,
      "loss": 0.0892,
      "elapsed_s": 5635.5
    },
    {
      "step": 26000,
      "loss": 0.0759,
      "elapsed_s": 5648.3
    },
    {
      "step": 26100,
      "loss": 0.1018,
      "elapsed_s": 5661.0
    },
    {
      "step": 26200,
      "loss": 0.0884,
      "elapsed_s": 5673.9
    },
    {
      "step": 26300,
      "loss": 0.1027,
      "elapsed_s": 5686.6
    },
    {
      "step": 26400,
      "loss": 0.0876,
      "elapsed_s": 5699.4
    },
    {
      "step": 26500,
      "loss": 0.1146,
      "elapsed_s": 5712.2
    },
    {
      "step": 26600,
      "loss": 0.0771,
      "elapsed_s": 5725.0
    },
    {
      "step": 26700,
      "loss": 0.0801,
      "elapsed_s": 5737.8
    },
    {
      "step": 26800,
      "loss": 0.0675,
      "elapsed_s": 5750.6
    },
    {
      "step": 26900,
      "loss": 0.0841,
      "elapsed_s": 5763.4
    },
    {
      "step": 27000,
      "loss": 0.0841,
      "elapsed_s": 5776.2
    },
    {
      "step": 27100,
      "loss": 0.0722,
      "elapsed_s": 5788.9
    },
    {
      "step": 27200,
      "loss": 0.0905,
      "elapsed_s": 5801.7
    },
    {
      "step": 27300,
      "loss": 0.0985,
      "elapsed_s": 5814.5
    },
    {
      "step": 27400,
      "loss": 0.0964,
      "elapsed_s": 5827.3
    },
    {
      "step": 27500,
      "loss": 0.1001,
      "elapsed_s": 5840.1
    },
    {
      "step": 27600,
      "loss": 0.0852,
      "elapsed_s": 5852.9
    },
    {
      "step": 27700,
      "loss": 0.1045,
      "elapsed_s": 5865.6
    },
    {
      "step": 27800,
      "loss": 0.089,
      "elapsed_s": 5878.4
    },
    {
      "step": 27900,
      "loss": 0.0622,
      "elapsed_s": 5891.2
    },
    {
      "step": 28000,
      "loss": 0.0824,
      "elapsed_s": 5904.0
    },
    {
      "step": 28100,
      "loss": 0.0839,
      "elapsed_s": 5916.8
    },
    {
      "step": 28200,
      "loss": 0.0789,
      "elapsed_s": 5929.6
    },
    {
      "step": 28300,
      "loss": 0.0811,
      "elapsed_s": 5942.3
    },
    {
      "step": 28400,
      "loss": 0.0927,
      "elapsed_s": 5955.1
    },
    {
      "step": 28500,
      "loss": 0.0758,
      "elapsed_s": 5967.9
    },
    {
      "step": 28600,
      "loss": 0.0741,
      "elapsed_s": 5980.7
    },
    {
      "step": 28700,
      "loss": 0.08,
      "elapsed_s": 5993.5
    },
    {
      "step": 28800,
      "loss": 0.0661,
      "elapsed_s": 6006.3
    },
    {
      "step": 28900,
      "loss": 0.0841,
      "elapsed_s": 6019.1
    },
    {
      "step": 29000,
      "loss": 0.0825,
      "elapsed_s": 6031.9
    },
    {
      "step": 29100,
      "loss": 0.0834,
      "elapsed_s": 6044.7
    },
    {
      "step": 29200,
      "loss": 0.0637,
      "elapsed_s": 6057.4
    },
    {
      "step": 29300,
      "loss": 0.0991,
      "elapsed_s": 6070.2
    },
    {
      "step": 29400,
      "loss": 0.096,
      "elapsed_s": 6083.0
    },
    {
      "step": 29500,
      "loss": 0.0855,
      "elapsed_s": 6095.8
    },
    {
      "step": 29600,
      "loss": 0.0795,
      "elapsed_s": 6108.6
    },
    {
      "step": 29700,
      "loss": 0.0627,
      "elapsed_s": 6121.4
    },
    {
      "step": 29800,
      "loss": 0.0827,
      "elapsed_s": 6134.2
    },
    {
      "step": 29900,
      "loss": 0.0614,
      "elapsed_s": 6147.1
    },
    {
      "step": 30000,
      "loss": 0.0809,
      "elapsed_s": 6159.8,
      "accuracy": {
        "unique": 0.968,
        "latest": 0.98,
        "duplicate": 0.992,
        "multihop": 0.978,
        "aggregation": 0.25
      }
    },
    {
      "step": 30100,
      "loss": 0.0702,
      "elapsed_s": 6173.9
    },
    {
      "step": 30200,
      "loss": 0.0737,
      "elapsed_s": 6186.7
    },
    {
      "step": 30300,
      "loss": 0.0752,
      "elapsed_s": 6199.5
    },
    {
      "step": 30400,
      "loss": 0.0679,
      "elapsed_s": 6212.1
    },
    {
      "step": 30500,
      "loss": 0.0652,
      "elapsed_s": 6225.0
    },
    {
      "step": 30600,
      "loss": 0.08,
      "elapsed_s": 6237.8
    },
    {
      "step": 30700,
      "loss": 0.0808,
      "elapsed_s": 6250.6
    },
    {
      "step": 30800,
      "loss": 0.0797,
      "elapsed_s": 6263.4
    },
    {
      "step": 30900,
      "loss": 0.0773,
      "elapsed_s": 6276.1
    },
    {
      "step": 31000,
      "loss": 0.0623,
      "elapsed_s": 6288.9
    },
    {
      "step": 31100,
      "loss": 0.0798,
      "elapsed_s": 6301.7
    },
    {
      "step": 31200,
      "loss": 0.0659,
      "elapsed_s": 6314.5
    },
    {
      "step": 31300,
      "loss": 0.0558,
      "elapsed_s": 6327.2
    },
    {
      "step": 31400,
      "loss": 0.0629,
      "elapsed_s": 6340.0
    },
    {
      "step": 31500,
      "loss": 0.0589,
      "elapsed_s": 6352.7
    },
    {
      "step": 31600,
      "loss": 0.0765,
      "elapsed_s": 6365.5
    },
    {
      "step": 31700,
      "loss": 0.072,
      "elapsed_s": 6378.3
    },
    {
      "step": 31800,
      "loss": 0.0892,
      "elapsed_s": 6391.1
    },
    {
      "step": 31900,
      "loss": 0.0847,
      "elapsed_s": 6403.9
    },
    {
      "step": 32000,
      "loss": 0.0874,
      "elapsed_s": 6416.6
    },
    {
      "step": 32100,
      "loss": 0.0676,
      "elapsed_s": 6429.4
    },
    {
      "step": 32200,
      "loss": 0.0848,
      "elapsed_s": 6442.2
    },
    {
      "step": 32300,
      "loss": 0.073,
      "elapsed_s": 6454.9
    },
    {
      "step": 32400,
      "loss": 0.0726,
      "elapsed_s": 6467.7
    },
    {
      "step": 32500,
      "loss": 0.0683,
      "elapsed_s": 6480.5
    },
    {
      "step": 32600,
      "loss": 0.0674,
      "elapsed_s": 6493.3
    },
    {
      "step": 32700,
      "loss": 0.0697,
      "elapsed_s": 6506.1
    },
    {
      "step": 32800,
      "loss": 0.082,
      "elapsed_s": 6517.7
    },
    {
      "step": 32900,
      "loss": 0.0736,
      "elapsed_s": 6528.7
    },
    {
      "step": 33000,
      "loss": 0.0794,
      "elapsed_s": 6539.8
    },
    {
      "step": 33100,
      "loss": 0.072,
      "elapsed_s": 6550.8
    },
    {
      "step": 33200,
      "loss": 0.0569,
      "elapsed_s": 6561.9
    },
    {
      "step": 33300,
      "loss": 0.0677,
      "elapsed_s": 6572.9
    },
    {
      "step": 33400,
      "loss": 0.0651,
      "elapsed_s": 6584.4
    },
    {
      "step": 33500,
      "loss": 0.0775,
      "elapsed_s": 6596.3
    },
    {
      "step": 33600,
      "loss": 0.0562,
      "elapsed_s": 6609.2
    },
    {
      "step": 33700,
      "loss": 0.079,
      "elapsed_s": 6624.6
    },
    {
      "step": 33800,
      "loss": 0.0823,
      "elapsed_s": 6639.5
    },
    {
      "step": 33900,
      "loss": 0.0724,
      "elapsed_s": 6654.8
    },
    {
      "step": 34000,
      "loss": 0.0804,
      "elapsed_s": 6670.2
    },
    {
      "step": 34100,
      "loss": 0.0689,
      "elapsed_s": 6685.5
    },
    {
      "step": 34200,
      "loss": 0.0688,
      "elapsed_s": 6700.8
    },
    {
      "step": 34300,
      "loss": 0.0607,
      "elapsed_s": 6715.9
    },
    {
      "step": 34400,
      "loss": 0.0733,
      "elapsed_s": 6731.0
    },
    {
      "step": 34500,
      "loss": 0.0633,
      "elapsed_s": 6746.2
    },
    {
      "step": 34600,
      "loss": 0.0614,
      "elapsed_s": 6761.5
    },
    {
      "step": 34700,
      "loss": 0.0575,
      "elapsed_s": 6776.8
    },
    {
      "step": 34800,
      "loss": 0.0691,
      "elapsed_s": 6792.0
    },
    {
      "step": 34900,
      "loss": 0.0412,
      "elapsed_s": 6807.3
    },
    {
      "step": 35000,
      "loss": 0.0657,
      "elapsed_s": 6822.4,
      "accuracy": {
        "unique": 0.972,
        "latest": 0.986,
        "duplicate": 0.994,
        "multihop": 0.986,
        "aggregation": 0.416
      }
    },
    {
      "step": 35100,
      "loss": 0.0836,
      "elapsed_s": 6839.3
    },
    {
      "step": 35200,
      "loss": 0.0557,
      "elapsed_s": 6854.6
    },
    {
      "step": 35300,
      "loss": 0.08,
      "elapsed_s": 6869.8
    },
    {
      "step": 35400,
      "loss": 0.0654,
      "elapsed_s": 6885.1
    },
    {
      "step": 35500,
      "loss": 0.068,
      "elapsed_s": 6900.2
    },
    {
      "step": 35600,
      "loss": 0.0563,
      "elapsed_s": 6915.4
    },
    {
      "step": 35700,
      "loss": 0.0472,
      "elapsed_s": 6930.6
    },
    {
      "step": 35800,
      "loss": 0.0609,
      "elapsed_s": 6945.8
    },
    {
      "step": 35900,
      "loss": 0.0705,
      "elapsed_s": 6961.0
    },
    {
      "step": 36000,
      "loss": 0.0545,
      "elapsed_s": 6976.3
    },
    {
      "step": 36100,
      "loss": 0.0636,
      "elapsed_s": 6991.4
    },
    {
      "step": 36200,
      "loss": 0.0684,
      "elapsed_s": 7006.6
    },
    {
      "step": 36300,
      "loss": 0.0499,
      "elapsed_s": 7021.9
    },
    {
      "step": 36400,
      "loss": 0.0511,
      "elapsed_s": 7037.2
    },
    {
      "step": 36500,
      "loss": 0.0861,
      "elapsed_s": 7052.3
    },
    {
      "step": 36600,
      "loss": 0.051,
      "elapsed_s": 7067.6
    },
    {
      "step": 36700,
      "loss": 0.0701,
      "elapsed_s": 7082.9
    },
    {
      "step": 36800,
      "loss": 0.0742,
      "elapsed_s": 7098.1
    },
    {
      "step": 36900,
      "loss": 0.065,
      "elapsed_s": 7113.3
    },
    {
      "step": 37000,
      "loss": 0.0538,
      "elapsed_s": 7128.7
    },
    {
      "step": 37100,
      "loss": 0.0518,
      "elapsed_s": 7143.9
    },
    {
      "step": 37200,
      "loss": 0.0819,
      "elapsed_s": 7159.2
    },
    {
      "step": 37300,
      "loss": 0.0438,
      "elapsed_s": 7174.2
    },
    {
      "step": 37400,
      "loss": 0.0518,
      "elapsed_s": 7189.5
    },
    {
      "step": 37500,
      "loss": 0.0868,
      "elapsed_s": 7204.7
    },
    {
      "step": 37600,
      "loss": 0.0528,
      "elapsed_s": 7219.9
    },
    {
      "step": 37700,
      "loss": 0.0443,
      "elapsed_s": 7235.2
    },
    {
      "step": 37800,
      "loss": 0.0525,
      "elapsed_s": 7250.3
    },
    {
      "step": 37900,
      "loss": 0.0627,
      "elapsed_s": 7265.5
    },
    {
      "step": 38000,
      "loss": 0.0396,
      "elapsed_s": 7280.7
    },
    {
      "step": 38100,
      "loss": 0.0574,
      "elapsed_s": 7295.9
    },
    {
      "step": 38200,
      "loss": 0.0413,
      "elapsed_s": 7311.1
    },
    {
      "step": 38300,
      "loss": 0.0481,
      "elapsed_s": 7326.4
    },
    {
      "step": 38400,
      "loss": 0.0498,
      "elapsed_s": 7341.5
    },
    {
      "step": 38500,
      "loss": 0.0618,
      "elapsed_s": 7356.7
    },
    {
      "step": 38600,
      "loss": 0.0592,
      "elapsed_s": 7372.0
    },
    {
      "step": 38700,
      "loss": 0.0415,
      "elapsed_s": 7387.2
    },
    {
      "step": 38800,
      "loss": 0.0523,
      "elapsed_s": 7402.4
    },
    {
      "step": 38900,
      "loss": 0.058,
      "elapsed_s": 7417.8
    },
    {
      "step": 39000,
      "loss": 0.0456,
      "elapsed_s": 7433.1
    },
    {
      "step": 39100,
      "loss": 0.0539,
      "elapsed_s": 7448.3
    },
    {
      "step": 39200,
      "loss": 0.0595,
      "elapsed_s": 7463.6
    },
    {
      "step": 39300,
      "loss": 0.0707,
      "elapsed_s": 7478.7
    },
    {
      "step": 39400,
      "loss": 0.0422,
      "elapsed_s": 7493.9
    },
    {
      "step": 39500,
      "loss": 0.0382,
      "elapsed_s": 7509.2
    },
    {
      "step": 39600,
      "loss": 0.0455,
      "elapsed_s": 7524.4
    },
    {
      "step": 39700,
      "loss": 0.0532,
      "elapsed_s": 7539.6
    },
    {
      "step": 39800,
      "loss": 0.0563,
      "elapsed_s": 7554.9
    },
    {
      "step": 39900,
      "loss": 0.0485,
      "elapsed_s": 7570.0
    },
    {
      "step": 40000,
      "loss": 0.0465,
      "elapsed_s": 7585.3,
      "accuracy": {
        "unique": 0.97,
        "latest": 0.99,
        "duplicate": 0.992,
        "multihop": 0.988,
        "aggregation": 0.756
      }
    },
    {
      "step": 40100,
      "loss": 0.0365,
      "elapsed_s": 7602.1
    },
    {
      "step": 40200,
      "loss": 0.0462,
      "elapsed_s": 7617.3
    },
    {
      "step": 40300,
      "loss": 0.0678,
      "elapsed_s": 7632.6
    },
    {
      "step": 40400,
      "loss": 0.0429,
      "elapsed_s": 7647.9
    },
    {
      "step": 40500,
      "loss": 0.056,
      "elapsed_s": 7663.1
    },
    {
      "step": 40600,
      "loss": 0.0451,
      "elapsed_s": 7678.3
    },
    {
      "step": 40700,
      "loss": 0.0626,
      "elapsed_s": 7693.6
    },
    {
      "step": 40800,
      "loss": 0.0403,
      "elapsed_s": 7708.8
    },
    {
      "step": 40900,
      "loss": 0.0547,
      "elapsed_s": 7724.0
    },
    {
      "step": 41000,
      "loss": 0.0553,
      "elapsed_s": 7739.3
    },
    {
      "step": 41100,
      "loss": 0.0586,
      "elapsed_s": 7754.6
    },
    {
      "step": 41200,
      "loss": 0.0497,
      "elapsed_s": 7769.9
    },
    {
      "step": 41300,
      "loss": 0.0496,
      "elapsed_s": 7785.1
    },
    {
      "step": 41400,
      "loss": 0.0542,
      "elapsed_s": 7800.4
    },
    {
      "step": 41500,
      "loss": 0.0498,
      "elapsed_s": 7815.7
    },
    {
      "step": 41600,
      "loss": 0.0555,
      "elapsed_s": 7831.0
    },
    {
      "step": 41700,
      "loss": 0.0416,
      "elapsed_s": 7846.2
    },
    {
      "step": 41800,
      "loss": 0.0458,
      "elapsed_s": 7861.5
    },
    {
      "step": 41900,
      "loss": 0.0483,
      "elapsed_s": 7876.8
    },
    {
      "step": 42000,
      "loss": 0.0351,
      "elapsed_s": 7892.0
    },
    {
      "step": 42100,
      "loss": 0.0335,
      "elapsed_s": 7907.3
    },
    {
      "step": 42200,
      "loss": 0.056,
      "elapsed_s": 7922.4
    },
    {
      "step": 42300,
      "loss": 0.0686,
      "elapsed_s": 7937.6
    },
    {
      "step": 42400,
      "loss": 0.0426,
      "elapsed_s": 7953.0
    },
    {
      "step": 42500,
      "loss": 0.0558,
      "elapsed_s": 7968.1
    },
    {
      "step": 42600,
      "loss": 0.0604,
      "elapsed_s": 7983.3
    },
    {
      "step": 42700,
      "loss": 0.0502,
      "elapsed_s": 7998.5
    },
    {
      "step": 42800,
      "loss": 0.0342,
      "elapsed_s": 8013.7
    },
    {
      "step": 42900,
      "loss": 0.0311,
      "elapsed_s": 8028.9
    },
    {
      "step": 43000,
      "loss": 0.05,
      "elapsed_s": 8044.1
    },
    {
      "step": 43100,
      "loss": 0.0469,
      "elapsed_s": 8059.4
    },
    {
      "step": 43200,
      "loss": 0.0447,
      "elapsed_s": 8074.6
    },
    {
      "step": 43300,
      "loss": 0.0523,
      "elapsed_s": 8089.8
    },
    {
      "step": 43400,
      "loss": 0.0416,
      "elapsed_s": 8104.9
    },
    {
      "step": 43500,
      "loss": 0.0296,
      "elapsed_s": 8120.1
    },
    {
      "step": 43600,
      "loss": 0.0512,
      "elapsed_s": 8135.3
    },
    {
      "step": 43700,
      "loss": 0.0479,
      "elapsed_s": 8150.7
    },
    {
      "step": 43800,
      "loss": 0.0447,
      "elapsed_s": 8165.9
    },
    {
      "step": 43900,
      "loss": 0.0615,
      "elapsed_s": 8181.1
    },
    {
      "step": 44000,
      "loss": 0.0285,
      "elapsed_s": 8196.4
    },
    {
      "step": 44100,
      "loss": 0.0457,
      "elapsed_s": 8211.6
    },
    {
      "step": 44200,
      "loss": 0.0547,
      "elapsed_s": 8226.9
    },
    {
      "step": 44300,
      "loss": 0.0368,
      "elapsed_s": 8242.0
    },
    {
      "step": 44400,
      "loss": 0.0272,
      "elapsed_s": 8257.2
    },
    {
      "step": 44500,
      "loss": 0.0532,
      "elapsed_s": 8272.4
    },
    {
      "step": 44600,
      "loss": 0.0431,
      "elapsed_s": 8287.6
    },
    {
      "step": 44700,
      "loss": 0.0322,
      "elapsed_s": 8302.9
    },
    {
      "step": 44800,
      "loss": 0.0445,
      "elapsed_s": 8318.1
    },
    {
      "step": 44900,
      "loss": 0.0311,
      "elapsed_s": 8333.3
    },
    {
      "step": 44999,
      "loss": 0.027,
      "elapsed_s": 8348.3,
      "accuracy": {
        "unique": 0.972,
        "latest": 0.994,
        "duplicate": 0.99,
        "multihop": 0.98,
        "aggregation": 0.902
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.972,
    "latest": 0.994,
    "duplicate": 0.99,
    "multihop": 0.98,
    "aggregation": 0.902
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/extended/seed1/budget_curve.json <==
{
  "run": "runs/teachers/extended/seed1",
  "budgets": [
    1,
    2,
    3,
    4,
    6,
    8,
    12,
    16,
    32
  ],
  "curves": {
    "unique": {
      "1": 0.9967,
      "2": 0.9967,
      "3": 0.99,
      "4": 0.9867,
      "6": 0.9833,
      "8": 0.9933,
      "12": 0.9767,
      "16": 0.9633,
      "32": 0.94
    },
    "multihop2": {
      "1": 0.0133,
      "2": 0.0133,
      "3": 0.9967,
      "4": 0.9967,
      "6": 1.0,
      "8": 0.9967,
      "12": 1.0,
      "16": 0.9933,
      "32": 0.98
    },
    "aggregation": {
      "1": 0.2,
      "2": 0.2,
      "3": 0.2,
      "4": 0.2,
      "6": 0.2,
      "8": 0.2,
      "12": 0.2,
      "16": 0.2,
      "32": 0.9267
    }
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/extended/seed1/config.json <==
{
  "preset": "base",
  "model_seed": 1,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": "none",
  "tasks": [
    "unique",
    "latest",
    "duplicate",
    "multihop",
    "aggregation"
  ],
  "teacher": {
    "vocab_size": 100,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 45000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.0003,
  "eval_per_task": 500
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/extended/seed1/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.3253,
      "elapsed_s": 0.1,
      "accuracy": {
        "unique": 0.016,
        "latest": 0.006,
        "duplicate": 0.01,
        "multihop": 0.022,
        "aggregation": 0.0
      }
    },
    {
      "step": 100,
      "loss": 4.1783,
      "elapsed_s": 17.0
    },
    {
      "step": 200,
      "loss": 4.0268,
      "elapsed_s": 32.3
    },
    {
      "step": 300,
      "loss": 3.7197,
      "elapsed_s": 47.5
    },
    {
      "step": 400,
      "loss": 3.5864,
      "elapsed_s": 62.7
    },
    {
      "step": 500,
      "loss": 3.4969,
      "elapsed_s": 77.9
    },
    {
      "step": 600,
      "loss": 3.422,
      "elapsed_s": 93.1
    },
    {
      "step": 700,
      "loss": 3.3707,
      "elapsed_s": 108.4
    },
    {
      "step": 800,
      "loss": 3.3954,
      "elapsed_s": 123.6
    },
    {
      "step": 900,
      "loss": 3.3816,
      "elapsed_s": 138.8
    },
    {
      "step": 1000,
      "loss": 3.2751,
      "elapsed_s": 154.0
    },
    {
      "step": 1100,
      "loss": 3.352,
      "elapsed_s": 169.2
    },
    {
      "step": 1200,
      "loss": 3.3112,
      "elapsed_s": 184.4
    },
    {
      "step": 1300,
      "loss": 3.2693,
      "elapsed_s": 199.7
    },
    {
      "step": 1400,
      "loss": 3.2889,
      "elapsed_s": 214.9
    },
    {
      "step": 1500,
      "loss": 3.3119,
      "elapsed_s": 230.2
    },
    {
      "step": 1600,
      "loss": 3.3276,
      "elapsed_s": 245.4
    },
    {
      "step": 1700,
      "loss": 3.2735,
      "elapsed_s": 260.7
    },
    {
      "step": 1800,
      "loss": 3.2865,
      "elapsed_s": 275.9
    },
    {
      "step": 1900,
      "loss": 3.2739,
      "elapsed_s": 291.1
    },
    {
      "step": 2000,
      "loss": 3.3025,
      "elapsed_s": 306.1
    },
    {
      "step": 2100,
      "loss": 3.2676,
      "elapsed_s": 317.9
    },
    {
      "step": 2200,
      "loss": 3.2209,
      "elapsed_s": 330.2
    },
    {
      "step": 2300,
      "loss": 3.2156,
      "elapsed_s": 345.3
    },
    {
      "step": 2400,
      "loss": 3.2247,
      "elapsed_s": 360.5
    },
    {
      "step": 2500,
      "loss": 3.2291,
      "elapsed_s": 375.7
    },
    {
      "step": 2600,
      "loss": 3.1082,
      "elapsed_s": 390.9
    },
    {
      "step": 2700,
      "loss": 2.6262,
      "elapsed_s": 406.2
    },
    {
      "step": 2800,
      "loss": 1.9581,
      "elapsed_s": 421.4
    },
    {
      "step": 2900,
      "loss": 1.7326,
      "elapsed_s": 436.7
    },
    {
      "step": 3000,
      "loss": 1.2592,
      "elapsed_s": 452.0
    },
    {
      "step": 3100,
      "loss": 1.2349,
      "elapsed_s": 467.2
    },
    {
      "step": 3200,
      "loss": 1.2162,
      "elapsed_s": 482.4
    },
    {
      "step": 3300,
      "loss": 1.2043,
      "elapsed_s": 497.7
    },
    {
      "step": 3400,
      "loss": 1.1285,
      "elapsed_s": 512.9
    },
    {
      "step": 3500,
      "loss": 1.1272,
      "elapsed_s": 528.2
    },
    {
      "step": 3600,
      "loss": 1.1588,
      "elapsed_s": 543.4
    },
    {
      "step": 3700,
      "loss": 1.129,
      "elapsed_s": 558.6
    },
    {
      "step": 3800,
      "loss": 1.1492,
      "elapsed_s": 573.3
    },
    {
      "step": 3900,
      "loss": 1.1448,
      "elapsed_s": 587.4
    },
    {
      "step": 4000,
      "loss": 1.1105,
      "elapsed_s": 601.4
    },
    {
      "step": 4100,
      "loss": 1.0928,
      "elapsed_s": 615.9
    },
    {
      "step": 4200,
      "loss": 1.1051,
      "elapsed_s": 631.3
    },
    {
      "step": 4300,
      "loss": 1.1145,
      "elapsed_s": 646.5
    },
    {
      "step": 4400,
      "loss": 1.0896,
      "elapsed_s": 661.7
    },
    {
      "step": 4500,
      "loss": 1.0945,
      "elapsed_s": 677.0
    },
    {
      "step": 4600,
      "loss": 1.0932,
      "elapsed_s": 692.1
    },
    {
      "step": 4700,
      "loss": 1.0579,
      "elapsed_s": 707.4
    },
    {
      "step": 4800,
      "loss": 1.0569,
      "elapsed_s": 722.6
    },
    {
      "step": 4900,
      "loss": 1.066,
      "elapsed_s": 737.8
    },
    {
      "step": 5000,
      "loss": 1.129,
      "elapsed_s": 752.9,
      "accuracy": {
        "unique": 0.454,
        "latest": 0.44,
        "duplicate": 0.72,
        "multihop": 0.054,
        "aggregation": 0.204
      }
    },
    {
      "step": 5100,
      "loss": 1.0645,
      "elapsed_s": 769.7
    },
    {
      "step": 5200,
      "loss": 1.0778,
      "elapsed_s": 784.9
    },
    {
      "step": 5300,
      "loss": 1.1307,
      "elapsed_s": 800.2
    },
    {
      "step": 5400,
      "loss": 1.0717,
      "elapsed_s": 815.4
    },
    {
      "step": 5500,
      "loss": 1.0595,
      "elapsed_s": 830.5
    },
    {
      "step": 5600,
      "loss": 1.0349,
      "elapsed_s": 845.6
    },
    {
      "step": 5700,
      "loss": 1.0628,
      "elapsed_s": 860.8
    },
    {
      "step": 5800,
      "loss": 1.0297,
      "elapsed_s": 876.1
    },
    {
      "step": 5900,
      "loss": 1.0181,
      "elapsed_s": 891.2
    },
    {
      "step": 6000,
      "loss": 1.0226,
      "elapsed_s": 906.5
    },
    {
      "step": 6100,
      "loss": 1.0152,
      "elapsed_s": 921.7
    },
    {
      "step": 6200,
      "loss": 1.0347,
      "elapsed_s": 937.0
    },
    {
      "step": 6300,
      "loss": 1.0356,
      "elapsed_s": 952.2
    },
    {
      "step": 6400,
      "loss": 1.0359,
      "elapsed_s": 967.4
    },
    {
      "step": 6500,
      "loss": 1.0586,
      "elapsed_s": 982.6
    },
    {
      "step": 6600,
      "loss": 0.9764,
      "elapsed_s": 997.9
    },
    {
      "step": 6700,
      "loss": 1.0208,
      "elapsed_s": 1013.1
    },
    {
      "step": 6800,
      "loss": 0.9893,
      "elapsed_s": 1028.2
    },
    {
      "step": 6900,
      "loss": 1.0424,
      "elapsed_s": 1043.4
    },
    {
      "step": 7000,
      "loss": 1.0025,
      "elapsed_s": 1058.5
    },
    {
      "step": 7100,
      "loss": 1.0321,
      "elapsed_s": 1073.8
    },
    {
      "step": 7200,
      "loss": 1.0324,
      "elapsed_s": 1089.0
    },
    {
      "step": 7300,
      "loss": 1.0107,
      "elapsed_s": 1104.3
    },
    {
      "step": 7400,
      "loss": 0.9955,
      "elapsed_s": 1119.5
    },
    {
      "step": 7500,
      "loss": 1.0085,
      "elapsed_s": 1134.7
    },
    {
      "step": 7600,
      "loss": 0.9757,
      "elapsed_s": 1149.9
    },
    {
      "step": 7700,
      "loss": 0.9671,
      "elapsed_s": 1165.1
    },
    {
      "step": 7800,
      "loss": 0.9527,
      "elapsed_s": 1180.4
    },
    {
      "step": 7900,
      "loss": 0.9294,
      "elapsed_s": 1195.7
    },
    {
      "step": 8000,
      "loss": 0.9186,
      "elapsed_s": 1210.9
    },
    {
      "step": 8100,
      "loss": 0.8339,
      "elapsed_s": 1226.1
    },
    {
      "step": 8200,
      "loss": 0.8002,
      "elapsed_s": 1241.3
    },
    {
      "step": 8300,
      "loss": 0.8862,
      "elapsed_s": 1256.4
    },
    {
      "step": 8400,
      "loss": 0.7774,
      "elapsed_s": 1271.6
    },
    {
      "step": 8500,
      "loss": 0.7674,
      "elapsed_s": 1286.7
    },
    {
      "step": 8600,
      "loss": 0.7334,
      "elapsed_s": 1302.0
    },
    {
      "step": 8700,
      "loss": 0.783,
      "elapsed_s": 1317.2
    },
    {
      "step": 8800,
      "loss": 0.7185,
      "elapsed_s": 1332.4
    },
    {
      "step": 8900,
      "loss": 0.6989,
      "elapsed_s": 1347.5
    },
    {
      "step": 9000,
      "loss": 0.7689,
      "elapsed_s": 1362.7
    },
    {
      "step": 9100,
      "loss": 0.7647,
      "elapsed_s": 1377.9
    },
    {
      "step": 9200,
      "loss": 0.6935,
      "elapsed_s": 1393.1
    },
    {
      "step": 9300,
      "loss": 0.7502,
      "elapsed_s": 1408.3
    },
    {
      "step": 9400,
      "loss": 0.7344,
      "elapsed_s": 1423.5
    },
    {
      "step": 9500,
      "loss": 0.7254,
      "elapsed_s": 1438.7
    },
    {
      "step": 9600,
      "loss": 0.7306,
      "elapsed_s": 1453.8
    },
    {
      "step": 9700,
      "loss": 0.7152,
      "elapsed_s": 1469.1
    },
    {
      "step": 9800,
      "loss": 0.6437,
      "elapsed_s": 1484.4
    },
    {
      "step": 9900,
      "loss": 0.4936,
      "elapsed_s": 1499.6
    },
    {
      "step": 10000,
      "loss": 0.4313,
      "elapsed_s": 1514.8,
      "accuracy": {
        "unique": 0.764,
        "latest": 0.656,
        "duplicate": 0.906,
        "multihop": 0.158,
        "aggregation": 0.176
      }
    },
    {
      "step": 10100,
      "loss": 0.4464,
      "elapsed_s": 1531.6
    },
    {
      "step": 10200,
      "loss": 0.3937,
      "elapsed_s": 1546.8
    },
    {
      "step": 10300,
      "loss": 0.4134,
      "elapsed_s": 1562.1
    },
    {
      "step": 10400,
      "loss": 0.4436,
      "elapsed_s": 1577.1
    },
    {
      "step": 10500,
      "loss": 0.3832,
      "elapsed_s": 1592.5
    },
    {
      "step": 10600,
      "loss": 0.3713,
      "elapsed_s": 1607.6
    },
    {
      "step": 10700,
      "loss": 0.3881,
      "elapsed_s": 1622.7
    },
    {
      "step": 10800,
      "loss": 0.4239,
      "elapsed_s": 1637.9
    },
    {
      "step": 10900,
      "loss": 0.3298,
      "elapsed_s": 1653.1
    },
    {
      "step": 11000,
      "loss": 0.3688,
      "elapsed_s": 1668.3
    },
    {
      "step": 11100,
      "loss": 0.3599,
      "elapsed_s": 1683.6
    },
    {
      "step": 11200,
      "loss": 0.3353,
      "elapsed_s": 1698.9
    },
    {
      "step": 11300,
      "loss": 0.3572,
      "elapsed_s": 1714.0
    },
    {
      "step": 11400,
      "loss": 0.3901,
      "elapsed_s": 1729.3
    },
    {
      "step": 11500,
      "loss": 0.2871,
      "elapsed_s": 1744.6
    },
    {
      "step": 11600,
      "loss": 0.2965,
      "elapsed_s": 1759.9
    },
    {
      "step": 11700,
      "loss": 0.3695,
      "elapsed_s": 1774.9
    },
    {
      "step": 11800,
      "loss": 0.2824,
      "elapsed_s": 1790.2
    },
    {
      "step": 11900,
      "loss": 0.2721,
      "elapsed_s": 1805.3
    },
    {
      "step": 12000,
      "loss": 0.2967,
      "elapsed_s": 1820.5
    },
    {
      "step": 12100,
      "loss": 0.3381,
      "elapsed_s": 1835.8
    },
    {
      "step": 12200,
      "loss": 0.2521,
      "elapsed_s": 1851.0
    },
    {
      "step": 12300,
      "loss": 0.2641,
      "elapsed_s": 1866.2
    },
    {
      "step": 12400,
      "loss": 0.3033,
      "elapsed_s": 1881.2
    },
    {
      "step": 12500,
      "loss": 0.2844,
      "elapsed_s": 1896.4
    },
    {
      "step": 12600,
      "loss": 0.2931,
      "elapsed_s": 1911.7
    },
    {
      "step": 12700,
      "loss": 0.2882,
      "elapsed_s": 1926.8
    },
    {
      "step": 12800,
      "loss": 0.2524,
      "elapsed_s": 1942.1
    },
    {
      "step": 12900,
      "loss": 0.2687,
      "elapsed_s": 1957.3
    },
    {
      "step": 13000,
      "loss": 0.2664,
      "elapsed_s": 1972.5
    },
    {
      "step": 13100,
      "loss": 0.2514,
      "elapsed_s": 1987.8
    },
    {
      "step": 13200,
      "loss": 0.2785,
      "elapsed_s": 2002.9
    },
    {
      "step": 13300,
      "loss": 0.2493,
      "elapsed_s": 2018.2
    },
    {
      "step": 13400,
      "loss": 0.259,
      "elapsed_s": 2033.5
    },
    {
      "step": 13500,
      "loss": 0.2502,
      "elapsed_s": 2048.6
    },
    {
      "step": 13600,
      "loss": 0.2363,
      "elapsed_s": 2063.7
    },
    {
      "step": 13700,
      "loss": 0.2239,
      "elapsed_s": 2079.0
    },
    {
      "step": 13800,
      "loss": 0.203,
      "elapsed_s": 2094.2
    },
    {
      "step": 13900,
      "loss": 0.2118,
      "elapsed_s": 2109.5
    },
    {
      "step": 14000,
      "loss": 0.1972,
      "elapsed_s": 2124.7
    },
    {
      "step": 14100,
      "loss": 0.2534,
      "elapsed_s": 2139.8
    },
    {
      "step": 14200,
      "loss": 0.2139,
      "elapsed_s": 2155.1
    },
    {
      "step": 14300,
      "loss": 0.2451,
      "elapsed_s": 2170.3
    },
    {
      "step": 14400,
      "loss": 0.25,
      "elapsed_s": 2185.5
    },
    {
      "step": 14500,
      "loss": 0.2269,
      "elapsed_s": 2200.7
    },
    {
      "step": 14600,
      "loss": 0.2607,
      "elapsed_s": 2215.8
    },
    {
      "step": 14700,
      "loss": 0.1915,
      "elapsed_s": 2231.1
    },
    {
      "step": 14800,
      "loss": 0.2524,
      "elapsed_s": 2246.3
    },
    {
      "step": 14900,
      "loss": 0.2464,
      "elapsed_s": 2261.5
    },
    {
      "step": 15000,
      "loss": 0.1926,
      "elapsed_s": 2276.6,
      "accuracy": {
        "unique": 0.876,
        "latest": 0.838,
        "duplicate": 0.966,
        "multihop": 0.85,
        "aggregation": 0.19
      }
    },
    {
      "step": 15100,
      "loss": 0.2554,
      "elapsed_s": 2293.5
    },
    {
      "step": 15200,
      "loss": 0.2733,
      "elapsed_s": 2308.7
    },
    {
      "step": 15300,
      "loss": 0.2541,
      "elapsed_s": 2323.9
    },
    {
      "step": 15400,
      "loss": 0.2178,
      "elapsed_s": 2339.2
    },
    {
      "step": 15500,
      "loss": 0.2383,
      "elapsed_s": 2354.5
    },
    {
      "step": 15600,
      "loss": 0.2298,
      "elapsed_s": 2369.7
    },
    {
      "step": 15700,
      "loss": 0.2155,
      "elapsed_s": 2384.9
    },
    {
      "step": 15800,
      "loss": 0.1825,
      "elapsed_s": 2400.1
    },
    {
      "step": 15900,
      "loss": 0.1987,
      "elapsed_s": 2415.4
    },
    {
      "step": 16000,
      "loss": 0.2305,
      "elapsed_s": 2430.5
    },
    {
      "step": 16100,
      "loss": 0.2355,
      "elapsed_s": 2445.6
    },
    {
      "step": 16200,
      "loss": 0.2009,
      "elapsed_s": 2460.8
    },
    {
      "step": 16300,
      "loss": 0.2459,
      "elapsed_s": 2474.8
    },
    {
      "step": 16400,
      "loss": 0.2133,
      "elapsed_s": 2486.6
    },
    {
      "step": 16500,
      "loss": 0.2453,
      "elapsed_s": 2499.7
    },
    {
      "step": 16600,
      "loss": 0.2154,
      "elapsed_s": 2514.9
    },
    {
      "step": 16700,
      "loss": 0.2059,
      "elapsed_s": 2530.1
    },
    {
      "step": 16800,
      "loss": 0.2392,
      "elapsed_s": 2545.3
    },
    {
      "step": 16900,
      "loss": 0.2341,
      "elapsed_s": 2560.6
    },
    {
      "step": 17000,
      "loss": 0.2209,
      "elapsed_s": 2575.6
    },
    {
      "step": 17100,
      "loss": 0.1976,
      "elapsed_s": 2590.9
    },
    {
      "step": 17200,
      "loss": 0.2317,
      "elapsed_s": 2606.1
    },
    {
      "step": 17300,
      "loss": 0.2116,
      "elapsed_s": 2621.3
    },
    {
      "step": 17400,
      "loss": 0.1929,
      "elapsed_s": 2636.5
    },
    {
      "step": 17500,
      "loss": 0.1733,
      "elapsed_s": 2651.7
    },
    {
      "step": 17600,
      "loss": 0.1659,
      "elapsed_s": 2666.9
    },
    {
      "step": 17700,
      "loss": 0.2091,
      "elapsed_s": 2682.1
    },
    {
      "step": 17800,
      "loss": 0.1777,
      "elapsed_s": 2697.4
    },
    {
      "step": 17900,
      "loss": 0.1979,
      "elapsed_s": 2712.5
    },
    {
      "step": 18000,
      "loss": 0.1667,
      "elapsed_s": 2727.7
    },
    {
      "step": 18100,
      "loss": 0.1878,
      "elapsed_s": 2742.9
    },
    {
      "step": 18200,
      "loss": 0.164,
      "elapsed_s": 2758.1
    },
    {
      "step": 18300,
      "loss": 0.1811,
      "elapsed_s": 2773.3
    },
    {
      "step": 18400,
      "loss": 0.1893,
      "elapsed_s": 2788.5
    },
    {
      "step": 18500,
      "loss": 0.181,
      "elapsed_s": 2803.7
    },
    {
      "step": 18600,
      "loss": 0.2006,
      "elapsed_s": 2819.0
    },
    {
      "step": 18700,
      "loss": 0.1818,
      "elapsed_s": 2834.3
    },
    {
      "step": 18800,
      "loss": 0.206,
      "elapsed_s": 2849.5
    },
    {
      "step": 18900,
      "loss": 0.1553,
      "elapsed_s": 2864.6
    },
    {
      "step": 19000,
      "loss": 0.1599,
      "elapsed_s": 2879.8
    },
    {
      "step": 19100,
      "loss": 0.1536,
      "elapsed_s": 2895.0
    },
    {
      "step": 19200,
      "loss": 0.185,
      "elapsed_s": 2910.2
    },
    {
      "step": 19300,
      "loss": 0.1813,
      "elapsed_s": 2925.4
    },
    {
      "step": 19400,
      "loss": 0.1979,
      "elapsed_s": 2940.5
    },
    {
      "step": 19500,
      "loss": 0.1716,
      "elapsed_s": 2955.7
    },
    {
      "step": 19600,
      "loss": 0.1957,
      "elapsed_s": 2971.0
    },
    {
      "step": 19700,
      "loss": 0.1728,
      "elapsed_s": 2986.2
    },
    {
      "step": 19800,
      "loss": 0.1997,
      "elapsed_s": 3001.5
    },
    {
      "step": 19900,
      "loss": 0.2826,
      "elapsed_s": 3016.6
    },
    {
      "step": 20000,
      "loss": 0.2108,
      "elapsed_s": 3031.8,
      "accuracy": {
        "unique": 0.888,
        "latest": 0.906,
        "duplicate": 0.962,
        "multihop": 0.882,
        "aggregation": 0.176
      }
    },
    {
      "step": 20100,
      "loss": 0.2218,
      "elapsed_s": 3048.7
    },
    {
      "step": 20200,
      "loss": 0.1709,
      "elapsed_s": 3063.8
    },
    {
      "step": 20300,
      "loss": 0.1998,
      "elapsed_s": 3079.0
    },
    {
      "step": 20400,
      "loss": 0.1859,
      "elapsed_s": 3094.2
    },
    {
      "step": 20500,
      "loss": 0.1665,
      "elapsed_s": 3109.3
    },
    {
      "step": 20600,
      "loss": 0.1911,
      "elapsed_s": 3124.6
    },
    {
      "step": 20700,
      "loss": 0.1339,
      "elapsed_s": 3139.8
    },
    {
      "step": 20800,
      "loss": 0.1579,
      "elapsed_s": 3155.0
    },
    {
      "step": 20900,
      "loss": 0.1752,
      "elapsed_s": 3170.1
    },
    {
      "step": 21000,
      "loss": 0.1737,
      "elapsed_s": 3185.5
    },
    {
      "step": 21100,
      "loss": 0.1565,
      "elapsed_s": 3200.7
    },
    {
      "step": 21200,
      "loss": 0.22,
      "elapsed_s": 3216.0
    },
    {
      "step": 21300,
      "loss": 0.1688,
      "elapsed_s": 3231.2
    },
    {
      "step": 21400,
      "loss": 0.1327,
      "elapsed_s": 3246.4
    },
    {
      "step": 21500,
      "loss": 0.1874,
      "elapsed_s": 3261.6
    },
    {
      "step": 21600,
      "loss": 0.1377,
      "elapsed_s": 3276.7
    },
    {
      "step": 21700,
      "loss": 0.1724,
      "elapsed_s": 3291.8
    },
    {
      "step": 21800,
      "loss": 0.1788,
      "elapsed_s": 3307.1
    },
    {
      "step": 21900,
      "loss": 0.1867,
      "elapsed_s": 3322.4
    },
    {
      "step": 22000,
      "loss": 0.1519,
      "elapsed_s": 3337.6
    },
    {
      "step": 22100,
      "loss": 0.1909,
      "elapsed_s": 3352.7
    },
    {
      "step": 22200,
      "loss": 0.1825,
      "elapsed_s": 3367.8
    },
    {
      "step": 22300,
      "loss": 0.1376,
      "elapsed_s": 3383.0
    },
    {
      "step": 22400,
      "loss": 0.1938,
      "elapsed_s": 3398.2
    },
    {
      "step": 22500,
      "loss": 0.1771,
      "elapsed_s": 3413.4
    },
    {
      "step": 22600,
      "loss": 0.1276,
      "elapsed_s": 3428.6
    },
    {
      "step": 22700,
      "loss": 0.151,
      "elapsed_s": 3443.7
    },
    {
      "step": 22800,
      "loss": 0.1731,
      "elapsed_s": 3459.0
    },
    {
      "step": 22900,
      "loss": 0.1402,
      "elapsed_s": 3474.2
    },
    {
      "step": 23000,
      "loss": 0.1619,
      "elapsed_s": 3489.4
    },
    {
      "step": 23100,
      "loss": 0.1597,
      "elapsed_s": 3504.4
    },
    {
      "step": 23200,
      "loss": 0.1443,
      "elapsed_s": 3519.6
    },
    {
      "step": 23300,
      "loss": 0.1759,
      "elapsed_s": 3534.8
    },
    {
      "step": 23400,
      "loss": 0.1531,
      "elapsed_s": 3550.0
    },
    {
      "step": 23500,
      "loss": 0.1611,
      "elapsed_s": 3565.2
    },
    {
      "step": 23600,
      "loss": 0.1919,
      "elapsed_s": 3580.5
    },
    {
      "step": 23700,
      "loss": 0.1734,
      "elapsed_s": 3595.6
    },
    {
      "step": 23800,
      "loss": 0.2021,
      "elapsed_s": 3610.8
    },
    {
      "step": 23900,
      "loss": 0.1716,
      "elapsed_s": 3626.0
    },
    {
      "step": 24000,
      "loss": 0.1765,
      "elapsed_s": 3641.1
    },
    {
      "step": 24100,
      "loss": 0.1585,
      "elapsed_s": 3656.3
    },
    {
      "step": 24200,
      "loss": 0.1757,
      "elapsed_s": 3671.6
    },
    {
      "step": 24300,
      "loss": 0.1527,
      "elapsed_s": 3686.8
    },
    {
      "step": 24400,
      "loss": 0.1555,
      "elapsed_s": 3702.0
    },
    {
      "step": 24500,
      "loss": 0.1536,
      "elapsed_s": 3717.2
    },
    {
      "step": 24600,
      "loss": 0.1768,
      "elapsed_s": 3732.5
    },
    {
      "step": 24700,
      "loss": 0.1833,
      "elapsed_s": 3747.8
    },
    {
      "step": 24800,
      "loss": 0.1672,
      "elapsed_s": 3762.9
    },
    {
      "step": 24900,
      "loss": 0.1862,
      "elapsed_s": 3778.2
    },
    {
      "step": 25000,
      "loss": 0.1491,
      "elapsed_s": 3793.4,
      "accuracy": {
        "unique": 0.914,
        "latest": 0.926,
        "duplicate": 0.97,
        "multihop": 0.938,
        "aggregation": 0.298
      }
    },
    {
      "step": 25100,
      "loss": 0.1541,
      "elapsed_s": 3810.2
    },
    {
      "step": 25200,
      "loss": 0.1645,
      "elapsed_s": 3825.4
    },
    {
      "step": 25300,
      "loss": 0.1513,
      "elapsed_s": 3840.6
    },
    {
      "step": 25400,
      "loss": 0.1263,
      "elapsed_s": 3855.7
    },
    {
      "step": 25500,
      "loss": 0.1431,
      "elapsed_s": 3871.0
    },
    {
      "step": 25600,
      "loss": 0.1425,
      "elapsed_s": 3886.2
    },
    {
      "step": 25700,
      "loss": 0.1493,
      "elapsed_s": 3901.5
    },
    {
      "step": 25800,
      "loss": 0.1505,
      "elapsed_s": 3916.7
    },
    {
      "step": 25900,
      "loss": 0.1447,
      "elapsed_s": 3931.8
    },
    {
      "step": 26000,
      "loss": 0.1532,
      "elapsed_s": 3946.9
    },
    {
      "step": 26100,
      "loss": 0.163,
      "elapsed_s": 3962.0
    },
    {
      "step": 26200,
      "loss": 0.1525,
      "elapsed_s": 3977.2
    },
    {
      "step": 26300,
      "loss": 0.1484,
      "elapsed_s": 3992.5
    },
    {
      "step": 26400,
      "loss": 0.1341,
      "elapsed_s": 4007.7
    },
    {
      "step": 26500,
      "loss": 0.1293,
      "elapsed_s": 4022.8
    },
    {
      "step": 26600,
      "loss": 0.1378,
      "elapsed_s": 4037.9
    },
    {
      "step": 26700,
      "loss": 0.1368,
      "elapsed_s": 4053.1
    },
    {
      "step": 26800,
      "loss": 0.1222,
      "elapsed_s": 4068.3
    },
    {
      "step": 26900,
      "loss": 0.1301,
      "elapsed_s": 4083.5
    },
    {
      "step": 27000,
      "loss": 0.1412,
      "elapsed_s": 4098.7
    },
    {
      "step": 27100,
      "loss": 0.1254,
      "elapsed_s": 4114.0
    },
    {
      "step": 27200,
      "loss": 0.1745,
      "elapsed_s": 4129.2
    },
    {
      "step": 27300,
      "loss": 0.1054,
      "elapsed_s": 4144.4
    },
    {
      "step": 27400,
      "loss": 0.1189,
      "elapsed_s": 4159.7
    },
    {
      "step": 27500,
      "loss": 0.1369,
      "elapsed_s": 4175.0
    },
    {
      "step": 27600,
      "loss": 0.1369,
      "elapsed_s": 4190.2
    },
    {
      "step": 27700,
      "loss": 0.0964,
      "elapsed_s": 4205.5
    },
    {
      "step": 27800,
      "loss": 0.0933,
      "elapsed_s": 4220.7
    },
    {
      "step": 27900,
      "loss": 0.1159,
      "elapsed_s": 4235.9
    },
    {
      "step": 28000,
      "loss": 0.1191,
      "elapsed_s": 4251.7
    },
    {
      "step": 28100,
      "loss": 0.1343,
      "elapsed_s": 4268.0
    },
    {
      "step": 28200,
      "loss": 0.1249,
      "elapsed_s": 4285.3
    },
    {
      "step": 28300,
      "loss": 0.1116,
      "elapsed_s": 4307.0
    },
    {
      "step": 28400,
      "loss": 0.0862,
      "elapsed_s": 4324.5
    },
    {
      "step": 28500,
      "loss": 0.0799,
      "elapsed_s": 4344.6
    },
    {
      "step": 28600,
      "loss": 0.0901,
      "elapsed_s": 4364.2
    },
    {
      "step": 28700,
      "loss": 0.1166,
      "elapsed_s": 4382.2
    },
    {
      "step": 28800,
      "loss": 0.088,
      "elapsed_s": 4403.9
    },
    {
      "step": 28900,
      "loss": 0.1047,
      "elapsed_s": 4420.8
    },
    {
      "step": 29000,
      "loss": 0.1184,
      "elapsed_s": 4441.7
    },
    {
      "step": 29100,
      "loss": 0.1199,
      "elapsed_s": 4460.8
    },
    {
      "step": 29200,
      "loss": 0.0904,
      "elapsed_s": 4479.7
    },
    {
      "step": 29300,
      "loss": 0.1127,
      "elapsed_s": 4501.0
    },
    {
      "step": 29400,
      "loss": 0.1211,
      "elapsed_s": 4517.9
    },
    {
      "step": 29500,
      "loss": 0.1004,
      "elapsed_s": 4539.3
    },
    {
      "step": 29600,
      "loss": 0.0964,
      "elapsed_s": 4557.7
    },
    {
      "step": 29700,
      "loss": 0.1142,
      "elapsed_s": 4577.0
    },
    {
      "step": 29800,
      "loss": 0.1182,
      "elapsed_s": 4597.5
    },
    {
      "step": 29900,
      "loss": 0.0959,
      "elapsed_s": 4614.6
    },
    {
      "step": 30000,
      "loss": 0.0676,
      "elapsed_s": 4636.3,
      "accuracy": {
        "unique": 0.934,
        "latest": 0.976,
        "duplicate": 0.982,
        "multihop": 0.964,
        "aggregation": 0.532
      }
    },
    {
      "step": 30100,
      "loss": 0.11,
      "elapsed_s": 4655.8
    },
    {
      "step": 30200,
      "loss": 0.114,
      "elapsed_s": 4676.1
    },
    {
      "step": 30300,
      "loss": 0.0867,
      "elapsed_s": 4695.7
    },
    {
      "step": 30400,
      "loss": 0.1168,
      "elapsed_s": 4710.4
    },
    {
      "step": 30500,
      "loss": 0.0988,
      "elapsed_s": 4728.9
    },
    {
      "step": 30600,
      "loss": 0.0962,
      "elapsed_s": 4745.9
    },
    {
      "step": 30700,
      "loss": 0.1211,
      "elapsed_s": 4766.6
    },
    {
      "step": 30800,
      "loss": 0.1033,
      "elapsed_s": 4785.6
    },
    {
      "step": 30900,
      "loss": 0.1018,
      "elapsed_s": 4804.2
    },
    {
      "step": 31000,
      "loss": 0.1176,
      "elapsed_s": 4825.5
    },
    {
      "step": 31100,
      "loss": 0.0939,
      "elapsed_s": 4842.2
    },
    {
      "step": 31200,
      "loss": 0.1064,
      "elapsed_s": 4863.6
    },
    {
      "step": 31300,
      "loss": 0.0951,
      "elapsed_s": 4882.0
    },
    {
      "step": 31400,
      "loss": 0.1055,
      "elapsed_s": 4901.3
    },
    {
      "step": 31500,
      "loss": 0.0955,
      "elapsed_s": 4921.8
    },
    {
      "step": 31600,
      "loss": 0.1094,
      "elapsed_s": 4939.0
    },
    {
      "step": 31700,
      "loss": 0.0971,
      "elapsed_s": 4960.7
    },
    {
      "step": 31800,
      "loss": 0.0851,
      "elapsed_s": 4978.4
    },
    {
      "step": 31900,
      "loss": 0.1017,
      "elapsed_s": 4998.4
    },
    {
      "step": 32000,
      "loss": 0.0772,
      "elapsed_s": 5018.2
    },
    {
      "step": 32100,
      "loss": 0.0991,
      "elapsed_s": 5035.8
    },
    {
      "step": 32200,
      "loss": 0.0881,
      "elapsed_s": 5057.5
    },
    {
      "step": 32300,
      "loss": 0.0942,
      "elapsed_s": 5074.8
    },
    {
      "step": 32400,
      "loss": 0.0891,
      "elapsed_s": 5095.3
    },
    {
      "step": 32500,
      "loss": 0.0858,
      "elapsed_s": 5114.7
    },
    {
      "step": 32600,
      "loss": 0.1335,
      "elapsed_s": 5133.0
    },
    {
      "step": 32700,
      "loss": 0.0759,
      "elapsed_s": 5154.5
    },
    {
      "step": 32800,
      "loss": 0.0929,
      "elapsed_s": 5171.3
    },
    {
      "step": 32900,
      "loss": 0.0606,
      "elapsed_s": 5192.6
    },
    {
      "step": 33000,
      "loss": 0.0976,
      "elapsed_s": 5211.2
    },
    {
      "step": 33100,
      "loss": 0.0819,
      "elapsed_s": 5227.7
    },
    {
      "step": 33200,
      "loss": 0.0989,
      "elapsed_s": 5245.1
    },
    {
      "step": 33300,
      "loss": 0.0855,
      "elapsed_s": 5266.6
    },
    {
      "step": 33400,
      "loss": 0.0877,
      "elapsed_s": 5287.8
    },
    {
      "step": 33500,
      "loss": 0.0762,
      "elapsed_s": 5309.1
    },
    {
      "step": 33600,
      "loss": 0.07,
      "elapsed_s": 5330.4
    },
    {
      "step": 33700,
      "loss": 0.0921,
      "elapsed_s": 5352.0
    },
    {
      "step": 33800,
      "loss": 0.0966,
      "elapsed_s": 5373.3
    },
    {
      "step": 33900,
      "loss": 0.0686,
      "elapsed_s": 5394.6
    },
    {
      "step": 34000,
      "loss": 0.1023,
      "elapsed_s": 5416.0
    },
    {
      "step": 34100,
      "loss": 0.0731,
      "elapsed_s": 5437.6
    },
    {
      "step": 34200,
      "loss": 0.0747,
      "elapsed_s": 5458.7
    },
    {
      "step": 34300,
      "loss": 0.0976,
      "elapsed_s": 5480.0
    },
    {
      "step": 34400,
      "loss": 0.0818,
      "elapsed_s": 5501.3
    },
    {
      "step": 34500,
      "loss": 0.0873,
      "elapsed_s": 5522.9
    },
    {
      "step": 34600,
      "loss": 0.065,
      "elapsed_s": 5544.1
    },
    {
      "step": 34700,
      "loss": 0.0898,
      "elapsed_s": 5565.5
    },
    {
      "step": 34800,
      "loss": 0.1008,
      "elapsed_s": 5587.0
    },
    {
      "step": 34900,
      "loss": 0.106,
      "elapsed_s": 5608.4
    },
    {
      "step": 35000,
      "loss": 0.0669,
      "elapsed_s": 5629.7,
      "accuracy": {
        "unique": 0.952,
        "latest": 0.982,
        "duplicate": 0.982,
        "multihop": 0.966,
        "aggregation": 0.808
      }
    },
    {
      "step": 35100,
      "loss": 0.0742,
      "elapsed_s": 5653.1
    },
    {
      "step": 35200,
      "loss": 0.0688,
      "elapsed_s": 5674.3
    },
    {
      "step": 35300,
      "loss": 0.0724,
      "elapsed_s": 5695.7
    },
    {
      "step": 35400,
      "loss": 0.0539,
      "elapsed_s": 5717.0
    },
    {
      "step": 35500,
      "loss": 0.0988,
      "elapsed_s": 5738.3
    },
    {
      "step": 35600,
      "loss": 0.1068,
      "elapsed_s": 5759.9
    },
    {
      "step": 35700,
      "loss": 0.0977,
      "elapsed_s": 5781.1
    },
    {
      "step": 35800,
      "loss": 0.1032,
      "elapsed_s": 5802.5
    },
    {
      "step": 35900,
      "loss": 0.0814,
      "elapsed_s": 5822.7
    },
    {
      "step": 36000,
      "loss": 0.0815,
      "elapsed_s": 5839.4
    },
    {
      "step": 36100,
      "loss": 0.0806,
      "elapsed_s": 5856.2
    },
    {
      "step": 36200,
      "loss": 0.0671,
      "elapsed_s": 5873.1
    },
    {
      "step": 36300,
      "loss": 0.0824,
      "elapsed_s": 5889.9
    },
    {
      "step": 36400,
      "loss": 0.0815,
      "elapsed_s": 5906.8
    },
    {
      "step": 36500,
      "loss": 0.1032,
      "elapsed_s": 5923.5
    },
    {
      "step": 36600,
      "loss": 0.0684,
      "elapsed_s": 5940.3
    },
    {
      "step": 36700,
      "loss": 0.0996,
      "elapsed_s": 5957.1
    },
    {
      "step": 36800,
      "loss": 0.0614,
      "elapsed_s": 5973.9
    },
    {
      "step": 36900,
      "loss": 0.0858,
      "elapsed_s": 5990.7
    },
    {
      "step": 37000,
      "loss": 0.0724,
      "elapsed_s": 6007.4
    },
    {
      "step": 37100,
      "loss": 0.0581,
      "elapsed_s": 6024.1
    },
    {
      "step": 37200,
      "loss": 0.0584,
      "elapsed_s": 6040.9
    },
    {
      "step": 37300,
      "loss": 0.0664,
      "elapsed_s": 6057.7
    },
    {
      "step": 37400,
      "loss": 0.0882,
      "elapsed_s": 6074.6
    },
    {
      "step": 37500,
      "loss": 0.0633,
      "elapsed_s": 6091.4
    },
    {
      "step": 37600,
      "loss": 0.0776,
      "elapsed_s": 6108.2
    },
    {
      "step": 37700,
      "loss": 0.0709,
      "elapsed_s": 6124.9
    },
    {
      "step": 37800,
      "loss": 0.0816,
      "elapsed_s": 6141.7
    },
    {
      "step": 37900,
      "loss": 0.0774,
      "elapsed_s": 6158.6
    },
    {
      "step": 38000,
      "loss": 0.0733,
      "elapsed_s": 6175.4
    },
    {
      "step": 38100,
      "loss": 0.0681,
      "elapsed_s": 6192.2
    },
    {
      "step": 38200,
      "loss": 0.0816,
      "elapsed_s": 6208.9
    },
    {
      "step": 38300,
      "loss": 0.0775,
      "elapsed_s": 6225.7
    },
    {
      "step": 38400,
      "loss": 0.0884,
      "elapsed_s": 6242.4
    },
    {
      "step": 38500,
      "loss": 0.0631,
      "elapsed_s": 6259.2
    },
    {
      "step": 38600,
      "loss": 0.0659,
      "elapsed_s": 6276.0
    },
    {
      "step": 38700,
      "loss": 0.0936,
      "elapsed_s": 6292.7
    },
    {
      "step": 38800,
      "loss": 0.0818,
      "elapsed_s": 6309.4
    },
    {
      "step": 38900,
      "loss": 0.076,
      "elapsed_s": 6326.3
    },
    {
      "step": 39000,
      "loss": 0.0609,
      "elapsed_s": 6343.1
    },
    {
      "step": 39100,
      "loss": 0.0814,
      "elapsed_s": 6359.8
    },
    {
      "step": 39200,
      "loss": 0.0918,
      "elapsed_s": 6376.6
    },
    {
      "step": 39300,
      "loss": 0.0844,
      "elapsed_s": 6393.4
    },
    {
      "step": 39400,
      "loss": 0.0819,
      "elapsed_s": 6410.2
    },
    {
      "step": 39500,
      "loss": 0.075,
      "elapsed_s": 6426.9
    },
    {
      "step": 39600,
      "loss": 0.1036,
      "elapsed_s": 6443.7
    },
    {
      "step": 39700,
      "loss": 0.0822,
      "elapsed_s": 6460.5
    },
    {
      "step": 39800,
      "loss": 0.0838,
      "elapsed_s": 6477.3
    },
    {
      "step": 39900,
      "loss": 0.067,
      "elapsed_s": 6494.2
    },
    {
      "step": 40000,
      "loss": 0.0858,
      "elapsed_s": 6511.0,
      "accuracy": {
        "unique": 0.948,
        "latest": 0.978,
        "duplicate": 0.984,
        "multihop": 0.97,
        "aggregation": 0.904
      }
    },
    {
      "step": 40100,
      "loss": 0.0582,
      "elapsed_s": 6529.9
    },
    {
      "step": 40200,
      "loss": 0.0611,
      "elapsed_s": 6548.8
    },
    {
      "step": 40300,
      "loss": 0.0644,
      "elapsed_s": 6570.0
    },
    {
      "step": 40400,
      "loss": 0.0675,
      "elapsed_s": 6590.7
    },
    {
      "step": 40500,
      "loss": 0.0599,
      "elapsed_s": 6612.1
    },
    {
      "step": 40600,
      "loss": 0.0657,
      "elapsed_s": 6633.0
    },
    {
      "step": 40700,
      "loss": 0.0812,
      "elapsed_s": 6654.1
    },
    {
      "step": 40800,
      "loss": 0.078,
      "elapsed_s": 6673.0
    },
    {
      "step": 40900,
      "loss": 0.0644,
      "elapsed_s": 6693.2
    },
    {
      "step": 41000,
      "loss": 0.0894,
      "elapsed_s": 6714.5
    },
    {
      "step": 41100,
      "loss": 0.0659,
      "elapsed_s": 6735.6
    },
    {
      "step": 41200,
      "loss": 0.0659,
      "elapsed_s": 6756.5
    },
    {
      "step": 41300,
      "loss": 0.0597,
      "elapsed_s": 6778.0
    },
    {
      "step": 41400,
      "loss": 0.0766,
      "elapsed_s": 6799.2
    },
    {
      "step": 41500,
      "loss": 0.0881,
      "elapsed_s": 6818.0
    },
    {
      "step": 41600,
      "loss": 0.1079,
      "elapsed_s": 6839.4
    },
    {
      "step": 41700,
      "loss": 0.0764,
      "elapsed_s": 6860.5
    },
    {
      "step": 41800,
      "loss": 0.0805,
      "elapsed_s": 6882.9
    },
    {
      "step": 41900,
      "loss": 0.0705,
      "elapsed_s": 6904.6
    },
    {
      "step": 42000,
      "loss": 0.0769,
      "elapsed_s": 6925.8
    },
    {
      "step": 42100,
      "loss": 0.0728,
      "elapsed_s": 6946.0
    },
    {
      "step": 42200,
      "loss": 0.0784,
      "elapsed_s": 6964.9
    },
    {
      "step": 42300,
      "loss": 0.0611,
      "elapsed_s": 6983.4
    },
    {
      "step": 42400,
      "loss": 0.0678,
      "elapsed_s": 7001.7
    },
    {
      "step": 42500,
      "loss": 0.0692,
      "elapsed_s": 7020.1
    },
    {
      "step": 42600,
      "loss": 0.1015,
      "elapsed_s": 7038.5
    },
    {
      "step": 42700,
      "loss": 0.0795,
      "elapsed_s": 7059.9
    },
    {
      "step": 42800,
      "loss": 0.0771,
      "elapsed_s": 7081.1
    },
    {
      "step": 42900,
      "loss": 0.0635,
      "elapsed_s": 7101.9
    },
    {
      "step": 43000,
      "loss": 0.063,
      "elapsed_s": 7123.6
    },
    {
      "step": 43100,
      "loss": 0.0543,
      "elapsed_s": 7144.5
    },
    {
      "step": 43200,
      "loss": 0.0696,
      "elapsed_s": 7164.2
    },
    {
      "step": 43300,
      "loss": 0.072,
      "elapsed_s": 7180.9
    },
    {
      "step": 43400,
      "loss": 0.049,
      "elapsed_s": 7195.9
    },
    {
      "step": 43500,
      "loss": 0.0651,
      "elapsed_s": 7213.5
    },
    {
      "step": 43600,
      "loss": 0.0706,
      "elapsed_s": 7232.4
    },
    {
      "step": 43700,
      "loss": 0.0659,
      "elapsed_s": 7251.2
    },
    {
      "step": 43800,
      "loss": 0.0822,
      "elapsed_s": 7266.9
    },
    {
      "step": 43900,
      "loss": 0.0854,
      "elapsed_s": 7282.4
    },
    {
      "step": 44000,
      "loss": 0.073,
      "elapsed_s": 7297.8
    },
    {
      "step": 44100,
      "loss": 0.0907,
      "elapsed_s": 7312.9
    },
    {
      "step": 44200,
      "loss": 0.0663,
      "elapsed_s": 7328.2
    },
    {
      "step": 44300,
      "loss": 0.0723,
      "elapsed_s": 7343.4
    },
    {
      "step": 44400,
      "loss": 0.058,
      "elapsed_s": 7358.7
    },
    {
      "step": 44500,
      "loss": 0.0768,
      "elapsed_s": 7373.9
    },
    {
      "step": 44600,
      "loss": 0.0728,
      "elapsed_s": 7389.2
    },
    {
      "step": 44700,
      "loss": 0.0602,
      "elapsed_s": 7404.5
    },
    {
      "step": 44800,
      "loss": 0.0855,
      "elapsed_s": 7419.7
    },
    {
      "step": 44900,
      "loss": 0.0882,
      "elapsed_s": 7435.0
    },
    {
      "step": 44999,
      "loss": 0.0366,
      "elapsed_s": 7450.1,
      "accuracy": {
        "unique": 0.954,
        "latest": 0.976,
        "duplicate": 0.986,
        "multihop": 0.968,
        "aggregation": 0.924
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.954,
    "latest": 0.976,
    "duplicate": 0.986,
    "multihop": 0.968,
    "aggregation": 0.924
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/extended/seed2/config.json <==
{
  "preset": "base",
  "model_seed": 2,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": "none",
  "tasks": [
    "unique",
    "latest",
    "duplicate",
    "multihop",
    "aggregation"
  ],
  "teacher": {
    "vocab_size": 100,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 45000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.0003,
  "eval_per_task": 500
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/extended/seed2/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.45,
      "elapsed_s": 0.8,
      "accuracy": {
        "unique": 0.004,
        "latest": 0.006,
        "duplicate": 0.01,
        "multihop": 0.016,
        "aggregation": 0.0
      }
    },
    {
      "step": 100,
      "loss": 4.2053,
      "elapsed_s": 18.5
    },
    {
      "step": 200,
      "loss": 4.0107,
      "elapsed_s": 36.3
    },
    {
      "step": 300,
      "loss": 3.7181,
      "elapsed_s": 52.5
    },
    {
      "step": 400,
      "loss": 3.5348,
      "elapsed_s": 73.2
    },
    {
      "step": 500,
      "loss": 3.5229,
      "elapsed_s": 97.5
    },
    {
      "step": 600,
      "loss": 3.4146,
      "elapsed_s": 126.6
    },
    {
      "step": 700,
      "loss": 3.3612,
      "elapsed_s": 158.1
    },
    {
      "step": 800,
      "loss": 3.3918,
      "elapsed_s": 182.5
    },
    {
      "step": 900,
      "loss": 3.2814,
      "elapsed_s": 221.5
    },
    {
      "step": 1000,
      "loss": 3.1042,
      "elapsed_s": 260.1
    },
    {
      "step": 1100,
      "loss": 2.7211,
      "elapsed_s": 297.4
    },
    {
      "step": 1200,
      "loss": 1.8641,
      "elapsed_s": 334.8
    },
    {
      "step": 1300,
      "loss": 1.3529,
      "elapsed_s": 354.7
    },
    {
      "step": 1400,
      "loss": 1.3518,
      "elapsed_s": 370.9
    },
    {
      "step": 1500,
      "loss": 1.2193,
      "elapsed_s": 387.2
    },
    {
      "step": 1600,
      "loss": 1.2649,
      "elapsed_s": 403.3
    },
    {
      "step": 1700,
      "loss": 1.248,
      "elapsed_s": 419.5
    },
    {
      "step": 1800,
      "loss": 1.1602,
      "elapsed_s": 435.7
    },
    {
      "step": 1900,
      "loss": 1.2513,
      "elapsed_s": 451.9
    },
    {
      "step": 2000,
      "loss": 1.1579,
      "elapsed_s": 468.2
    },
    {
      "step": 2100,
      "loss": 1.2407,
      "elapsed_s": 484.4
    },
    {
      "step": 2200,
      "loss": 1.1141,
      "elapsed_s": 500.6
    },
    {
      "step": 2300,
      "loss": 1.1456,
      "elapsed_s": 516.6
    },
    {
      "step": 2400,
      "loss": 1.1053,
      "elapsed_s": 532.9
    },
    {
      "step": 2500,
      "loss": 1.1132,
      "elapsed_s": 549.1
    },
    {
      "step": 2600,
      "loss": 1.1494,
      "elapsed_s": 565.4
    },
    {
      "step": 2700,
      "loss": 1.068,
      "elapsed_s": 581.6
    },
    {
      "step": 2800,
      "loss": 1.1354,
      "elapsed_s": 597.7
    },
    {
      "step": 2900,
      "loss": 1.0858,
      "elapsed_s": 613.8
    },
    {
      "step": 3000,
      "loss": 1.0923,
      "elapsed_s": 630.0
    },
    {
      "step": 3100,
      "loss": 1.1049,
      "elapsed_s": 646.2
    },
    {
      "step": 3200,
      "loss": 1.0364,
      "elapsed_s": 662.3
    },
    {
      "step": 3300,
      "loss": 1.0619,
      "elapsed_s": 678.6
    },
    {
      "step": 3400,
      "loss": 1.0937,
      "elapsed_s": 694.8
    },
    {
      "step": 3500,
      "loss": 1.1087,
      "elapsed_s": 710.9
    },
    {
      "step": 3600,
      "loss": 1.0649,
      "elapsed_s": 727.0
    },
    {
      "step": 3700,
      "loss": 1.0155,
      "elapsed_s": 743.1
    },
    {
      "step": 3800,
      "loss": 1.0389,
      "elapsed_s": 759.2
    },
    {
      "step": 3900,
      "loss": 1.0404,
      "elapsed_s": 775.4
    },
    {
      "step": 4000,
      "loss": 0.9943,
      "elapsed_s": 791.6
    },
    {
      "step": 4100,
      "loss": 1.0654,
      "elapsed_s": 807.8
    },
    {
      "step": 4200,
      "loss": 1.0211,
      "elapsed_s": 823.9
    },
    {
      "step": 4300,
      "loss": 1.0834,
      "elapsed_s": 840.1
    },
    {
      "step": 4400,
      "loss": 1.0216,
      "elapsed_s": 856.3
    },
    {
      "step": 4500,
      "loss": 1.0568,
      "elapsed_s": 872.4
    },
    {
      "step": 4600,
      "loss": 1.1194,
      "elapsed_s": 888.5
    },
    {
      "step": 4700,
      "loss": 1.0453,
      "elapsed_s": 904.7
    },
    {
      "step": 4800,
      "loss": 1.06,
      "elapsed_s": 920.9
    },
    {
      "step": 4900,
      "loss": 1.0376,
      "elapsed_s": 937.1
    },
    {
      "step": 5000,
      "loss": 1.0331,
      "elapsed_s": 953.3
    },
    {
      "step": 5100,
      "loss": 1.0573,
      "elapsed_s": 969.5
    },
    {
      "step": 5200,
      "loss": 1.0403,
      "elapsed_s": 985.6
    },
    {
      "step": 5300,
      "loss": 0.9838,
      "elapsed_s": 1001.8
    },
    {
      "step": 5400,
      "loss": 1.0515,
      "elapsed_s": 1017.9
    },
    {
      "step": 5500,
      "loss": 0.9977,
      "elapsed_s": 1034.0
    },
    {
      "step": 5600,
      "loss": 0.9998,
      "elapsed_s": 1050.1
    },
    {
      "step": 5700,
      "loss": 1.0024,
      "elapsed_s": 1066.3
    },
    {
      "step": 5800,
      "loss": 1.0122,
      "elapsed_s": 1082.4
    },
    {
      "step": 5900,
      "loss": 1.0275,
      "elapsed_s": 1098.6
    },
    {
      "step": 6000,
      "loss": 1.03,
      "elapsed_s": 1114.7
    },
    {
      "step": 6100,
      "loss": 1.0106,
      "elapsed_s": 1130.9
    },
    {
      "step": 6200,
      "loss": 1.044,
      "elapsed_s": 1147.1
    },
    {
      "step": 6300,
      "loss": 1.0649,
      "elapsed_s": 1163.2
    },
    {
      "step": 6400,
      "loss": 1.015,
      "elapsed_s": 1179.4
    },
    {
      "step": 6500,
      "loss": 0.9754,
      "elapsed_s": 1195.6
    },
    {
      "step": 6600,
      "loss": 1.0365,
      "elapsed_s": 1211.7
    },
    {
      "step": 6700,
      "loss": 1.049,
      "elapsed_s": 1227.8
    },
    {
      "step": 6800,
      "loss": 1.0692,
      "elapsed_s": 1243.9
    },
    {
      "step": 6900,
      "loss": 1.0042,
      "elapsed_s": 1260.0
    },
    {
      "step": 7000,
      "loss": 1.0457,
      "elapsed_s": 1276.2
    },
    {
      "step": 7100,
      "loss": 0.9747,
      "elapsed_s": 1292.3
    },
    {
      "step": 7200,
      "loss": 1.0893,
      "elapsed_s": 1308.5
    },
    {
      "step": 7300,
      "loss": 1.0056,
      "elapsed_s": 1324.7
    },
    {
      "step": 7400,
      "loss": 1.0232,
      "elapsed_s": 1340.9
    },
    {
      "step": 7500,
      "loss": 1.01,
      "elapsed_s": 1357.2
    },
    {
      "step": 7600,
      "loss": 1.0038,
      "elapsed_s": 1373.3
    },
    {
      "step": 7700,
      "loss": 1.003,
      "elapsed_s": 1389.4
    },
    {
      "step": 7800,
      "loss": 1.0409,
      "elapsed_s": 1405.6
    },
    {
      "step": 7900,
      "loss": 0.9537,
      "elapsed_s": 1421.8
    },
    {
      "step": 8000,
      "loss": 0.9333,
      "elapsed_s": 1437.9
    },
    {
      "step": 8100,
      "loss": 0.9869,
      "elapsed_s": 1453.9
    },
    {
      "step": 8200,
      "loss": 0.9308,
      "elapsed_s": 1470.1
    },
    {
      "step": 8300,
      "loss": 0.9476,
      "elapsed_s": 1486.3
    },
    {
      "step": 8400,
      "loss": 0.9291,
      "elapsed_s": 1502.3
    },
    {
      "step": 8500,
      "loss": 0.9673,
      "elapsed_s": 1518.5
    },
    {
      "step": 8600,
      "loss": 0.9019,
      "elapsed_s": 1534.8
    },
    {
      "step": 8700,
      "loss": 0.9374,
      "elapsed_s": 1551.0
    },
    {
      "step": 8800,
      "loss": 0.8722,
      "elapsed_s": 1567.1
    },
    {
      "step": 8900,
      "loss": 0.8885,
      "elapsed_s": 1583.2
    },
    {
      "step": 9000,
      "loss": 0.866,
      "elapsed_s": 1599.4,
      "accuracy": {
        "unique": 0.478,
        "latest": 0.454,
        "duplicate": 0.792,
        "multihop": 0.608,
        "aggregation": 0.186
      }
    },
    {
      "step": 9100,
      "loss": 0.9287,
      "elapsed_s": 1617.3
    },
    {
      "step": 9200,
      "loss": 0.6948,
      "elapsed_s": 1633.4
    },
    {
      "step": 9300,
      "loss": 0.594,
      "elapsed_s": 1649.6
    },
    {
      "step": 9400,
      "loss": 0.4983,
      "elapsed_s": 1665.8
    },
    {
      "step": 9500,
      "loss": 0.4665,
      "elapsed_s": 1681.9
    },
    {
      "step": 9600,
      "loss": 0.5018,
      "elapsed_s": 1698.0
    },
    {
      "step": 9700,
      "loss": 0.4549,
      "elapsed_s": 1714.2
    },
    {
      "step": 9800,
      "loss": 0.4913,
      "elapsed_s": 1730.4
    },
    {
      "step": 9900,
      "loss": 0.4932,
      "elapsed_s": 1746.6
    },
    {
      "step": 10000,
      "loss": 0.4319,
      "elapsed_s": 1762.7
    },
    {
      "step": 10100,
      "loss": 0.4215,
      "elapsed_s": 1778.8
    },
    {
      "step": 10200,
      "loss": 0.3327,
      "elapsed_s": 1794.8
    },
    {
      "step": 10300,
      "loss": 0.3266,
      "elapsed_s": 1810.9
    },
    {
      "step": 10400,
      "loss": 0.3355,
      "elapsed_s": 1827.1
    },
    {
      "step": 10500,
      "loss": 0.3235,
      "elapsed_s": 1843.3
    },
    {
      "step": 10600,
      "loss": 0.3162,
      "elapsed_s": 1859.5
    },
    {
      "step": 10700,
      "loss": 0.2337,
      "elapsed_s": 1875.7
    },
    {
      "step": 10800,
      "loss": 0.2371,
      "elapsed_s": 1891.8
    },
    {
      "step": 10900,
      "loss": 0.237,
      "elapsed_s": 1907.9
    },
    {
      "step": 11000,
      "loss": 0.2197,
      "elapsed_s": 1924.0
    },
    {
      "step": 11100,
      "loss": 0.2402,
      "elapsed_s": 1940.2
    },
    {
      "step": 11200,
      "loss": 0.2242,
      "elapsed_s": 1956.3
    },
    {
      "step": 11300,
      "loss": 0.2178,
      "elapsed_s": 1972.4
    },
    {
      "step": 11400,
      "loss": 0.1985,
      "elapsed_s": 1988.6
    },
    {
      "step": 11500,
      "loss": 0.1982,
      "elapsed_s": 2004.7
    },
    {
      "step": 11600,
      "loss": 0.1964,
      "elapsed_s": 2020.9
    },
    {
      "step": 11700,
      "loss": 0.1842,
      "elapsed_s": 2037.0
    },
    {
      "step": 11800,
      "loss": 0.2305,
      "elapsed_s": 2053.2
    },
    {
      "step": 11900,
      "loss": 0.2282,
      "elapsed_s": 2069.3
    },
    {
      "step": 12000,
      "loss": 0.2103,
      "elapsed_s": 2085.6
    },
    {
      "step": 12100,
      "loss": 0.2164,
      "elapsed_s": 2101.8
    },
    {
      "step": 12200,
      "loss": 0.2161,
      "elapsed_s": 2117.9
    },
    {
      "step": 12300,
      "loss": 0.1905,
      "elapsed_s": 2134.1
    },
    {
      "step": 12400,
      "loss": 0.2137,
      "elapsed_s": 2150.2
    },
    {
      "step": 12500,
      "loss": 0.1745,
      "elapsed_s": 2166.4
    },
    {
      "step": 12600,
      "loss": 0.2045,
      "elapsed_s": 2182.5
    },
    {
      "step": 12700,
      "loss": 0.2141,
      "elapsed_s": 2198.7
    },
    {
      "step": 12800,
      "loss": 0.2045,
      "elapsed_s": 2214.8
    },
    {
      "step": 12900,
      "loss": 0.2216,
      "elapsed_s": 2231.0
    },
    {
      "step": 13000,
      "loss": 0.2017,
      "elapsed_s": 2247.2
    },
    {
      "step": 13100,
      "loss": 0.1816,
      "elapsed_s": 2263.3
    },
    {
      "step": 13200,
      "loss": 0.2272,
      "elapsed_s": 2279.5
    },
    {
      "step": 13300,
      "loss": 0.2042,
      "elapsed_s": 2295.7
    },
    {
      "step": 13400,
      "loss": 0.1823,
      "elapsed_s": 2311.8
    },
    {
      "step": 13500,
      "loss": 0.2049,
      "elapsed_s": 2328.0
    },
    {
      "step": 13600,
      "loss": 0.1865,
      "elapsed_s": 2344.1
    },
    {
      "step": 13700,
      "loss": 0.1932,
      "elapsed_s": 2360.3
    },
    {
      "step": 13800,
      "loss": 0.1703,
      "elapsed_s": 2376.5
    },
    {
      "step": 13900,
      "loss": 0.1959,
      "elapsed_s": 2392.6
    },
    {
      "step": 14000,
      "loss": 0.1811,
      "elapsed_s": 2408.7
    },
    {
      "step": 14100,
      "loss": 0.207,
      "elapsed_s": 2424.9
    },
    {
      "step": 14200,
      "loss": 0.1986,
      "elapsed_s": 2441.0
    },
    {
      "step": 14300,
      "loss": 0.1736,
      "elapsed_s": 2457.1
    },
    {
      "step": 14400,
      "loss": 0.1877,
      "elapsed_s": 2473.3
    },
    {
      "step": 14500,
      "loss": 0.1976,
      "elapsed_s": 2489.5
    },
    {
      "step": 14600,
      "loss": 0.1797,
      "elapsed_s": 2505.7
    },
    {
      "step": 14700,
      "loss": 0.1769,
      "elapsed_s": 2521.9
    },
    {
      "step": 14800,
      "loss": 0.1748,
      "elapsed_s": 2538.1
    },
    {
      "step": 14900,
      "loss": 0.1744,
      "elapsed_s": 2554.2
    },
    {
      "step": 15000,
      "loss": 0.1694,
      "elapsed_s": 2570.4
    },
    {
      "step": 15100,
      "loss": 0.1621,
      "elapsed_s": 2586.5
    },
    {
      "step": 15200,
      "loss": 0.1517,
      "elapsed_s": 2602.7
    },
    {
      "step": 15300,
      "loss": 0.1608,
      "elapsed_s": 2618.8
    },
    {
      "step": 15400,
      "loss": 0.192,
      "elapsed_s": 2634.9
    },
    {
      "step": 15500,
      "loss": 0.1891,
      "elapsed_s": 2651.2
    },
    {
      "step": 15600,
      "loss": 0.1481,
      "elapsed_s": 2667.3
    },
    {
      "step": 15700,
      "loss": 0.1975,
      "elapsed_s": 2683.6
    },
    {
      "step": 15800,
      "loss": 0.1732,
      "elapsed_s": 2699.7
    },
    {
      "step": 15900,
      "loss": 0.1568,
      "elapsed_s": 2715.9
    },
    {
      "step": 16000,
      "loss": 0.2118,
      "elapsed_s": 2732.0
    },
    {
      "step": 16100,
      "loss": 0.1748,
      "elapsed_s": 2748.2
    },
    {
      "step": 16200,
      "loss": 0.1859,
      "elapsed_s": 2764.4
    },
    {
      "step": 16300,
      "loss": 0.198,
      "elapsed_s": 2780.6
    },
    {
      "step": 16400,
      "loss": 0.1828,
      "elapsed_s": 2796.7
    },
    {
      "step": 16500,
      "loss": 0.1842,
      "elapsed_s": 2812.9
    },
    {
      "step": 16600,
      "loss": 0.1786,
      "elapsed_s": 2829.1
    },
    {
      "step": 16700,
      "loss": 0.1881,
      "elapsed_s": 2845.2
    },
    {
      "step": 16800,
      "loss": 0.1752,
      "elapsed_s": 2861.3
    },
    {
      "step": 16900,
      "loss": 0.1651,
      "elapsed_s": 2877.5
    },
    {
      "step": 17000,
      "loss": 0.1938,
      "elapsed_s": 2893.6
    },
    {
      "step": 17100,
      "loss": 0.1481,
      "elapsed_s": 2909.7
    },
    {
      "step": 17200,
      "loss": 0.1354,
      "elapsed_s": 2925.9
    },
    {
      "step": 17300,
      "loss": 0.1198,
      "elapsed_s": 2942.1
    },
    {
      "step": 17400,
      "loss": 0.1372,
      "elapsed_s": 2958.2
    },
    {
      "step": 17500,
      "loss": 0.1297,
      "elapsed_s": 2974.4
    },
    {
      "step": 17600,
      "loss": 0.1372,
      "elapsed_s": 2990.5
    },
    {
      "step": 17700,
      "loss": 0.1274,
      "elapsed_s": 3006.7
    },
    {
      "step": 17800,
      "loss": 0.145,
      "elapsed_s": 3022.8
    },
    {
      "step": 17900,
      "loss": 0.1424,
      "elapsed_s": 3039.0
    },
    {
      "step": 18000,
      "loss": 0.1239,
      "elapsed_s": 3055.0,
      "accuracy": {
        "unique": 0.936,
        "latest": 0.92,
        "duplicate": 0.966,
        "multihop": 0.95,
        "aggregation": 0.178
      }
    },
    {
      "step": 18100,
      "loss": 0.1302,
      "elapsed_s": 3072.8
    },
    {
      "step": 18200,
      "loss": 0.1465,
      "elapsed_s": 3089.1
    },
    {
      "step": 18300,
      "loss": 0.1435,
      "elapsed_s": 3105.2
    },
    {
      "step": 18400,
      "loss": 0.1405,
      "elapsed_s": 3121.4
    },
    {
      "step": 18500,
      "loss": 0.1302,
      "elapsed_s": 3137.7
    },
    {
      "step": 18600,
      "loss": 0.1231,
      "elapsed_s": 3153.8
    },
    {
      "step": 18700,
      "loss": 0.1322,
      "elapsed_s": 3170.0
    },
    {
      "step": 18800,
      "loss": 0.1331,
      "elapsed_s": 3186.1
    },
    {
      "step": 18900,
      "loss": 0.1133,
      "elapsed_s": 3202.3
    },
    {
      "step": 19000,
      "loss": 0.1436,
      "elapsed_s": 3218.4
    },
    {
      "step": 19100,
      "loss": 0.1149,
      "elapsed_s": 3234.5
    },
    {
      "step": 19200,
      "loss": 0.1195,
      "elapsed_s": 3250.8
    },
    {
      "step": 19300,
      "loss": 0.1287,
      "elapsed_s": 3266.9
    },
    {
      "step": 19400,
      "loss": 0.0952,
      "elapsed_s": 3283.1
    },
    {
      "step": 19500,
      "loss": 0.1384,
      "elapsed_s": 3299.3
    },
    {
      "step": 19600,
      "loss": 0.1226,
      "elapsed_s": 3315.5
    },
    {
      "step": 19700,
      "loss": 0.1116,
      "elapsed_s": 3331.6
    },
    {
      "step": 19800,
      "loss": 0.1212,
      "elapsed_s": 3347.7
    },
    {
      "step": 19900,
      "loss": 0.1188,
      "elapsed_s": 3363.8
    },
    {
      "step": 20000,
      "loss": 0.0904,
      "elapsed_s": 3380.0
    },
    {
      "step": 20100,
      "loss": 0.1032,
      "elapsed_s": 3396.1
    },
    {
      "step": 20200,
      "loss": 0.1205,
      "elapsed_s": 3412.3
    },
    {
      "step": 20300,
      "loss": 0.1026,
      "elapsed_s": 3428.4
    },
    {
      "step": 20400,
      "loss": 0.1018,
      "elapsed_s": 3444.6
    },
    {
      "step": 20500,
      "loss": 0.1099,
      "elapsed_s": 3460.8
    },
    {
      "step": 20600,
      "loss": 0.1191,
      "elapsed_s": 3477.0
    },
    {
      "step": 20700,
      "loss": 0.1242,
      "elapsed_s": 3493.2
    },
    {
      "step": 20800,
      "loss": 0.0934,
      "elapsed_s": 3509.4
    },
    {
      "step": 20900,
      "loss": 0.1058,
      "elapsed_s": 3525.4
    },
    {
      "step": 21000,
      "loss": 0.1005,
      "elapsed_s": 3541.6
    },
    {
      "step": 21100,
      "loss": 0.111,
      "elapsed_s": 3557.8
    },
    {
      "step": 21200,
      "loss": 0.1138,
      "elapsed_s": 3574.0
    },
    {
      "step": 21300,
      "loss": 0.1306,
      "elapsed_s": 3590.1
    },
    {
      "step": 21400,
      "loss": 0.1359,
      "elapsed_s": 3606.3
    },
    {
      "step": 21500,
      "loss": 0.1122,
      "elapsed_s": 3622.5
    },
    {
      "step": 21600,
      "loss": 0.1225,
      "elapsed_s": 3638.7
    },
    {
      "step": 21700,
      "loss": 0.1192,
      "elapsed_s": 3654.9
    },
    {
      "step": 21800,
      "loss": 0.1012,
      "elapsed_s": 3671.1
    },
    {
      "step": 21900,
      "loss": 0.1037,
      "elapsed_s": 3687.2
    },
    {
      "step": 22000,
      "loss": 0.107,
      "elapsed_s": 3703.4
    },
    {
      "step": 22100,
      "loss": 0.1263,
      "elapsed_s": 3719.5
    },
    {
      "step": 22200,
      "loss": 0.1298,
      "elapsed_s": 3735.7
    },
    {
      "step": 22300,
      "loss": 0.1114,
      "elapsed_s": 3751.9
    },
    {
      "step": 22400,
      "loss": 0.1143,
      "elapsed_s": 3768.0
    },
    {
      "step": 22500,
      "loss": 0.1149,
      "elapsed_s": 3784.1
    },
    {
      "step": 22600,
      "loss": 0.1308,
      "elapsed_s": 3800.3
    },
    {
      "step": 22700,
      "loss": 0.1084,
      "elapsed_s": 3816.3
    },
    {
      "step": 22800,
      "loss": 0.1363,
      "elapsed_s": 3832.6
    },
    {
      "step": 22900,
      "loss": 0.1152,
      "elapsed_s": 3848.6
    },
    {
      "step": 23000,
      "loss": 0.1321,
      "elapsed_s": 3864.9
    },
    {
      "step": 23100,
      "loss": 0.1403,
      "elapsed_s": 3881.0
    },
    {
      "step": 23200,
      "loss": 0.112,
      "elapsed_s": 3897.2
    },
    {
      "step": 23300,
      "loss": 0.129,
      "elapsed_s": 3913.3
    },
    {
      "step": 23400,
      "loss": 0.0913,
      "elapsed_s": 3929.4
    },
    {
      "step": 23500,
      "loss": 0.1077,
      "elapsed_s": 3945.5
    },
    {
      "step": 23600,
      "loss": 0.0804,
      "elapsed_s": 3961.8
    },
    {
      "step": 23700,
      "loss": 0.0927,
      "elapsed_s": 3978.0
    },
    {
      "step": 23800,
      "loss": 0.0945,
      "elapsed_s": 3994.2
    },
    {
      "step": 23900,
      "loss": 0.095,
      "elapsed_s": 4010.4
    },
    {
      "step": 24000,
      "loss": 0.0834,
      "elapsed_s": 4026.6
    },
    {
      "step": 24100,
      "loss": 0.0889,
      "elapsed_s": 4042.7
    },
    {
      "step": 24200,
      "loss": 0.067,
      "elapsed_s": 4058.8
    },
    {
      "step": 24300,
      "loss": 0.0946,
      "elapsed_s": 4075.0
    },
    {
      "step": 24400,
      "loss": 0.094,
      "elapsed_s": 4091.2
    },
    {
      "step": 24500,
      "loss": 0.0822,
      "elapsed_s": 4107.2
    },
    {
      "step": 24600,
      "loss": 0.0913,
      "elapsed_s": 4123.3
    },
    {
      "step": 24700,
      "loss": 0.091,
      "elapsed_s": 4139.6
    },
    {
      "step": 24800,
      "loss": 0.0851,
      "elapsed_s": 4155.8
    },
    {
      "step": 24900,
      "loss": 0.0924,
      "elapsed_s": 4172.0
    },
    {
      "step": 25000,
      "loss": 0.0865,
      "elapsed_s": 4188.2
    },
    {
      "step": 25100,
      "loss": 0.0832,
      "elapsed_s": 4204.4
    },
    {
      "step": 25200,
      "loss": 0.0743,
      "elapsed_s": 4220.5
    },
    {
      "step": 25300,
      "loss": 0.0724,
      "elapsed_s": 4236.6
    },
    {
      "step": 25400,
      "loss": 0.0727,
      "elapsed_s": 4252.8
    },
    {
      "step": 25500,
      "loss": 0.0748,
      "elapsed_s": 4268.9
    },
    {
      "step": 25600,
      "loss": 0.0716,
      "elapsed_s": 4285.1
    },
    {
      "step": 25700,
      "loss": 0.0658,
      "elapsed_s": 4301.2
    },
    {
      "step": 25800,
      "loss": 0.0722,
      "elapsed_s": 4317.3
    },
    {
      "step": 25900,
      "loss": 0.0701,
      "elapsed_s": 4333.4
    },
    {
      "step": 26000,
      "loss": 0.0962,
      "elapsed_s": 4349.6
    },
    {
      "step": 26100,
      "loss": 0.0817,
      "elapsed_s": 4365.8
    },
    {
      "step": 26200,
      "loss": 0.0821,
      "elapsed_s": 4382.0
    },
    {
      "step": 26300,
      "loss": 0.0747,
      "elapsed_s": 4398.2
    },
    {
      "step": 26400,
      "loss": 0.0772,
      "elapsed_s": 4414.4
    },
    {
      "step": 26500,
      "loss": 0.0741,
      "elapsed_s": 4430.6
    },
    {
      "step": 26600,
      "loss": 0.0602,
      "elapsed_s": 4446.7
    },
    {
      "step": 26700,
      "loss": 0.0658,
      "elapsed_s": 4461.5
    },
    {
      "step": 26800,
      "loss": 0.0814,
      "elapsed_s": 4476.1
    },
    {
      "step": 26900,
      "loss": 0.0725,
      "elapsed_s": 4490.7
    },
    {
      "step": 27000,
      "loss": 0.0684,
      "elapsed_s": 4506.8,
      "accuracy": {
        "unique": 0.972,
        "latest": 0.97,
        "duplicate": 0.994,
        "multihop": 0.984,
        "aggregation": 0.274
      }
    },
    {
      "step": 27100,
      "loss": 0.0743,
      "elapsed_s": 4524.7
    },
    {
      "step": 27200,
      "loss": 0.0803,
      "elapsed_s": 4541.0
    },
    {
      "step": 27300,
      "loss": 0.067,
      "elapsed_s": 4557.8
    },
    {
      "step": 27400,
      "loss": 0.0699,
      "elapsed_s": 4574.0
    },
    {
      "step": 27500,
      "loss": 0.0618,
      "elapsed_s": 4590.2
    },
    {
      "step": 27600,
      "loss": 0.0673,
      "elapsed_s": 4606.3
    },
    {
      "step": 27700,
      "loss": 0.0715,
      "elapsed_s": 4622.6
    },
    {
      "step": 27800,
      "loss": 0.069,
      "elapsed_s": 4638.9
    },
    {
      "step": 27900,
      "loss": 0.0828,
      "elapsed_s": 4655.8
    },
    {
      "step": 28000,
      "loss": 0.0736,
      "elapsed_s": 4672.9
    },
    {
      "step": 28100,
      "loss": 0.0626,
      "elapsed_s": 4690.3
    },
    {
      "step": 28200,
      "loss": 0.0848,
      "elapsed_s": 4707.7
    },
    {
      "step": 28300,
      "loss": 0.0699,
      "elapsed_s": 4724.8
    },
    {
      "step": 28400,
      "loss": 0.0716,
      "elapsed_s": 4741.8
    },
    {
      "step": 28500,
      "loss": 0.075,
      "elapsed_s": 4758.8
    },
    {
      "step": 28600,
      "loss": 0.0591,
      "elapsed_s": 4775.5
    },
    {
      "step": 28700,
      "loss": 0.0736,
      "elapsed_s": 4791.9
    },
    {
      "step": 28800,
      "loss": 0.0707,
      "elapsed_s": 4808.3
    },
    {
      "step": 28900,
      "loss": 0.0628,
      "elapsed_s": 4824.7
    },
    {
      "step": 29000,
      "loss": 0.0712,
      "elapsed_s": 4841.0
    },
    {
      "step": 29100,
      "loss": 0.0733,
      "elapsed_s": 4857.6
    },
    {
      "step": 29200,
      "loss": 0.0627,
      "elapsed_s": 4874.4
    },
    {
      "step": 29300,
      "loss": 0.0721,
      "elapsed_s": 4891.1
    },
    {
      "step": 29400,
      "loss": 0.0587,
      "elapsed_s": 4907.6
    },
    {
      "step": 29500,
      "loss": 0.0787,
      "elapsed_s": 4924.0
    },
    {
      "step": 29600,
      "loss": 0.0641,
      "elapsed_s": 4940.6
    },
    {
      "step": 29700,
      "loss": 0.0616,
      "elapsed_s": 4957.1
    },
    {
      "step": 29800,
      "loss": 0.0517,
      "elapsed_s": 4973.4
    },
    {
      "step": 29900,
      "loss": 0.0601,
      "elapsed_s": 4989.6
    },
    {
      "step": 30000,
      "loss": 0.0492,
      "elapsed_s": 5005.9
    },
    {
      "step": 30100,
      "loss": 0.0659,
      "elapsed_s": 5022.4
    },
    {
      "step": 30200,
      "loss": 0.0559,
      "elapsed_s": 5039.1
    },
    {
      "step": 30300,
      "loss": 0.0504,
      "elapsed_s": 5055.7
    },
    {
      "step": 30400,
      "loss": 0.0597,
      "elapsed_s": 5072.3
    },
    {
      "step": 30500,
      "loss": 0.0701,
      "elapsed_s": 5088.9
    },
    {
      "step": 30600,
      "loss": 0.0584,
      "elapsed_s": 5105.2
    },
    {
      "step": 30700,
      "loss": 0.0518,
      "elapsed_s": 5121.7
    },
    {
      "step": 30800,
      "loss": 0.0516,
      "elapsed_s": 5138.0
    },
    {
      "step": 30900,
      "loss": 0.0507,
      "elapsed_s": 5154.9
    },
    {
      "step": 31000,
      "loss": 0.0616,
      "elapsed_s": 5171.7
    },
    {
      "step": 31100,
      "loss": 0.0583,
      "elapsed_s": 5188.5
    },
    {
      "step": 31200,
      "loss": 0.055,
      "elapsed_s": 5205.4
    },
    {
      "step": 31300,
      "loss": 0.0502,
      "elapsed_s": 5222.2
    },
    {
      "step": 31400,
      "loss": 0.0422,
      "elapsed_s": 5238.9
    },
    {
      "step": 31500,
      "loss": 0.0452,
      "elapsed_s": 5255.8
    },
    {
      "step": 31600,
      "loss": 0.0584,
      "elapsed_s": 5272.7
    },
    {
      "step": 31700,
      "loss": 0.0292,
      "elapsed_s": 5289.4
    },
    {
      "step": 31800,
      "loss": 0.0553,
      "elapsed_s": 5306.2
    },
    {
      "step": 31900,
      "loss": 0.0534,
      "elapsed_s": 5322.9
    },
    {
      "step": 32000,
      "loss": 0.0311,
      "elapsed_s": 5339.7
    },
    {
      "step": 32100,
      "loss": 0.0455,
      "elapsed_s": 5356.2
    },
    {
      "step": 32200,
      "loss": 0.029,
      "elapsed_s": 5373.1
    },
    {
      "step": 32300,
      "loss": 0.0379,
      "elapsed_s": 5389.8
    },
    {
      "step": 32400,
      "loss": 0.0294,
      "elapsed_s": 5406.5
    },
    {
      "step": 32500,
      "loss": 0.0333,
      "elapsed_s": 5423.3
    },
    {
      "step": 32600,
      "loss": 0.0361,
      "elapsed_s": 5440.2
    },
    {
      "step": 32700,
      "loss": 0.0322,
      "elapsed_s": 5457.0
    },
    {
      "step": 32800,
      "loss": 0.0476,
      "elapsed_s": 5473.7
    },
    {
      "step": 32900,
      "loss": 0.0291,
      "elapsed_s": 5490.5
    },
    {
      "step": 33000,
      "loss": 0.037,
      "elapsed_s": 5507.3
    },
    {
      "step": 33100,
      "loss": 0.025,
      "elapsed_s": 5524.0
    },
    {
      "step": 33200,
      "loss": 0.0288,
      "elapsed_s": 5540.8
    },
    {
      "step": 33300,
      "loss": 0.035,
      "elapsed_s": 5557.2
    },
    {
      "step": 33400,
      "loss": 0.0284,
      "elapsed_s": 5574.0
    },
    {
      "step": 33500,
      "loss": 0.0294,
      "elapsed_s": 5590.7
    },
    {
      "step": 33600,
      "loss": 0.0348,
      "elapsed_s": 5607.5
    },
    {
      "step": 33700,
      "loss": 0.0225,
      "elapsed_s": 5624.2
    },
    {
      "step": 33800,
      "loss": 0.025,
      "elapsed_s": 5641.0
    },
    {
      "step": 33900,
      "loss": 0.0225,
      "elapsed_s": 5657.7
    },
    {
      "step": 34000,
      "loss": 0.0349,
      "elapsed_s": 5674.6
    },
    {
      "step": 34100,
      "loss": 0.0403,
      "elapsed_s": 5691.4
    },
    {
      "step": 34200,
      "loss": 0.0319,
      "elapsed_s": 5708.1
    },
    {
      "step": 34300,
      "loss": 0.018,
      "elapsed_s": 5724.9
    },
    {
      "step": 34400,
      "loss": 0.0297,
      "elapsed_s": 5741.6
    },
    {
      "step": 34500,
      "loss": 0.0169,
      "elapsed_s": 5758.3
    },
    {
      "step": 34600,
      "loss": 0.0289,
      "elapsed_s": 5775.1
    },
    {
      "step": 34700,
      "loss": 0.0208,
      "elapsed_s": 5791.7
    },
    {
      "step": 34800,
      "loss": 0.0302,
      "elapsed_s": 5808.2
    },
    {
      "step": 34900,
      "loss": 0.021,
      "elapsed_s": 5824.8
    },
    {
      "step": 35000,
      "loss": 0.0235,
      "elapsed_s": 5841.3
    },
    {
      "step": 35100,
      "loss": 0.0272,
      "elapsed_s": 5857.7
    },
    {
      "step": 35200,
      "loss": 0.0268,
      "elapsed_s": 5874.3
    },
    {
      "step": 35300,
      "loss": 0.02,
      "elapsed_s": 5890.8
    },
    {
      "step": 35400,
      "loss": 0.0263,
      "elapsed_s": 5907.1
    },
    {
      "step": 35500,
      "loss": 0.0387,
      "elapsed_s": 5923.2
    },
    {
      "step": 35600,
      "loss": 0.0259,
      "elapsed_s": 5939.3
    },
    {
      "step": 35700,
      "loss": 0.0219,
      "elapsed_s": 5955.5
    },
    {
      "step": 35800,
      "loss": 0.0201,
      "elapsed_s": 5971.7
    },
    {
      "step": 35900,
      "loss": 0.0357,
      "elapsed_s": 5988.2
    },
    {
      "step": 36000,
      "loss": 0.0148,
      "elapsed_s": 6003.6,
      "accuracy": {
        "unique": 0.988,
        "latest": 0.992,
        "duplicate": 0.998,
        "multihop": 0.998,
        "aggregation": 0.744
      }
    },
    {
      "step": 36100,
      "loss": 0.0143,
      "elapsed_s": 6018.9
    },
    {
      "step": 36200,
      "loss": 0.0232,
      "elapsed_s": 6033.5
    },
    {
      "step": 36300,
      "loss": 0.0238,
      "elapsed_s": 6047.8
    },
    {
      "step": 36400,
      "loss": 0.0212,
      "elapsed_s": 6062.1
    },
    {
      "step": 36500,
      "loss": 0.0139,
      "elapsed_s": 6076.3
    },
    {
      "step": 36600,
      "loss": 0.0147,
      "elapsed_s": 6090.4
    },
    {
      "step": 36700,
      "loss": 0.0205,
      "elapsed_s": 6104.7
    },
    {
      "step": 36800,
      "loss": 0.0294,
      "elapsed_s": 6118.9
    },
    {
      "step": 36900,
      "loss": 0.0174,
      "elapsed_s": 6133.1
    },
    {
      "step": 37000,
      "loss": 0.0133,
      "elapsed_s": 6147.3
    },
    {
      "step": 37100,
      "loss": 0.0169,
      "elapsed_s": 6161.4
    },
    {
      "step": 37200,
      "loss": 0.0417,
      "elapsed_s": 6175.3
    },
    {
      "step": 37300,
      "loss": 0.0113,
      "elapsed_s": 6189.4
    },
    {
      "step": 37400,
      "loss": 0.0232,
      "elapsed_s": 6203.4
    },
    {
      "step": 37500,
      "loss": 0.0255,
      "elapsed_s": 6217.3
    },
    {
      "step": 37600,
      "loss": 0.0203,
      "elapsed_s": 6231.4
    },
    {
      "step": 37700,
      "loss": 0.0205,
      "elapsed_s": 6245.4
    },
    {
      "step": 37800,
      "loss": 0.0124,
      "elapsed_s": 6259.6
    },
    {
      "step": 37900,
      "loss": 0.0135,
      "elapsed_s": 6273.9
    },
    {
      "step": 38000,
      "loss": 0.0176,
      "elapsed_s": 6288.2
    },
    {
      "step": 38100,
      "loss": 0.0102,
      "elapsed_s": 6302.4
    },
    {
      "step": 38200,
      "loss": 0.0133,
      "elapsed_s": 6316.5
    },
    {
      "step": 38300,
      "loss": 0.0086,
      "elapsed_s": 6330.5
    },
    {
      "step": 38400,
      "loss": 0.0124,
      "elapsed_s": 6344.7
    },
    {
      "step": 38500,
      "loss": 0.0128,
      "elapsed_s": 6358.8
    },
    {
      "step": 38600,
      "loss": 0.0133,
      "elapsed_s": 6372.8
    },
    {
      "step": 38700,
      "loss": 0.0117,
      "elapsed_s": 6386.9
    },
    {
      "step": 38800,
      "loss": 0.0068,
      "elapsed_s": 6401.0
    },
    {
      "step": 38900,
      "loss": 0.0191,
      "elapsed_s": 6415.1
    },
    {
      "step": 39000,
      "loss": 0.0151,
      "elapsed_s": 6429.0
    },
    {
      "step": 39100,
      "loss": 0.0077,
      "elapsed_s": 6443.2
    },
    {
      "step": 39200,
      "loss": 0.0086,
      "elapsed_s": 6457.2
    },
    {
      "step": 39300,
      "loss": 0.0344,
      "elapsed_s": 6471.3
    },
    {
      "step": 39400,
      "loss": 0.0151,
      "elapsed_s": 6485.3
    },
    {
      "step": 39500,
      "loss": 0.0045,
      "elapsed_s": 6499.4
    },
    {
      "step": 39600,
      "loss": 0.0117,
      "elapsed_s": 6513.4
    },
    {
      "step": 39700,
      "loss": 0.0141,
      "elapsed_s": 6527.4
    },
    {
      "step": 39800,
      "loss": 0.0251,
      "elapsed_s": 6540.7
    },
    {
      "step": 39900,
      "loss": 0.0193,
      "elapsed_s": 6553.3
    },
    {
      "step": 40000,
      "loss": 0.0112,
      "elapsed_s": 6565.9
    },
    {
      "step": 40100,
      "loss": 0.0142,
      "elapsed_s": 6579.7
    },
    {
      "step": 40200,
      "loss": 0.0106,
      "elapsed_s": 6593.7
    },
    {
      "step": 40300,
      "loss": 0.0095,
      "elapsed_s": 6607.6
    },
    {
      "step": 40400,
      "loss": 0.0082,
      "elapsed_s": 6621.6
    },
    {
      "step": 40500,
      "loss": 0.0087,
      "elapsed_s": 6635.6
    },
    {
      "step": 40600,
      "loss": 0.0146,
      "elapsed_s": 6649.7
    },
    {
      "step": 40700,
      "loss": 0.0098,
      "elapsed_s": 6663.8
    },
    {
      "step": 40800,
      "loss": 0.0113,
      "elapsed_s": 6677.8
    },
    {
      "step": 40900,
      "loss": 0.0096,
      "elapsed_s": 6691.8
    },
    {
      "step": 41000,
      "loss": 0.0099,
      "elapsed_s": 6705.9
    },
    {
      "step": 41100,
      "loss": 0.008,
      "elapsed_s": 6719.9
    },
    {
      "step": 41200,
      "loss": 0.0107,
      "elapsed_s": 6734.0
    },
    {
      "step": 41300,
      "loss": 0.0084,
      "elapsed_s": 6747.9
    },
    {
      "step": 41400,
      "loss": 0.0067,
      "elapsed_s": 6761.9
    },
    {
      "step": 41500,
      "loss": 0.0117,
      "elapsed_s": 6775.9
    },
    {
      "step": 41600,
      "loss": 0.0092,
      "elapsed_s": 6789.9
    },
    {
      "step": 41700,
      "loss": 0.0105,
      "elapsed_s": 6803.9
    },
    {
      "step": 41800,
      "loss": 0.0152,
      "elapsed_s": 6818.0
    },
    {
      "step": 41900,
      "loss": 0.0272,
      "elapsed_s": 6832.0
    },
    {
      "step": 42000,
      "loss": 0.0115,
      "elapsed_s": 6846.1
    },
    {
      "step": 42100,
      "loss": 0.0149,
      "elapsed_s": 6860.0
    },
    {
      "step": 42200,
      "loss": 0.0006,
      "elapsed_s": 6874.0
    },
    {
      "step": 42300,
      "loss": 0.0063,
      "elapsed_s": 6888.1
    },
    {
      "step": 42400,
      "loss": 0.0101,
      "elapsed_s": 6902.1
    },
    {
      "step": 42500,
      "loss": 0.0053,
      "elapsed_s": 6916.2
    },
    {
      "step": 42600,
      "loss": 0.0075,
      "elapsed_s": 6930.2
    },
    {
      "step": 42700,
      "loss": 0.0068,
      "elapsed_s": 6944.2
    },
    {
      "step": 42800,
      "loss": 0.0085,
      "elapsed_s": 6958.1
    },
    {
      "step": 42900,
      "loss": 0.0076,
      "elapsed_s": 6972.1
    },
    {
      "step": 43000,
      "loss": 0.0197,
      "elapsed_s": 6986.0
    },
    {
      "step": 43100,
      "loss": 0.0196,
      "elapsed_s": 7000.0
    },
    {
      "step": 43200,
      "loss": 0.017,
      "elapsed_s": 7014.0
    },
    {
      "step": 43300,
      "loss": 0.0134,
      "elapsed_s": 7028.0
    },
    {
      "step": 43400,
      "loss": 0.0108,
      "elapsed_s": 7042.0
    },
    {
      "step": 43500,
      "loss": 0.008,
      "elapsed_s": 7056.0
    },
    {
      "step": 43600,
      "loss": 0.0077,
      "elapsed_s": 7069.9
    },
    {
      "step": 43700,
      "loss": 0.0178,
      "elapsed_s": 7083.9
    },
    {
      "step": 43800,
      "loss": 0.0168,
      "elapsed_s": 7097.9
    },
    {
      "step": 43900,
      "loss": 0.011,
      "elapsed_s": 7111.8
    },
    {
      "step": 44000,
      "loss": 0.0088,
      "elapsed_s": 7125.8
    },
    {
      "step": 44100,
      "loss": 0.0074,
      "elapsed_s": 7139.7
    },
    {
      "step": 44200,
      "loss": 0.0117,
      "elapsed_s": 7153.6
    },
    {
      "step": 44300,
      "loss": 0.0063,
      "elapsed_s": 7167.5
    },
    {
      "step": 44400,
      "loss": 0.0071,
      "elapsed_s": 7181.4
    },
    {
      "step": 44500,
      "loss": 0.0077,
      "elapsed_s": 7195.4
    },
    {
      "step": 44600,
      "loss": 0.0076,
      "elapsed_s": 7209.3
    },
    {
      "step": 44700,
      "loss": 0.0027,
      "elapsed_s": 7223.4
    },
    {
      "step": 44800,
      "loss": 0.0089,
      "elapsed_s": 7237.4
    },
    {
      "step": 44900,
      "loss": 0.0063,
      "elapsed_s": 7251.3
    },
    {
      "step": 44999,
      "loss": 0.0013,
      "elapsed_s": 7265.1,
      "accuracy": {
        "unique": 0.994,
        "latest": 0.996,
        "duplicate": 0.998,
        "multihop": 1.0,
        "aggregation": 0.922
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.994,
    "latest": 0.996,
    "duplicate": 0.998,
    "multihop": 1.0,
    "aggregation": 0.922
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/extended/seed3/config.json <==
{
  "preset": "base",
  "model_seed": 3,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": "none",
  "tasks": [
    "unique",
    "latest",
    "duplicate",
    "multihop",
    "aggregation"
  ],
  "teacher": {
    "vocab_size": 100,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 45000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.0003,
  "eval_per_task": 500
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/extended/seed3/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.2835,
      "elapsed_s": 0.1,
      "accuracy": {
        "unique": 0.012,
        "latest": 0.016,
        "duplicate": 0.016,
        "multihop": 0.008,
        "aggregation": 0.0
      }
    },
    {
      "step": 100,
      "loss": 4.1884,
      "elapsed_s": 15.6
    },
    {
      "step": 200,
      "loss": 4.074,
      "elapsed_s": 29.5
    },
    {
      "step": 300,
      "loss": 3.7214,
      "elapsed_s": 43.3
    },
    {
      "step": 400,
      "loss": 3.5326,
      "elapsed_s": 57.4
    },
    {
      "step": 500,
      "loss": 3.4806,
      "elapsed_s": 71.4
    },
    {
      "step": 600,
      "loss": 3.4541,
      "elapsed_s": 85.2
    },
    {
      "step": 700,
      "loss": 3.4289,
      "elapsed_s": 99.3
    },
    {
      "step": 800,
      "loss": 3.3866,
      "elapsed_s": 113.3
    },
    {
      "step": 900,
      "loss": 3.3252,
      "elapsed_s": 127.3
    },
    {
      "step": 1000,
      "loss": 3.3271,
      "elapsed_s": 141.3
    },
    {
      "step": 1100,
      "loss": 3.3565,
      "elapsed_s": 155.5
    },
    {
      "step": 1200,
      "loss": 3.2957,
      "elapsed_s": 169.4
    },
    {
      "step": 1300,
      "loss": 3.3386,
      "elapsed_s": 183.4
    },
    {
      "step": 1400,
      "loss": 3.2916,
      "elapsed_s": 197.3
    },
    {
      "step": 1500,
      "loss": 3.3247,
      "elapsed_s": 211.2
    },
    {
      "step": 1600,
      "loss": 3.2994,
      "elapsed_s": 225.2
    },
    {
      "step": 1700,
      "loss": 3.2679,
      "elapsed_s": 239.3
    },
    {
      "step": 1800,
      "loss": 3.2776,
      "elapsed_s": 253.2
    },
    {
      "step": 1900,
      "loss": 3.2879,
      "elapsed_s": 267.2
    },
    {
      "step": 2000,
      "loss": 3.2497,
      "elapsed_s": 281.1
    },
    {
      "step": 2100,
      "loss": 3.2178,
      "elapsed_s": 295.1
    },
    {
      "step": 2200,
      "loss": 3.2614,
      "elapsed_s": 309.2
    },
    {
      "step": 2300,
      "loss": 3.1797,
      "elapsed_s": 323.3
    },
    {
      "step": 2400,
      "loss": 3.23,
      "elapsed_s": 337.3
    },
    {
      "step": 2500,
      "loss": 3.2327,
      "elapsed_s": 351.4
    },
    {
      "step": 2600,
      "loss": 3.2517,
      "elapsed_s": 365.4
    },
    {
      "step": 2700,
      "loss": 3.2125,
      "elapsed_s": 379.4
    },
    {
      "step": 2800,
      "loss": 3.2365,
      "elapsed_s": 393.4
    },
    {
      "step": 2900,
      "loss": 3.2073,
      "elapsed_s": 407.4
    },
    {
      "step": 3000,
      "loss": 3.1789,
      "elapsed_s": 421.5
    },
    {
      "step": 3100,
      "loss": 3.203,
      "elapsed_s": 435.4
    },
    {
      "step": 3200,
      "loss": 3.2539,
      "elapsed_s": 449.4
    },
    {
      "step": 3300,
      "loss": 3.2415,
      "elapsed_s": 463.5
    },
    {
      "step": 3400,
      "loss": 3.1856,
      "elapsed_s": 477.6
    },
    {
      "step": 3500,
      "loss": 3.1895,
      "elapsed_s": 491.6
    },
    {
      "step": 3600,
      "loss": 3.186,
      "elapsed_s": 505.6
    },
    {
      "step": 3700,
      "loss": 3.2075,
      "elapsed_s": 519.6
    },
    {
      "step": 3800,
      "loss": 3.2179,
      "elapsed_s": 533.4
    },
    {
      "step": 3900,
      "loss": 3.2319,
      "elapsed_s": 547.3
    },
    {
      "step": 4000,
      "loss": 3.2279,
      "elapsed_s": 561.2
    },
    {
      "step": 4100,
      "loss": 3.1862,
      "elapsed_s": 575.2
    },
    {
      "step": 4200,
      "loss": 3.2031,
      "elapsed_s": 589.1
    },
    {
      "step": 4300,
      "loss": 3.2088,
      "elapsed_s": 603.1
    },
    {
      "step": 4400,
      "loss": 3.2157,
      "elapsed_s": 617.1
    },
    {
      "step": 4500,
      "loss": 3.2354,
      "elapsed_s": 631.1
    },
    {
      "step": 4600,
      "loss": 3.2206,
      "elapsed_s": 645.2
    },
    {
      "step": 4700,
      "loss": 3.2039,
      "elapsed_s": 659.2
    },
    {
      "step": 4800,
      "loss": 3.1825,
      "elapsed_s": 673.1
    },
    {
      "step": 4900,
      "loss": 3.1996,
      "elapsed_s": 687.1
    },
    {
      "step": 5000,
      "loss": 3.2144,
      "elapsed_s": 701.2
    },
    {
      "step": 5100,
      "loss": 3.192,
      "elapsed_s": 715.3
    },
    {
      "step": 5200,
      "loss": 3.2076,
      "elapsed_s": 729.4
    },
    {
      "step": 5300,
      "loss": 3.1758,
      "elapsed_s": 743.4
    },
    {
      "step": 5400,
      "loss": 3.2405,
      "elapsed_s": 757.3
    },
    {
      "step": 5500,
      "loss": 3.1871,
      "elapsed_s": 771.3
    },
    {
      "step": 5600,
      "loss": 3.1496,
      "elapsed_s": 785.2
    },
    {
      "step": 5700,
      "loss": 3.2059,
      "elapsed_s": 799.2
    },
    {
      "step": 5800,
      "loss": 3.1799,
      "elapsed_s": 813.1
    },
    {
      "step": 5900,
      "loss": 3.2228,
      "elapsed_s": 827.1
    },
    {
      "step": 6000,
      "loss": 3.1414,
      "elapsed_s": 841.1
    },
    {
      "step": 6100,
      "loss": 3.1907,
      "elapsed_s": 855.2
    },
    {
      "step": 6200,
      "loss": 3.2088,
      "elapsed_s": 869.3
    },
    {
      "step": 6300,
      "loss": 3.2068,
      "elapsed_s": 883.3
    },
    {
      "step": 6400,
      "loss": 3.1722,
      "elapsed_s": 897.2
    },
    {
      "step": 6500,
      "loss": 3.1725,
      "elapsed_s": 911.2
    },
    {
      "step": 6600,
      "loss": 3.1618,
      "elapsed_s": 925.2
    },
    {
      "step": 6700,
      "loss": 3.1822,
      "elapsed_s": 939.2
    },
    {
      "step": 6800,
      "loss": 3.1754,
      "elapsed_s": 953.1
    },
    {
      "step": 6900,
      "loss": 3.1751,
      "elapsed_s": 967.1
    },
    {
      "step": 7000,
      "loss": 3.1482,
      "elapsed_s": 981.0
    },
    {
      "step": 7100,
      "loss": 3.1806,
      "elapsed_s": 994.9
    },
    {
      "step": 7200,
      "loss": 3.2287,
      "elapsed_s": 1008.9
    },
    {
      "step": 7300,
      "loss": 3.1388,
      "elapsed_s": 1022.7
    },
    {
      "step": 7400,
      "loss": 3.1504,
      "elapsed_s": 1036.6
    },
    {
      "step": 7500,
      "loss": 3.1462,
      "elapsed_s": 1050.5
    },
    {
      "step": 7600,
      "loss": 3.129,
      "elapsed_s": 1064.4
    },
    {
      "step": 7700,
      "loss": 3.1353,
      "elapsed_s": 1078.3
    },
    {
      "step": 7800,
      "loss": 3.1232,
      "elapsed_s": 1092.1
    },
    {
      "step": 7900,
      "loss": 3.065,
      "elapsed_s": 1106.1
    },
    {
      "step": 8000,
      "loss": 2.9851,
      "elapsed_s": 1120.0
    },
    {
      "step": 8100,
      "loss": 2.9106,
      "elapsed_s": 1134.0
    },
    {
      "step": 8200,
      "loss": 2.7756,
      "elapsed_s": 1148.4
    },
    {
      "step": 8300,
      "loss": 2.6987,
      "elapsed_s": 1162.3
    },
    {
      "step": 8400,
      "loss": 2.5975,
      "elapsed_s": 1176.5
    },
    {
      "step": 8500,
      "loss": 2.513,
      "elapsed_s": 1190.7
    },
    {
      "step": 8600,
      "loss": 1.9988,
      "elapsed_s": 1205.2
    },
    {
      "step": 8700,
      "loss": 1.3474,
      "elapsed_s": 1219.1
    },
    {
      "step": 8800,
      "loss": 1.3126,
      "elapsed_s": 1233.1
    },
    {
      "step": 8900,
      "loss": 1.2934,
      "elapsed_s": 1247.1
    },
    {
      "step": 9000,
      "loss": 1.2144,
      "elapsed_s": 1261.0,
      "accuracy": {
        "unique": 0.442,
        "latest": 0.358,
        "duplicate": 0.784,
        "multihop": 0.052,
        "aggregation": 0.204
      }
    },
    {
      "step": 9100,
      "loss": 1.2386,
      "elapsed_s": 1276.3
    },
    {
      "step": 9200,
      "loss": 1.1976,
      "elapsed_s": 1290.2
    },
    {
      "step": 9300,
      "loss": 1.1913,
      "elapsed_s": 1304.1
    },
    {
      "step": 9400,
      "loss": 1.1949,
      "elapsed_s": 1318.0
    },
    {
      "step": 9500,
      "loss": 1.171,
      "elapsed_s": 1331.9
    },
    {
      "step": 9600,
      "loss": 1.1249,
      "elapsed_s": 1345.9
    },
    {
      "step": 9700,
      "loss": 1.1343,
      "elapsed_s": 1360.0
    },
    {
      "step": 9800,
      "loss": 1.0489,
      "elapsed_s": 1374.0
    },
    {
      "step": 9900,
      "loss": 1.098,
      "elapsed_s": 1388.0
    },
    {
      "step": 10000,
      "loss": 1.0447,
      "elapsed_s": 1401.9
    },
    {
      "step": 10100,
      "loss": 1.0788,
      "elapsed_s": 1415.8
    },
    {
      "step": 10200,
      "loss": 1.0995,
      "elapsed_s": 1429.8
    },
    {
      "step": 10300,
      "loss": 1.0922,
      "elapsed_s": 1443.7
    },
    {
      "step": 10400,
      "loss": 1.1147,
      "elapsed_s": 1457.6
    },
    {
      "step": 10500,
      "loss": 1.0864,
      "elapsed_s": 1472.2
    },
    {
      "step": 10600,
      "loss": 1.0749,
      "elapsed_s": 1486.5
    },
    {
      "step": 10700,
      "loss": 1.1511,
      "elapsed_s": 1500.9
    },
    {
      "step": 10800,
      "loss": 1.0713,
      "elapsed_s": 1514.9
    },
    {
      "step": 10900,
      "loss": 1.053,
      "elapsed_s": 1528.9
    },
    {
      "step": 11000,
      "loss": 1.0576,
      "elapsed_s": 1542.9
    },
    {
      "step": 11100,
      "loss": 1.1087,
      "elapsed_s": 1556.9
    },
    {
      "step": 11200,
      "loss": 1.0969,
      "elapsed_s": 1570.9
    },
    {
      "step": 11300,
      "loss": 1.0291,
      "elapsed_s": 1584.9
    },
    {
      "step": 11400,
      "loss": 1.0367,
      "elapsed_s": 1599.0
    },
    {
      "step": 11500,
      "loss": 0.9928,
      "elapsed_s": 1613.0
    },
    {
      "step": 11600,
      "loss": 1.1118,
      "elapsed_s": 1627.0
    },
    {
      "step": 11700,
      "loss": 1.0809,
      "elapsed_s": 1641.0
    },
    {
      "step": 11800,
      "loss": 1.1146,
      "elapsed_s": 1654.9
    },
    {
      "step": 11900,
      "loss": 0.9809,
      "elapsed_s": 1668.9
    },
    {
      "step": 12000,
      "loss": 1.0364,
      "elapsed_s": 1682.9
    },
    {
      "step": 12100,
      "loss": 1.013,
      "elapsed_s": 1696.9
    },
    {
      "step": 12200,
      "loss": 0.9973,
      "elapsed_s": 1710.9
    },
    {
      "step": 12300,
      "loss": 1.0599,
      "elapsed_s": 1724.9
    },
    {
      "step": 12400,
      "loss": 1.0124,
      "elapsed_s": 1738.9
    },
    {
      "step": 12500,
      "loss": 1.0263,
      "elapsed_s": 1752.9
    },
    {
      "step": 12600,
      "loss": 1.0516,
      "elapsed_s": 1766.9
    },
    {
      "step": 12700,
      "loss": 0.9834,
      "elapsed_s": 1781.0
    },
    {
      "step": 12800,
      "loss": 1.0575,
      "elapsed_s": 1795.0
    },
    {
      "step": 12900,
      "loss": 1.0258,
      "elapsed_s": 1809.1
    },
    {
      "step": 13000,
      "loss": 0.9879,
      "elapsed_s": 1823.3
    },
    {
      "step": 13100,
      "loss": 0.9644,
      "elapsed_s": 1837.4
    },
    {
      "step": 13200,
      "loss": 0.9543,
      "elapsed_s": 1851.5
    },
    {
      "step": 13300,
      "loss": 0.9418,
      "elapsed_s": 1865.5
    },
    {
      "step": 13400,
      "loss": 0.9003,
      "elapsed_s": 1879.5
    },
    {
      "step": 13500,
      "loss": 0.8974,
      "elapsed_s": 1893.5
    },
    {
      "step": 13600,
      "loss": 0.918,
      "elapsed_s": 1907.5
    },
    {
      "step": 13700,
      "loss": 0.9516,
      "elapsed_s": 1921.5
    },
    {
      "step": 13800,
      "loss": 0.8685,
      "elapsed_s": 1935.6
    },
    {
      "step": 13900,
      "loss": 0.9038,
      "elapsed_s": 1949.6
    },
    {
      "step": 14000,
      "loss": 0.8338,
      "elapsed_s": 1963.5
    },
    {
      "step": 14100,
      "loss": 0.8873,
      "elapsed_s": 1977.5
    },
    {
      "step": 14200,
      "loss": 0.9115,
      "elapsed_s": 1991.5
    },
    {
      "step": 14300,
      "loss": 0.8809,
      "elapsed_s": 2005.5
    },
    {
      "step": 14400,
      "loss": 0.8608,
      "elapsed_s": 2019.5
    },
    {
      "step": 14500,
      "loss": 0.872,
      "elapsed_s": 2033.5
    },
    {
      "step": 14600,
      "loss": 0.8846,
      "elapsed_s": 2047.5
    },
    {
      "step": 14700,
      "loss": 0.8911,
      "elapsed_s": 2061.5
    },
    {
      "step": 14800,
      "loss": 0.8247,
      "elapsed_s": 2075.5
    },
    {
      "step": 14900,
      "loss": 0.8802,
      "elapsed_s": 2089.6
    },
    {
      "step": 15000,
      "loss": 0.8302,
      "elapsed_s": 2103.5
    },
    {
      "step": 15100,
      "loss": 0.8272,
      "elapsed_s": 2117.5
    },
    {
      "step": 15200,
      "loss": 0.8517,
      "elapsed_s": 2131.6
    },
    {
      "step": 15300,
      "loss": 0.826,
      "elapsed_s": 2145.7
    },
    {
      "step": 15400,
      "loss": 0.8219,
      "elapsed_s": 2159.7
    },
    {
      "step": 15500,
      "loss": 0.8117,
      "elapsed_s": 2173.6
    },
    {
      "step": 15600,
      "loss": 0.7701,
      "elapsed_s": 2187.5
    },
    {
      "step": 15700,
      "loss": 0.7609,
      "elapsed_s": 2201.6
    },
    {
      "step": 15800,
      "loss": 0.7387,
      "elapsed_s": 2215.5
    },
    {
      "step": 15900,
      "loss": 0.805,
      "elapsed_s": 2229.5
    },
    {
      "step": 16000,
      "loss": 0.6897,
      "elapsed_s": 2243.5
    },
    {
      "step": 16100,
      "loss": 0.7015,
      "elapsed_s": 2257.5
    },
    {
      "step": 16200,
      "loss": 0.7239,
      "elapsed_s": 2271.6
    },
    {
      "step": 16300,
      "loss": 0.6696,
      "elapsed_s": 2285.7
    },
    {
      "step": 16400,
      "loss": 0.593,
      "elapsed_s": 2299.8
    },
    {
      "step": 16500,
      "loss": 0.5634,
      "elapsed_s": 2313.8
    },
    {
      "step": 16600,
      "loss": 0.5574,
      "elapsed_s": 2327.8
    },
    {
      "step": 16700,
      "loss": 0.5473,
      "elapsed_s": 2341.9
    },
    {
      "step": 16800,
      "loss": 0.5291,
      "elapsed_s": 2355.9
    },
    {
      "step": 16900,
      "loss": 0.5219,
      "elapsed_s": 2369.9
    },
    {
      "step": 17000,
      "loss": 0.514,
      "elapsed_s": 2384.0
    },
    {
      "step": 17100,
      "loss": 0.4738,
      "elapsed_s": 2398.0
    },
    {
      "step": 17200,
      "loss": 0.4558,
      "elapsed_s": 2412.1
    },
    {
      "step": 17300,
      "loss": 0.5226,
      "elapsed_s": 2426.1
    },
    {
      "step": 17400,
      "loss": 0.5185,
      "elapsed_s": 2440.0
    },
    {
      "step": 17500,
      "loss": 0.506,
      "elapsed_s": 2454.1
    },
    {
      "step": 17600,
      "loss": 0.5178,
      "elapsed_s": 2468.1
    },
    {
      "step": 17700,
      "loss": 0.4663,
      "elapsed_s": 2482.2
    },
    {
      "step": 17800,
      "loss": 0.5668,
      "elapsed_s": 2496.3
    },
    {
      "step": 17900,
      "loss": 0.4794,
      "elapsed_s": 2510.3
    },
    {
      "step": 18000,
      "loss": 0.499,
      "elapsed_s": 2524.4,
      "accuracy": {
        "unique": 0.764,
        "latest": 0.678,
        "duplicate": 0.898,
        "multihop": 0.078,
        "aggregation": 0.202
      }
    },
    {
      "step": 18100,
      "loss": 0.4675,
      "elapsed_s": 2540.0
    },
    {
      "step": 18200,
      "loss": 0.5147,
      "elapsed_s": 2554.1
    },
    {
      "step": 18300,
      "loss": 0.5193,
      "elapsed_s": 2568.1
    },
    {
      "step": 18400,
      "loss": 0.4639,
      "elapsed_s": 2582.1
    },
    {
      "step": 18500,
      "loss": 0.5044,
      "elapsed_s": 2596.2
    },
    {
      "step": 18600,
      "loss": 0.4019,
      "elapsed_s": 2610.2
    },
    {
      "step": 18700,
      "loss": 0.4783,
      "elapsed_s": 2624.3
    },
    {
      "step": 18800,
      "loss": 0.4739,
      "elapsed_s": 2638.3
    },
    {
      "step": 18900,
      "loss": 0.523,
      "elapsed_s": 2652.4
    },
    {
      "step": 19000,
      "loss": 0.4633,
      "elapsed_s": 2666.4
    },
    {
      "step": 19100,
      "loss": 0.4553,
      "elapsed_s": 2680.4
    },
    {
      "step": 19200,
      "loss": 0.4403,
      "elapsed_s": 2694.5
    },
    {
      "step": 19300,
      "loss": 0.3853,
      "elapsed_s": 2708.7
    },
    {
      "step": 19400,
      "loss": 0.3668,
      "elapsed_s": 2722.8
    },
    {
      "step": 19500,
      "loss": 0.41,
      "elapsed_s": 2736.3
    },
    {
      "step": 19600,
      "loss": 0.3519,
      "elapsed_s": 2749.0
    },
    {
      "step": 19700,
      "loss": 0.3483,
      "elapsed_s": 2761.6
    },
    {
      "step": 19800,
      "loss": 0.3166,
      "elapsed_s": 2775.4
    },
    {
      "step": 19900,
      "loss": 0.3802,
      "elapsed_s": 2789.5
    },
    {
      "step": 20000,
      "loss": 0.3519,
      "elapsed_s": 2803.5
    },
    {
      "step": 20100,
      "loss": 0.3283,
      "elapsed_s": 2817.6
    },
    {
      "step": 20200,
      "loss": 0.3479,
      "elapsed_s": 2831.7
    },
    {
      "step": 20300,
      "loss": 0.3189,
      "elapsed_s": 2845.7
    },
    {
      "step": 20400,
      "loss": 0.3643,
      "elapsed_s": 2859.8
    },
    {
      "step": 20500,
      "loss": 0.3547,
      "elapsed_s": 2873.8
    },
    {
      "step": 20600,
      "loss": 0.3333,
      "elapsed_s": 2887.9
    },
    {
      "step": 20700,
      "loss": 0.3261,
      "elapsed_s": 2901.9
    },
    {
      "step": 20800,
      "loss": 0.2654,
      "elapsed_s": 2916.0
    },
    {
      "step": 20900,
      "loss": 0.3336,
      "elapsed_s": 2930.0
    },
    {
      "step": 21000,
      "loss": 0.3197,
      "elapsed_s": 2944.0
    },
    {
      "step": 21100,
      "loss": 0.3351,
      "elapsed_s": 2958.0
    },
    {
      "step": 21200,
      "loss": 0.3007,
      "elapsed_s": 2972.0
    },
    {
      "step": 21300,
      "loss": 0.2967,
      "elapsed_s": 2986.0
    },
    {
      "step": 21400,
      "loss": 0.2794,
      "elapsed_s": 3000.0
    },
    {
      "step": 21500,
      "loss": 0.3129,
      "elapsed_s": 3014.1
    },
    {
      "step": 21600,
      "loss": 0.3046,
      "elapsed_s": 3028.1
    },
    {
      "step": 21700,
      "loss": 0.3191,
      "elapsed_s": 3042.2
    },
    {
      "step": 21800,
      "loss": 0.3138,
      "elapsed_s": 3056.2
    },
    {
      "step": 21900,
      "loss": 0.3033,
      "elapsed_s": 3070.3
    },
    {
      "step": 22000,
      "loss": 0.2848,
      "elapsed_s": 3084.3
    },
    {
      "step": 22100,
      "loss": 0.2951,
      "elapsed_s": 3098.4
    },
    {
      "step": 22200,
      "loss": 0.341,
      "elapsed_s": 3112.4
    },
    {
      "step": 22300,
      "loss": 0.3055,
      "elapsed_s": 3126.4
    },
    {
      "step": 22400,
      "loss": 0.3003,
      "elapsed_s": 3140.4
    },
    {
      "step": 22500,
      "loss": 0.3159,
      "elapsed_s": 3154.4
    },
    {
      "step": 22600,
      "loss": 0.274,
      "elapsed_s": 3168.5
    },
    {
      "step": 22700,
      "loss": 0.2958,
      "elapsed_s": 3182.5
    },
    {
      "step": 22800,
      "loss": 0.3304,
      "elapsed_s": 3196.5
    },
    {
      "step": 22900,
      "loss": 0.3197,
      "elapsed_s": 3210.7
    },
    {
      "step": 23000,
      "loss": 0.3052,
      "elapsed_s": 3224.8
    },
    {
      "step": 23100,
      "loss": 0.2839,
      "elapsed_s": 3238.8
    },
    {
      "step": 23200,
      "loss": 0.305,
      "elapsed_s": 3252.9
    },
    {
      "step": 23300,
      "loss": 0.298,
      "elapsed_s": 3266.8
    },
    {
      "step": 23400,
      "loss": 0.2981,
      "elapsed_s": 3280.8
    },
    {
      "step": 23500,
      "loss": 0.3105,
      "elapsed_s": 3294.9
    },
    {
      "step": 23600,
      "loss": 0.2841,
      "elapsed_s": 3308.9
    },
    {
      "step": 23700,
      "loss": 0.3164,
      "elapsed_s": 3322.9
    },
    {
      "step": 23800,
      "loss": 0.2883,
      "elapsed_s": 3336.9
    },
    {
      "step": 23900,
      "loss": 0.3753,
      "elapsed_s": 3350.9
    },
    {
      "step": 24000,
      "loss": 0.2718,
      "elapsed_s": 3365.0
    },
    {
      "step": 24100,
      "loss": 0.2878,
      "elapsed_s": 3379.1
    },
    {
      "step": 24200,
      "loss": 0.3402,
      "elapsed_s": 3393.2
    },
    {
      "step": 24300,
      "loss": 0.3102,
      "elapsed_s": 3407.2
    },
    {
      "step": 24400,
      "loss": 0.3081,
      "elapsed_s": 3421.3
    },
    {
      "step": 24500,
      "loss": 0.3134,
      "elapsed_s": 3435.3
    },
    {
      "step": 24600,
      "loss": 0.2769,
      "elapsed_s": 3449.3
    },
    {
      "step": 24700,
      "loss": 0.2838,
      "elapsed_s": 3463.3
    },
    {
      "step": 24800,
      "loss": 0.2578,
      "elapsed_s": 3477.4
    },
    {
      "step": 24900,
      "loss": 0.3018,
      "elapsed_s": 3491.4
    },
    {
      "step": 25000,
      "loss": 0.2898,
      "elapsed_s": 3505.6
    },
    {
      "step": 25100,
      "loss": 0.3233,
      "elapsed_s": 3519.7
    },
    {
      "step": 25200,
      "loss": 0.2962,
      "elapsed_s": 3533.7
    },
    {
      "step": 25300,
      "loss": 0.2679,
      "elapsed_s": 3547.7
    },
    {
      "step": 25400,
      "loss": 0.3045,
      "elapsed_s": 3561.7
    },
    {
      "step": 25500,
      "loss": 0.2789,
      "elapsed_s": 3575.7
    },
    {
      "step": 25600,
      "loss": 0.2788,
      "elapsed_s": 3589.7
    },
    {
      "step": 25700,
      "loss": 0.3117,
      "elapsed_s": 3603.6
    },
    {
      "step": 25800,
      "loss": 0.3134,
      "elapsed_s": 3617.5
    },
    {
      "step": 25900,
      "loss": 0.3005,
      "elapsed_s": 3631.5
    },
    {
      "step": 26000,
      "loss": 0.3235,
      "elapsed_s": 3645.4
    },
    {
      "step": 26100,
      "loss": 0.278,
      "elapsed_s": 3659.4
    },
    {
      "step": 26200,
      "loss": 0.2887,
      "elapsed_s": 3673.3
    },
    {
      "step": 26300,
      "loss": 0.302,
      "elapsed_s": 3687.2
    },
    {
      "step": 26400,
      "loss": 0.3079,
      "elapsed_s": 3701.3
    },
    {
      "step": 26500,
      "loss": 0.3229,
      "elapsed_s": 3715.3
    },
    {
      "step": 26600,
      "loss": 0.3266,
      "elapsed_s": 3729.4
    },
    {
      "step": 26700,
      "loss": 0.302,
      "elapsed_s": 3743.4
    },
    {
      "step": 26800,
      "loss": 0.3017,
      "elapsed_s": 3757.4
    },
    {
      "step": 26900,
      "loss": 0.2544,
      "elapsed_s": 3771.4
    },
    {
      "step": 27000,
      "loss": 0.2713,
      "elapsed_s": 3785.4,
      "accuracy": {
        "unique": 0.884,
        "latest": 0.84,
        "duplicate": 0.948,
        "multihop": 0.096,
        "aggregation": 0.228
      }
    },
    {
      "step": 27100,
      "loss": 0.2656,
      "elapsed_s": 3800.7
    },
    {
      "step": 27200,
      "loss": 0.2859,
      "elapsed_s": 3814.8
    },
    {
      "step": 27300,
      "loss": 0.3035,
      "elapsed_s": 3828.9
    },
    {
      "step": 27400,
      "loss": 0.2907,
      "elapsed_s": 3842.9
    },
    {
      "step": 27500,
      "loss": 0.296,
      "elapsed_s": 3856.9
    },
    {
      "step": 27600,
      "loss": 0.2934,
      "elapsed_s": 3870.9
    },
    {
      "step": 27700,
      "loss": 0.2741,
      "elapsed_s": 3884.8
    },
    {
      "step": 27800,
      "loss": 0.2479,
      "elapsed_s": 3898.8
    },
    {
      "step": 27900,
      "loss": 0.2938,
      "elapsed_s": 3912.7
    },
    {
      "step": 28000,
      "loss": 0.3012,
      "elapsed_s": 3926.6
    },
    {
      "step": 28100,
      "loss": 0.3063,
      "elapsed_s": 3940.5
    },
    {
      "step": 28200,
      "loss": 0.3028,
      "elapsed_s": 3954.5
    },
    {
      "step": 28300,
      "loss": 0.2801,
      "elapsed_s": 3968.4
    },
    {
      "step": 28400,
      "loss": 0.2976,
      "elapsed_s": 3982.4
    },
    {
      "step": 28500,
      "loss": 0.2753,
      "elapsed_s": 3996.4
    },
    {
      "step": 28600,
      "loss": 0.3099,
      "elapsed_s": 4010.4
    },
    {
      "step": 28700,
      "loss": 0.2679,
      "elapsed_s": 4024.4
    },
    {
      "step": 28800,
      "loss": 0.2959,
      "elapsed_s": 4038.4
    },
    {
      "step": 28900,
      "loss": 0.2628,
      "elapsed_s": 4052.3
    },
    {
      "step": 29000,
      "loss": 0.2734,
      "elapsed_s": 4066.3
    },
    {
      "step": 29100,
      "loss": 0.2676,
      "elapsed_s": 4080.3
    },
    {
      "step": 29200,
      "loss": 0.3041,
      "elapsed_s": 4094.2
    },
    {
      "step": 29300,
      "loss": 0.2655,
      "elapsed_s": 4108.3
    },
    {
      "step": 29400,
      "loss": 0.2863,
      "elapsed_s": 4122.3
    },
    {
      "step": 29500,
      "loss": 0.2767,
      "elapsed_s": 4136.2
    },
    {
      "step": 29600,
      "loss": 0.2795,
      "elapsed_s": 4150.3
    },
    {
      "step": 29700,
      "loss": 0.2887,
      "elapsed_s": 4164.3
    },
    {
      "step": 29800,
      "loss": 0.2813,
      "elapsed_s": 4178.3
    },
    {
      "step": 29900,
      "loss": 0.3009,
      "elapsed_s": 4192.3
    },
    {
      "step": 30000,
      "loss": 0.2492,
      "elapsed_s": 4206.2
    },
    {
      "step": 30100,
      "loss": 0.2606,
      "elapsed_s": 4220.3
    },
    {
      "step": 30200,
      "loss": 0.276,
      "elapsed_s": 4234.3
    },
    {
      "step": 30300,
      "loss": 0.2566,
      "elapsed_s": 4248.4
    },
    {
      "step": 30400,
      "loss": 0.2846,
      "elapsed_s": 4262.4
    },
    {
      "step": 30500,
      "loss": 0.279,
      "elapsed_s": 4276.3
    },
    {
      "step": 30600,
      "loss": 0.2779,
      "elapsed_s": 4290.3
    },
    {
      "step": 30700,
      "loss": 0.2877,
      "elapsed_s": 4304.3
    },
    {
      "step": 30800,
      "loss": 0.2893,
      "elapsed_s": 4318.2
    },
    {
      "step": 30900,
      "loss": 0.298,
      "elapsed_s": 4332.1
    },
    {
      "step": 31000,
      "loss": 0.3343,
      "elapsed_s": 4346.1
    },
    {
      "step": 31100,
      "loss": 0.2778,
      "elapsed_s": 4360.1
    },
    {
      "step": 31200,
      "loss": 0.2627,
      "elapsed_s": 4374.1
    },
    {
      "step": 31300,
      "loss": 0.3181,
      "elapsed_s": 4388.1
    },
    {
      "step": 31400,
      "loss": 0.2715,
      "elapsed_s": 4402.1
    },
    {
      "step": 31500,
      "loss": 0.248,
      "elapsed_s": 4416.1
    },
    {
      "step": 31600,
      "loss": 0.2581,
      "elapsed_s": 4430.0
    },
    {
      "step": 31700,
      "loss": 0.2576,
      "elapsed_s": 4444.0
    },
    {
      "step": 31800,
      "loss": 0.2342,
      "elapsed_s": 4457.9
    },
    {
      "step": 31900,
      "loss": 0.2853,
      "elapsed_s": 4471.9
    },
    {
      "step": 32000,
      "loss": 0.2659,
      "elapsed_s": 4485.8
    },
    {
      "step": 32100,
      "loss": 0.2692,
      "elapsed_s": 4499.8
    },
    {
      "step": 32200,
      "loss": 0.2532,
      "elapsed_s": 4513.8
    },
    {
      "step": 32300,
      "loss": 0.2682,
      "elapsed_s": 4527.7
    },
    {
      "step": 32400,
      "loss": 0.2911,
      "elapsed_s": 4541.7
    },
    {
      "step": 32500,
      "loss": 0.3041,
      "elapsed_s": 4554.7
    },
    {
      "step": 32600,
      "loss": 0.2591,
      "elapsed_s": 4566.4
    },
    {
      "step": 32700,
      "loss": 0.2654,
      "elapsed_s": 4578.1
    },
    {
      "step": 32800,
      "loss": 0.3161,
      "elapsed_s": 4589.8
    },
    {
      "step": 32900,
      "loss": 0.2691,
      "elapsed_s": 4601.5
    },
    {
      "step": 33000,
      "loss": 0.2897,
      "elapsed_s": 4613.2
    },
    {
      "step": 33100,
      "loss": 0.2484,
      "elapsed_s": 4624.9
    },
    {
      "step": 33200,
      "loss": 0.2905,
      "elapsed_s": 4636.6
    },
    {
      "step": 33300,
      "loss": 0.2474,
      "elapsed_s": 4648.3
    },
    {
      "step": 33400,
      "loss": 0.2428,
      "elapsed_s": 4659.9
    },
    {
      "step": 33500,
      "loss": 0.2462,
      "elapsed_s": 4671.6
    },
    {
      "step": 33600,
      "loss": 0.2765,
      "elapsed_s": 4683.4
    },
    {
      "step": 33700,
      "loss": 0.212,
      "elapsed_s": 4695.1
    },
    {
      "step": 33800,
      "loss": 0.2682,
      "elapsed_s": 4706.8
    },
    {
      "step": 33900,
      "loss": 0.2488,
      "elapsed_s": 4718.5
    },
    {
      "step": 34000,
      "loss": 0.2737,
      "elapsed_s": 4730.3
    },
    {
      "step": 34100,
      "loss": 0.2643,
      "elapsed_s": 4742.0
    },
    {
      "step": 34200,
      "loss": 0.2619,
      "elapsed_s": 4753.7
    },
    {
      "step": 34300,
      "loss": 0.2007,
      "elapsed_s": 4765.4
    },
    {
      "step": 34400,
      "loss": 0.2451,
      "elapsed_s": 4777.2
    },
    {
      "step": 34500,
      "loss": 0.2498,
      "elapsed_s": 4788.9
    },
    {
      "step": 34600,
      "loss": 0.2194,
      "elapsed_s": 4800.7
    },
    {
      "step": 34700,
      "loss": 0.2219,
      "elapsed_s": 4812.4
    },
    {
      "step": 34800,
      "loss": 0.2285,
      "elapsed_s": 4824.1
    },
    {
      "step": 34900,
      "loss": 0.243,
      "elapsed_s": 4835.9
    },
    {
      "step": 35000,
      "loss": 0.262,
      "elapsed_s": 4847.6
    },
    {
      "step": 35100,
      "loss": 0.2527,
      "elapsed_s": 4859.3
    },
    {
      "step": 35200,
      "loss": 0.2504,
      "elapsed_s": 4871.0
    },
    {
      "step": 35300,
      "loss": 0.2461,
      "elapsed_s": 4882.8
    },
    {
      "step": 35400,
      "loss": 0.205,
      "elapsed_s": 4894.5
    },
    {
      "step": 35500,
      "loss": 0.236,
      "elapsed_s": 4906.2
    },
    {
      "step": 35600,
      "loss": 0.2333,
      "elapsed_s": 4918.0
    },
    {
      "step": 35700,
      "loss": 0.2054,
      "elapsed_s": 4929.8
    },
    {
      "step": 35800,
      "loss": 0.2509,
      "elapsed_s": 4941.5
    },
    {
      "step": 35900,
      "loss": 0.2485,
      "elapsed_s": 4953.2
    },
    {
      "step": 36000,
      "loss": 0.2372,
      "elapsed_s": 4964.9,
      "accuracy": {
        "unique": 0.894,
        "latest": 0.886,
        "duplicate": 0.966,
        "multihop": 0.07,
        "aggregation": 0.692
      }
    },
    {
      "step": 36100,
      "loss": 0.2087,
      "elapsed_s": 4977.9
    },
    {
      "step": 36200,
      "loss": 0.2346,
      "elapsed_s": 4989.6
    },
    {
      "step": 36300,
      "loss": 0.1885,
      "elapsed_s": 5001.4
    },
    {
      "step": 36400,
      "loss": 0.2308,
      "elapsed_s": 5013.1
    },
    {
      "step": 36500,
      "loss": 0.2461,
      "elapsed_s": 5024.9
    },
    {
      "step": 36600,
      "loss": 0.2409,
      "elapsed_s": 5036.6
    },
    {
      "step": 36700,
      "loss": 0.2154,
      "elapsed_s": 5048.3
    },
    {
      "step": 36800,
      "loss": 0.2321,
      "elapsed_s": 5060.1
    },
    {
      "step": 36900,
      "loss": 0.2429,
      "elapsed_s": 5071.8
    },
    {
      "step": 37000,
      "loss": 0.2339,
      "elapsed_s": 5083.6
    },
    {
      "step": 37100,
      "loss": 0.2462,
      "elapsed_s": 5095.3
    },
    {
      "step": 37200,
      "loss": 0.2147,
      "elapsed_s": 5107.0
    },
    {
      "step": 37300,
      "loss": 0.2282,
      "elapsed_s": 5118.7
    },
    {
      "step": 37400,
      "loss": 0.2238,
      "elapsed_s": 5130.5
    },
    {
      "step": 37500,
      "loss": 0.1957,
      "elapsed_s": 5142.1
    },
    {
      "step": 37600,
      "loss": 0.2148,
      "elapsed_s": 5153.8
    },
    {
      "step": 37700,
      "loss": 0.2178,
      "elapsed_s": 5165.5
    },
    {
      "step": 37800,
      "loss": 0.2266,
      "elapsed_s": 5177.2
    },
    {
      "step": 37900,
      "loss": 0.2304,
      "elapsed_s": 5189.0
    },
    {
      "step": 38000,
      "loss": 0.252,
      "elapsed_s": 5200.7
    },
    {
      "step": 38100,
      "loss": 0.2303,
      "elapsed_s": 5212.4
    },
    {
      "step": 38200,
      "loss": 0.2291,
      "elapsed_s": 5224.1
    },
    {
      "step": 38300,
      "loss": 0.2377,
      "elapsed_s": 5235.8
    },
    {
      "step": 38400,
      "loss": 0.2502,
      "elapsed_s": 5247.5
    },
    {
      "step": 38500,
      "loss": 0.244,
      "elapsed_s": 5259.1
    },
    {
      "step": 38600,
      "loss": 0.2326,
      "elapsed_s": 5270.8
    },
    {
      "step": 38700,
      "loss": 0.2279,
      "elapsed_s": 5282.5
    },
    {
      "step": 38800,
      "loss": 0.203,
      "elapsed_s": 5294.2
    },
    {
      "step": 38900,
      "loss": 0.2155,
      "elapsed_s": 5305.9
    },
    {
      "step": 39000,
      "loss": 0.2113,
      "elapsed_s": 5317.7
    },
    {
      "step": 39100,
      "loss": 0.233,
      "elapsed_s": 5329.4
    },
    {
      "step": 39200,
      "loss": 0.254,
      "elapsed_s": 5341.0
    },
    {
      "step": 39300,
      "loss": 0.2398,
      "elapsed_s": 5352.7
    },
    {
      "step": 39400,
      "loss": 0.2285,
      "elapsed_s": 5364.4
    },
    {
      "step": 39500,
      "loss": 0.2503,
      "elapsed_s": 5376.1
    },
    {
      "step": 39600,
      "loss": 0.2148,
      "elapsed_s": 5387.7
    },
    {
      "step": 39700,
      "loss": 0.2673,
      "elapsed_s": 5399.4
    },
    {
      "step": 39800,
      "loss": 0.2142,
      "elapsed_s": 5411.0
    },
    {
      "step": 39900,
      "loss": 0.2304,
      "elapsed_s": 5422.7
    },
    {
      "step": 40000,
      "loss": 0.2131,
      "elapsed_s": 5434.4
    },
    {
      "step": 40100,
      "loss": 0.212,
      "elapsed_s": 5446.1
    },
    {
      "step": 40200,
      "loss": 0.2339,
      "elapsed_s": 5457.8
    },
    {
      "step": 40300,
      "loss": 0.1852,
      "elapsed_s": 5469.5
    },
    {
      "step": 40400,
      "loss": 0.2322,
      "elapsed_s": 5481.2
    },
    {
      "step": 40500,
      "loss": 0.2227,
      "elapsed_s": 5492.9
    },
    {
      "step": 40600,
      "loss": 0.2385,
      "elapsed_s": 5504.5
    },
    {
      "step": 40700,
      "loss": 0.2205,
      "elapsed_s": 5516.2
    },
    {
      "step": 40800,
      "loss": 0.216,
      "elapsed_s": 5528.0
    },
    {
      "step": 40900,
      "loss": 0.2473,
      "elapsed_s": 5539.6
    },
    {
      "step": 41000,
      "loss": 0.1885,
      "elapsed_s": 5551.4
    },
    {
      "step": 41100,
      "loss": 0.2361,
      "elapsed_s": 5563.1
    },
    {
      "step": 41200,
      "loss": 0.2134,
      "elapsed_s": 5574.7
    },
    {
      "step": 41300,
      "loss": 0.2637,
      "elapsed_s": 5586.4
    },
    {
      "step": 41400,
      "loss": 0.2583,
      "elapsed_s": 5598.1
    },
    {
      "step": 41500,
      "loss": 0.2301,
      "elapsed_s": 5609.9
    },
    {
      "step": 41600,
      "loss": 0.2031,
      "elapsed_s": 5621.6
    },
    {
      "step": 41700,
      "loss": 0.1954,
      "elapsed_s": 5633.4
    },
    {
      "step": 41800,
      "loss": 0.2384,
      "elapsed_s": 5645.1
    },
    {
      "step": 41900,
      "loss": 0.227,
      "elapsed_s": 5656.9
    },
    {
      "step": 42000,
      "loss": 0.2493,
      "elapsed_s": 5668.6
    },
    {
      "step": 42100,
      "loss": 0.1876,
      "elapsed_s": 5680.3
    },
    {
      "step": 42200,
      "loss": 0.2384,
      "elapsed_s": 5691.9
    },
    {
      "step": 42300,
      "loss": 0.2291,
      "elapsed_s": 5703.6
    },
    {
      "step": 42400,
      "loss": 0.2551,
      "elapsed_s": 5715.4
    },
    {
      "step": 42500,
      "loss": 0.1863,
      "elapsed_s": 5727.0
    },
    {
      "step": 42600,
      "loss": 0.2357,
      "elapsed_s": 5738.8
    },
    {
      "step": 42700,
      "loss": 0.2183,
      "elapsed_s": 5750.5
    },
    {
      "step": 42800,
      "loss": 0.2588,
      "elapsed_s": 5762.2
    },
    {
      "step": 42900,
      "loss": 0.2412,
      "elapsed_s": 5774.0
    },
    {
      "step": 43000,
      "loss": 0.2494,
      "elapsed_s": 5785.6
    },
    {
      "step": 43100,
      "loss": 0.2318,
      "elapsed_s": 5797.4
    },
    {
      "step": 43200,
      "loss": 0.1885,
      "elapsed_s": 5809.2
    },
    {
      "step": 43300,
      "loss": 0.2391,
      "elapsed_s": 5820.9
    },
    {
      "step": 43400,
      "loss": 0.22,
      "elapsed_s": 5832.7
    },
    {
      "step": 43500,
      "loss": 0.2463,
      "elapsed_s": 5844.4
    },
    {
      "step": 43600,
      "loss": 0.2038,
      "elapsed_s": 5856.2
    },
    {
      "step": 43700,
      "loss": 0.2204,
      "elapsed_s": 5867.9
    },
    {
      "step": 43800,
      "loss": 0.2088,
      "elapsed_s": 5879.6
    },
    {
      "step": 43900,
      "loss": 0.2043,
      "elapsed_s": 5891.4
    },
    {
      "step": 44000,
      "loss": 0.2319,
      "elapsed_s": 5903.1
    },
    {
      "step": 44100,
      "loss": 0.2214,
      "elapsed_s": 5914.8
    },
    {
      "step": 44200,
      "loss": 0.2245,
      "elapsed_s": 5926.6
    },
    {
      "step": 44300,
      "loss": 0.2181,
      "elapsed_s": 5938.3
    },
    {
      "step": 44400,
      "loss": 0.2384,
      "elapsed_s": 5950.0
    },
    {
      "step": 44500,
      "loss": 0.1908,
      "elapsed_s": 5961.8
    },
    {
      "step": 44600,
      "loss": 0.2369,
      "elapsed_s": 5973.5
    },
    {
      "step": 44700,
      "loss": 0.2075,
      "elapsed_s": 5985.3
    },
    {
      "step": 44800,
      "loss": 0.2397,
      "elapsed_s": 5997.0
    },
    {
      "step": 44900,
      "loss": 0.2235,
      "elapsed_s": 6008.7
    },
    {
      "step": 44999,
      "loss": 0.2316,
      "elapsed_s": 6020.3,
      "accuracy": {
        "unique": 0.886,
        "latest": 0.94,
        "duplicate": 0.962,
        "multihop": 0.066,
        "aggregation": 0.928
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.886,
    "latest": 0.94,
    "duplicate": 0.962,
    "multihop": 0.066,
    "aggregation": 0.928
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/extended/seed4/config.json <==
{
  "preset": "base",
  "model_seed": 4,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": "none",
  "tasks": [
    "unique",
    "latest",
    "duplicate",
    "multihop",
    "aggregation"
  ],
  "teacher": {
    "vocab_size": 100,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 45000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.0003,
  "eval_per_task": 500
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/extended/seed4/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.3989,
      "elapsed_s": 0.1,
      "accuracy": {
        "unique": 0.002,
        "latest": 0.0,
        "duplicate": 0.0,
        "multihop": 0.002,
        "aggregation": 0.0
      }
    },
    {
      "step": 100,
      "loss": 4.1695,
      "elapsed_s": 13.0
    },
    {
      "step": 200,
      "loss": 4.0038,
      "elapsed_s": 24.8
    },
    {
      "step": 300,
      "loss": 3.7103,
      "elapsed_s": 36.5
    },
    {
      "step": 400,
      "loss": 3.575,
      "elapsed_s": 48.2
    },
    {
      "step": 500,
      "loss": 3.5033,
      "elapsed_s": 60.0
    },
    {
      "step": 600,
      "loss": 3.3982,
      "elapsed_s": 71.7
    },
    {
      "step": 700,
      "loss": 3.4217,
      "elapsed_s": 83.5
    },
    {
      "step": 800,
      "loss": 3.3821,
      "elapsed_s": 95.3
    },
    {
      "step": 900,
      "loss": 3.3707,
      "elapsed_s": 107.0
    },
    {
      "step": 1000,
      "loss": 3.3239,
      "elapsed_s": 118.8
    },
    {
      "step": 1100,
      "loss": 3.3074,
      "elapsed_s": 130.5
    },
    {
      "step": 1200,
      "loss": 3.2964,
      "elapsed_s": 142.2
    },
    {
      "step": 1300,
      "loss": 3.288,
      "elapsed_s": 153.9
    },
    {
      "step": 1400,
      "loss": 3.2845,
      "elapsed_s": 165.6
    },
    {
      "step": 1500,
      "loss": 3.3189,
      "elapsed_s": 177.4
    },
    {
      "step": 1600,
      "loss": 3.3258,
      "elapsed_s": 189.1
    },
    {
      "step": 1700,
      "loss": 3.2568,
      "elapsed_s": 200.8
    },
    {
      "step": 1800,
      "loss": 3.334,
      "elapsed_s": 212.5
    },
    {
      "step": 1900,
      "loss": 3.2497,
      "elapsed_s": 224.2
    },
    {
      "step": 2000,
      "loss": 3.228,
      "elapsed_s": 236.0
    },
    {
      "step": 2100,
      "loss": 3.2227,
      "elapsed_s": 247.7
    },
    {
      "step": 2200,
      "loss": 3.2466,
      "elapsed_s": 259.5
    },
    {
      "step": 2300,
      "loss": 3.2787,
      "elapsed_s": 271.2
    },
    {
      "step": 2400,
      "loss": 3.2652,
      "elapsed_s": 283.0
    },
    {
      "step": 2500,
      "loss": 3.2456,
      "elapsed_s": 294.8
    },
    {
      "step": 2600,
      "loss": 3.2141,
      "elapsed_s": 306.5
    },
    {
      "step": 2700,
      "loss": 3.2109,
      "elapsed_s": 318.3
    },
    {
      "step": 2800,
      "loss": 3.1469,
      "elapsed_s": 330.0
    },
    {
      "step": 2900,
      "loss": 3.1443,
      "elapsed_s": 341.7
    },
    {
      "step": 3000,
      "loss": 3.0585,
      "elapsed_s": 353.4
    },
    {
      "step": 3100,
      "loss": 2.6637,
      "elapsed_s": 365.2
    },
    {
      "step": 3200,
      "loss": 2.1209,
      "elapsed_s": 376.9
    },
    {
      "step": 3300,
      "loss": 1.3673,
      "elapsed_s": 388.5
    },
    {
      "step": 3400,
      "loss": 1.3686,
      "elapsed_s": 400.2
    },
    {
      "step": 3500,
      "loss": 1.2282,
      "elapsed_s": 411.9
    },
    {
      "step": 3600,
      "loss": 1.1939,
      "elapsed_s": 423.5
    },
    {
      "step": 3700,
      "loss": 1.2321,
      "elapsed_s": 435.3
    },
    {
      "step": 3800,
      "loss": 1.1518,
      "elapsed_s": 446.9
    },
    {
      "step": 3900,
      "loss": 1.1231,
      "elapsed_s": 458.7
    },
    {
      "step": 4000,
      "loss": 1.1211,
      "elapsed_s": 470.4
    },
    {
      "step": 4100,
      "loss": 1.1057,
      "elapsed_s": 482.1
    },
    {
      "step": 4200,
      "loss": 1.1484,
      "elapsed_s": 493.9
    },
    {
      "step": 4300,
      "loss": 1.1207,
      "elapsed_s": 505.6
    },
    {
      "step": 4400,
      "loss": 1.0803,
      "elapsed_s": 517.3
    },
    {
      "step": 4500,
      "loss": 1.1531,
      "elapsed_s": 529.0
    },
    {
      "step": 4600,
      "loss": 1.1299,
      "elapsed_s": 540.7
    },
    {
      "step": 4700,
      "loss": 1.0839,
      "elapsed_s": 552.5
    },
    {
      "step": 4800,
      "loss": 1.0929,
      "elapsed_s": 564.1
    },
    {
      "step": 4900,
      "loss": 1.0718,
      "elapsed_s": 575.8
    },
    {
      "step": 5000,
      "loss": 1.0433,
      "elapsed_s": 587.5
    },
    {
      "step": 5100,
      "loss": 1.0793,
      "elapsed_s": 599.2
    },
    {
      "step": 5200,
      "loss": 1.0372,
      "elapsed_s": 610.9
    },
    {
      "step": 5300,
      "loss": 1.0736,
      "elapsed_s": 622.6
    },
    {
      "step": 5400,
      "loss": 1.0967,
      "elapsed_s": 634.3
    },
    {
      "step": 5500,
      "loss": 0.9858,
      "elapsed_s": 646.0
    },
    {
      "step": 5600,
      "loss": 0.9691,
      "elapsed_s": 657.7
    },
    {
      "step": 5700,
      "loss": 1.0078,
      "elapsed_s": 669.4
    },
    {
      "step": 5800,
      "loss": 0.9897,
      "elapsed_s": 681.2
    },
    {
      "step": 5900,
      "loss": 0.9526,
      "elapsed_s": 692.9
    },
    {
      "step": 6000,
      "loss": 1.0058,
      "elapsed_s": 704.7
    },
    {
      "step": 6100,
      "loss": 0.9931,
      "elapsed_s": 716.5
    },
    {
      "step": 6200,
      "loss": 0.93,
      "elapsed_s": 728.2
    },
    {
      "step": 6300,
      "loss": 0.9566,
      "elapsed_s": 739.9
    },
    {
      "step": 6400,
      "loss": 0.9102,
      "elapsed_s": 751.7
    },
    {
      "step": 6500,
      "loss": 0.8821,
      "elapsed_s": 763.4
    },
    {
      "step": 6600,
      "loss": 0.7876,
      "elapsed_s": 775.2
    },
    {
      "step": 6700,
      "loss": 0.813,
      "elapsed_s": 786.9
    },
    {
      "step": 6800,
      "loss": 0.7204,
      "elapsed_s": 798.6
    },
    {
      "step": 6900,
      "loss": 0.728,
      "elapsed_s": 810.3
    },
    {
      "step": 7000,
      "loss": 0.5952,
      "elapsed_s": 822.0
    },
    {
      "step": 7100,
      "loss": 0.6429,
      "elapsed_s": 833.7
    },
    {
      "step": 7200,
      "loss": 0.6804,
      "elapsed_s": 845.4
    },
    {
      "step": 7300,
      "loss": 0.6226,
      "elapsed_s": 857.2
    },
    {
      "step": 7400,
      "loss": 0.601,
      "elapsed_s": 868.9
    },
    {
      "step": 7500,
      "loss": 0.6456,
      "elapsed_s": 880.6
    },
    {
      "step": 7600,
      "loss": 0.6137,
      "elapsed_s": 892.4
    },
    {
      "step": 7700,
      "loss": 0.5701,
      "elapsed_s": 904.0
    },
    {
      "step": 7800,
      "loss": 0.5759,
      "elapsed_s": 915.8
    },
    {
      "step": 7900,
      "loss": 0.537,
      "elapsed_s": 927.5
    },
    {
      "step": 8000,
      "loss": 0.5603,
      "elapsed_s": 939.3
    },
    {
      "step": 8100,
      "loss": 0.5783,
      "elapsed_s": 951.0
    },
    {
      "step": 8200,
      "loss": 0.546,
      "elapsed_s": 962.7
    },
    {
      "step": 8300,
      "loss": 0.56,
      "elapsed_s": 974.4
    },
    {
      "step": 8400,
      "loss": 0.5138,
      "elapsed_s": 986.1
    },
    {
      "step": 8500,
      "loss": 0.5269,
      "elapsed_s": 997.7
    },
    {
      "step": 8600,
      "loss": 0.5563,
      "elapsed_s": 1009.4
    },
    {
      "step": 8700,
      "loss": 0.5104,
      "elapsed_s": 1021.2
    },
    {
      "step": 8800,
      "loss": 0.5342,
      "elapsed_s": 1032.9
    },
    {
      "step": 8900,
      "loss": 0.5201,
      "elapsed_s": 1044.7
    },
    {
      "step": 9000,
      "loss": 0.4964,
      "elapsed_s": 1056.4,
      "accuracy": {
        "unique": 0.734,
        "latest": 0.65,
        "duplicate": 0.88,
        "multihop": 0.068,
        "aggregation": 0.19
      }
    },
    {
      "step": 9100,
      "loss": 0.5001,
      "elapsed_s": 1069.4
    },
    {
      "step": 9200,
      "loss": 0.4858,
      "elapsed_s": 1081.1
    },
    {
      "step": 9300,
      "loss": 0.5199,
      "elapsed_s": 1092.9
    },
    {
      "step": 9400,
      "loss": 0.5149,
      "elapsed_s": 1104.6
    },
    {
      "step": 9500,
      "loss": 0.516,
      "elapsed_s": 1116.4
    },
    {
      "step": 9600,
      "loss": 0.5478,
      "elapsed_s": 1128.1
    },
    {
      "step": 9700,
      "loss": 0.5136,
      "elapsed_s": 1139.9
    },
    {
      "step": 9800,
      "loss": 0.5296,
      "elapsed_s": 1151.6
    },
    {
      "step": 9900,
      "loss": 0.5355,
      "elapsed_s": 1163.4
    },
    {
      "step": 10000,
      "loss": 0.495,
      "elapsed_s": 1175.1
    },
    {
      "step": 10100,
      "loss": 0.4921,
      "elapsed_s": 1186.9
    },
    {
      "step": 10200,
      "loss": 0.5494,
      "elapsed_s": 1198.6
    },
    {
      "step": 10300,
      "loss": 0.4661,
      "elapsed_s": 1210.3
    },
    {
      "step": 10400,
      "loss": 0.5237,
      "elapsed_s": 1222.1
    },
    {
      "step": 10500,
      "loss": 0.5078,
      "elapsed_s": 1233.9
    },
    {
      "step": 10600,
      "loss": 0.4525,
      "elapsed_s": 1245.6
    },
    {
      "step": 10700,
      "loss": 0.4248,
      "elapsed_s": 1257.4
    },
    {
      "step": 10800,
      "loss": 0.4408,
      "elapsed_s": 1269.2
    },
    {
      "step": 10900,
      "loss": 0.3904,
      "elapsed_s": 1280.9
    },
    {
      "step": 11000,
      "loss": 0.4264,
      "elapsed_s": 1292.7
    },
    {
      "step": 11100,
      "loss": 0.4563,
      "elapsed_s": 1304.3
    },
    {
      "step": 11200,
      "loss": 0.3931,
      "elapsed_s": 1316.1
    },
    {
      "step": 11300,
      "loss": 0.4362,
      "elapsed_s": 1327.8
    },
    {
      "step": 11400,
      "loss": 0.4435,
      "elapsed_s": 1339.5
    },
    {
      "step": 11500,
      "loss": 0.4201,
      "elapsed_s": 1351.2
    },
    {
      "step": 11600,
      "loss": 0.4539,
      "elapsed_s": 1362.9
    },
    {
      "step": 11700,
      "loss": 0.4018,
      "elapsed_s": 1374.6
    },
    {
      "step": 11800,
      "loss": 0.4172,
      "elapsed_s": 1386.3
    },
    {
      "step": 11900,
      "loss": 0.3987,
      "elapsed_s": 1397.9
    },
    {
      "step": 12000,
      "loss": 0.4186,
      "elapsed_s": 1409.6
    },
    {
      "step": 12100,
      "loss": 0.4185,
      "elapsed_s": 1421.2
    },
    {
      "step": 12200,
      "loss": 0.4492,
      "elapsed_s": 1432.9
    },
    {
      "step": 12300,
      "loss": 0.3829,
      "elapsed_s": 1443.1
    },
    {
      "step": 12400,
      "loss": 0.3562,
      "elapsed_s": 1451.8
    },
    {
      "step": 12500,
      "loss": 0.4294,
      "elapsed_s": 1460.5
    },
    {
      "step": 12600,
      "loss": 0.3837,
      "elapsed_s": 1469.2
    },
    {
      "step": 12700,
      "loss": 0.396,
      "elapsed_s": 1478.0
    },
    {
      "step": 12800,
      "loss": 0.3475,
      "elapsed_s": 1486.7
    },
    {
      "step": 12900,
      "loss": 0.381,
      "elapsed_s": 1495.4
    },
    {
      "step": 13000,
      "loss": 0.4014,
      "elapsed_s": 1504.1
    },
    {
      "step": 13100,
      "loss": 0.3843,
      "elapsed_s": 1512.8
    },
    {
      "step": 13200,
      "loss": 0.4191,
      "elapsed_s": 1521.5
    },
    {
      "step": 13300,
      "loss": 0.3992,
      "elapsed_s": 1530.2
    },
    {
      "step": 13400,
      "loss": 0.3644,
      "elapsed_s": 1538.9
    },
    {
      "step": 13500,
      "loss": 0.3577,
      "elapsed_s": 1547.6
    },
    {
      "step": 13600,
      "loss": 0.3564,
      "elapsed_s": 1556.3
    },
    {
      "step": 13700,
      "loss": 0.3445,
      "elapsed_s": 1565.0
    },
    {
      "step": 13800,
      "loss": 0.3561,
      "elapsed_s": 1573.8
    },
    {
      "step": 13900,
      "loss": 0.3118,
      "elapsed_s": 1582.5
    },
    {
      "step": 14000,
      "loss": 0.3152,
      "elapsed_s": 1591.1
    },
    {
      "step": 14100,
      "loss": 0.3256,
      "elapsed_s": 1599.9
    },
    {
      "step": 14200,
      "loss": 0.3512,
      "elapsed_s": 1608.6
    },
    {
      "step": 14300,
      "loss": 0.338,
      "elapsed_s": 1617.2
    },
    {
      "step": 14400,
      "loss": 0.3067,
      "elapsed_s": 1625.9
    },
    {
      "step": 14500,
      "loss": 0.3336,
      "elapsed_s": 1634.6
    },
    {
      "step": 14600,
      "loss": 0.3479,
      "elapsed_s": 1643.3
    },
    {
      "step": 14700,
      "loss": 0.329,
      "elapsed_s": 1652.0
    },
    {
      "step": 14800,
      "loss": 0.3115,
      "elapsed_s": 1660.7
    },
    {
      "step": 14900,
      "loss": 0.3812,
      "elapsed_s": 1669.5
    },
    {
      "step": 15000,
      "loss": 0.3218,
      "elapsed_s": 1678.2
    },
    {
      "step": 15100,
      "loss": 0.3249,
      "elapsed_s": 1686.9
    },
    {
      "step": 15200,
      "loss": 0.3267,
      "elapsed_s": 1695.6
    },
    {
      "step": 15300,
      "loss": 0.3086,
      "elapsed_s": 1704.3
    },
    {
      "step": 15400,
      "loss": 0.2941,
      "elapsed_s": 1713.0
    },
    {
      "step": 15500,
      "loss": 0.3027,
      "elapsed_s": 1721.7
    },
    {
      "step": 15600,
      "loss": 0.2971,
      "elapsed_s": 1730.4
    },
    {
      "step": 15700,
      "loss": 0.2755,
      "elapsed_s": 1739.1
    },
    {
      "step": 15800,
      "loss": 0.2964,
      "elapsed_s": 1747.8
    },
    {
      "step": 15900,
      "loss": 0.3161,
      "elapsed_s": 1756.5
    },
    {
      "step": 16000,
      "loss": 0.3074,
      "elapsed_s": 1765.2
    },
    {
      "step": 16100,
      "loss": 0.2934,
      "elapsed_s": 1773.9
    },
    {
      "step": 16200,
      "loss": 0.2584,
      "elapsed_s": 1782.6
    },
    {
      "step": 16300,
      "loss": 0.3074,
      "elapsed_s": 1791.3
    },
    {
      "step": 16400,
      "loss": 0.2616,
      "elapsed_s": 1800.0
    },
    {
      "step": 16500,
      "loss": 0.2322,
      "elapsed_s": 1808.7
    },
    {
      "step": 16600,
      "loss": 0.2442,
      "elapsed_s": 1817.4
    },
    {
      "step": 16700,
      "loss": 0.2672,
      "elapsed_s": 1826.1
    },
    {
      "step": 16800,
      "loss": 0.2537,
      "elapsed_s": 1834.8
    },
    {
      "step": 16900,
      "loss": 0.2407,
      "elapsed_s": 1843.5
    },
    {
      "step": 17000,
      "loss": 0.2608,
      "elapsed_s": 1852.2
    },
    {
      "step": 17100,
      "loss": 0.2669,
      "elapsed_s": 1861.0
    },
    {
      "step": 17200,
      "loss": 0.2676,
      "elapsed_s": 1869.7
    },
    {
      "step": 17300,
      "loss": 0.2397,
      "elapsed_s": 1878.4
    },
    {
      "step": 17400,
      "loss": 0.2634,
      "elapsed_s": 1887.1
    },
    {
      "step": 17500,
      "loss": 0.2565,
      "elapsed_s": 1895.8
    },
    {
      "step": 17600,
      "loss": 0.2147,
      "elapsed_s": 1904.5
    },
    {
      "step": 17700,
      "loss": 0.2338,
      "elapsed_s": 1913.2
    },
    {
      "step": 17800,
      "loss": 0.2363,
      "elapsed_s": 1921.9
    },
    {
      "step": 17900,
      "loss": 0.2771,
      "elapsed_s": 1930.6
    },
    {
      "step": 18000,
      "loss": 0.2533,
      "elapsed_s": 1939.3,
      "accuracy": {
        "unique": 0.902,
        "latest": 0.882,
        "duplicate": 0.952,
        "multihop": 0.076,
        "aggregation": 0.22
      }
    },
    {
      "step": 18100,
      "loss": 0.2912,
      "elapsed_s": 1948.9
    },
    {
      "step": 18200,
      "loss": 0.2407,
      "elapsed_s": 1957.7
    },
    {
      "step": 18300,
      "loss": 0.2396,
      "elapsed_s": 1966.4
    },
    {
      "step": 18400,
      "loss": 0.2498,
      "elapsed_s": 1975.1
    },
    {
      "step": 18500,
      "loss": 0.2472,
      "elapsed_s": 1983.8
    },
    {
      "step": 18600,
      "loss": 0.2671,
      "elapsed_s": 1992.5
    },
    {
      "step": 18700,
      "loss": 0.2689,
      "elapsed_s": 2001.2
    },
    {
      "step": 18800,
      "loss": 0.2422,
      "elapsed_s": 2009.9
    },
    {
      "step": 18900,
      "loss": 0.2417,
      "elapsed_s": 2018.6
    },
    {
      "step": 19000,
      "loss": 0.254,
      "elapsed_s": 2027.3
    },
    {
      "step": 19100,
      "loss": 0.2319,
      "elapsed_s": 2036.0
    },
    {
      "step": 19200,
      "loss": 0.2779,
      "elapsed_s": 2044.7
    },
    {
      "step": 19300,
      "loss": 0.2395,
      "elapsed_s": 2053.4
    },
    {
      "step": 19400,
      "loss": 0.2288,
      "elapsed_s": 2062.1
    },
    {
      "step": 19500,
      "loss": 0.2067,
      "elapsed_s": 2070.8
    },
    {
      "step": 19600,
      "loss": 0.2271,
      "elapsed_s": 2079.5
    },
    {
      "step": 19700,
      "loss": 0.2581,
      "elapsed_s": 2088.2
    },
    {
      "step": 19800,
      "loss": 0.2523,
      "elapsed_s": 2096.8
    },
    {
      "step": 19900,
      "loss": 0.2534,
      "elapsed_s": 2105.5
    },
    {
      "step": 20000,
      "loss": 0.23,
      "elapsed_s": 2114.3
    },
    {
      "step": 20100,
      "loss": 0.237,
      "elapsed_s": 2122.9
    },
    {
      "step": 20200,
      "loss": 0.257,
      "elapsed_s": 2131.6
    },
    {
      "step": 20300,
      "loss": 0.2663,
      "elapsed_s": 2140.3
    },
    {
      "step": 20400,
      "loss": 0.251,
      "elapsed_s": 2149.1
    },
    {
      "step": 20500,
      "loss": 0.2329,
      "elapsed_s": 2157.8
    },
    {
      "step": 20600,
      "loss": 0.2429,
      "elapsed_s": 2166.5
    },
    {
      "step": 20700,
      "loss": 0.2128,
      "elapsed_s": 2175.2
    },
    {
      "step": 20800,
      "loss": 0.2304,
      "elapsed_s": 2183.8
    },
    {
      "step": 20900,
      "loss": 0.2123,
      "elapsed_s": 2192.5
    },
    {
      "step": 21000,
      "loss": 0.2559,
      "elapsed_s": 2201.2
    },
    {
      "step": 21100,
      "loss": 0.2434,
      "elapsed_s": 2209.9
    },
    {
      "step": 21200,
      "loss": 0.2159,
      "elapsed_s": 2218.7
    },
    {
      "step": 21300,
      "loss": 0.2428,
      "elapsed_s": 2227.4
    },
    {
      "step": 21400,
      "loss": 0.2291,
      "elapsed_s": 2236.1
    },
    {
      "step": 21500,
      "loss": 0.2098,
      "elapsed_s": 2244.8
    },
    {
      "step": 21600,
      "loss": 0.2334,
      "elapsed_s": 2253.5
    },
    {
      "step": 21700,
      "loss": 0.2368,
      "elapsed_s": 2262.1
    },
    {
      "step": 21800,
      "loss": 0.2248,
      "elapsed_s": 2270.8
    },
    {
      "step": 21900,
      "loss": 0.2391,
      "elapsed_s": 2279.5
    },
    {
      "step": 22000,
      "loss": 0.2312,
      "elapsed_s": 2288.3
    },
    {
      "step": 22100,
      "loss": 0.2353,
      "elapsed_s": 2296.9
    },
    {
      "step": 22200,
      "loss": 0.2174,
      "elapsed_s": 2305.6
    },
    {
      "step": 22300,
      "loss": 0.2249,
      "elapsed_s": 2314.3
    },
    {
      "step": 22400,
      "loss": 0.2106,
      "elapsed_s": 2323.0
    },
    {
      "step": 22500,
      "loss": 0.2327,
      "elapsed_s": 2331.7
    },
    {
      "step": 22600,
      "loss": 0.243,
      "elapsed_s": 2340.4
    },
    {
      "step": 22700,
      "loss": 0.3004,
      "elapsed_s": 2349.2
    },
    {
      "step": 22800,
      "loss": 0.2258,
      "elapsed_s": 2357.9
    },
    {
      "step": 22900,
      "loss": 0.2415,
      "elapsed_s": 2366.6
    },
    {
      "step": 23000,
      "loss": 0.2456,
      "elapsed_s": 2375.2
    },
    {
      "step": 23100,
      "loss": 0.2155,
      "elapsed_s": 2383.9
    },
    {
      "step": 23200,
      "loss": 0.2566,
      "elapsed_s": 2392.6
    },
    {
      "step": 23300,
      "loss": 0.2043,
      "elapsed_s": 2401.3
    },
    {
      "step": 23400,
      "loss": 0.2461,
      "elapsed_s": 2410.0
    },
    {
      "step": 23500,
      "loss": 0.208,
      "elapsed_s": 2418.7
    },
    {
      "step": 23600,
      "loss": 0.2345,
      "elapsed_s": 2427.4
    },
    {
      "step": 23700,
      "loss": 0.2294,
      "elapsed_s": 2436.0
    },
    {
      "step": 23800,
      "loss": 0.1965,
      "elapsed_s": 2444.7
    },
    {
      "step": 23900,
      "loss": 0.209,
      "elapsed_s": 2453.4
    },
    {
      "step": 24000,
      "loss": 0.2385,
      "elapsed_s": 2462.1
    },
    {
      "step": 24100,
      "loss": 0.2396,
      "elapsed_s": 2470.8
    },
    {
      "step": 24200,
      "loss": 0.2043,
      "elapsed_s": 2479.5
    },
    {
      "step": 24300,
      "loss": 0.2485,
      "elapsed_s": 2488.2
    },
    {
      "step": 24400,
      "loss": 0.2053,
      "elapsed_s": 2496.9
    },
    {
      "step": 24500,
      "loss": 0.2209,
      "elapsed_s": 2505.6
    },
    {
      "step": 24600,
      "loss": 0.2193,
      "elapsed_s": 2514.3
    },
    {
      "step": 24700,
      "loss": 0.1956,
      "elapsed_s": 2523.0
    },
    {
      "step": 24800,
      "loss": 0.217,
      "elapsed_s": 2531.6
    },
    {
      "step": 24900,
      "loss": 0.2171,
      "elapsed_s": 2540.4
    },
    {
      "step": 25000,
      "loss": 0.2005,
      "elapsed_s": 2549.1
    },
    {
      "step": 25100,
      "loss": 0.2487,
      "elapsed_s": 2557.8
    },
    {
      "step": 25200,
      "loss": 0.2023,
      "elapsed_s": 2566.5
    },
    {
      "step": 25300,
      "loss": 0.1795,
      "elapsed_s": 2575.2
    },
    {
      "step": 25400,
      "loss": 0.204,
      "elapsed_s": 2583.9
    },
    {
      "step": 25500,
      "loss": 0.2027,
      "elapsed_s": 2592.6
    },
    {
      "step": 25600,
      "loss": 0.1771,
      "elapsed_s": 2601.3
    },
    {
      "step": 25700,
      "loss": 0.1831,
      "elapsed_s": 2610.0
    },
    {
      "step": 25800,
      "loss": 0.1804,
      "elapsed_s": 2618.7
    },
    {
      "step": 25900,
      "loss": 0.1905,
      "elapsed_s": 2627.4
    },
    {
      "step": 26000,
      "loss": 0.1943,
      "elapsed_s": 2636.1
    },
    {
      "step": 26100,
      "loss": 0.1711,
      "elapsed_s": 2644.8
    },
    {
      "step": 26200,
      "loss": 0.1673,
      "elapsed_s": 2653.5
    },
    {
      "step": 26300,
      "loss": 0.1843,
      "elapsed_s": 2662.2
    },
    {
      "step": 26400,
      "loss": 0.1903,
      "elapsed_s": 2670.9
    },
    {
      "step": 26500,
      "loss": 0.1872,
      "elapsed_s": 2679.6
    },
    {
      "step": 26600,
      "loss": 0.179,
      "elapsed_s": 2688.3
    },
    {
      "step": 26700,
      "loss": 0.2174,
      "elapsed_s": 2697.0
    },
    {
      "step": 26800,
      "loss": 0.1494,
      "elapsed_s": 2705.7
    },
    {
      "step": 26900,
      "loss": 0.2165,
      "elapsed_s": 2714.4
    },
    {
      "step": 27000,
      "loss": 0.1908,
      "elapsed_s": 2723.1,
      "accuracy": {
        "unique": 0.912,
        "latest": 0.914,
        "duplicate": 0.96,
        "multihop": 0.532,
        "aggregation": 0.222
      }
    },
    {
      "step": 27100,
      "loss": 0.1511,
      "elapsed_s": 2732.8
    },
    {
      "step": 27200,
      "loss": 0.168,
      "elapsed_s": 2741.5
    },
    {
      "step": 27300,
      "loss": 0.1489,
      "elapsed_s": 2750.2
    },
    {
      "step": 27400,
      "loss": 0.1475,
      "elapsed_s": 2758.9
    },
    {
      "step": 27500,
      "loss": 0.1543,
      "elapsed_s": 2767.6
    },
    {
      "step": 27600,
      "loss": 0.1452,
      "elapsed_s": 2776.2
    },
    {
      "step": 27700,
      "loss": 0.1652,
      "elapsed_s": 2784.9
    },
    {
      "step": 27800,
      "loss": 0.1188,
      "elapsed_s": 2793.6
    },
    {
      "step": 27900,
      "loss": 0.1144,
      "elapsed_s": 2802.3
    },
    {
      "step": 28000,
      "loss": 0.1212,
      "elapsed_s": 2811.0
    },
    {
      "step": 28100,
      "loss": 0.1407,
      "elapsed_s": 2819.7
    },
    {
      "step": 28200,
      "loss": 0.1237,
      "elapsed_s": 2828.4
    },
    {
      "step": 28300,
      "loss": 0.144,
      "elapsed_s": 2837.1
    },
    {
      "step": 28400,
      "loss": 0.1513,
      "elapsed_s": 2845.8
    },
    {
      "step": 28500,
      "loss": 0.1488,
      "elapsed_s": 2854.5
    },
    {
      "step": 28600,
      "loss": 0.1599,
      "elapsed_s": 2863.3
    },
    {
      "step": 28700,
      "loss": 0.1677,
      "elapsed_s": 2872.0
    },
    {
      "step": 28800,
      "loss": 0.1378,
      "elapsed_s": 2880.7
    },
    {
      "step": 28900,
      "loss": 0.1463,
      "elapsed_s": 2889.4
    },
    {
      "step": 29000,
      "loss": 0.1568,
      "elapsed_s": 2898.1
    },
    {
      "step": 29100,
      "loss": 0.1478,
      "elapsed_s": 2906.8
    },
    {
      "step": 29200,
      "loss": 0.1489,
      "elapsed_s": 2915.5
    },
    {
      "step": 29300,
      "loss": 0.1478,
      "elapsed_s": 2924.2
    },
    {
      "step": 29400,
      "loss": 0.1645,
      "elapsed_s": 2932.9
    },
    {
      "step": 29500,
      "loss": 0.1726,
      "elapsed_s": 2941.6
    },
    {
      "step": 29600,
      "loss": 0.1566,
      "elapsed_s": 2950.3
    },
    {
      "step": 29700,
      "loss": 0.1457,
      "elapsed_s": 2959.0
    },
    {
      "step": 29800,
      "loss": 0.1468,
      "elapsed_s": 2967.7
    },
    {
      "step": 29900,
      "loss": 0.1544,
      "elapsed_s": 2976.4
    },
    {
      "step": 30000,
      "loss": 0.135,
      "elapsed_s": 2985.1
    },
    {
      "step": 30100,
      "loss": 0.1648,
      "elapsed_s": 2993.8
    },
    {
      "step": 30200,
      "loss": 0.1223,
      "elapsed_s": 3002.5
    },
    {
      "step": 30300,
      "loss": 0.1296,
      "elapsed_s": 3011.2
    },
    {
      "step": 30400,
      "loss": 0.121,
      "elapsed_s": 3020.0
    },
    {
      "step": 30500,
      "loss": 0.1231,
      "elapsed_s": 3028.7
    },
    {
      "step": 30600,
      "loss": 0.1515,
      "elapsed_s": 3037.4
    },
    {
      "step": 30700,
      "loss": 0.1468,
      "elapsed_s": 3046.1
    },
    {
      "step": 30800,
      "loss": 0.125,
      "elapsed_s": 3054.8
    },
    {
      "step": 30900,
      "loss": 0.1522,
      "elapsed_s": 3063.5
    },
    {
      "step": 31000,
      "loss": 0.1724,
      "elapsed_s": 3072.2
    },
    {
      "step": 31100,
      "loss": 0.132,
      "elapsed_s": 3080.9
    },
    {
      "step": 31200,
      "loss": 0.1592,
      "elapsed_s": 3089.6
    },
    {
      "step": 31300,
      "loss": 0.1375,
      "elapsed_s": 3098.3
    },
    {
      "step": 31400,
      "loss": 0.1381,
      "elapsed_s": 3107.0
    },
    {
      "step": 31500,
      "loss": 0.1527,
      "elapsed_s": 3115.8
    },
    {
      "step": 31600,
      "loss": 0.1651,
      "elapsed_s": 3124.5
    },
    {
      "step": 31700,
      "loss": 0.144,
      "elapsed_s": 3133.2
    },
    {
      "step": 31800,
      "loss": 0.1445,
      "elapsed_s": 3141.9
    },
    {
      "step": 31900,
      "loss": 0.1594,
      "elapsed_s": 3150.6
    },
    {
      "step": 32000,
      "loss": 0.1367,
      "elapsed_s": 3159.2
    },
    {
      "step": 32100,
      "loss": 0.1438,
      "elapsed_s": 3168.0
    },
    {
      "step": 32200,
      "loss": 0.1573,
      "elapsed_s": 3176.7
    },
    {
      "step": 32300,
      "loss": 0.1459,
      "elapsed_s": 3185.3
    },
    {
      "step": 32400,
      "loss": 0.1459,
      "elapsed_s": 3194.1
    },
    {
      "step": 32500,
      "loss": 0.1534,
      "elapsed_s": 3202.8
    },
    {
      "step": 32600,
      "loss": 0.1631,
      "elapsed_s": 3211.5
    },
    {
      "step": 32700,
      "loss": 0.1254,
      "elapsed_s": 3220.2
    },
    {
      "step": 32800,
      "loss": 0.1568,
      "elapsed_s": 3228.9
    },
    {
      "step": 32900,
      "loss": 0.1244,
      "elapsed_s": 3237.6
    },
    {
      "step": 33000,
      "loss": 0.181,
      "elapsed_s": 3246.3
    },
    {
      "step": 33100,
      "loss": 0.1767,
      "elapsed_s": 3255.0
    },
    {
      "step": 33200,
      "loss": 0.1291,
      "elapsed_s": 3263.7
    },
    {
      "step": 33300,
      "loss": 0.1539,
      "elapsed_s": 3272.4
    },
    {
      "step": 33400,
      "loss": 0.1486,
      "elapsed_s": 3281.1
    },
    {
      "step": 33500,
      "loss": 0.152,
      "elapsed_s": 3289.8
    },
    {
      "step": 33600,
      "loss": 0.1678,
      "elapsed_s": 3298.5
    },
    {
      "step": 33700,
      "loss": 0.1408,
      "elapsed_s": 3307.2
    },
    {
      "step": 33800,
      "loss": 0.1114,
      "elapsed_s": 3315.9
    },
    {
      "step": 33900,
      "loss": 0.1316,
      "elapsed_s": 3324.6
    },
    {
      "step": 34000,
      "loss": 0.161,
      "elapsed_s": 3333.3
    },
    {
      "step": 34100,
      "loss": 0.1466,
      "elapsed_s": 3342.0
    },
    {
      "step": 34200,
      "loss": 0.1375,
      "elapsed_s": 3350.7
    },
    {
      "step": 34300,
      "loss": 0.1413,
      "elapsed_s": 3359.5
    },
    {
      "step": 34400,
      "loss": 0.1501,
      "elapsed_s": 3368.2
    },
    {
      "step": 34500,
      "loss": 0.1292,
      "elapsed_s": 3376.9
    },
    {
      "step": 34600,
      "loss": 0.1726,
      "elapsed_s": 3385.6
    },
    {
      "step": 34700,
      "loss": 0.1384,
      "elapsed_s": 3394.3
    },
    {
      "step": 34800,
      "loss": 0.1421,
      "elapsed_s": 3403.0
    },
    {
      "step": 34900,
      "loss": 0.1539,
      "elapsed_s": 3411.7
    },
    {
      "step": 35000,
      "loss": 0.1606,
      "elapsed_s": 3420.4
    },
    {
      "step": 35100,
      "loss": 0.1363,
      "elapsed_s": 3429.1
    },
    {
      "step": 35200,
      "loss": 0.1513,
      "elapsed_s": 3437.8
    },
    {
      "step": 35300,
      "loss": 0.1439,
      "elapsed_s": 3446.5
    },
    {
      "step": 35400,
      "loss": 0.1488,
      "elapsed_s": 3455.2
    },
    {
      "step": 35500,
      "loss": 0.1498,
      "elapsed_s": 3463.9
    },
    {
      "step": 35600,
      "loss": 0.1509,
      "elapsed_s": 3472.6
    },
    {
      "step": 35700,
      "loss": 0.1343,
      "elapsed_s": 3481.3
    },
    {
      "step": 35800,
      "loss": 0.1369,
      "elapsed_s": 3490.0
    },
    {
      "step": 35900,
      "loss": 0.1536,
      "elapsed_s": 3498.7
    },
    {
      "step": 36000,
      "loss": 0.1278,
      "elapsed_s": 3507.4,
      "accuracy": {
        "unique": 0.92,
        "latest": 0.942,
        "duplicate": 0.972,
        "multihop": 0.946,
        "aggregation": 0.244
      }
    },
    {
      "step": 36100,
      "loss": 0.1622,
      "elapsed_s": 3517.0
    },
    {
      "step": 36200,
      "loss": 0.1111,
      "elapsed_s": 3525.8
    },
    {
      "step": 36300,
      "loss": 0.1574,
      "elapsed_s": 3534.5
    },
    {
      "step": 36400,
      "loss": 0.1472,
      "elapsed_s": 3543.2
    },
    {
      "step": 36500,
      "loss": 0.1344,
      "elapsed_s": 3551.9
    },
    {
      "step": 36600,
      "loss": 0.1479,
      "elapsed_s": 3560.6
    },
    {
      "step": 36700,
      "loss": 0.1497,
      "elapsed_s": 3569.3
    },
    {
      "step": 36800,
      "loss": 0.1164,
      "elapsed_s": 3578.0
    },
    {
      "step": 36900,
      "loss": 0.146,
      "elapsed_s": 3586.7
    },
    {
      "step": 37000,
      "loss": 0.1418,
      "elapsed_s": 3595.4
    },
    {
      "step": 37100,
      "loss": 0.148,
      "elapsed_s": 3604.1
    },
    {
      "step": 37200,
      "loss": 0.1649,
      "elapsed_s": 3612.8
    },
    {
      "step": 37300,
      "loss": 0.1545,
      "elapsed_s": 3621.5
    },
    {
      "step": 37400,
      "loss": 0.139,
      "elapsed_s": 3630.2
    },
    {
      "step": 37500,
      "loss": 0.1255,
      "elapsed_s": 3638.9
    },
    {
      "step": 37600,
      "loss": 0.1354,
      "elapsed_s": 3647.6
    },
    {
      "step": 37700,
      "loss": 0.1301,
      "elapsed_s": 3656.3
    },
    {
      "step": 37800,
      "loss": 0.1299,
      "elapsed_s": 3665.0
    },
    {
      "step": 37900,
      "loss": 0.1286,
      "elapsed_s": 3673.7
    },
    {
      "step": 38000,
      "loss": 0.1306,
      "elapsed_s": 3682.4
    },
    {
      "step": 38100,
      "loss": 0.1362,
      "elapsed_s": 3691.1
    },
    {
      "step": 38200,
      "loss": 0.1494,
      "elapsed_s": 3699.8
    },
    {
      "step": 38300,
      "loss": 0.1282,
      "elapsed_s": 3708.5
    },
    {
      "step": 38400,
      "loss": 0.1266,
      "elapsed_s": 3717.2
    },
    {
      "step": 38500,
      "loss": 0.1296,
      "elapsed_s": 3725.9
    },
    {
      "step": 38600,
      "loss": 0.1379,
      "elapsed_s": 3734.6
    },
    {
      "step": 38700,
      "loss": 0.1524,
      "elapsed_s": 3743.3
    },
    {
      "step": 38800,
      "loss": 0.1104,
      "elapsed_s": 3752.0
    },
    {
      "step": 38900,
      "loss": 0.1314,
      "elapsed_s": 3760.7
    },
    {
      "step": 39000,
      "loss": 0.1449,
      "elapsed_s": 3769.5
    },
    {
      "step": 39100,
      "loss": 0.1237,
      "elapsed_s": 3778.2
    },
    {
      "step": 39200,
      "loss": 0.1219,
      "elapsed_s": 3786.9
    },
    {
      "step": 39300,
      "loss": 0.1407,
      "elapsed_s": 3795.6
    },
    {
      "step": 39400,
      "loss": 0.1264,
      "elapsed_s": 3804.3
    },
    {
      "step": 39500,
      "loss": 0.1385,
      "elapsed_s": 3813.0
    },
    {
      "step": 39600,
      "loss": 0.1096,
      "elapsed_s": 3821.7
    },
    {
      "step": 39700,
      "loss": 0.1158,
      "elapsed_s": 3830.4
    },
    {
      "step": 39800,
      "loss": 0.1325,
      "elapsed_s": 3839.1
    },
    {
      "step": 39900,
      "loss": 0.1064,
      "elapsed_s": 3847.8
    },
    {
      "step": 40000,
      "loss": 0.12,
      "elapsed_s": 3856.5
    },
    {
      "step": 40100,
      "loss": 0.117,
      "elapsed_s": 3865.2
    },
    {
      "step": 40200,
      "loss": 0.1023,
      "elapsed_s": 3873.9
    },
    {
      "step": 40300,
      "loss": 0.1313,
      "elapsed_s": 3882.6
    },
    {
      "step": 40400,
      "loss": 0.1164,
      "elapsed_s": 3891.4
    },
    {
      "step": 40500,
      "loss": 0.1042,
      "elapsed_s": 3900.1
    },
    {
      "step": 40600,
      "loss": 0.1209,
      "elapsed_s": 3908.8
    },
    {
      "step": 40700,
      "loss": 0.104,
      "elapsed_s": 3917.5
    },
    {
      "step": 40800,
      "loss": 0.1087,
      "elapsed_s": 3926.2
    },
    {
      "step": 40900,
      "loss": 0.1134,
      "elapsed_s": 3934.9
    },
    {
      "step": 41000,
      "loss": 0.1455,
      "elapsed_s": 3943.7
    },
    {
      "step": 41100,
      "loss": 0.114,
      "elapsed_s": 3952.4
    },
    {
      "step": 41200,
      "loss": 0.1133,
      "elapsed_s": 3961.1
    },
    {
      "step": 41300,
      "loss": 0.1329,
      "elapsed_s": 3969.8
    },
    {
      "step": 41400,
      "loss": 0.1029,
      "elapsed_s": 3978.5
    },
    {
      "step": 41500,
      "loss": 0.1051,
      "elapsed_s": 3987.2
    },
    {
      "step": 41600,
      "loss": 0.1025,
      "elapsed_s": 3995.9
    },
    {
      "step": 41700,
      "loss": 0.105,
      "elapsed_s": 4004.6
    },
    {
      "step": 41800,
      "loss": 0.0844,
      "elapsed_s": 4013.3
    },
    {
      "step": 41900,
      "loss": 0.117,
      "elapsed_s": 4022.0
    },
    {
      "step": 42000,
      "loss": 0.1303,
      "elapsed_s": 4030.8
    },
    {
      "step": 42100,
      "loss": 0.096,
      "elapsed_s": 4039.5
    },
    {
      "step": 42200,
      "loss": 0.1169,
      "elapsed_s": 4048.2
    },
    {
      "step": 42300,
      "loss": 0.1307,
      "elapsed_s": 4056.9
    },
    {
      "step": 42400,
      "loss": 0.0901,
      "elapsed_s": 4065.7
    },
    {
      "step": 42500,
      "loss": 0.0853,
      "elapsed_s": 4074.4
    },
    {
      "step": 42600,
      "loss": 0.1131,
      "elapsed_s": 4083.1
    },
    {
      "step": 42700,
      "loss": 0.1111,
      "elapsed_s": 4091.8
    },
    {
      "step": 42800,
      "loss": 0.096,
      "elapsed_s": 4100.5
    },
    {
      "step": 42900,
      "loss": 0.1046,
      "elapsed_s": 4109.3
    },
    {
      "step": 43000,
      "loss": 0.1098,
      "elapsed_s": 4118.0
    },
    {
      "step": 43100,
      "loss": 0.076,
      "elapsed_s": 4126.7
    },
    {
      "step": 43200,
      "loss": 0.1343,
      "elapsed_s": 4135.4
    },
    {
      "step": 43300,
      "loss": 0.1152,
      "elapsed_s": 4144.1
    },
    {
      "step": 43400,
      "loss": 0.0912,
      "elapsed_s": 4152.9
    },
    {
      "step": 43500,
      "loss": 0.1208,
      "elapsed_s": 4161.6
    },
    {
      "step": 43600,
      "loss": 0.0938,
      "elapsed_s": 4170.3
    },
    {
      "step": 43700,
      "loss": 0.0761,
      "elapsed_s": 4179.0
    },
    {
      "step": 43800,
      "loss": 0.0984,
      "elapsed_s": 4187.7
    },
    {
      "step": 43900,
      "loss": 0.1214,
      "elapsed_s": 4196.4
    },
    {
      "step": 44000,
      "loss": 0.1024,
      "elapsed_s": 4205.1
    },
    {
      "step": 44100,
      "loss": 0.107,
      "elapsed_s": 4213.8
    },
    {
      "step": 44200,
      "loss": 0.1036,
      "elapsed_s": 4222.6
    },
    {
      "step": 44300,
      "loss": 0.0933,
      "elapsed_s": 4231.3
    },
    {
      "step": 44400,
      "loss": 0.122,
      "elapsed_s": 4240.0
    },
    {
      "step": 44500,
      "loss": 0.1408,
      "elapsed_s": 4248.7
    },
    {
      "step": 44600,
      "loss": 0.1131,
      "elapsed_s": 4257.5
    },
    {
      "step": 44700,
      "loss": 0.0928,
      "elapsed_s": 4266.2
    },
    {
      "step": 44800,
      "loss": 0.1121,
      "elapsed_s": 4274.9
    },
    {
      "step": 44900,
      "loss": 0.1207,
      "elapsed_s": 4283.6
    },
    {
      "step": 44999,
      "loss": 0.1043,
      "elapsed_s": 4292.2,
      "accuracy": {
        "unique": 0.91,
        "latest": 0.968,
        "duplicate": 0.97,
        "multihop": 0.946,
        "aggregation": 0.872
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.91,
    "latest": 0.968,
    "duplicate": 0.97,
    "multihop": 0.946,
    "aggregation": 0.872
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/hardened/seed0/config.json <==
{
  "preset": "base",
  "model_seed": 0,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": "none",
  "tasks": [
    "unique",
    "latest",
    "duplicate",
    "multihop_hard",
    "aggregation"
  ],
  "teacher": {
    "vocab_size": 100,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 45000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.0003,
  "eval_per_task": 500
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/hardened/seed0/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.3326,
      "elapsed_s": 0.7,
      "accuracy": {
        "unique": 0.0,
        "latest": 0.02,
        "duplicate": 0.012,
        "multihop_hard": 0.008,
        "aggregation": 0.002
      }
    },
    {
      "step": 100,
      "loss": 4.197,
      "elapsed_s": 10.6
    },
    {
      "step": 200,
      "loss": 4.1043,
      "elapsed_s": 19.6
    },
    {
      "step": 300,
      "loss": 3.7909,
      "elapsed_s": 28.5
    },
    {
      "step": 400,
      "loss": 3.6042,
      "elapsed_s": 37.5
    },
    {
      "step": 500,
      "loss": 3.4571,
      "elapsed_s": 46.5
    },
    {
      "step": 600,
      "loss": 3.444,
      "elapsed_s": 55.5
    },
    {
      "step": 700,
      "loss": 3.4312,
      "elapsed_s": 64.5
    },
    {
      "step": 800,
      "loss": 3.359,
      "elapsed_s": 73.4
    },
    {
      "step": 900,
      "loss": 3.2895,
      "elapsed_s": 82.4
    },
    {
      "step": 1000,
      "loss": 3.3425,
      "elapsed_s": 91.4
    },
    {
      "step": 1100,
      "loss": 3.3068,
      "elapsed_s": 100.4
    },
    {
      "step": 1200,
      "loss": 3.3128,
      "elapsed_s": 109.4
    },
    {
      "step": 1300,
      "loss": 3.2569,
      "elapsed_s": 118.3
    },
    {
      "step": 1400,
      "loss": 3.3201,
      "elapsed_s": 127.3
    },
    {
      "step": 1500,
      "loss": 3.2728,
      "elapsed_s": 136.3
    },
    {
      "step": 1600,
      "loss": 3.2894,
      "elapsed_s": 145.3
    },
    {
      "step": 1700,
      "loss": 3.2578,
      "elapsed_s": 154.3
    },
    {
      "step": 1800,
      "loss": 3.2751,
      "elapsed_s": 163.2
    },
    {
      "step": 1900,
      "loss": 3.2843,
      "elapsed_s": 172.2
    },
    {
      "step": 2000,
      "loss": 3.2312,
      "elapsed_s": 181.2
    },
    {
      "step": 2100,
      "loss": 3.2285,
      "elapsed_s": 190.1
    },
    {
      "step": 2200,
      "loss": 3.2138,
      "elapsed_s": 199.1
    },
    {
      "step": 2300,
      "loss": 3.2135,
      "elapsed_s": 208.0
    },
    {
      "step": 2400,
      "loss": 3.2481,
      "elapsed_s": 217.0
    },
    {
      "step": 2500,
      "loss": 3.2288,
      "elapsed_s": 226.0
    },
    {
      "step": 2600,
      "loss": 3.1726,
      "elapsed_s": 234.9
    },
    {
      "step": 2700,
      "loss": 3.2008,
      "elapsed_s": 243.9
    },
    {
      "step": 2800,
      "loss": 3.2138,
      "elapsed_s": 252.8
    },
    {
      "step": 2900,
      "loss": 3.2413,
      "elapsed_s": 261.8
    },
    {
      "step": 3000,
      "loss": 3.1714,
      "elapsed_s": 270.8
    },
    {
      "step": 3100,
      "loss": 3.1844,
      "elapsed_s": 279.7
    },
    {
      "step": 3200,
      "loss": 3.1946,
      "elapsed_s": 289.7
    },
    {
      "step": 3300,
      "loss": 2.961,
      "elapsed_s": 300.1
    },
    {
      "step": 3400,
      "loss": 2.9305,
      "elapsed_s": 310.6
    },
    {
      "step": 3500,
      "loss": 2.6462,
      "elapsed_s": 321.0
    },
    {
      "step": 3600,
      "loss": 2.1173,
      "elapsed_s": 331.5
    },
    {
      "step": 3700,
      "loss": 1.2918,
      "elapsed_s": 346.4
    },
    {
      "step": 3800,
      "loss": 1.3081,
      "elapsed_s": 361.9
    },
    {
      "step": 3900,
      "loss": 1.2297,
      "elapsed_s": 377.5
    },
    {
      "step": 4000,
      "loss": 1.19,
      "elapsed_s": 393.0
    },
    {
      "step": 4100,
      "loss": 1.1164,
      "elapsed_s": 408.7
    },
    {
      "step": 4200,
      "loss": 1.1582,
      "elapsed_s": 424.0
    },
    {
      "step": 4300,
      "loss": 1.1538,
      "elapsed_s": 439.5
    },
    {
      "step": 4400,
      "loss": 1.1061,
      "elapsed_s": 454.8
    },
    {
      "step": 4500,
      "loss": 1.1047,
      "elapsed_s": 470.4
    },
    {
      "step": 4600,
      "loss": 1.1493,
      "elapsed_s": 486.0
    },
    {
      "step": 4700,
      "loss": 1.152,
      "elapsed_s": 501.7
    },
    {
      "step": 4800,
      "loss": 1.1143,
      "elapsed_s": 517.2
    },
    {
      "step": 4900,
      "loss": 1.0737,
      "elapsed_s": 532.7
    },
    {
      "step": 5000,
      "loss": 1.0974,
      "elapsed_s": 548.2
    },
    {
      "step": 5100,
      "loss": 1.0697,
      "elapsed_s": 563.6
    },
    {
      "step": 5200,
      "loss": 1.0134,
      "elapsed_s": 578.7
    },
    {
      "step": 5300,
      "loss": 0.9592,
      "elapsed_s": 594.3
    },
    {
      "step": 5400,
      "loss": 0.9377,
      "elapsed_s": 609.9
    },
    {
      "step": 5500,
      "loss": 0.9868,
      "elapsed_s": 625.5
    },
    {
      "step": 5600,
      "loss": 0.913,
      "elapsed_s": 641.0
    },
    {
      "step": 5700,
      "loss": 0.9565,
      "elapsed_s": 656.6
    },
    {
      "step": 5800,
      "loss": 0.8372,
      "elapsed_s": 671.7
    },
    {
      "step": 5900,
      "loss": 0.843,
      "elapsed_s": 687.3
    },
    {
      "step": 6000,
      "loss": 0.8567,
      "elapsed_s": 702.9
    },
    {
      "step": 6100,
      "loss": 0.8147,
      "elapsed_s": 718.5
    },
    {
      "step": 6200,
      "loss": 0.8747,
      "elapsed_s": 734.2
    },
    {
      "step": 6300,
      "loss": 0.7291,
      "elapsed_s": 749.7
    },
    {
      "step": 6400,
      "loss": 0.7395,
      "elapsed_s": 765.3
    },
    {
      "step": 6500,
      "loss": 0.716,
      "elapsed_s": 780.9
    },
    {
      "step": 6600,
      "loss": 0.7156,
      "elapsed_s": 796.5
    },
    {
      "step": 6700,
      "loss": 0.5569,
      "elapsed_s": 811.8
    },
    {
      "step": 6800,
      "loss": 0.511,
      "elapsed_s": 827.4
    },
    {
      "step": 6900,
      "loss": 0.5544,
      "elapsed_s": 843.1
    },
    {
      "step": 7000,
      "loss": 0.4884,
      "elapsed_s": 858.7
    },
    {
      "step": 7100,
      "loss": 0.489,
      "elapsed_s": 874.1
    },
    {
      "step": 7200,
      "loss": 0.4727,
      "elapsed_s": 889.7
    },
    {
      "step": 7300,
      "loss": 0.4343,
      "elapsed_s": 905.4
    },
    {
      "step": 7400,
      "loss": 0.3869,
      "elapsed_s": 920.3
    },
    {
      "step": 7500,
      "loss": 0.4217,
      "elapsed_s": 935.9
    },
    {
      "step": 7600,
      "loss": 0.4169,
      "elapsed_s": 951.5
    },
    {
      "step": 7700,
      "loss": 0.3887,
      "elapsed_s": 967.2
    },
    {
      "step": 7800,
      "loss": 0.3991,
      "elapsed_s": 982.8
    },
    {
      "step": 7900,
      "loss": 0.3863,
      "elapsed_s": 997.1
    },
    {
      "step": 8000,
      "loss": 0.3932,
      "elapsed_s": 1007.6
    },
    {
      "step": 8100,
      "loss": 0.3922,
      "elapsed_s": 1018.0
    },
    {
      "step": 8200,
      "loss": 0.4282,
      "elapsed_s": 1028.6
    },
    {
      "step": 8300,
      "loss": 0.3681,
      "elapsed_s": 1039.1
    },
    {
      "step": 8400,
      "loss": 0.3047,
      "elapsed_s": 1049.6
    },
    {
      "step": 8500,
      "loss": 0.2926,
      "elapsed_s": 1060.1
    },
    {
      "step": 8600,
      "loss": 0.3377,
      "elapsed_s": 1070.5
    },
    {
      "step": 8700,
      "loss": 0.3404,
      "elapsed_s": 1081.0
    },
    {
      "step": 8800,
      "loss": 0.3007,
      "elapsed_s": 1091.5
    },
    {
      "step": 8900,
      "loss": 0.273,
      "elapsed_s": 1102.0
    },
    {
      "step": 9000,
      "loss": 0.2824,
      "elapsed_s": 1112.4,
      "accuracy": {
        "unique": 0.878,
        "latest": 0.77,
        "duplicate": 0.952,
        "multihop_hard": 0.044,
        "aggregation": 0.238
      }
    },
    {
      "step": 9100,
      "loss": 0.2815,
      "elapsed_s": 1124.0
    },
    {
      "step": 9200,
      "loss": 0.3304,
      "elapsed_s": 1134.5
    },
    {
      "step": 9300,
      "loss": 0.3073,
      "elapsed_s": 1144.9
    },
    {
      "step": 9400,
      "loss": 0.2657,
      "elapsed_s": 1155.4
    },
    {
      "step": 9500,
      "loss": 0.2895,
      "elapsed_s": 1165.9
    },
    {
      "step": 9600,
      "loss": 0.2762,
      "elapsed_s": 1176.4
    },
    {
      "step": 9700,
      "loss": 0.2761,
      "elapsed_s": 1186.8
    },
    {
      "step": 9800,
      "loss": 0.272,
      "elapsed_s": 1197.3
    },
    {
      "step": 9900,
      "loss": 0.2819,
      "elapsed_s": 1207.8
    },
    {
      "step": 10000,
      "loss": 0.2444,
      "elapsed_s": 1218.3
    },
    {
      "step": 10100,
      "loss": 0.2563,
      "elapsed_s": 1228.8
    },
    {
      "step": 10200,
      "loss": 0.261,
      "elapsed_s": 1239.3
    },
    {
      "step": 10300,
      "loss": 0.2806,
      "elapsed_s": 1249.8
    },
    {
      "step": 10400,
      "loss": 0.2554,
      "elapsed_s": 1260.3
    },
    {
      "step": 10500,
      "loss": 0.2658,
      "elapsed_s": 1270.8
    },
    {
      "step": 10600,
      "loss": 0.2419,
      "elapsed_s": 1281.3
    },
    {
      "step": 10700,
      "loss": 0.2509,
      "elapsed_s": 1291.8
    },
    {
      "step": 10800,
      "loss": 0.269,
      "elapsed_s": 1302.3
    },
    {
      "step": 10900,
      "loss": 0.2751,
      "elapsed_s": 1312.8
    },
    {
      "step": 11000,
      "loss": 0.2037,
      "elapsed_s": 1323.3
    },
    {
      "step": 11100,
      "loss": 0.2451,
      "elapsed_s": 1333.8
    },
    {
      "step": 11200,
      "loss": 0.2242,
      "elapsed_s": 1344.4
    },
    {
      "step": 11300,
      "loss": 0.2553,
      "elapsed_s": 1354.9
    },
    {
      "step": 11400,
      "loss": 0.2136,
      "elapsed_s": 1365.4
    },
    {
      "step": 11500,
      "loss": 0.2417,
      "elapsed_s": 1376.0
    },
    {
      "step": 11600,
      "loss": 0.2076,
      "elapsed_s": 1386.5
    },
    {
      "step": 11700,
      "loss": 0.2469,
      "elapsed_s": 1397.0
    },
    {
      "step": 11800,
      "loss": 0.2353,
      "elapsed_s": 1407.5
    },
    {
      "step": 11900,
      "loss": 0.2252,
      "elapsed_s": 1418.0
    },
    {
      "step": 12000,
      "loss": 0.2645,
      "elapsed_s": 1428.5
    },
    {
      "step": 12100,
      "loss": 0.2238,
      "elapsed_s": 1439.0
    },
    {
      "step": 12200,
      "loss": 0.238,
      "elapsed_s": 1449.6
    },
    {
      "step": 12300,
      "loss": 0.2592,
      "elapsed_s": 1460.1
    },
    {
      "step": 12400,
      "loss": 0.2381,
      "elapsed_s": 1470.6
    },
    {
      "step": 12500,
      "loss": 0.2189,
      "elapsed_s": 1481.1
    },
    {
      "step": 12600,
      "loss": 0.2055,
      "elapsed_s": 1491.6
    },
    {
      "step": 12700,
      "loss": 0.22,
      "elapsed_s": 1502.2
    },
    {
      "step": 12800,
      "loss": 0.2271,
      "elapsed_s": 1512.7
    },
    {
      "step": 12900,
      "loss": 0.2407,
      "elapsed_s": 1523.2
    },
    {
      "step": 13000,
      "loss": 0.23,
      "elapsed_s": 1533.8
    },
    {
      "step": 13100,
      "loss": 0.1798,
      "elapsed_s": 1544.3
    },
    {
      "step": 13200,
      "loss": 0.2185,
      "elapsed_s": 1554.8
    },
    {
      "step": 13300,
      "loss": 0.213,
      "elapsed_s": 1565.4
    },
    {
      "step": 13400,
      "loss": 0.2527,
      "elapsed_s": 1575.9
    },
    {
      "step": 13500,
      "loss": 0.2528,
      "elapsed_s": 1586.5
    },
    {
      "step": 13600,
      "loss": 0.2041,
      "elapsed_s": 1597.0
    },
    {
      "step": 13700,
      "loss": 0.1912,
      "elapsed_s": 1607.5
    },
    {
      "step": 13800,
      "loss": 0.2201,
      "elapsed_s": 1618.0
    },
    {
      "step": 13900,
      "loss": 0.2125,
      "elapsed_s": 1628.6
    },
    {
      "step": 14000,
      "loss": 0.1814,
      "elapsed_s": 1639.1
    },
    {
      "step": 14100,
      "loss": 0.1948,
      "elapsed_s": 1649.6
    },
    {
      "step": 14200,
      "loss": 0.1799,
      "elapsed_s": 1660.1
    },
    {
      "step": 14300,
      "loss": 0.2054,
      "elapsed_s": 1670.7
    },
    {
      "step": 14400,
      "loss": 0.1971,
      "elapsed_s": 1681.2
    },
    {
      "step": 14500,
      "loss": 0.2216,
      "elapsed_s": 1691.7
    },
    {
      "step": 14600,
      "loss": 0.1883,
      "elapsed_s": 1702.3
    },
    {
      "step": 14700,
      "loss": 0.2028,
      "elapsed_s": 1712.8
    },
    {
      "step": 14800,
      "loss": 0.1853,
      "elapsed_s": 1723.3
    },
    {
      "step": 14900,
      "loss": 0.1628,
      "elapsed_s": 1733.8
    },
    {
      "step": 15000,
      "loss": 0.1984,
      "elapsed_s": 1744.3
    },
    {
      "step": 15100,
      "loss": 0.2091,
      "elapsed_s": 1754.9
    },
    {
      "step": 15200,
      "loss": 0.2055,
      "elapsed_s": 1765.6
    },
    {
      "step": 15300,
      "loss": 0.1906,
      "elapsed_s": 1776.1
    },
    {
      "step": 15400,
      "loss": 0.1806,
      "elapsed_s": 1786.6
    },
    {
      "step": 15500,
      "loss": 0.2081,
      "elapsed_s": 1797.1
    },
    {
      "step": 15600,
      "loss": 0.1933,
      "elapsed_s": 1807.7
    },
    {
      "step": 15700,
      "loss": 0.2035,
      "elapsed_s": 1818.2
    },
    {
      "step": 15800,
      "loss": 0.2184,
      "elapsed_s": 1828.7
    },
    {
      "step": 15900,
      "loss": 0.1978,
      "elapsed_s": 1839.2
    },
    {
      "step": 16000,
      "loss": 0.2067,
      "elapsed_s": 1849.7
    },
    {
      "step": 16100,
      "loss": 0.1875,
      "elapsed_s": 1860.1
    },
    {
      "step": 16200,
      "loss": 0.2156,
      "elapsed_s": 1870.6
    },
    {
      "step": 16300,
      "loss": 0.1677,
      "elapsed_s": 1881.1
    },
    {
      "step": 16400,
      "loss": 0.2136,
      "elapsed_s": 1891.6
    },
    {
      "step": 16500,
      "loss": 0.2082,
      "elapsed_s": 1902.1
    },
    {
      "step": 16600,
      "loss": 0.2302,
      "elapsed_s": 1912.6
    },
    {
      "step": 16700,
      "loss": 0.2166,
      "elapsed_s": 1923.1
    },
    {
      "step": 16800,
      "loss": 0.1982,
      "elapsed_s": 1933.5
    },
    {
      "step": 16900,
      "loss": 0.2059,
      "elapsed_s": 1944.0
    },
    {
      "step": 17000,
      "loss": 0.1936,
      "elapsed_s": 1954.5
    },
    {
      "step": 17100,
      "loss": 0.1932,
      "elapsed_s": 1965.0
    },
    {
      "step": 17200,
      "loss": 0.1998,
      "elapsed_s": 1975.5
    },
    {
      "step": 17300,
      "loss": 0.1852,
      "elapsed_s": 1986.0
    },
    {
      "step": 17400,
      "loss": 0.1846,
      "elapsed_s": 1996.5
    },
    {
      "step": 17500,
      "loss": 0.1905,
      "elapsed_s": 2007.0
    },
    {
      "step": 17600,
      "loss": 0.2053,
      "elapsed_s": 2017.5
    },
    {
      "step": 17700,
      "loss": 0.1973,
      "elapsed_s": 2027.9
    },
    {
      "step": 17800,
      "loss": 0.1859,
      "elapsed_s": 2038.5
    },
    {
      "step": 17900,
      "loss": 0.1898,
      "elapsed_s": 2048.9
    },
    {
      "step": 18000,
      "loss": 0.2001,
      "elapsed_s": 2059.4,
      "accuracy": {
        "unique": 0.964,
        "latest": 0.912,
        "duplicate": 0.982,
        "multihop_hard": 0.042,
        "aggregation": 0.198
      }
    },
    {
      "step": 18100,
      "loss": 0.1966,
      "elapsed_s": 2071.1
    },
    {
      "step": 18200,
      "loss": 0.1824,
      "elapsed_s": 2081.6
    },
    {
      "step": 18300,
      "loss": 0.1765,
      "elapsed_s": 2092.0
    },
    {
      "step": 18400,
      "loss": 0.2178,
      "elapsed_s": 2102.5
    },
    {
      "step": 18500,
      "loss": 0.1913,
      "elapsed_s": 2113.0
    },
    {
      "step": 18600,
      "loss": 0.1982,
      "elapsed_s": 2123.5
    },
    {
      "step": 18700,
      "loss": 0.1742,
      "elapsed_s": 2134.0
    },
    {
      "step": 18800,
      "loss": 0.1804,
      "elapsed_s": 2144.5
    },
    {
      "step": 18900,
      "loss": 0.1796,
      "elapsed_s": 2155.0
    },
    {
      "step": 19000,
      "loss": 0.2064,
      "elapsed_s": 2165.5
    },
    {
      "step": 19100,
      "loss": 0.1617,
      "elapsed_s": 2175.9
    },
    {
      "step": 19200,
      "loss": 0.1728,
      "elapsed_s": 2186.4
    },
    {
      "step": 19300,
      "loss": 0.1666,
      "elapsed_s": 2196.9
    },
    {
      "step": 19400,
      "loss": 0.1711,
      "elapsed_s": 2207.4
    },
    {
      "step": 19500,
      "loss": 0.1937,
      "elapsed_s": 2217.9
    },
    {
      "step": 19600,
      "loss": 0.1622,
      "elapsed_s": 2228.5
    },
    {
      "step": 19700,
      "loss": 0.1913,
      "elapsed_s": 2239.0
    },
    {
      "step": 19800,
      "loss": 0.1799,
      "elapsed_s": 2249.4
    },
    {
      "step": 19900,
      "loss": 0.1784,
      "elapsed_s": 2259.9
    },
    {
      "step": 20000,
      "loss": 0.1897,
      "elapsed_s": 2270.4
    },
    {
      "step": 20100,
      "loss": 0.1861,
      "elapsed_s": 2280.9
    },
    {
      "step": 20200,
      "loss": 0.1846,
      "elapsed_s": 2291.4
    },
    {
      "step": 20300,
      "loss": 0.1848,
      "elapsed_s": 2301.9
    },
    {
      "step": 20400,
      "loss": 0.1886,
      "elapsed_s": 2312.4
    },
    {
      "step": 20500,
      "loss": 0.1771,
      "elapsed_s": 2322.9
    },
    {
      "step": 20600,
      "loss": 0.1784,
      "elapsed_s": 2333.4
    },
    {
      "step": 20700,
      "loss": 0.1599,
      "elapsed_s": 2343.9
    },
    {
      "step": 20800,
      "loss": 0.1642,
      "elapsed_s": 2354.4
    },
    {
      "step": 20900,
      "loss": 0.2001,
      "elapsed_s": 2364.9
    },
    {
      "step": 21000,
      "loss": 0.1969,
      "elapsed_s": 2375.5
    },
    {
      "step": 21100,
      "loss": 0.1811,
      "elapsed_s": 2386.0
    },
    {
      "step": 21200,
      "loss": 0.1839,
      "elapsed_s": 2396.5
    },
    {
      "step": 21300,
      "loss": 0.147,
      "elapsed_s": 2407.0
    },
    {
      "step": 21400,
      "loss": 0.1724,
      "elapsed_s": 2417.5
    },
    {
      "step": 21500,
      "loss": 0.2017,
      "elapsed_s": 2428.0
    },
    {
      "step": 21600,
      "loss": 0.1682,
      "elapsed_s": 2438.6
    },
    {
      "step": 21700,
      "loss": 0.1778,
      "elapsed_s": 2449.1
    },
    {
      "step": 21800,
      "loss": 0.1651,
      "elapsed_s": 2459.6
    },
    {
      "step": 21900,
      "loss": 0.1463,
      "elapsed_s": 2470.2
    },
    {
      "step": 22000,
      "loss": 0.1686,
      "elapsed_s": 2480.7
    },
    {
      "step": 22100,
      "loss": 0.167,
      "elapsed_s": 2491.2
    },
    {
      "step": 22200,
      "loss": 0.1663,
      "elapsed_s": 2501.7
    },
    {
      "step": 22300,
      "loss": 0.1746,
      "elapsed_s": 2512.2
    },
    {
      "step": 22400,
      "loss": 0.1817,
      "elapsed_s": 2522.7
    },
    {
      "step": 22500,
      "loss": 0.1706,
      "elapsed_s": 2533.4
    },
    {
      "step": 22600,
      "loss": 0.1548,
      "elapsed_s": 2543.8
    },
    {
      "step": 22700,
      "loss": 0.1666,
      "elapsed_s": 2554.4
    },
    {
      "step": 22800,
      "loss": 0.1648,
      "elapsed_s": 2564.9
    },
    {
      "step": 22900,
      "loss": 0.1635,
      "elapsed_s": 2575.4
    },
    {
      "step": 23000,
      "loss": 0.1656,
      "elapsed_s": 2585.9
    },
    {
      "step": 23100,
      "loss": 0.1631,
      "elapsed_s": 2596.5
    },
    {
      "step": 23200,
      "loss": 0.154,
      "elapsed_s": 2607.0
    },
    {
      "step": 23300,
      "loss": 0.1718,
      "elapsed_s": 2617.5
    },
    {
      "step": 23400,
      "loss": 0.1568,
      "elapsed_s": 2628.0
    },
    {
      "step": 23500,
      "loss": 0.1612,
      "elapsed_s": 2638.6
    },
    {
      "step": 23600,
      "loss": 0.1505,
      "elapsed_s": 2649.1
    },
    {
      "step": 23700,
      "loss": 0.1607,
      "elapsed_s": 2659.6
    },
    {
      "step": 23800,
      "loss": 0.1639,
      "elapsed_s": 2670.2
    },
    {
      "step": 23900,
      "loss": 0.1605,
      "elapsed_s": 2680.8
    },
    {
      "step": 24000,
      "loss": 0.1668,
      "elapsed_s": 2691.4
    },
    {
      "step": 24100,
      "loss": 0.1493,
      "elapsed_s": 2701.9
    },
    {
      "step": 24200,
      "loss": 0.1976,
      "elapsed_s": 2712.4
    },
    {
      "step": 24300,
      "loss": 0.1728,
      "elapsed_s": 2723.0
    },
    {
      "step": 24400,
      "loss": 0.1445,
      "elapsed_s": 2733.5
    },
    {
      "step": 24500,
      "loss": 0.1695,
      "elapsed_s": 2744.0
    },
    {
      "step": 24600,
      "loss": 0.1567,
      "elapsed_s": 2754.5
    },
    {
      "step": 24700,
      "loss": 0.1737,
      "elapsed_s": 2765.0
    },
    {
      "step": 24800,
      "loss": 0.1475,
      "elapsed_s": 2775.5
    },
    {
      "step": 24900,
      "loss": 0.1525,
      "elapsed_s": 2786.0
    },
    {
      "step": 25000,
      "loss": 0.1583,
      "elapsed_s": 2796.5
    },
    {
      "step": 25100,
      "loss": 0.1523,
      "elapsed_s": 2807.0
    },
    {
      "step": 25200,
      "loss": 0.1594,
      "elapsed_s": 2817.7
    },
    {
      "step": 25300,
      "loss": 0.1384,
      "elapsed_s": 2828.3
    },
    {
      "step": 25400,
      "loss": 0.1549,
      "elapsed_s": 2838.8
    },
    {
      "step": 25500,
      "loss": 0.1545,
      "elapsed_s": 2849.4
    },
    {
      "step": 25600,
      "loss": 0.1669,
      "elapsed_s": 2859.9
    },
    {
      "step": 25700,
      "loss": 0.144,
      "elapsed_s": 2870.4
    },
    {
      "step": 25800,
      "loss": 0.1577,
      "elapsed_s": 2880.9
    },
    {
      "step": 25900,
      "loss": 0.1884,
      "elapsed_s": 2891.4
    },
    {
      "step": 26000,
      "loss": 0.1617,
      "elapsed_s": 2901.9
    },
    {
      "step": 26100,
      "loss": 0.1505,
      "elapsed_s": 2912.4
    },
    {
      "step": 26200,
      "loss": 0.1651,
      "elapsed_s": 2922.9
    },
    {
      "step": 26300,
      "loss": 0.1575,
      "elapsed_s": 2933.3
    },
    {
      "step": 26400,
      "loss": 0.1219,
      "elapsed_s": 2943.8
    },
    {
      "step": 26500,
      "loss": 0.1536,
      "elapsed_s": 2954.3
    },
    {
      "step": 26600,
      "loss": 0.1519,
      "elapsed_s": 2964.8
    },
    {
      "step": 26700,
      "loss": 0.1535,
      "elapsed_s": 2975.3
    },
    {
      "step": 26800,
      "loss": 0.1594,
      "elapsed_s": 2985.8
    },
    {
      "step": 26900,
      "loss": 0.14,
      "elapsed_s": 2996.3
    },
    {
      "step": 27000,
      "loss": 0.1738,
      "elapsed_s": 3006.8,
      "accuracy": {
        "unique": 0.97,
        "latest": 0.956,
        "duplicate": 0.988,
        "multihop_hard": 0.06,
        "aggregation": 0.574
      }
    },
    {
      "step": 27100,
      "loss": 0.1285,
      "elapsed_s": 3018.5
    },
    {
      "step": 27200,
      "loss": 0.1602,
      "elapsed_s": 3028.9
    },
    {
      "step": 27300,
      "loss": 0.1492,
      "elapsed_s": 3039.4
    },
    {
      "step": 27400,
      "loss": 0.1396,
      "elapsed_s": 3049.9
    },
    {
      "step": 27500,
      "loss": 0.1521,
      "elapsed_s": 3060.4
    },
    {
      "step": 27600,
      "loss": 0.1287,
      "elapsed_s": 3070.9
    },
    {
      "step": 27700,
      "loss": 0.1557,
      "elapsed_s": 3081.4
    },
    {
      "step": 27800,
      "loss": 0.1314,
      "elapsed_s": 3091.9
    },
    {
      "step": 27900,
      "loss": 0.1244,
      "elapsed_s": 3102.4
    },
    {
      "step": 28000,
      "loss": 0.1527,
      "elapsed_s": 3112.9
    },
    {
      "step": 28100,
      "loss": 0.122,
      "elapsed_s": 3123.4
    },
    {
      "step": 28200,
      "loss": 0.1229,
      "elapsed_s": 3133.9
    },
    {
      "step": 28300,
      "loss": 0.1368,
      "elapsed_s": 3144.4
    },
    {
      "step": 28400,
      "loss": 0.137,
      "elapsed_s": 3154.9
    },
    {
      "step": 28500,
      "loss": 0.1605,
      "elapsed_s": 3165.4
    },
    {
      "step": 28600,
      "loss": 0.1356,
      "elapsed_s": 3176.0
    },
    {
      "step": 28700,
      "loss": 0.1579,
      "elapsed_s": 3186.4
    },
    {
      "step": 28800,
      "loss": 0.1279,
      "elapsed_s": 3196.9
    },
    {
      "step": 28900,
      "loss": 0.122,
      "elapsed_s": 3207.4
    },
    {
      "step": 29000,
      "loss": 0.139,
      "elapsed_s": 3217.9
    },
    {
      "step": 29100,
      "loss": 0.1452,
      "elapsed_s": 3228.4
    },
    {
      "step": 29200,
      "loss": 0.1273,
      "elapsed_s": 3238.9
    },
    {
      "step": 29300,
      "loss": 0.1366,
      "elapsed_s": 3249.4
    },
    {
      "step": 29400,
      "loss": 0.1527,
      "elapsed_s": 3259.9
    },
    {
      "step": 29500,
      "loss": 0.1368,
      "elapsed_s": 3270.4
    },
    {
      "step": 29600,
      "loss": 0.1365,
      "elapsed_s": 3280.9
    },
    {
      "step": 29700,
      "loss": 0.1189,
      "elapsed_s": 3290.9
    },
    {
      "step": 29800,
      "loss": 0.1253,
      "elapsed_s": 3299.9
    },
    {
      "step": 29900,
      "loss": 0.145,
      "elapsed_s": 3308.8
    },
    {
      "step": 30000,
      "loss": 0.1219,
      "elapsed_s": 3317.8
    },
    {
      "step": 30100,
      "loss": 0.1459,
      "elapsed_s": 3326.8
    },
    {
      "step": 30200,
      "loss": 0.1449,
      "elapsed_s": 3335.8
    },
    {
      "step": 30300,
      "loss": 0.1326,
      "elapsed_s": 3344.7
    },
    {
      "step": 30400,
      "loss": 0.1228,
      "elapsed_s": 3353.7
    },
    {
      "step": 30500,
      "loss": 0.1164,
      "elapsed_s": 3362.7
    },
    {
      "step": 30600,
      "loss": 0.1262,
      "elapsed_s": 3371.6
    },
    {
      "step": 30700,
      "loss": 0.1195,
      "elapsed_s": 3380.6
    },
    {
      "step": 30800,
      "loss": 0.1401,
      "elapsed_s": 3389.6
    },
    {
      "step": 30900,
      "loss": 0.1345,
      "elapsed_s": 3398.5
    },
    {
      "step": 31000,
      "loss": 0.1325,
      "elapsed_s": 3407.5
    },
    {
      "step": 31100,
      "loss": 0.1612,
      "elapsed_s": 3416.5
    },
    {
      "step": 31200,
      "loss": 0.1394,
      "elapsed_s": 3425.4
    },
    {
      "step": 31300,
      "loss": 0.1282,
      "elapsed_s": 3434.4
    },
    {
      "step": 31400,
      "loss": 0.1492,
      "elapsed_s": 3443.4
    },
    {
      "step": 31500,
      "loss": 0.1382,
      "elapsed_s": 3452.4
    },
    {
      "step": 31600,
      "loss": 0.1507,
      "elapsed_s": 3461.4
    },
    {
      "step": 31700,
      "loss": 0.1275,
      "elapsed_s": 3470.3
    },
    {
      "step": 31800,
      "loss": 0.1255,
      "elapsed_s": 3479.3
    },
    {
      "step": 31900,
      "loss": 0.1368,
      "elapsed_s": 3488.2
    },
    {
      "step": 32000,
      "loss": 0.1348,
      "elapsed_s": 3497.2
    },
    {
      "step": 32100,
      "loss": 0.1414,
      "elapsed_s": 3506.2
    },
    {
      "step": 32200,
      "loss": 0.1367,
      "elapsed_s": 3515.1
    },
    {
      "step": 32300,
      "loss": 0.1283,
      "elapsed_s": 3524.1
    },
    {
      "step": 32400,
      "loss": 0.1481,
      "elapsed_s": 3533.0
    },
    {
      "step": 32500,
      "loss": 0.1051,
      "elapsed_s": 3542.0
    },
    {
      "step": 32600,
      "loss": 0.1382,
      "elapsed_s": 3551.0
    },
    {
      "step": 32700,
      "loss": 0.1071,
      "elapsed_s": 3559.9
    },
    {
      "step": 32800,
      "loss": 0.1173,
      "elapsed_s": 3570.3
    },
    {
      "step": 32900,
      "loss": 0.0961,
      "elapsed_s": 3580.8
    },
    {
      "step": 33000,
      "loss": 0.1191,
      "elapsed_s": 3591.2
    },
    {
      "step": 33100,
      "loss": 0.1226,
      "elapsed_s": 3601.7
    },
    {
      "step": 33200,
      "loss": 0.0923,
      "elapsed_s": 3613.6
    },
    {
      "step": 33300,
      "loss": 0.0902,
      "elapsed_s": 3623.5
    },
    {
      "step": 33400,
      "loss": 0.1096,
      "elapsed_s": 3632.4
    },
    {
      "step": 33500,
      "loss": 0.0736,
      "elapsed_s": 3641.4
    },
    {
      "step": 33600,
      "loss": 0.0867,
      "elapsed_s": 3650.4
    },
    {
      "step": 33700,
      "loss": 0.1267,
      "elapsed_s": 3659.3
    },
    {
      "step": 33800,
      "loss": 0.1078,
      "elapsed_s": 3668.3
    },
    {
      "step": 33900,
      "loss": 0.079,
      "elapsed_s": 3678.7
    },
    {
      "step": 34000,
      "loss": 0.1113,
      "elapsed_s": 3689.1
    },
    {
      "step": 34100,
      "loss": 0.0686,
      "elapsed_s": 3699.6
    },
    {
      "step": 34200,
      "loss": 0.0924,
      "elapsed_s": 3710.0
    },
    {
      "step": 34300,
      "loss": 0.0997,
      "elapsed_s": 3722.9
    },
    {
      "step": 34400,
      "loss": 0.0889,
      "elapsed_s": 3737.7
    },
    {
      "step": 34500,
      "loss": 0.0822,
      "elapsed_s": 3753.3
    },
    {
      "step": 34600,
      "loss": 0.0721,
      "elapsed_s": 3768.9
    },
    {
      "step": 34700,
      "loss": 0.0752,
      "elapsed_s": 3784.5
    },
    {
      "step": 34800,
      "loss": 0.0605,
      "elapsed_s": 3800.1
    },
    {
      "step": 34900,
      "loss": 0.0844,
      "elapsed_s": 3815.6
    },
    {
      "step": 35000,
      "loss": 0.0609,
      "elapsed_s": 3831.2
    },
    {
      "step": 35100,
      "loss": 0.1099,
      "elapsed_s": 3846.8
    },
    {
      "step": 35200,
      "loss": 0.0751,
      "elapsed_s": 3862.4
    },
    {
      "step": 35300,
      "loss": 0.0857,
      "elapsed_s": 3878.0
    },
    {
      "step": 35400,
      "loss": 0.0791,
      "elapsed_s": 3893.5
    },
    {
      "step": 35500,
      "loss": 0.0582,
      "elapsed_s": 3909.2
    },
    {
      "step": 35600,
      "loss": 0.0979,
      "elapsed_s": 3924.8
    },
    {
      "step": 35700,
      "loss": 0.0984,
      "elapsed_s": 3940.3
    },
    {
      "step": 35800,
      "loss": 0.0851,
      "elapsed_s": 3956.0
    },
    {
      "step": 35900,
      "loss": 0.0892,
      "elapsed_s": 3971.6
    },
    {
      "step": 36000,
      "loss": 0.0786,
      "elapsed_s": 3987.1,
      "accuracy": {
        "unique": 0.974,
        "latest": 0.968,
        "duplicate": 0.988,
        "multihop_hard": 0.534,
        "aggregation": 0.872
      }
    },
    {
      "step": 36100,
      "loss": 0.0692,
      "elapsed_s": 4004.1
    },
    {
      "step": 36200,
      "loss": 0.066,
      "elapsed_s": 4019.6
    },
    {
      "step": 36300,
      "loss": 0.0638,
      "elapsed_s": 4035.2
    },
    {
      "step": 36400,
      "loss": 0.0449,
      "elapsed_s": 4050.8
    },
    {
      "step": 36500,
      "loss": 0.0421,
      "elapsed_s": 4066.4
    },
    {
      "step": 36600,
      "loss": 0.0393,
      "elapsed_s": 4082.0
    },
    {
      "step": 36700,
      "loss": 0.0377,
      "elapsed_s": 4097.6
    },
    {
      "step": 36800,
      "loss": 0.0408,
      "elapsed_s": 4113.2
    },
    {
      "step": 36900,
      "loss": 0.0486,
      "elapsed_s": 4128.8
    },
    {
      "step": 37000,
      "loss": 0.0402,
      "elapsed_s": 4144.4
    },
    {
      "step": 37100,
      "loss": 0.0296,
      "elapsed_s": 4160.0
    },
    {
      "step": 37200,
      "loss": 0.0239,
      "elapsed_s": 4175.6
    },
    {
      "step": 37300,
      "loss": 0.0363,
      "elapsed_s": 4191.2
    },
    {
      "step": 37400,
      "loss": 0.0342,
      "elapsed_s": 4206.8
    },
    {
      "step": 37500,
      "loss": 0.0348,
      "elapsed_s": 4222.3
    },
    {
      "step": 37600,
      "loss": 0.0238,
      "elapsed_s": 4237.9
    },
    {
      "step": 37700,
      "loss": 0.0346,
      "elapsed_s": 4253.5
    },
    {
      "step": 37800,
      "loss": 0.041,
      "elapsed_s": 4269.1
    },
    {
      "step": 37900,
      "loss": 0.0333,
      "elapsed_s": 4284.7
    },
    {
      "step": 38000,
      "loss": 0.0164,
      "elapsed_s": 4300.3
    },
    {
      "step": 38100,
      "loss": 0.0311,
      "elapsed_s": 4315.9
    },
    {
      "step": 38200,
      "loss": 0.0379,
      "elapsed_s": 4331.5
    },
    {
      "step": 38300,
      "loss": 0.0378,
      "elapsed_s": 4347.1
    },
    {
      "step": 38400,
      "loss": 0.032,
      "elapsed_s": 4362.7
    },
    {
      "step": 38500,
      "loss": 0.0487,
      "elapsed_s": 4378.2
    },
    {
      "step": 38600,
      "loss": 0.0708,
      "elapsed_s": 4393.4
    },
    {
      "step": 38700,
      "loss": 0.0493,
      "elapsed_s": 4404.0
    },
    {
      "step": 38800,
      "loss": 0.0267,
      "elapsed_s": 4414.6
    },
    {
      "step": 38900,
      "loss": 0.0339,
      "elapsed_s": 4425.2
    },
    {
      "step": 39000,
      "loss": 0.0352,
      "elapsed_s": 4435.7
    },
    {
      "step": 39100,
      "loss": 0.04,
      "elapsed_s": 4446.3
    },
    {
      "step": 39200,
      "loss": 0.0424,
      "elapsed_s": 4456.9
    },
    {
      "step": 39300,
      "loss": 0.0376,
      "elapsed_s": 4467.5
    },
    {
      "step": 39400,
      "loss": 0.0403,
      "elapsed_s": 4478.0
    },
    {
      "step": 39500,
      "loss": 0.0243,
      "elapsed_s": 4488.6
    },
    {
      "step": 39600,
      "loss": 0.0404,
      "elapsed_s": 4499.2
    },
    {
      "step": 39700,
      "loss": 0.032,
      "elapsed_s": 4509.7
    },
    {
      "step": 39800,
      "loss": 0.0324,
      "elapsed_s": 4520.3
    },
    {
      "step": 39900,
      "loss": 0.0247,
      "elapsed_s": 4530.9
    },
    {
      "step": 40000,
      "loss": 0.0593,
      "elapsed_s": 4541.5
    },
    {
      "step": 40100,
      "loss": 0.029,
      "elapsed_s": 4552.0
    },
    {
      "step": 40200,
      "loss": 0.0273,
      "elapsed_s": 4562.6
    },
    {
      "step": 40300,
      "loss": 0.0492,
      "elapsed_s": 4573.2
    },
    {
      "step": 40400,
      "loss": 0.0438,
      "elapsed_s": 4583.8
    },
    {
      "step": 40500,
      "loss": 0.0254,
      "elapsed_s": 4594.4
    },
    {
      "step": 40600,
      "loss": 0.0304,
      "elapsed_s": 4604.9
    },
    {
      "step": 40700,
      "loss": 0.0385,
      "elapsed_s": 4615.5
    },
    {
      "step": 40800,
      "loss": 0.0424,
      "elapsed_s": 4626.1
    },
    {
      "step": 40900,
      "loss": 0.0289,
      "elapsed_s": 4636.7
    },
    {
      "step": 41000,
      "loss": 0.0311,
      "elapsed_s": 4647.3
    },
    {
      "step": 41100,
      "loss": 0.0429,
      "elapsed_s": 4657.9
    },
    {
      "step": 41200,
      "loss": 0.0346,
      "elapsed_s": 4668.5
    },
    {
      "step": 41300,
      "loss": 0.0528,
      "elapsed_s": 4679.0
    },
    {
      "step": 41400,
      "loss": 0.0345,
      "elapsed_s": 4689.6
    },
    {
      "step": 41500,
      "loss": 0.044,
      "elapsed_s": 4700.2
    },
    {
      "step": 41600,
      "loss": 0.0322,
      "elapsed_s": 4710.8
    },
    {
      "step": 41700,
      "loss": 0.0254,
      "elapsed_s": 4721.4
    },
    {
      "step": 41800,
      "loss": 0.023,
      "elapsed_s": 4732.0
    },
    {
      "step": 41900,
      "loss": 0.0403,
      "elapsed_s": 4742.6
    },
    {
      "step": 42000,
      "loss": 0.0328,
      "elapsed_s": 4753.2
    },
    {
      "step": 42100,
      "loss": 0.0396,
      "elapsed_s": 4763.7
    },
    {
      "step": 42200,
      "loss": 0.0585,
      "elapsed_s": 4774.3
    },
    {
      "step": 42300,
      "loss": 0.0323,
      "elapsed_s": 4784.9
    },
    {
      "step": 42400,
      "loss": 0.0331,
      "elapsed_s": 4795.5
    },
    {
      "step": 42500,
      "loss": 0.0398,
      "elapsed_s": 4806.1
    },
    {
      "step": 42600,
      "loss": 0.0439,
      "elapsed_s": 4816.6
    },
    {
      "step": 42700,
      "loss": 0.0199,
      "elapsed_s": 4827.2
    },
    {
      "step": 42800,
      "loss": 0.0374,
      "elapsed_s": 4837.8
    },
    {
      "step": 42900,
      "loss": 0.0314,
      "elapsed_s": 4848.4
    },
    {
      "step": 43000,
      "loss": 0.0214,
      "elapsed_s": 4859.0
    },
    {
      "step": 43100,
      "loss": 0.025,
      "elapsed_s": 4869.5
    },
    {
      "step": 43200,
      "loss": 0.0241,
      "elapsed_s": 4880.1
    },
    {
      "step": 43300,
      "loss": 0.0317,
      "elapsed_s": 4890.7
    },
    {
      "step": 43400,
      "loss": 0.0312,
      "elapsed_s": 4901.2
    },
    {
      "step": 43500,
      "loss": 0.0252,
      "elapsed_s": 4911.8
    },
    {
      "step": 43600,
      "loss": 0.0545,
      "elapsed_s": 4922.4
    },
    {
      "step": 43700,
      "loss": 0.0456,
      "elapsed_s": 4932.9
    },
    {
      "step": 43800,
      "loss": 0.0281,
      "elapsed_s": 4943.5
    },
    {
      "step": 43900,
      "loss": 0.0317,
      "elapsed_s": 4954.1
    },
    {
      "step": 44000,
      "loss": 0.0265,
      "elapsed_s": 4964.7
    },
    {
      "step": 44100,
      "loss": 0.0442,
      "elapsed_s": 4975.3
    },
    {
      "step": 44200,
      "loss": 0.026,
      "elapsed_s": 4985.8
    },
    {
      "step": 44300,
      "loss": 0.0392,
      "elapsed_s": 4996.4
    },
    {
      "step": 44400,
      "loss": 0.0288,
      "elapsed_s": 5007.0
    },
    {
      "step": 44500,
      "loss": 0.0304,
      "elapsed_s": 5017.6
    },
    {
      "step": 44600,
      "loss": 0.0425,
      "elapsed_s": 5028.1
    },
    {
      "step": 44700,
      "loss": 0.026,
      "elapsed_s": 5038.7
    },
    {
      "step": 44800,
      "loss": 0.0508,
      "elapsed_s": 5049.3
    },
    {
      "step": 44900,
      "loss": 0.0303,
      "elapsed_s": 5059.8
    },
    {
      "step": 44999,
      "loss": 0.0214,
      "elapsed_s": 5070.3,
      "accuracy": {
        "unique": 0.986,
        "latest": 0.99,
        "duplicate": 0.99,
        "multihop_hard": 0.98,
        "aggregation": 0.958
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.986,
    "latest": 0.99,
    "duplicate": 0.99,
    "multihop_hard": 0.98,
    "aggregation": 0.958
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/hardened/seed1/config.json <==
{
  "preset": "base",
  "model_seed": 1,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": "none",
  "tasks": [
    "unique",
    "latest",
    "duplicate",
    "multihop_hard",
    "aggregation"
  ],
  "teacher": {
    "vocab_size": 100,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 45000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.0003,
  "eval_per_task": 500
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/hardened/seed1/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.3033,
      "elapsed_s": 0.1,
      "accuracy": {
        "unique": 0.016,
        "latest": 0.006,
        "duplicate": 0.01,
        "multihop_hard": 0.022,
        "aggregation": 0.0
      }
    },
    {
      "step": 100,
      "loss": 4.193,
      "elapsed_s": 11.8
    },
    {
      "step": 200,
      "loss": 4.0109,
      "elapsed_s": 22.3
    },
    {
      "step": 300,
      "loss": 3.672,
      "elapsed_s": 32.9
    },
    {
      "step": 400,
      "loss": 3.571,
      "elapsed_s": 43.5
    },
    {
      "step": 500,
      "loss": 3.4578,
      "elapsed_s": 54.1
    },
    {
      "step": 600,
      "loss": 3.4054,
      "elapsed_s": 64.7
    },
    {
      "step": 700,
      "loss": 3.3662,
      "elapsed_s": 75.3
    },
    {
      "step": 800,
      "loss": 3.3787,
      "elapsed_s": 85.9
    },
    {
      "step": 900,
      "loss": 3.3658,
      "elapsed_s": 96.5
    },
    {
      "step": 1000,
      "loss": 3.3123,
      "elapsed_s": 107.2
    },
    {
      "step": 1100,
      "loss": 3.3053,
      "elapsed_s": 118.0
    },
    {
      "step": 1200,
      "loss": 3.2788,
      "elapsed_s": 128.6
    },
    {
      "step": 1300,
      "loss": 3.2694,
      "elapsed_s": 139.2
    },
    {
      "step": 1400,
      "loss": 3.2838,
      "elapsed_s": 149.8
    },
    {
      "step": 1500,
      "loss": 3.2806,
      "elapsed_s": 160.4
    },
    {
      "step": 1600,
      "loss": 3.278,
      "elapsed_s": 171.0
    },
    {
      "step": 1700,
      "loss": 3.2379,
      "elapsed_s": 181.6
    },
    {
      "step": 1800,
      "loss": 3.2851,
      "elapsed_s": 192.2
    },
    {
      "step": 1900,
      "loss": 3.2748,
      "elapsed_s": 202.9
    },
    {
      "step": 2000,
      "loss": 3.2657,
      "elapsed_s": 213.5
    },
    {
      "step": 2100,
      "loss": 3.215,
      "elapsed_s": 224.1
    },
    {
      "step": 2200,
      "loss": 3.1794,
      "elapsed_s": 234.7
    },
    {
      "step": 2300,
      "loss": 3.1381,
      "elapsed_s": 245.3
    },
    {
      "step": 2400,
      "loss": 3.1195,
      "elapsed_s": 255.9
    },
    {
      "step": 2500,
      "loss": 3.0402,
      "elapsed_s": 266.5
    },
    {
      "step": 2600,
      "loss": 2.9217,
      "elapsed_s": 277.1
    },
    {
      "step": 2700,
      "loss": 2.0136,
      "elapsed_s": 287.7
    },
    {
      "step": 2800,
      "loss": 1.4066,
      "elapsed_s": 298.3
    },
    {
      "step": 2900,
      "loss": 1.3797,
      "elapsed_s": 308.9
    },
    {
      "step": 3000,
      "loss": 1.2544,
      "elapsed_s": 319.5
    },
    {
      "step": 3100,
      "loss": 1.2066,
      "elapsed_s": 330.1
    },
    {
      "step": 3200,
      "loss": 1.2009,
      "elapsed_s": 340.7
    },
    {
      "step": 3300,
      "loss": 1.1842,
      "elapsed_s": 351.3
    },
    {
      "step": 3400,
      "loss": 1.2118,
      "elapsed_s": 361.9
    },
    {
      "step": 3500,
      "loss": 1.1091,
      "elapsed_s": 372.5
    },
    {
      "step": 3600,
      "loss": 1.1027,
      "elapsed_s": 383.1
    },
    {
      "step": 3700,
      "loss": 1.0835,
      "elapsed_s": 393.7
    },
    {
      "step": 3800,
      "loss": 1.1502,
      "elapsed_s": 404.3
    },
    {
      "step": 3900,
      "loss": 1.1314,
      "elapsed_s": 414.9
    },
    {
      "step": 4000,
      "loss": 1.1076,
      "elapsed_s": 425.4
    },
    {
      "step": 4100,
      "loss": 1.058,
      "elapsed_s": 436.0
    },
    {
      "step": 4200,
      "loss": 1.1256,
      "elapsed_s": 446.6
    },
    {
      "step": 4300,
      "loss": 1.1325,
      "elapsed_s": 457.2
    },
    {
      "step": 4400,
      "loss": 1.1206,
      "elapsed_s": 467.8
    },
    {
      "step": 4500,
      "loss": 1.1411,
      "elapsed_s": 478.4
    },
    {
      "step": 4600,
      "loss": 1.0903,
      "elapsed_s": 488.9
    },
    {
      "step": 4700,
      "loss": 1.0786,
      "elapsed_s": 499.5
    },
    {
      "step": 4800,
      "loss": 1.1049,
      "elapsed_s": 510.1
    },
    {
      "step": 4900,
      "loss": 1.0214,
      "elapsed_s": 520.7
    },
    {
      "step": 5000,
      "loss": 1.0678,
      "elapsed_s": 531.3
    },
    {
      "step": 5100,
      "loss": 1.0194,
      "elapsed_s": 541.9
    },
    {
      "step": 5200,
      "loss": 1.0538,
      "elapsed_s": 552.5
    },
    {
      "step": 5300,
      "loss": 1.0439,
      "elapsed_s": 563.0
    },
    {
      "step": 5400,
      "loss": 1.0572,
      "elapsed_s": 573.6
    },
    {
      "step": 5500,
      "loss": 1.0307,
      "elapsed_s": 584.2
    },
    {
      "step": 5600,
      "loss": 1.0671,
      "elapsed_s": 594.8
    },
    {
      "step": 5700,
      "loss": 1.0803,
      "elapsed_s": 605.4
    },
    {
      "step": 5800,
      "loss": 0.9911,
      "elapsed_s": 616.0
    },
    {
      "step": 5900,
      "loss": 0.9754,
      "elapsed_s": 626.5
    },
    {
      "step": 6000,
      "loss": 0.9999,
      "elapsed_s": 637.1
    },
    {
      "step": 6100,
      "loss": 0.9624,
      "elapsed_s": 647.7
    },
    {
      "step": 6200,
      "loss": 0.9407,
      "elapsed_s": 658.3
    },
    {
      "step": 6300,
      "loss": 0.9336,
      "elapsed_s": 668.9
    },
    {
      "step": 6400,
      "loss": 0.9311,
      "elapsed_s": 679.4
    },
    {
      "step": 6500,
      "loss": 0.9381,
      "elapsed_s": 690.0
    },
    {
      "step": 6600,
      "loss": 0.8898,
      "elapsed_s": 700.6
    },
    {
      "step": 6700,
      "loss": 0.8438,
      "elapsed_s": 711.1
    },
    {
      "step": 6800,
      "loss": 0.881,
      "elapsed_s": 721.6
    },
    {
      "step": 6900,
      "loss": 0.9253,
      "elapsed_s": 732.2
    },
    {
      "step": 7000,
      "loss": 0.8888,
      "elapsed_s": 742.7
    },
    {
      "step": 7100,
      "loss": 0.8435,
      "elapsed_s": 753.3
    },
    {
      "step": 7200,
      "loss": 0.8581,
      "elapsed_s": 763.9
    },
    {
      "step": 7300,
      "loss": 0.8249,
      "elapsed_s": 774.5
    },
    {
      "step": 7400,
      "loss": 0.773,
      "elapsed_s": 785.0
    },
    {
      "step": 7500,
      "loss": 0.7886,
      "elapsed_s": 795.6
    },
    {
      "step": 7600,
      "loss": 0.8445,
      "elapsed_s": 806.2
    },
    {
      "step": 7700,
      "loss": 0.8269,
      "elapsed_s": 816.8
    },
    {
      "step": 7800,
      "loss": 0.7702,
      "elapsed_s": 827.4
    },
    {
      "step": 7900,
      "loss": 0.8208,
      "elapsed_s": 838.0
    },
    {
      "step": 8000,
      "loss": 0.7988,
      "elapsed_s": 848.5
    },
    {
      "step": 8100,
      "loss": 0.7763,
      "elapsed_s": 859.1
    },
    {
      "step": 8200,
      "loss": 0.7596,
      "elapsed_s": 869.7
    },
    {
      "step": 8300,
      "loss": 0.6749,
      "elapsed_s": 880.3
    },
    {
      "step": 8400,
      "loss": 0.665,
      "elapsed_s": 890.9
    },
    {
      "step": 8500,
      "loss": 0.6542,
      "elapsed_s": 901.4
    },
    {
      "step": 8600,
      "loss": 0.6809,
      "elapsed_s": 912.0
    },
    {
      "step": 8700,
      "loss": 0.5076,
      "elapsed_s": 922.6
    },
    {
      "step": 8800,
      "loss": 0.4274,
      "elapsed_s": 933.2
    },
    {
      "step": 8900,
      "loss": 0.2854,
      "elapsed_s": 943.8
    },
    {
      "step": 9000,
      "loss": 0.2281,
      "elapsed_s": 954.4,
      "accuracy": {
        "unique": 0.944,
        "latest": 0.738,
        "duplicate": 0.984,
        "multihop_hard": 0.04,
        "aggregation": 0.204
      }
    },
    {
      "step": 9100,
      "loss": 0.2131,
      "elapsed_s": 966.1
    },
    {
      "step": 9200,
      "loss": 0.1796,
      "elapsed_s": 976.7
    },
    {
      "step": 9300,
      "loss": 0.1793,
      "elapsed_s": 987.2
    },
    {
      "step": 9400,
      "loss": 0.1795,
      "elapsed_s": 997.8
    },
    {
      "step": 9500,
      "loss": 0.1588,
      "elapsed_s": 1008.4
    },
    {
      "step": 9600,
      "loss": 0.1697,
      "elapsed_s": 1019.0
    },
    {
      "step": 9700,
      "loss": 0.1642,
      "elapsed_s": 1029.5
    },
    {
      "step": 9800,
      "loss": 0.1459,
      "elapsed_s": 1040.1
    },
    {
      "step": 9900,
      "loss": 0.148,
      "elapsed_s": 1050.9
    },
    {
      "step": 10000,
      "loss": 0.1615,
      "elapsed_s": 1061.5
    },
    {
      "step": 10100,
      "loss": 0.166,
      "elapsed_s": 1072.1
    },
    {
      "step": 10200,
      "loss": 0.1748,
      "elapsed_s": 1082.7
    },
    {
      "step": 10300,
      "loss": 0.1597,
      "elapsed_s": 1093.2
    },
    {
      "step": 10400,
      "loss": 0.1459,
      "elapsed_s": 1103.8
    },
    {
      "step": 10500,
      "loss": 0.1675,
      "elapsed_s": 1114.4
    },
    {
      "step": 10600,
      "loss": 0.1378,
      "elapsed_s": 1125.0
    },
    {
      "step": 10700,
      "loss": 0.1488,
      "elapsed_s": 1135.6
    },
    {
      "step": 10800,
      "loss": 0.1412,
      "elapsed_s": 1146.2
    },
    {
      "step": 10900,
      "loss": 0.1596,
      "elapsed_s": 1156.7
    },
    {
      "step": 11000,
      "loss": 0.1487,
      "elapsed_s": 1167.3
    },
    {
      "step": 11100,
      "loss": 0.1454,
      "elapsed_s": 1177.9
    },
    {
      "step": 11200,
      "loss": 0.1372,
      "elapsed_s": 1188.5
    },
    {
      "step": 11300,
      "loss": 0.1453,
      "elapsed_s": 1199.1
    },
    {
      "step": 11400,
      "loss": 0.1531,
      "elapsed_s": 1209.6
    },
    {
      "step": 11500,
      "loss": 0.1791,
      "elapsed_s": 1220.2
    },
    {
      "step": 11600,
      "loss": 0.1434,
      "elapsed_s": 1230.8
    },
    {
      "step": 11700,
      "loss": 0.1466,
      "elapsed_s": 1241.4
    },
    {
      "step": 11800,
      "loss": 0.146,
      "elapsed_s": 1252.0
    },
    {
      "step": 11900,
      "loss": 0.1595,
      "elapsed_s": 1262.6
    },
    {
      "step": 12000,
      "loss": 0.1547,
      "elapsed_s": 1273.2
    },
    {
      "step": 12100,
      "loss": 0.1486,
      "elapsed_s": 1283.7
    },
    {
      "step": 12200,
      "loss": 0.1443,
      "elapsed_s": 1294.3
    },
    {
      "step": 12300,
      "loss": 0.1453,
      "elapsed_s": 1304.9
    },
    {
      "step": 12400,
      "loss": 0.1626,
      "elapsed_s": 1315.5
    },
    {
      "step": 12500,
      "loss": 0.1566,
      "elapsed_s": 1326.1
    },
    {
      "step": 12600,
      "loss": 0.2451,
      "elapsed_s": 1336.7
    },
    {
      "step": 12700,
      "loss": 0.1819,
      "elapsed_s": 1347.2
    },
    {
      "step": 12800,
      "loss": 0.1502,
      "elapsed_s": 1357.8
    },
    {
      "step": 12900,
      "loss": 0.1364,
      "elapsed_s": 1368.3
    },
    {
      "step": 13000,
      "loss": 0.1545,
      "elapsed_s": 1378.9
    },
    {
      "step": 13100,
      "loss": 0.1489,
      "elapsed_s": 1389.5
    },
    {
      "step": 13200,
      "loss": 0.1597,
      "elapsed_s": 1400.1
    },
    {
      "step": 13300,
      "loss": 0.1427,
      "elapsed_s": 1410.6
    },
    {
      "step": 13400,
      "loss": 0.1431,
      "elapsed_s": 1421.2
    },
    {
      "step": 13500,
      "loss": 0.1382,
      "elapsed_s": 1431.8
    },
    {
      "step": 13600,
      "loss": 0.1451,
      "elapsed_s": 1442.4
    },
    {
      "step": 13700,
      "loss": 0.1483,
      "elapsed_s": 1452.9
    },
    {
      "step": 13800,
      "loss": 0.1501,
      "elapsed_s": 1463.5
    },
    {
      "step": 13900,
      "loss": 0.1432,
      "elapsed_s": 1474.1
    },
    {
      "step": 14000,
      "loss": 0.1391,
      "elapsed_s": 1484.7
    },
    {
      "step": 14100,
      "loss": 0.1479,
      "elapsed_s": 1495.2
    },
    {
      "step": 14200,
      "loss": 0.1463,
      "elapsed_s": 1505.8
    },
    {
      "step": 14300,
      "loss": 0.1329,
      "elapsed_s": 1516.4
    },
    {
      "step": 14400,
      "loss": 0.1765,
      "elapsed_s": 1527.0
    },
    {
      "step": 14500,
      "loss": 0.1379,
      "elapsed_s": 1537.6
    },
    {
      "step": 14600,
      "loss": 0.142,
      "elapsed_s": 1548.1
    },
    {
      "step": 14700,
      "loss": 0.137,
      "elapsed_s": 1558.7
    },
    {
      "step": 14800,
      "loss": 0.1458,
      "elapsed_s": 1569.3
    },
    {
      "step": 14900,
      "loss": 0.156,
      "elapsed_s": 1579.8
    },
    {
      "step": 15000,
      "loss": 0.1462,
      "elapsed_s": 1590.4
    },
    {
      "step": 15100,
      "loss": 0.1443,
      "elapsed_s": 1601.0
    },
    {
      "step": 15200,
      "loss": 0.1456,
      "elapsed_s": 1611.5
    },
    {
      "step": 15300,
      "loss": 0.135,
      "elapsed_s": 1622.1
    },
    {
      "step": 15400,
      "loss": 0.1298,
      "elapsed_s": 1632.7
    },
    {
      "step": 15500,
      "loss": 0.1567,
      "elapsed_s": 1643.3
    },
    {
      "step": 15600,
      "loss": 0.1416,
      "elapsed_s": 1653.9
    },
    {
      "step": 15700,
      "loss": 0.1396,
      "elapsed_s": 1664.4
    },
    {
      "step": 15800,
      "loss": 0.1569,
      "elapsed_s": 1675.0
    },
    {
      "step": 15900,
      "loss": 0.1506,
      "elapsed_s": 1685.6
    },
    {
      "step": 16000,
      "loss": 0.1285,
      "elapsed_s": 1696.1
    },
    {
      "step": 16100,
      "loss": 0.1458,
      "elapsed_s": 1706.7
    },
    {
      "step": 16200,
      "loss": 0.1318,
      "elapsed_s": 1717.3
    },
    {
      "step": 16300,
      "loss": 0.141,
      "elapsed_s": 1727.8
    },
    {
      "step": 16400,
      "loss": 0.1374,
      "elapsed_s": 1738.4
    },
    {
      "step": 16500,
      "loss": 0.1289,
      "elapsed_s": 1748.9
    },
    {
      "step": 16600,
      "loss": 0.1393,
      "elapsed_s": 1759.5
    },
    {
      "step": 16700,
      "loss": 0.1564,
      "elapsed_s": 1770.1
    },
    {
      "step": 16800,
      "loss": 0.1376,
      "elapsed_s": 1780.7
    },
    {
      "step": 16900,
      "loss": 0.1358,
      "elapsed_s": 1791.2
    },
    {
      "step": 17000,
      "loss": 0.1404,
      "elapsed_s": 1801.8
    },
    {
      "step": 17100,
      "loss": 0.1331,
      "elapsed_s": 1812.4
    },
    {
      "step": 17200,
      "loss": 0.133,
      "elapsed_s": 1823.0
    },
    {
      "step": 17300,
      "loss": 0.1414,
      "elapsed_s": 1833.5
    },
    {
      "step": 17400,
      "loss": 0.1207,
      "elapsed_s": 1844.1
    },
    {
      "step": 17500,
      "loss": 0.1391,
      "elapsed_s": 1854.7
    },
    {
      "step": 17600,
      "loss": 0.1401,
      "elapsed_s": 1865.2
    },
    {
      "step": 17700,
      "loss": 0.1376,
      "elapsed_s": 1875.8
    },
    {
      "step": 17800,
      "loss": 0.1461,
      "elapsed_s": 1886.3
    },
    {
      "step": 17900,
      "loss": 0.1447,
      "elapsed_s": 1896.9
    },
    {
      "step": 18000,
      "loss": 0.1314,
      "elapsed_s": 1907.5,
      "accuracy": {
        "unique": 0.996,
        "latest": 0.972,
        "duplicate": 0.996,
        "multihop_hard": 0.056,
        "aggregation": 0.188
      }
    },
    {
      "step": 18100,
      "loss": 0.1459,
      "elapsed_s": 1919.2
    },
    {
      "step": 18200,
      "loss": 0.1285,
      "elapsed_s": 1929.7
    },
    {
      "step": 18300,
      "loss": 0.1469,
      "elapsed_s": 1940.3
    },
    {
      "step": 18400,
      "loss": 0.1381,
      "elapsed_s": 1950.9
    },
    {
      "step": 18500,
      "loss": 0.1337,
      "elapsed_s": 1961.5
    },
    {
      "step": 18600,
      "loss": 0.1383,
      "elapsed_s": 1972.0
    },
    {
      "step": 18700,
      "loss": 0.1339,
      "elapsed_s": 1982.5
    },
    {
      "step": 18800,
      "loss": 0.1516,
      "elapsed_s": 1991.4
    },
    {
      "step": 18900,
      "loss": 0.1368,
      "elapsed_s": 2000.4
    },
    {
      "step": 19000,
      "loss": 0.1387,
      "elapsed_s": 2009.4
    },
    {
      "step": 19100,
      "loss": 0.1506,
      "elapsed_s": 2018.3
    },
    {
      "step": 19200,
      "loss": 0.1369,
      "elapsed_s": 2027.3
    },
    {
      "step": 19300,
      "loss": 0.1354,
      "elapsed_s": 2036.2
    },
    {
      "step": 19400,
      "loss": 0.1387,
      "elapsed_s": 2045.2
    },
    {
      "step": 19500,
      "loss": 0.1533,
      "elapsed_s": 2054.2
    },
    {
      "step": 19600,
      "loss": 0.1404,
      "elapsed_s": 2063.1
    },
    {
      "step": 19700,
      "loss": 0.1282,
      "elapsed_s": 2072.0
    },
    {
      "step": 19800,
      "loss": 0.1419,
      "elapsed_s": 2081.0
    },
    {
      "step": 19900,
      "loss": 0.137,
      "elapsed_s": 2089.9
    },
    {
      "step": 20000,
      "loss": 0.132,
      "elapsed_s": 2098.9
    },
    {
      "step": 20100,
      "loss": 0.1343,
      "elapsed_s": 2107.8
    },
    {
      "step": 20200,
      "loss": 0.127,
      "elapsed_s": 2116.7
    },
    {
      "step": 20300,
      "loss": 0.1339,
      "elapsed_s": 2125.7
    },
    {
      "step": 20400,
      "loss": 0.1343,
      "elapsed_s": 2134.6
    },
    {
      "step": 20500,
      "loss": 0.1324,
      "elapsed_s": 2143.5
    },
    {
      "step": 20600,
      "loss": 0.1399,
      "elapsed_s": 2152.5
    },
    {
      "step": 20700,
      "loss": 0.1373,
      "elapsed_s": 2161.4
    },
    {
      "step": 20800,
      "loss": 0.1279,
      "elapsed_s": 2170.3
    },
    {
      "step": 20900,
      "loss": 0.1633,
      "elapsed_s": 2179.3
    },
    {
      "step": 21000,
      "loss": 0.1377,
      "elapsed_s": 2188.2
    },
    {
      "step": 21100,
      "loss": 0.1361,
      "elapsed_s": 2197.1
    },
    {
      "step": 21200,
      "loss": 0.1291,
      "elapsed_s": 2206.1
    },
    {
      "step": 21300,
      "loss": 0.1399,
      "elapsed_s": 2215.0
    },
    {
      "step": 21400,
      "loss": 0.1406,
      "elapsed_s": 2224.6
    },
    {
      "step": 21500,
      "loss": 0.1234,
      "elapsed_s": 2235.0
    },
    {
      "step": 21600,
      "loss": 0.1336,
      "elapsed_s": 2245.4
    },
    {
      "step": 21700,
      "loss": 0.128,
      "elapsed_s": 2255.9
    },
    {
      "step": 21800,
      "loss": 0.1265,
      "elapsed_s": 2266.3
    },
    {
      "step": 21900,
      "loss": 0.1267,
      "elapsed_s": 2280.3
    },
    {
      "step": 22000,
      "loss": 0.1407,
      "elapsed_s": 2295.8
    },
    {
      "step": 22100,
      "loss": 0.1336,
      "elapsed_s": 2311.2
    },
    {
      "step": 22200,
      "loss": 0.1357,
      "elapsed_s": 2326.8
    },
    {
      "step": 22300,
      "loss": 0.1307,
      "elapsed_s": 2342.2
    },
    {
      "step": 22400,
      "loss": 0.1268,
      "elapsed_s": 2357.7
    },
    {
      "step": 22500,
      "loss": 0.1515,
      "elapsed_s": 2372.9
    },
    {
      "step": 22600,
      "loss": 0.1327,
      "elapsed_s": 2388.2
    },
    {
      "step": 22700,
      "loss": 0.1306,
      "elapsed_s": 2403.4
    },
    {
      "step": 22800,
      "loss": 0.1321,
      "elapsed_s": 2418.9
    },
    {
      "step": 22900,
      "loss": 0.1319,
      "elapsed_s": 2434.3
    },
    {
      "step": 23000,
      "loss": 0.1313,
      "elapsed_s": 2449.8
    },
    {
      "step": 23100,
      "loss": 0.1375,
      "elapsed_s": 2465.4
    },
    {
      "step": 23200,
      "loss": 0.126,
      "elapsed_s": 2480.9
    },
    {
      "step": 23300,
      "loss": 0.1335,
      "elapsed_s": 2495.9
    },
    {
      "step": 23400,
      "loss": 0.1391,
      "elapsed_s": 2511.0
    },
    {
      "step": 23500,
      "loss": 0.1397,
      "elapsed_s": 2526.4
    },
    {
      "step": 23600,
      "loss": 0.1254,
      "elapsed_s": 2541.8
    },
    {
      "step": 23700,
      "loss": 0.1366,
      "elapsed_s": 2557.4
    },
    {
      "step": 23800,
      "loss": 0.1224,
      "elapsed_s": 2572.9
    },
    {
      "step": 23900,
      "loss": 0.1388,
      "elapsed_s": 2588.6
    },
    {
      "step": 24000,
      "loss": 0.136,
      "elapsed_s": 2604.1
    },
    {
      "step": 24100,
      "loss": 0.1339,
      "elapsed_s": 2619.3
    },
    {
      "step": 24200,
      "loss": 0.1375,
      "elapsed_s": 2634.9
    },
    {
      "step": 24300,
      "loss": 0.1311,
      "elapsed_s": 2650.5
    },
    {
      "step": 24400,
      "loss": 0.1306,
      "elapsed_s": 2665.7
    },
    {
      "step": 24500,
      "loss": 0.1274,
      "elapsed_s": 2681.2
    },
    {
      "step": 24600,
      "loss": 0.1261,
      "elapsed_s": 2696.6
    },
    {
      "step": 24700,
      "loss": 0.1322,
      "elapsed_s": 2712.2
    },
    {
      "step": 24800,
      "loss": 0.1331,
      "elapsed_s": 2727.7
    },
    {
      "step": 24900,
      "loss": 0.1274,
      "elapsed_s": 2742.9
    },
    {
      "step": 25000,
      "loss": 0.1344,
      "elapsed_s": 2758.0
    },
    {
      "step": 25100,
      "loss": 0.1257,
      "elapsed_s": 2773.3
    },
    {
      "step": 25200,
      "loss": 0.1292,
      "elapsed_s": 2788.7
    },
    {
      "step": 25300,
      "loss": 0.121,
      "elapsed_s": 2804.2
    },
    {
      "step": 25400,
      "loss": 0.1296,
      "elapsed_s": 2819.8
    },
    {
      "step": 25500,
      "loss": 0.1347,
      "elapsed_s": 2835.3
    },
    {
      "step": 25600,
      "loss": 0.1424,
      "elapsed_s": 2850.9
    },
    {
      "step": 25700,
      "loss": 0.1326,
      "elapsed_s": 2866.3
    },
    {
      "step": 25800,
      "loss": 0.1363,
      "elapsed_s": 2881.5
    },
    {
      "step": 25900,
      "loss": 0.125,
      "elapsed_s": 2896.7
    },
    {
      "step": 26000,
      "loss": 0.1245,
      "elapsed_s": 2912.1
    },
    {
      "step": 26100,
      "loss": 0.1266,
      "elapsed_s": 2927.5
    },
    {
      "step": 26200,
      "loss": 0.1273,
      "elapsed_s": 2941.5
    },
    {
      "step": 26300,
      "loss": 0.1401,
      "elapsed_s": 2952.0
    },
    {
      "step": 26400,
      "loss": 0.1454,
      "elapsed_s": 2962.4
    },
    {
      "step": 26500,
      "loss": 0.1223,
      "elapsed_s": 2972.9
    },
    {
      "step": 26600,
      "loss": 0.1302,
      "elapsed_s": 2983.4
    },
    {
      "step": 26700,
      "loss": 0.1385,
      "elapsed_s": 2993.8
    },
    {
      "step": 26800,
      "loss": 0.1213,
      "elapsed_s": 3004.3
    },
    {
      "step": 26900,
      "loss": 0.1235,
      "elapsed_s": 3014.9
    },
    {
      "step": 27000,
      "loss": 0.1292,
      "elapsed_s": 3025.4,
      "accuracy": {
        "unique": 0.996,
        "latest": 0.986,
        "duplicate": 1.0,
        "multihop_hard": 0.054,
        "aggregation": 0.236
      }
    },
    {
      "step": 27100,
      "loss": 0.1299,
      "elapsed_s": 3037.0
    },
    {
      "step": 27200,
      "loss": 0.1239,
      "elapsed_s": 3047.5
    },
    {
      "step": 27300,
      "loss": 0.1286,
      "elapsed_s": 3058.0
    },
    {
      "step": 27400,
      "loss": 0.1262,
      "elapsed_s": 3068.4
    },
    {
      "step": 27500,
      "loss": 0.1299,
      "elapsed_s": 3079.0
    },
    {
      "step": 27600,
      "loss": 0.1123,
      "elapsed_s": 3089.5
    },
    {
      "step": 27700,
      "loss": 0.1282,
      "elapsed_s": 3100.0
    },
    {
      "step": 27800,
      "loss": 0.1354,
      "elapsed_s": 3110.4
    },
    {
      "step": 27900,
      "loss": 0.1129,
      "elapsed_s": 3120.9
    },
    {
      "step": 28000,
      "loss": 0.1199,
      "elapsed_s": 3131.4
    },
    {
      "step": 28100,
      "loss": 0.1232,
      "elapsed_s": 3141.9
    },
    {
      "step": 28200,
      "loss": 0.1175,
      "elapsed_s": 3152.4
    },
    {
      "step": 28300,
      "loss": 0.1275,
      "elapsed_s": 3162.8
    },
    {
      "step": 28400,
      "loss": 0.1224,
      "elapsed_s": 3173.3
    },
    {
      "step": 28500,
      "loss": 0.1257,
      "elapsed_s": 3183.8
    },
    {
      "step": 28600,
      "loss": 0.123,
      "elapsed_s": 3194.3
    },
    {
      "step": 28700,
      "loss": 0.1503,
      "elapsed_s": 3204.8
    },
    {
      "step": 28800,
      "loss": 0.1193,
      "elapsed_s": 3215.3
    },
    {
      "step": 28900,
      "loss": 0.1234,
      "elapsed_s": 3225.8
    },
    {
      "step": 29000,
      "loss": 0.1204,
      "elapsed_s": 3236.3
    },
    {
      "step": 29100,
      "loss": 0.1257,
      "elapsed_s": 3246.8
    },
    {
      "step": 29200,
      "loss": 0.13,
      "elapsed_s": 3257.3
    },
    {
      "step": 29300,
      "loss": 0.1345,
      "elapsed_s": 3267.8
    },
    {
      "step": 29400,
      "loss": 0.1233,
      "elapsed_s": 3278.3
    },
    {
      "step": 29500,
      "loss": 0.1283,
      "elapsed_s": 3288.8
    },
    {
      "step": 29600,
      "loss": 0.1184,
      "elapsed_s": 3299.3
    },
    {
      "step": 29700,
      "loss": 0.1246,
      "elapsed_s": 3309.8
    },
    {
      "step": 29800,
      "loss": 0.1251,
      "elapsed_s": 3320.4
    },
    {
      "step": 29900,
      "loss": 0.1319,
      "elapsed_s": 3330.8
    },
    {
      "step": 30000,
      "loss": 0.1192,
      "elapsed_s": 3341.3
    },
    {
      "step": 30100,
      "loss": 0.1289,
      "elapsed_s": 3351.9
    },
    {
      "step": 30200,
      "loss": 0.1215,
      "elapsed_s": 3362.4
    },
    {
      "step": 30300,
      "loss": 0.1234,
      "elapsed_s": 3372.8
    },
    {
      "step": 30400,
      "loss": 0.1187,
      "elapsed_s": 3383.3
    },
    {
      "step": 30500,
      "loss": 0.1153,
      "elapsed_s": 3393.9
    },
    {
      "step": 30600,
      "loss": 0.1187,
      "elapsed_s": 3404.4
    },
    {
      "step": 30700,
      "loss": 0.1234,
      "elapsed_s": 3414.9
    },
    {
      "step": 30800,
      "loss": 0.1236,
      "elapsed_s": 3425.4
    },
    {
      "step": 30900,
      "loss": 0.1194,
      "elapsed_s": 3435.9
    },
    {
      "step": 31000,
      "loss": 0.1161,
      "elapsed_s": 3446.4
    },
    {
      "step": 31100,
      "loss": 0.1159,
      "elapsed_s": 3456.9
    },
    {
      "step": 31200,
      "loss": 0.1328,
      "elapsed_s": 3467.4
    },
    {
      "step": 31300,
      "loss": 0.1132,
      "elapsed_s": 3477.9
    },
    {
      "step": 31400,
      "loss": 0.122,
      "elapsed_s": 3488.4
    },
    {
      "step": 31500,
      "loss": 0.1085,
      "elapsed_s": 3498.9
    },
    {
      "step": 31600,
      "loss": 0.1065,
      "elapsed_s": 3509.4
    },
    {
      "step": 31700,
      "loss": 0.1216,
      "elapsed_s": 3519.9
    },
    {
      "step": 31800,
      "loss": 0.1117,
      "elapsed_s": 3530.4
    },
    {
      "step": 31900,
      "loss": 0.1176,
      "elapsed_s": 3540.9
    },
    {
      "step": 32000,
      "loss": 0.1134,
      "elapsed_s": 3551.4
    },
    {
      "step": 32100,
      "loss": 0.1185,
      "elapsed_s": 3561.9
    },
    {
      "step": 32200,
      "loss": 0.1001,
      "elapsed_s": 3572.4
    },
    {
      "step": 32300,
      "loss": 0.11,
      "elapsed_s": 3582.9
    },
    {
      "step": 32400,
      "loss": 0.1265,
      "elapsed_s": 3593.5
    },
    {
      "step": 32500,
      "loss": 0.1083,
      "elapsed_s": 3603.9
    },
    {
      "step": 32600,
      "loss": 0.1209,
      "elapsed_s": 3614.5
    },
    {
      "step": 32700,
      "loss": 0.1031,
      "elapsed_s": 3625.0
    },
    {
      "step": 32800,
      "loss": 0.1188,
      "elapsed_s": 3635.4
    },
    {
      "step": 32900,
      "loss": 0.1199,
      "elapsed_s": 3645.9
    },
    {
      "step": 33000,
      "loss": 0.1179,
      "elapsed_s": 3656.4
    },
    {
      "step": 33100,
      "loss": 0.101,
      "elapsed_s": 3666.9
    },
    {
      "step": 33200,
      "loss": 0.0995,
      "elapsed_s": 3677.4
    },
    {
      "step": 33300,
      "loss": 0.1263,
      "elapsed_s": 3687.9
    },
    {
      "step": 33400,
      "loss": 0.1094,
      "elapsed_s": 3698.4
    },
    {
      "step": 33500,
      "loss": 0.1039,
      "elapsed_s": 3709.1
    },
    {
      "step": 33600,
      "loss": 0.1039,
      "elapsed_s": 3719.7
    },
    {
      "step": 33700,
      "loss": 0.1006,
      "elapsed_s": 3730.2
    },
    {
      "step": 33800,
      "loss": 0.1086,
      "elapsed_s": 3740.8
    },
    {
      "step": 33900,
      "loss": 0.1073,
      "elapsed_s": 3751.3
    },
    {
      "step": 34000,
      "loss": 0.1094,
      "elapsed_s": 3761.8
    },
    {
      "step": 34100,
      "loss": 0.1193,
      "elapsed_s": 3772.3
    },
    {
      "step": 34200,
      "loss": 0.1067,
      "elapsed_s": 3782.8
    },
    {
      "step": 34300,
      "loss": 0.0994,
      "elapsed_s": 3793.4
    },
    {
      "step": 34400,
      "loss": 0.1125,
      "elapsed_s": 3804.0
    },
    {
      "step": 34500,
      "loss": 0.0961,
      "elapsed_s": 3814.5
    },
    {
      "step": 34600,
      "loss": 0.0986,
      "elapsed_s": 3825.0
    },
    {
      "step": 34700,
      "loss": 0.0948,
      "elapsed_s": 3835.5
    },
    {
      "step": 34800,
      "loss": 0.1057,
      "elapsed_s": 3846.0
    },
    {
      "step": 34900,
      "loss": 0.0957,
      "elapsed_s": 3856.5
    },
    {
      "step": 35000,
      "loss": 0.1093,
      "elapsed_s": 3867.1
    },
    {
      "step": 35100,
      "loss": 0.0993,
      "elapsed_s": 3877.6
    },
    {
      "step": 35200,
      "loss": 0.1039,
      "elapsed_s": 3888.1
    },
    {
      "step": 35300,
      "loss": 0.1156,
      "elapsed_s": 3898.6
    },
    {
      "step": 35400,
      "loss": 0.108,
      "elapsed_s": 3909.2
    },
    {
      "step": 35500,
      "loss": 0.0978,
      "elapsed_s": 3919.7
    },
    {
      "step": 35600,
      "loss": 0.1142,
      "elapsed_s": 3930.3
    },
    {
      "step": 35700,
      "loss": 0.093,
      "elapsed_s": 3940.8
    },
    {
      "step": 35800,
      "loss": 0.1002,
      "elapsed_s": 3951.3
    },
    {
      "step": 35900,
      "loss": 0.0984,
      "elapsed_s": 3961.8
    },
    {
      "step": 36000,
      "loss": 0.0909,
      "elapsed_s": 3972.3,
      "accuracy": {
        "unique": 0.998,
        "latest": 0.994,
        "duplicate": 1.0,
        "multihop_hard": 0.062,
        "aggregation": 0.768
      }
    },
    {
      "step": 36100,
      "loss": 0.1094,
      "elapsed_s": 3984.0
    },
    {
      "step": 36200,
      "loss": 0.0936,
      "elapsed_s": 3994.5
    },
    {
      "step": 36300,
      "loss": 0.0959,
      "elapsed_s": 4005.0
    },
    {
      "step": 36400,
      "loss": 0.0966,
      "elapsed_s": 4015.5
    },
    {
      "step": 36500,
      "loss": 0.0986,
      "elapsed_s": 4026.1
    },
    {
      "step": 36600,
      "loss": 0.0923,
      "elapsed_s": 4036.7
    },
    {
      "step": 36700,
      "loss": 0.1126,
      "elapsed_s": 4047.2
    },
    {
      "step": 36800,
      "loss": 0.0855,
      "elapsed_s": 4057.7
    },
    {
      "step": 36900,
      "loss": 0.106,
      "elapsed_s": 4068.2
    },
    {
      "step": 37000,
      "loss": 0.08,
      "elapsed_s": 4078.7
    },
    {
      "step": 37100,
      "loss": 0.0966,
      "elapsed_s": 4089.2
    },
    {
      "step": 37200,
      "loss": 0.0898,
      "elapsed_s": 4099.7
    },
    {
      "step": 37300,
      "loss": 0.0894,
      "elapsed_s": 4110.2
    },
    {
      "step": 37400,
      "loss": 0.1061,
      "elapsed_s": 4120.8
    },
    {
      "step": 37500,
      "loss": 0.1181,
      "elapsed_s": 4131.4
    },
    {
      "step": 37600,
      "loss": 0.0975,
      "elapsed_s": 4142.0
    },
    {
      "step": 37700,
      "loss": 0.0949,
      "elapsed_s": 4152.6
    },
    {
      "step": 37800,
      "loss": 0.092,
      "elapsed_s": 4163.1
    },
    {
      "step": 37900,
      "loss": 0.1015,
      "elapsed_s": 4173.6
    },
    {
      "step": 38000,
      "loss": 0.0856,
      "elapsed_s": 4184.1
    },
    {
      "step": 38100,
      "loss": 0.096,
      "elapsed_s": 4194.6
    },
    {
      "step": 38200,
      "loss": 0.108,
      "elapsed_s": 4205.2
    },
    {
      "step": 38300,
      "loss": 0.0977,
      "elapsed_s": 4215.7
    },
    {
      "step": 38400,
      "loss": 0.0922,
      "elapsed_s": 4226.2
    },
    {
      "step": 38500,
      "loss": 0.0976,
      "elapsed_s": 4236.7
    },
    {
      "step": 38600,
      "loss": 0.093,
      "elapsed_s": 4247.2
    },
    {
      "step": 38700,
      "loss": 0.0846,
      "elapsed_s": 4257.7
    },
    {
      "step": 38800,
      "loss": 0.101,
      "elapsed_s": 4268.2
    },
    {
      "step": 38900,
      "loss": 0.0986,
      "elapsed_s": 4278.7
    },
    {
      "step": 39000,
      "loss": 0.0954,
      "elapsed_s": 4289.2
    },
    {
      "step": 39100,
      "loss": 0.1068,
      "elapsed_s": 4299.7
    },
    {
      "step": 39200,
      "loss": 0.0928,
      "elapsed_s": 4310.2
    },
    {
      "step": 39300,
      "loss": 0.0833,
      "elapsed_s": 4320.7
    },
    {
      "step": 39400,
      "loss": 0.094,
      "elapsed_s": 4331.2
    },
    {
      "step": 39500,
      "loss": 0.0887,
      "elapsed_s": 4341.7
    },
    {
      "step": 39600,
      "loss": 0.0942,
      "elapsed_s": 4352.2
    },
    {
      "step": 39700,
      "loss": 0.0926,
      "elapsed_s": 4362.7
    },
    {
      "step": 39800,
      "loss": 0.0902,
      "elapsed_s": 4373.2
    },
    {
      "step": 39900,
      "loss": 0.1008,
      "elapsed_s": 4383.7
    },
    {
      "step": 40000,
      "loss": 0.075,
      "elapsed_s": 4394.2
    },
    {
      "step": 40100,
      "loss": 0.0901,
      "elapsed_s": 4404.7
    },
    {
      "step": 40200,
      "loss": 0.0975,
      "elapsed_s": 4415.2
    },
    {
      "step": 40300,
      "loss": 0.0876,
      "elapsed_s": 4425.7
    },
    {
      "step": 40400,
      "loss": 0.086,
      "elapsed_s": 4436.2
    },
    {
      "step": 40500,
      "loss": 0.0988,
      "elapsed_s": 4446.7
    },
    {
      "step": 40600,
      "loss": 0.0769,
      "elapsed_s": 4457.2
    },
    {
      "step": 40700,
      "loss": 0.0689,
      "elapsed_s": 4467.6
    },
    {
      "step": 40800,
      "loss": 0.0885,
      "elapsed_s": 4478.4
    },
    {
      "step": 40900,
      "loss": 0.097,
      "elapsed_s": 4488.9
    },
    {
      "step": 41000,
      "loss": 0.0847,
      "elapsed_s": 4499.4
    },
    {
      "step": 41100,
      "loss": 0.0959,
      "elapsed_s": 4509.9
    },
    {
      "step": 41200,
      "loss": 0.0966,
      "elapsed_s": 4520.4
    },
    {
      "step": 41300,
      "loss": 0.0898,
      "elapsed_s": 4530.9
    },
    {
      "step": 41400,
      "loss": 0.0879,
      "elapsed_s": 4541.4
    },
    {
      "step": 41500,
      "loss": 0.0914,
      "elapsed_s": 4551.9
    },
    {
      "step": 41600,
      "loss": 0.0815,
      "elapsed_s": 4562.4
    },
    {
      "step": 41700,
      "loss": 0.0752,
      "elapsed_s": 4572.9
    },
    {
      "step": 41800,
      "loss": 0.0912,
      "elapsed_s": 4583.4
    },
    {
      "step": 41900,
      "loss": 0.0816,
      "elapsed_s": 4593.9
    },
    {
      "step": 42000,
      "loss": 0.0858,
      "elapsed_s": 4604.4
    },
    {
      "step": 42100,
      "loss": 0.1027,
      "elapsed_s": 4614.9
    },
    {
      "step": 42200,
      "loss": 0.0886,
      "elapsed_s": 4625.4
    },
    {
      "step": 42300,
      "loss": 0.0912,
      "elapsed_s": 4635.9
    },
    {
      "step": 42400,
      "loss": 0.0892,
      "elapsed_s": 4646.4
    },
    {
      "step": 42500,
      "loss": 0.0866,
      "elapsed_s": 4656.9
    },
    {
      "step": 42600,
      "loss": 0.0935,
      "elapsed_s": 4667.4
    },
    {
      "step": 42700,
      "loss": 0.0922,
      "elapsed_s": 4677.9
    },
    {
      "step": 42800,
      "loss": 0.0869,
      "elapsed_s": 4688.4
    },
    {
      "step": 42900,
      "loss": 0.081,
      "elapsed_s": 4698.9
    },
    {
      "step": 43000,
      "loss": 0.0893,
      "elapsed_s": 4709.4
    },
    {
      "step": 43100,
      "loss": 0.082,
      "elapsed_s": 4719.9
    },
    {
      "step": 43200,
      "loss": 0.0855,
      "elapsed_s": 4730.4
    },
    {
      "step": 43300,
      "loss": 0.0946,
      "elapsed_s": 4740.9
    },
    {
      "step": 43400,
      "loss": 0.0807,
      "elapsed_s": 4751.4
    },
    {
      "step": 43500,
      "loss": 0.0902,
      "elapsed_s": 4761.9
    },
    {
      "step": 43600,
      "loss": 0.0857,
      "elapsed_s": 4772.4
    },
    {
      "step": 43700,
      "loss": 0.0897,
      "elapsed_s": 4782.9
    },
    {
      "step": 43800,
      "loss": 0.0891,
      "elapsed_s": 4793.5
    },
    {
      "step": 43900,
      "loss": 0.0811,
      "elapsed_s": 4804.0
    },
    {
      "step": 44000,
      "loss": 0.0842,
      "elapsed_s": 4814.5
    },
    {
      "step": 44100,
      "loss": 0.0845,
      "elapsed_s": 4825.0
    },
    {
      "step": 44200,
      "loss": 0.0885,
      "elapsed_s": 4835.5
    },
    {
      "step": 44300,
      "loss": 0.0861,
      "elapsed_s": 4846.0
    },
    {
      "step": 44400,
      "loss": 0.0903,
      "elapsed_s": 4856.5
    },
    {
      "step": 44500,
      "loss": 0.087,
      "elapsed_s": 4867.0
    },
    {
      "step": 44600,
      "loss": 0.0825,
      "elapsed_s": 4877.5
    },
    {
      "step": 44700,
      "loss": 0.0819,
      "elapsed_s": 4888.0
    },
    {
      "step": 44800,
      "loss": 0.0803,
      "elapsed_s": 4898.5
    },
    {
      "step": 44900,
      "loss": 0.0887,
      "elapsed_s": 4909.0
    },
    {
      "step": 44999,
      "loss": 0.0859,
      "elapsed_s": 4919.4,
      "accuracy": {
        "unique": 1.0,
        "latest": 0.996,
        "duplicate": 1.0,
        "multihop_hard": 0.096,
        "aggregation": 0.954
      }
    }
  ],
  "final_accuracy": {
    "unique": 1.0,
    "latest": 0.996,
    "duplicate": 1.0,
    "multihop_hard": 0.096,
    "aggregation": 0.954
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/learned/seed0/config.json <==
{
  "preset": "base",
  "model_seed": 0,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": "none",
  "tasks": [
    "unique",
    "latest",
    "duplicate"
  ],
  "teacher": {
    "vocab_size": 100,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "learned"
  },
  "steps": 45000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.0003,
  "eval_per_task": 500
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/learned/seed0/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.278,
      "elapsed_s": 0.7,
      "accuracy": {
        "unique": 0.014,
        "latest": 0.014,
        "duplicate": 0.018
      }
    },
    {
      "step": 100,
      "loss": 4.2094,
      "elapsed_s": 9.7
    },
    {
      "step": 200,
      "loss": 4.2162,
      "elapsed_s": 18.0
    },
    {
      "step": 300,
      "loss": 4.1713,
      "elapsed_s": 26.3
    },
    {
      "step": 400,
      "loss": 4.0106,
      "elapsed_s": 34.7
    },
    {
      "step": 500,
      "loss": 3.7579,
      "elapsed_s": 43.0
    },
    {
      "step": 600,
      "loss": 3.5544,
      "elapsed_s": 51.4
    },
    {
      "step": 700,
      "loss": 3.4622,
      "elapsed_s": 59.8
    },
    {
      "step": 800,
      "loss": 3.4027,
      "elapsed_s": 68.1
    },
    {
      "step": 900,
      "loss": 3.3637,
      "elapsed_s": 76.5
    },
    {
      "step": 1000,
      "loss": 3.3727,
      "elapsed_s": 84.9
    },
    {
      "step": 1100,
      "loss": 3.3444,
      "elapsed_s": 93.2
    },
    {
      "step": 1200,
      "loss": 3.2888,
      "elapsed_s": 101.6
    },
    {
      "step": 1300,
      "loss": 3.329,
      "elapsed_s": 110.0
    },
    {
      "step": 1400,
      "loss": 3.2936,
      "elapsed_s": 118.4
    },
    {
      "step": 1500,
      "loss": 3.2795,
      "elapsed_s": 126.8
    },
    {
      "step": 1600,
      "loss": 3.2565,
      "elapsed_s": 135.1
    },
    {
      "step": 1700,
      "loss": 3.2779,
      "elapsed_s": 143.5
    },
    {
      "step": 1800,
      "loss": 3.2844,
      "elapsed_s": 151.9
    },
    {
      "step": 1900,
      "loss": 3.2867,
      "elapsed_s": 160.3
    },
    {
      "step": 2000,
      "loss": 3.2608,
      "elapsed_s": 168.7
    },
    {
      "step": 2100,
      "loss": 3.2435,
      "elapsed_s": 177.1
    },
    {
      "step": 2200,
      "loss": 3.2711,
      "elapsed_s": 185.5
    },
    {
      "step": 2300,
      "loss": 3.2399,
      "elapsed_s": 193.8
    },
    {
      "step": 2400,
      "loss": 3.2538,
      "elapsed_s": 202.2
    },
    {
      "step": 2500,
      "loss": 3.2392,
      "elapsed_s": 210.6
    },
    {
      "step": 2600,
      "loss": 3.2138,
      "elapsed_s": 219.0
    },
    {
      "step": 2700,
      "loss": 3.1996,
      "elapsed_s": 227.4
    },
    {
      "step": 2800,
      "loss": 3.2438,
      "elapsed_s": 235.8
    },
    {
      "step": 2900,
      "loss": 3.2432,
      "elapsed_s": 244.2
    },
    {
      "step": 3000,
      "loss": 3.2269,
      "elapsed_s": 252.6
    },
    {
      "step": 3100,
      "loss": 3.2007,
      "elapsed_s": 260.9
    },
    {
      "step": 3200,
      "loss": 3.2392,
      "elapsed_s": 269.3
    },
    {
      "step": 3300,
      "loss": 3.2053,
      "elapsed_s": 277.7
    },
    {
      "step": 3400,
      "loss": 3.1858,
      "elapsed_s": 286.0
    },
    {
      "step": 3500,
      "loss": 3.2196,
      "elapsed_s": 294.4
    },
    {
      "step": 3600,
      "loss": 3.1946,
      "elapsed_s": 302.8
    },
    {
      "step": 3700,
      "loss": 3.2296,
      "elapsed_s": 311.2
    },
    {
      "step": 3800,
      "loss": 3.2046,
      "elapsed_s": 319.6
    },
    {
      "step": 3900,
      "loss": 3.1919,
      "elapsed_s": 327.9
    },
    {
      "step": 4000,
      "loss": 3.1963,
      "elapsed_s": 336.3
    },
    {
      "step": 4100,
      "loss": 3.2519,
      "elapsed_s": 344.7
    },
    {
      "step": 4200,
      "loss": 3.1947,
      "elapsed_s": 353.1
    },
    {
      "step": 4300,
      "loss": 3.2262,
      "elapsed_s": 361.5
    },
    {
      "step": 4400,
      "loss": 3.1951,
      "elapsed_s": 369.8
    },
    {
      "step": 4500,
      "loss": 3.1991,
      "elapsed_s": 378.2
    },
    {
      "step": 4600,
      "loss": 3.1621,
      "elapsed_s": 386.6
    },
    {
      "step": 4700,
      "loss": 3.1406,
      "elapsed_s": 395.0
    },
    {
      "step": 4800,
      "loss": 3.1893,
      "elapsed_s": 403.4
    },
    {
      "step": 4900,
      "loss": 3.1807,
      "elapsed_s": 411.7
    },
    {
      "step": 5000,
      "loss": 3.1768,
      "elapsed_s": 420.1
    },
    {
      "step": 5100,
      "loss": 3.1618,
      "elapsed_s": 428.5
    },
    {
      "step": 5200,
      "loss": 3.2137,
      "elapsed_s": 436.9
    },
    {
      "step": 5300,
      "loss": 3.194,
      "elapsed_s": 445.3
    },
    {
      "step": 5400,
      "loss": 3.152,
      "elapsed_s": 453.7
    },
    {
      "step": 5500,
      "loss": 3.1779,
      "elapsed_s": 462.0
    },
    {
      "step": 5600,
      "loss": 3.1855,
      "elapsed_s": 470.4
    },
    {
      "step": 5700,
      "loss": 3.1995,
      "elapsed_s": 478.8
    },
    {
      "step": 5800,
      "loss": 3.1943,
      "elapsed_s": 487.2
    },
    {
      "step": 5900,
      "loss": 3.2305,
      "elapsed_s": 495.5
    },
    {
      "step": 6000,
      "loss": 3.1707,
      "elapsed_s": 503.9
    },
    {
      "step": 6100,
      "loss": 3.2093,
      "elapsed_s": 512.3
    },
    {
      "step": 6200,
      "loss": 3.1737,
      "elapsed_s": 520.7
    },
    {
      "step": 6300,
      "loss": 3.1827,
      "elapsed_s": 529.1
    },
    {
      "step": 6400,
      "loss": 3.171,
      "elapsed_s": 537.5
    },
    {
      "step": 6500,
      "loss": 3.161,
      "elapsed_s": 545.8
    },
    {
      "step": 6600,
      "loss": 3.1847,
      "elapsed_s": 554.2
    },
    {
      "step": 6700,
      "loss": 3.1765,
      "elapsed_s": 562.6
    },
    {
      "step": 6800,
      "loss": 3.1457,
      "elapsed_s": 570.9
    },
    {
      "step": 6900,
      "loss": 3.148,
      "elapsed_s": 579.3
    },
    {
      "step": 7000,
      "loss": 3.1333,
      "elapsed_s": 587.7
    },
    {
      "step": 7100,
      "loss": 3.1345,
      "elapsed_s": 596.1
    },
    {
      "step": 7200,
      "loss": 3.1431,
      "elapsed_s": 604.4
    },
    {
      "step": 7300,
      "loss": 3.1557,
      "elapsed_s": 612.8
    },
    {
      "step": 7400,
      "loss": 3.1353,
      "elapsed_s": 621.2
    },
    {
      "step": 7500,
      "loss": 3.1662,
      "elapsed_s": 629.6
    },
    {
      "step": 7600,
      "loss": 3.1597,
      "elapsed_s": 638.0
    },
    {
      "step": 7700,
      "loss": 3.1749,
      "elapsed_s": 646.3
    },
    {
      "step": 7800,
      "loss": 3.1632,
      "elapsed_s": 654.7
    },
    {
      "step": 7900,
      "loss": 3.1547,
      "elapsed_s": 663.1
    },
    {
      "step": 8000,
      "loss": 3.1218,
      "elapsed_s": 671.4
    },
    {
      "step": 8100,
      "loss": 3.1614,
      "elapsed_s": 679.8
    },
    {
      "step": 8200,
      "loss": 3.1348,
      "elapsed_s": 688.2
    },
    {
      "step": 8300,
      "loss": 3.1514,
      "elapsed_s": 696.6
    },
    {
      "step": 8400,
      "loss": 3.1989,
      "elapsed_s": 705.0
    },
    {
      "step": 8500,
      "loss": 3.1375,
      "elapsed_s": 713.3
    },
    {
      "step": 8600,
      "loss": 3.1992,
      "elapsed_s": 721.7
    },
    {
      "step": 8700,
      "loss": 3.1818,
      "elapsed_s": 730.1
    },
    {
      "step": 8800,
      "loss": 3.1131,
      "elapsed_s": 738.4
    },
    {
      "step": 8900,
      "loss": 3.1402,
      "elapsed_s": 746.8
    },
    {
      "step": 9000,
      "loss": 3.1518,
      "elapsed_s": 755.2,
      "accuracy": {
        "unique": 0.068,
        "latest": 0.084,
        "duplicate": 0.386
      }
    },
    {
      "step": 9100,
      "loss": 3.128,
      "elapsed_s": 764.1
    },
    {
      "step": 9200,
      "loss": 3.1106,
      "elapsed_s": 772.5
    },
    {
      "step": 9300,
      "loss": 3.1303,
      "elapsed_s": 780.8
    },
    {
      "step": 9400,
      "loss": 3.1223,
      "elapsed_s": 789.2
    },
    {
      "step": 9500,
      "loss": 3.1222,
      "elapsed_s": 797.6
    },
    {
      "step": 9600,
      "loss": 3.1496,
      "elapsed_s": 806.0
    },
    {
      "step": 9700,
      "loss": 3.1334,
      "elapsed_s": 814.3
    },
    {
      "step": 9800,
      "loss": 3.1534,
      "elapsed_s": 822.7
    },
    {
      "step": 9900,
      "loss": 3.1612,
      "elapsed_s": 831.1
    },
    {
      "step": 10000,
      "loss": 3.0859,
      "elapsed_s": 839.5
    },
    {
      "step": 10100,
      "loss": 3.1463,
      "elapsed_s": 847.9
    },
    {
      "step": 10200,
      "loss": 3.0929,
      "elapsed_s": 856.2
    },
    {
      "step": 10300,
      "loss": 3.1293,
      "elapsed_s": 864.6
    },
    {
      "step": 10400,
      "loss": 3.1183,
      "elapsed_s": 873.0
    },
    {
      "step": 10500,
      "loss": 3.1661,
      "elapsed_s": 881.3
    },
    {
      "step": 10600,
      "loss": 3.1344,
      "elapsed_s": 889.7
    },
    {
      "step": 10700,
      "loss": 3.1295,
      "elapsed_s": 898.1
    },
    {
      "step": 10800,
      "loss": 3.1048,
      "elapsed_s": 906.5
    },
    {
      "step": 10900,
      "loss": 3.1329,
      "elapsed_s": 914.9
    },
    {
      "step": 11000,
      "loss": 3.1323,
      "elapsed_s": 923.2
    },
    {
      "step": 11100,
      "loss": 3.156,
      "elapsed_s": 931.6
    },
    {
      "step": 11200,
      "loss": 3.1357,
      "elapsed_s": 940.0
    },
    {
      "step": 11300,
      "loss": 3.1377,
      "elapsed_s": 948.4
    },
    {
      "step": 11400,
      "loss": 3.1248,
      "elapsed_s": 956.7
    },
    {
      "step": 11500,
      "loss": 3.1246,
      "elapsed_s": 965.1
    },
    {
      "step": 11600,
      "loss": 3.1192,
      "elapsed_s": 973.5
    },
    {
      "step": 11700,
      "loss": 3.1045,
      "elapsed_s": 981.8
    },
    {
      "step": 11800,
      "loss": 3.0968,
      "elapsed_s": 990.2
    },
    {
      "step": 11900,
      "loss": 3.0711,
      "elapsed_s": 998.6
    },
    {
      "step": 12000,
      "loss": 3.1491,
      "elapsed_s": 1007.0
    },
    {
      "step": 12100,
      "loss": 3.1186,
      "elapsed_s": 1015.3
    },
    {
      "step": 12200,
      "loss": 3.1248,
      "elapsed_s": 1023.7
    },
    {
      "step": 12300,
      "loss": 3.1134,
      "elapsed_s": 1032.1
    },
    {
      "step": 12400,
      "loss": 3.1037,
      "elapsed_s": 1040.4
    },
    {
      "step": 12500,
      "loss": 3.1989,
      "elapsed_s": 1048.8
    },
    {
      "step": 12600,
      "loss": 3.11,
      "elapsed_s": 1057.2
    },
    {
      "step": 12700,
      "loss": 3.1298,
      "elapsed_s": 1065.6
    },
    {
      "step": 12800,
      "loss": 3.0802,
      "elapsed_s": 1073.9
    },
    {
      "step": 12900,
      "loss": 3.0977,
      "elapsed_s": 1082.3
    },
    {
      "step": 13000,
      "loss": 3.1251,
      "elapsed_s": 1090.7
    },
    {
      "step": 13100,
      "loss": 3.1568,
      "elapsed_s": 1099.1
    },
    {
      "step": 13200,
      "loss": 3.0913,
      "elapsed_s": 1107.5
    },
    {
      "step": 13300,
      "loss": 3.128,
      "elapsed_s": 1115.8
    },
    {
      "step": 13400,
      "loss": 3.1002,
      "elapsed_s": 1124.2
    },
    {
      "step": 13500,
      "loss": 3.0912,
      "elapsed_s": 1132.6
    },
    {
      "step": 13600,
      "loss": 3.0844,
      "elapsed_s": 1140.9
    },
    {
      "step": 13700,
      "loss": 3.0962,
      "elapsed_s": 1149.3
    },
    {
      "step": 13800,
      "loss": 3.1117,
      "elapsed_s": 1157.7
    },
    {
      "step": 13900,
      "loss": 3.0887,
      "elapsed_s": 1166.0
    },
    {
      "step": 14000,
      "loss": 3.0816,
      "elapsed_s": 1174.4
    },
    {
      "step": 14100,
      "loss": 3.1028,
      "elapsed_s": 1182.7
    },
    {
      "step": 14200,
      "loss": 3.1231,
      "elapsed_s": 1191.1
    },
    {
      "step": 14300,
      "loss": 3.1032,
      "elapsed_s": 1199.5
    },
    {
      "step": 14400,
      "loss": 3.1458,
      "elapsed_s": 1207.9
    },
    {
      "step": 14500,
      "loss": 3.0735,
      "elapsed_s": 1216.2
    },
    {
      "step": 14600,
      "loss": 3.1302,
      "elapsed_s": 1224.6
    },
    {
      "step": 14700,
      "loss": 3.0862,
      "elapsed_s": 1233.0
    },
    {
      "step": 14800,
      "loss": 3.1294,
      "elapsed_s": 1241.4
    },
    {
      "step": 14900,
      "loss": 3.1297,
      "elapsed_s": 1249.8
    },
    {
      "step": 15000,
      "loss": 3.1391,
      "elapsed_s": 1258.1
    },
    {
      "step": 15100,
      "loss": 3.1099,
      "elapsed_s": 1266.5
    },
    {
      "step": 15200,
      "loss": 3.1212,
      "elapsed_s": 1274.9
    },
    {
      "step": 15300,
      "loss": 3.0878,
      "elapsed_s": 1283.3
    },
    {
      "step": 15400,
      "loss": 3.0753,
      "elapsed_s": 1291.6
    },
    {
      "step": 15500,
      "loss": 3.1275,
      "elapsed_s": 1300.0
    },
    {
      "step": 15600,
      "loss": 3.1399,
      "elapsed_s": 1308.4
    },
    {
      "step": 15700,
      "loss": 3.0909,
      "elapsed_s": 1316.8
    },
    {
      "step": 15800,
      "loss": 3.1497,
      "elapsed_s": 1325.2
    },
    {
      "step": 15900,
      "loss": 3.0818,
      "elapsed_s": 1333.5
    },
    {
      "step": 16000,
      "loss": 3.0888,
      "elapsed_s": 1341.9
    },
    {
      "step": 16100,
      "loss": 3.0804,
      "elapsed_s": 1350.3
    },
    {
      "step": 16200,
      "loss": 3.113,
      "elapsed_s": 1358.7
    },
    {
      "step": 16300,
      "loss": 3.1216,
      "elapsed_s": 1367.1
    },
    {
      "step": 16400,
      "loss": 3.1163,
      "elapsed_s": 1375.4
    },
    {
      "step": 16500,
      "loss": 3.1158,
      "elapsed_s": 1383.8
    },
    {
      "step": 16600,
      "loss": 3.102,
      "elapsed_s": 1392.2
    },
    {
      "step": 16700,
      "loss": 3.0846,
      "elapsed_s": 1400.6
    },
    {
      "step": 16800,
      "loss": 3.0935,
      "elapsed_s": 1408.9
    },
    {
      "step": 16900,
      "loss": 3.1555,
      "elapsed_s": 1417.3
    },
    {
      "step": 17000,
      "loss": 3.1572,
      "elapsed_s": 1425.7
    },
    {
      "step": 17100,
      "loss": 3.1367,
      "elapsed_s": 1434.0
    },
    {
      "step": 17200,
      "loss": 3.1193,
      "elapsed_s": 1442.4
    },
    {
      "step": 17300,
      "loss": 3.1287,
      "elapsed_s": 1450.8
    },
    {
      "step": 17400,
      "loss": 3.1134,
      "elapsed_s": 1459.2
    },
    {
      "step": 17500,
      "loss": 3.1214,
      "elapsed_s": 1467.5
    },
    {
      "step": 17600,
      "loss": 3.1135,
      "elapsed_s": 1475.9
    },
    {
      "step": 17700,
      "loss": 3.1049,
      "elapsed_s": 1484.3
    },
    {
      "step": 17800,
      "loss": 3.1029,
      "elapsed_s": 1492.6
    },
    {
      "step": 17900,
      "loss": 3.0907,
      "elapsed_s": 1501.0
    },
    {
      "step": 18000,
      "loss": 3.1073,
      "elapsed_s": 1509.4,
      "accuracy": {
        "unique": 0.09,
        "latest": 0.078,
        "duplicate": 0.442
      }
    },
    {
      "step": 18100,
      "loss": 3.093,
      "elapsed_s": 1518.3
    },
    {
      "step": 18200,
      "loss": 3.1179,
      "elapsed_s": 1526.7
    },
    {
      "step": 18300,
      "loss": 3.1314,
      "elapsed_s": 1535.0
    },
    {
      "step": 18400,
      "loss": 3.0945,
      "elapsed_s": 1543.4
    },
    {
      "step": 18500,
      "loss": 3.1236,
      "elapsed_s": 1551.8
    },
    {
      "step": 18600,
      "loss": 3.1243,
      "elapsed_s": 1560.1
    },
    {
      "step": 18700,
      "loss": 3.1577,
      "elapsed_s": 1568.5
    },
    {
      "step": 18800,
      "loss": 3.1211,
      "elapsed_s": 1576.9
    },
    {
      "step": 18900,
      "loss": 3.1018,
      "elapsed_s": 1585.2
    },
    {
      "step": 19000,
      "loss": 3.1043,
      "elapsed_s": 1593.6
    },
    {
      "step": 19100,
      "loss": 3.1169,
      "elapsed_s": 1602.0
    },
    {
      "step": 19200,
      "loss": 3.0629,
      "elapsed_s": 1610.4
    },
    {
      "step": 19300,
      "loss": 3.0712,
      "elapsed_s": 1618.7
    },
    {
      "step": 19400,
      "loss": 3.1053,
      "elapsed_s": 1627.1
    },
    {
      "step": 19500,
      "loss": 3.0965,
      "elapsed_s": 1635.5
    },
    {
      "step": 19600,
      "loss": 3.059,
      "elapsed_s": 1643.8
    },
    {
      "step": 19700,
      "loss": 3.0927,
      "elapsed_s": 1652.2
    },
    {
      "step": 19800,
      "loss": 3.1014,
      "elapsed_s": 1660.6
    },
    {
      "step": 19900,
      "loss": 3.0834,
      "elapsed_s": 1668.9
    },
    {
      "step": 20000,
      "loss": 3.115,
      "elapsed_s": 1677.3
    },
    {
      "step": 20100,
      "loss": 3.0738,
      "elapsed_s": 1685.7
    },
    {
      "step": 20200,
      "loss": 3.0647,
      "elapsed_s": 1694.1
    },
    {
      "step": 20300,
      "loss": 3.0983,
      "elapsed_s": 1702.5
    },
    {
      "step": 20400,
      "loss": 3.0429,
      "elapsed_s": 1710.8
    },
    {
      "step": 20500,
      "loss": 3.1112,
      "elapsed_s": 1719.2
    },
    {
      "step": 20600,
      "loss": 3.0827,
      "elapsed_s": 1727.6
    },
    {
      "step": 20700,
      "loss": 3.0601,
      "elapsed_s": 1735.9
    },
    {
      "step": 20800,
      "loss": 3.0663,
      "elapsed_s": 1744.3
    },
    {
      "step": 20900,
      "loss": 3.0941,
      "elapsed_s": 1752.7
    },
    {
      "step": 21000,
      "loss": 3.0428,
      "elapsed_s": 1761.1
    },
    {
      "step": 21100,
      "loss": 3.1259,
      "elapsed_s": 1769.4
    },
    {
      "step": 21200,
      "loss": 3.0677,
      "elapsed_s": 1777.8
    },
    {
      "step": 21300,
      "loss": 3.0617,
      "elapsed_s": 1786.2
    },
    {
      "step": 21400,
      "loss": 3.0767,
      "elapsed_s": 1794.5
    },
    {
      "step": 21500,
      "loss": 3.0691,
      "elapsed_s": 1802.9
    },
    {
      "step": 21600,
      "loss": 3.0796,
      "elapsed_s": 1811.2
    },
    {
      "step": 21700,
      "loss": 3.0839,
      "elapsed_s": 1819.6
    },
    {
      "step": 21800,
      "loss": 3.0565,
      "elapsed_s": 1828.0
    },
    {
      "step": 21900,
      "loss": 3.1155,
      "elapsed_s": 1836.4
    },
    {
      "step": 22000,
      "loss": 3.0964,
      "elapsed_s": 1844.7
    },
    {
      "step": 22100,
      "loss": 3.0689,
      "elapsed_s": 1853.1
    },
    {
      "step": 22200,
      "loss": 3.1045,
      "elapsed_s": 1861.5
    },
    {
      "step": 22300,
      "loss": 3.0792,
      "elapsed_s": 1869.8
    },
    {
      "step": 22400,
      "loss": 3.1031,
      "elapsed_s": 1878.2
    },
    {
      "step": 22500,
      "loss": 3.1022,
      "elapsed_s": 1886.6
    },
    {
      "step": 22600,
      "loss": 3.0571,
      "elapsed_s": 1894.9
    },
    {
      "step": 22700,
      "loss": 3.0609,
      "elapsed_s": 1903.3
    },
    {
      "step": 22800,
      "loss": 3.0562,
      "elapsed_s": 1911.7
    },
    {
      "step": 22900,
      "loss": 3.088,
      "elapsed_s": 1920.0
    },
    {
      "step": 23000,
      "loss": 3.0568,
      "elapsed_s": 1928.4
    },
    {
      "step": 23100,
      "loss": 3.0776,
      "elapsed_s": 1936.8
    },
    {
      "step": 23200,
      "loss": 3.0981,
      "elapsed_s": 1945.2
    },
    {
      "step": 23300,
      "loss": 3.0771,
      "elapsed_s": 1953.5
    },
    {
      "step": 23400,
      "loss": 3.0857,
      "elapsed_s": 1961.9
    },
    {
      "step": 23500,
      "loss": 3.0792,
      "elapsed_s": 1970.3
    },
    {
      "step": 23600,
      "loss": 3.0856,
      "elapsed_s": 1978.7
    },
    {
      "step": 23700,
      "loss": 3.073,
      "elapsed_s": 1987.0
    },
    {
      "step": 23800,
      "loss": 3.0772,
      "elapsed_s": 1995.4
    },
    {
      "step": 23900,
      "loss": 3.0991,
      "elapsed_s": 2003.8
    },
    {
      "step": 24000,
      "loss": 3.0972,
      "elapsed_s": 2012.2
    },
    {
      "step": 24100,
      "loss": 3.0561,
      "elapsed_s": 2020.5
    },
    {
      "step": 24200,
      "loss": 3.0782,
      "elapsed_s": 2028.9
    },
    {
      "step": 24300,
      "loss": 3.0974,
      "elapsed_s": 2037.3
    },
    {
      "step": 24400,
      "loss": 3.0794,
      "elapsed_s": 2045.6
    },
    {
      "step": 24500,
      "loss": 3.0572,
      "elapsed_s": 2054.0
    },
    {
      "step": 24600,
      "loss": 3.0676,
      "elapsed_s": 2062.4
    },
    {
      "step": 24700,
      "loss": 3.0897,
      "elapsed_s": 2070.8
    },
    {
      "step": 24800,
      "loss": 3.0404,
      "elapsed_s": 2079.2
    },
    {
      "step": 24900,
      "loss": 3.0526,
      "elapsed_s": 2087.6
    },
    {
      "step": 25000,
      "loss": 3.0698,
      "elapsed_s": 2095.9
    },
    {
      "step": 25100,
      "loss": 3.0371,
      "elapsed_s": 2104.3
    },
    {
      "step": 25200,
      "loss": 3.0825,
      "elapsed_s": 2112.6
    },
    {
      "step": 25300,
      "loss": 3.0371,
      "elapsed_s": 2121.0
    },
    {
      "step": 25400,
      "loss": 3.0707,
      "elapsed_s": 2129.3
    },
    {
      "step": 25500,
      "loss": 3.0776,
      "elapsed_s": 2137.7
    },
    {
      "step": 25600,
      "loss": 3.0755,
      "elapsed_s": 2146.1
    },
    {
      "step": 25700,
      "loss": 3.0858,
      "elapsed_s": 2154.4
    },
    {
      "step": 25800,
      "loss": 3.0453,
      "elapsed_s": 2162.8
    },
    {
      "step": 25900,
      "loss": 3.0652,
      "elapsed_s": 2171.2
    },
    {
      "step": 26000,
      "loss": 3.0474,
      "elapsed_s": 2179.6
    },
    {
      "step": 26100,
      "loss": 3.0484,
      "elapsed_s": 2187.9
    },
    {
      "step": 26200,
      "loss": 3.0365,
      "elapsed_s": 2196.3
    },
    {
      "step": 26300,
      "loss": 3.0634,
      "elapsed_s": 2204.7
    },
    {
      "step": 26400,
      "loss": 3.0697,
      "elapsed_s": 2213.0
    },
    {
      "step": 26500,
      "loss": 3.0511,
      "elapsed_s": 2221.4
    },
    {
      "step": 26600,
      "loss": 3.0853,
      "elapsed_s": 2229.8
    },
    {
      "step": 26700,
      "loss": 3.0707,
      "elapsed_s": 2238.1
    },
    {
      "step": 26800,
      "loss": 3.0517,
      "elapsed_s": 2246.5
    },
    {
      "step": 26900,
      "loss": 3.0834,
      "elapsed_s": 2254.8
    },
    {
      "step": 27000,
      "loss": 3.0513,
      "elapsed_s": 2263.2,
      "accuracy": {
        "unique": 0.072,
        "latest": 0.09,
        "duplicate": 0.458
      }
    },
    {
      "step": 27100,
      "loss": 3.1014,
      "elapsed_s": 2272.1
    },
    {
      "step": 27200,
      "loss": 3.1099,
      "elapsed_s": 2280.5
    },
    {
      "step": 27300,
      "loss": 3.0517,
      "elapsed_s": 2288.8
    },
    {
      "step": 27400,
      "loss": 3.0784,
      "elapsed_s": 2297.2
    },
    {
      "step": 27500,
      "loss": 3.031,
      "elapsed_s": 2305.5
    },
    {
      "step": 27600,
      "loss": 3.0847,
      "elapsed_s": 2313.9
    },
    {
      "step": 27700,
      "loss": 3.1054,
      "elapsed_s": 2322.3
    },
    {
      "step": 27800,
      "loss": 3.0432,
      "elapsed_s": 2330.6
    },
    {
      "step": 27900,
      "loss": 3.0698,
      "elapsed_s": 2339.0
    },
    {
      "step": 28000,
      "loss": 3.0776,
      "elapsed_s": 2347.4
    },
    {
      "step": 28100,
      "loss": 3.1251,
      "elapsed_s": 2355.7
    },
    {
      "step": 28200,
      "loss": 3.0686,
      "elapsed_s": 2364.1
    },
    {
      "step": 28300,
      "loss": 3.0628,
      "elapsed_s": 2372.5
    },
    {
      "step": 28400,
      "loss": 3.0337,
      "elapsed_s": 2380.8
    },
    {
      "step": 28500,
      "loss": 3.0671,
      "elapsed_s": 2389.2
    },
    {
      "step": 28600,
      "loss": 3.0481,
      "elapsed_s": 2397.6
    },
    {
      "step": 28700,
      "loss": 3.0669,
      "elapsed_s": 2405.9
    },
    {
      "step": 28800,
      "loss": 3.0879,
      "elapsed_s": 2414.3
    },
    {
      "step": 28900,
      "loss": 3.0537,
      "elapsed_s": 2422.7
    },
    {
      "step": 29000,
      "loss": 3.0666,
      "elapsed_s": 2431.1
    },
    {
      "step": 29100,
      "loss": 3.0638,
      "elapsed_s": 2439.4
    },
    {
      "step": 29200,
      "loss": 3.082,
      "elapsed_s": 2447.8
    },
    {
      "step": 29300,
      "loss": 3.0527,
      "elapsed_s": 2456.2
    },
    {
      "step": 29400,
      "loss": 3.0456,
      "elapsed_s": 2464.6
    },
    {
      "step": 29500,
      "loss": 3.0291,
      "elapsed_s": 2473.0
    },
    {
      "step": 29600,
      "loss": 3.051,
      "elapsed_s": 2481.3
    },
    {
      "step": 29700,
      "loss": 3.0584,
      "elapsed_s": 2489.7
    },
    {
      "step": 29800,
      "loss": 3.0848,
      "elapsed_s": 2498.1
    },
    {
      "step": 29900,
      "loss": 3.0536,
      "elapsed_s": 2506.5
    },
    {
      "step": 30000,
      "loss": 3.0246,
      "elapsed_s": 2514.8
    },
    {
      "step": 30100,
      "loss": 3.0717,
      "elapsed_s": 2523.2
    },
    {
      "step": 30200,
      "loss": 3.0875,
      "elapsed_s": 2531.6
    },
    {
      "step": 30300,
      "loss": 3.0452,
      "elapsed_s": 2540.0
    },
    {
      "step": 30400,
      "loss": 3.0393,
      "elapsed_s": 2548.3
    },
    {
      "step": 30500,
      "loss": 3.0236,
      "elapsed_s": 2556.7
    },
    {
      "step": 30600,
      "loss": 3.0837,
      "elapsed_s": 2565.1
    },
    {
      "step": 30700,
      "loss": 3.0559,
      "elapsed_s": 2573.5
    },
    {
      "step": 30800,
      "loss": 3.0358,
      "elapsed_s": 2581.8
    },
    {
      "step": 30900,
      "loss": 3.0518,
      "elapsed_s": 2590.2
    },
    {
      "step": 31000,
      "loss": 3.0551,
      "elapsed_s": 2598.6
    },
    {
      "step": 31100,
      "loss": 3.0152,
      "elapsed_s": 2606.9
    },
    {
      "step": 31200,
      "loss": 3.0198,
      "elapsed_s": 2615.3
    },
    {
      "step": 31300,
      "loss": 3.0616,
      "elapsed_s": 2623.7
    },
    {
      "step": 31400,
      "loss": 3.0107,
      "elapsed_s": 2632.1
    },
    {
      "step": 31500,
      "loss": 3.0337,
      "elapsed_s": 2640.4
    },
    {
      "step": 31600,
      "loss": 3.1188,
      "elapsed_s": 2648.8
    },
    {
      "step": 31700,
      "loss": 3.0512,
      "elapsed_s": 2657.2
    },
    {
      "step": 31800,
      "loss": 3.0386,
      "elapsed_s": 2665.6
    },
    {
      "step": 31900,
      "loss": 3.031,
      "elapsed_s": 2673.9
    },
    {
      "step": 32000,
      "loss": 3.0284,
      "elapsed_s": 2682.3
    },
    {
      "step": 32100,
      "loss": 3.0544,
      "elapsed_s": 2690.7
    },
    {
      "step": 32200,
      "loss": 3.0691,
      "elapsed_s": 2699.0
    },
    {
      "step": 32300,
      "loss": 3.0793,
      "elapsed_s": 2707.4
    },
    {
      "step": 32400,
      "loss": 3.0311,
      "elapsed_s": 2715.8
    },
    {
      "step": 32500,
      "loss": 3.0541,
      "elapsed_s": 2724.1
    },
    {
      "step": 32600,
      "loss": 3.0724,
      "elapsed_s": 2732.5
    },
    {
      "step": 32700,
      "loss": 3.0477,
      "elapsed_s": 2740.9
    },
    {
      "step": 32800,
      "loss": 3.064,
      "elapsed_s": 2749.2
    },
    {
      "step": 32900,
      "loss": 3.0538,
      "elapsed_s": 2757.6
    },
    {
      "step": 33000,
      "loss": 3.0331,
      "elapsed_s": 2766.0
    },
    {
      "step": 33100,
      "loss": 3.0313,
      "elapsed_s": 2774.4
    },
    {
      "step": 33200,
      "loss": 3.0505,
      "elapsed_s": 2782.7
    },
    {
      "step": 33300,
      "loss": 3.0142,
      "elapsed_s": 2791.1
    },
    {
      "step": 33400,
      "loss": 3.0617,
      "elapsed_s": 2799.5
    },
    {
      "step": 33500,
      "loss": 3.0267,
      "elapsed_s": 2807.9
    },
    {
      "step": 33600,
      "loss": 3.0562,
      "elapsed_s": 2816.2
    },
    {
      "step": 33700,
      "loss": 3.0386,
      "elapsed_s": 2824.6
    },
    {
      "step": 33800,
      "loss": 3.0503,
      "elapsed_s": 2833.0
    },
    {
      "step": 33900,
      "loss": 3.1128,
      "elapsed_s": 2841.4
    },
    {
      "step": 34000,
      "loss": 3.0321,
      "elapsed_s": 2849.7
    },
    {
      "step": 34100,
      "loss": 3.0388,
      "elapsed_s": 2858.1
    },
    {
      "step": 34200,
      "loss": 3.0809,
      "elapsed_s": 2866.5
    },
    {
      "step": 34300,
      "loss": 3.0478,
      "elapsed_s": 2874.8
    },
    {
      "step": 34400,
      "loss": 3.0081,
      "elapsed_s": 2883.2
    },
    {
      "step": 34500,
      "loss": 3.097,
      "elapsed_s": 2891.6
    },
    {
      "step": 34600,
      "loss": 3.0729,
      "elapsed_s": 2899.9
    },
    {
      "step": 34700,
      "loss": 3.0415,
      "elapsed_s": 2908.3
    },
    {
      "step": 34800,
      "loss": 3.0403,
      "elapsed_s": 2916.7
    },
    {
      "step": 34900,
      "loss": 3.0457,
      "elapsed_s": 2925.1
    },
    {
      "step": 35000,
      "loss": 3.0317,
      "elapsed_s": 2933.4
    },
    {
      "step": 35100,
      "loss": 3.0519,
      "elapsed_s": 2941.8
    },
    {
      "step": 35200,
      "loss": 3.0615,
      "elapsed_s": 2950.2
    },
    {
      "step": 35300,
      "loss": 3.0276,
      "elapsed_s": 2958.5
    },
    {
      "step": 35400,
      "loss": 3.074,
      "elapsed_s": 2966.9
    },
    {
      "step": 35500,
      "loss": 3.0246,
      "elapsed_s": 2975.2
    },
    {
      "step": 35600,
      "loss": 3.0532,
      "elapsed_s": 2983.6
    },
    {
      "step": 35700,
      "loss": 3.0336,
      "elapsed_s": 2992.0
    },
    {
      "step": 35800,
      "loss": 3.0039,
      "elapsed_s": 3000.3
    },
    {
      "step": 35900,
      "loss": 3.0744,
      "elapsed_s": 3008.7
    },
    {
      "step": 36000,
      "loss": 3.0487,
      "elapsed_s": 3017.1,
      "accuracy": {
        "unique": 0.08,
        "latest": 0.088,
        "duplicate": 0.46
      }
    },
    {
      "step": 36100,
      "loss": 3.0395,
      "elapsed_s": 3025.9
    },
    {
      "step": 36200,
      "loss": 3.1185,
      "elapsed_s": 3034.3
    },
    {
      "step": 36300,
      "loss": 3.0229,
      "elapsed_s": 3042.7
    },
    {
      "step": 36400,
      "loss": 3.0592,
      "elapsed_s": 3051.0
    },
    {
      "step": 36500,
      "loss": 3.0474,
      "elapsed_s": 3059.4
    },
    {
      "step": 36600,
      "loss": 3.076,
      "elapsed_s": 3067.8
    },
    {
      "step": 36700,
      "loss": 3.084,
      "elapsed_s": 3076.2
    },
    {
      "step": 36800,
      "loss": 3.0772,
      "elapsed_s": 3084.5
    },
    {
      "step": 36900,
      "loss": 3.0642,
      "elapsed_s": 3092.9
    },
    {
      "step": 37000,
      "loss": 3.0753,
      "elapsed_s": 3101.3
    },
    {
      "step": 37100,
      "loss": 3.0025,
      "elapsed_s": 3109.6
    },
    {
      "step": 37200,
      "loss": 3.0555,
      "elapsed_s": 3118.0
    },
    {
      "step": 37300,
      "loss": 3.0641,
      "elapsed_s": 3126.4
    },
    {
      "step": 37400,
      "loss": 3.0594,
      "elapsed_s": 3134.8
    },
    {
      "step": 37500,
      "loss": 3.0532,
      "elapsed_s": 3143.1
    },
    {
      "step": 37600,
      "loss": 3.0224,
      "elapsed_s": 3151.5
    },
    {
      "step": 37700,
      "loss": 3.0851,
      "elapsed_s": 3159.9
    },
    {
      "step": 37800,
      "loss": 3.0383,
      "elapsed_s": 3168.2
    },
    {
      "step": 37900,
      "loss": 3.0718,
      "elapsed_s": 3176.6
    },
    {
      "step": 38000,
      "loss": 3.039,
      "elapsed_s": 3185.0
    },
    {
      "step": 38100,
      "loss": 3.0494,
      "elapsed_s": 3193.3
    },
    {
      "step": 38200,
      "loss": 2.9775,
      "elapsed_s": 3201.7
    },
    {
      "step": 38300,
      "loss": 3.0723,
      "elapsed_s": 3210.1
    },
    {
      "step": 38400,
      "loss": 3.0425,
      "elapsed_s": 3218.5
    },
    {
      "step": 38500,
      "loss": 3.0405,
      "elapsed_s": 3226.9
    },
    {
      "step": 38600,
      "loss": 3.031,
      "elapsed_s": 3235.3
    },
    {
      "step": 38700,
      "loss": 3.059,
      "elapsed_s": 3243.6
    },
    {
      "step": 38800,
      "loss": 3.0612,
      "elapsed_s": 3252.0
    },
    {
      "step": 38900,
      "loss": 3.0376,
      "elapsed_s": 3260.4
    },
    {
      "step": 39000,
      "loss": 3.061,
      "elapsed_s": 3268.8
    },
    {
      "step": 39100,
      "loss": 3.013,
      "elapsed_s": 3277.1
    },
    {
      "step": 39200,
      "loss": 3.0406,
      "elapsed_s": 3285.5
    },
    {
      "step": 39300,
      "loss": 3.0318,
      "elapsed_s": 3293.9
    },
    {
      "step": 39400,
      "loss": 3.0199,
      "elapsed_s": 3302.3
    },
    {
      "step": 39500,
      "loss": 3.071,
      "elapsed_s": 3310.7
    },
    {
      "step": 39600,
      "loss": 3.0784,
      "elapsed_s": 3319.0
    },
    {
      "step": 39700,
      "loss": 3.0228,
      "elapsed_s": 3327.4
    },
    {
      "step": 39800,
      "loss": 3.0453,
      "elapsed_s": 3335.8
    },
    {
      "step": 39900,
      "loss": 3.0846,
      "elapsed_s": 3344.2
    },
    {
      "step": 40000,
      "loss": 3.0477,
      "elapsed_s": 3352.5
    },
    {
      "step": 40100,
      "loss": 3.0416,
      "elapsed_s": 3360.9
    },
    {
      "step": 40200,
      "loss": 2.9998,
      "elapsed_s": 3369.3
    },
    {
      "step": 40300,
      "loss": 3.0241,
      "elapsed_s": 3377.7
    },
    {
      "step": 40400,
      "loss": 3.0683,
      "elapsed_s": 3386.0
    },
    {
      "step": 40500,
      "loss": 3.0086,
      "elapsed_s": 3394.4
    },
    {
      "step": 40600,
      "loss": 3.0939,
      "elapsed_s": 3402.8
    },
    {
      "step": 40700,
      "loss": 3.0215,
      "elapsed_s": 3411.2
    },
    {
      "step": 40800,
      "loss": 3.0104,
      "elapsed_s": 3419.5
    },
    {
      "step": 40900,
      "loss": 3.002,
      "elapsed_s": 3427.9
    },
    {
      "step": 41000,
      "loss": 3.0493,
      "elapsed_s": 3436.3
    },
    {
      "step": 41100,
      "loss": 3.0599,
      "elapsed_s": 3444.6
    },
    {
      "step": 41200,
      "loss": 3.0594,
      "elapsed_s": 3453.0
    },
    {
      "step": 41300,
      "loss": 3.0379,
      "elapsed_s": 3461.4
    },
    {
      "step": 41400,
      "loss": 3.0738,
      "elapsed_s": 3469.8
    },
    {
      "step": 41500,
      "loss": 3.0312,
      "elapsed_s": 3478.1
    },
    {
      "step": 41600,
      "loss": 3.0966,
      "elapsed_s": 3486.5
    },
    {
      "step": 41700,
      "loss": 3.0528,
      "elapsed_s": 3494.9
    },
    {
      "step": 41800,
      "loss": 3.0909,
      "elapsed_s": 3503.2
    },
    {
      "step": 41900,
      "loss": 3.0615,
      "elapsed_s": 3511.6
    },
    {
      "step": 42000,
      "loss": 3.022,
      "elapsed_s": 3520.0
    },
    {
      "step": 42100,
      "loss": 3.1029,
      "elapsed_s": 3528.4
    },
    {
      "step": 42200,
      "loss": 3.0161,
      "elapsed_s": 3536.7
    },
    {
      "step": 42300,
      "loss": 3.0085,
      "elapsed_s": 3545.1
    },
    {
      "step": 42400,
      "loss": 3.0227,
      "elapsed_s": 3553.5
    },
    {
      "step": 42500,
      "loss": 3.0299,
      "elapsed_s": 3561.9
    },
    {
      "step": 42600,
      "loss": 3.0623,
      "elapsed_s": 3570.3
    },
    {
      "step": 42700,
      "loss": 3.0442,
      "elapsed_s": 3578.6
    },
    {
      "step": 42800,
      "loss": 3.0396,
      "elapsed_s": 3587.0
    },
    {
      "step": 42900,
      "loss": 3.0308,
      "elapsed_s": 3595.4
    },
    {
      "step": 43000,
      "loss": 3.0098,
      "elapsed_s": 3603.8
    },
    {
      "step": 43100,
      "loss": 3.0331,
      "elapsed_s": 3612.1
    },
    {
      "step": 43200,
      "loss": 3.0497,
      "elapsed_s": 3620.5
    },
    {
      "step": 43300,
      "loss": 3.0385,
      "elapsed_s": 3628.9
    },
    {
      "step": 43400,
      "loss": 3.0507,
      "elapsed_s": 3637.2
    },
    {
      "step": 43500,
      "loss": 3.0139,
      "elapsed_s": 3645.6
    },
    {
      "step": 43600,
      "loss": 3.029,
      "elapsed_s": 3654.0
    },
    {
      "step": 43700,
      "loss": 3.0332,
      "elapsed_s": 3662.3
    },
    {
      "step": 43800,
      "loss": 3.0176,
      "elapsed_s": 3670.7
    },
    {
      "step": 43900,
      "loss": 3.0423,
      "elapsed_s": 3679.1
    },
    {
      "step": 44000,
      "loss": 3.03,
      "elapsed_s": 3687.5
    },
    {
      "step": 44100,
      "loss": 3.0351,
      "elapsed_s": 3695.8
    },
    {
      "step": 44200,
      "loss": 3.0287,
      "elapsed_s": 3704.2
    },
    {
      "step": 44300,
      "loss": 3.0488,
      "elapsed_s": 3712.6
    },
    {
      "step": 44400,
      "loss": 3.0651,
      "elapsed_s": 3720.9
    },
    {
      "step": 44500,
      "loss": 3.0319,
      "elapsed_s": 3729.3
    },
    {
      "step": 44600,
      "loss": 3.0433,
      "elapsed_s": 3737.7
    },
    {
      "step": 44700,
      "loss": 3.0473,
      "elapsed_s": 3746.0
    },
    {
      "step": 44800,
      "loss": 3.055,
      "elapsed_s": 3754.4
    },
    {
      "step": 44900,
      "loss": 3.0779,
      "elapsed_s": 3762.8
    },
    {
      "step": 44999,
      "loss": 3.0468,
      "elapsed_s": 3771.1,
      "accuracy": {
        "unique": 0.082,
        "latest": 0.106,
        "duplicate": 0.468
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.082,
    "latest": 0.106,
    "duplicate": 0.468
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/lp_lr1e3/seed0/config.json <==
{
  "preset": "base",
  "model_seed": 0,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": "none",
  "tasks": [
    "unique",
    "latest",
    "duplicate"
  ],
  "teacher": {
    "vocab_size": 100,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "learned"
  },
  "steps": 12000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.001,
  "eval_per_task": 500
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/lp_lr1e3/seed0/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.278,
      "elapsed_s": 0.6,
      "accuracy": {
        "unique": 0.014,
        "latest": 0.014,
        "duplicate": 0.018
      }
    },
    {
      "step": 100,
      "loss": 4.2089,
      "elapsed_s": 9.5
    },
    {
      "step": 200,
      "loss": 4.2116,
      "elapsed_s": 17.9
    },
    {
      "step": 300,
      "loss": 4.0058,
      "elapsed_s": 26.3
    },
    {
      "step": 400,
      "loss": 3.8774,
      "elapsed_s": 34.6
    },
    {
      "step": 500,
      "loss": 3.7865,
      "elapsed_s": 43.0
    },
    {
      "step": 600,
      "loss": 3.701,
      "elapsed_s": 51.4
    },
    {
      "step": 700,
      "loss": 3.6661,
      "elapsed_s": 59.8
    },
    {
      "step": 800,
      "loss": 3.6651,
      "elapsed_s": 68.1
    },
    {
      "step": 900,
      "loss": 3.6543,
      "elapsed_s": 76.5
    },
    {
      "step": 1000,
      "loss": 3.608,
      "elapsed_s": 84.9
    },
    {
      "step": 1100,
      "loss": 3.6244,
      "elapsed_s": 93.3
    },
    {
      "step": 1200,
      "loss": 3.5858,
      "elapsed_s": 101.7
    },
    {
      "step": 1300,
      "loss": 3.5932,
      "elapsed_s": 110.1
    },
    {
      "step": 1400,
      "loss": 3.5901,
      "elapsed_s": 118.5
    },
    {
      "step": 1500,
      "loss": 3.5507,
      "elapsed_s": 126.9
    },
    {
      "step": 1600,
      "loss": 3.609,
      "elapsed_s": 135.3
    },
    {
      "step": 1700,
      "loss": 3.5374,
      "elapsed_s": 143.6
    },
    {
      "step": 1800,
      "loss": 3.5744,
      "elapsed_s": 152.0
    },
    {
      "step": 1900,
      "loss": 3.6026,
      "elapsed_s": 160.4
    },
    {
      "step": 2000,
      "loss": 3.5268,
      "elapsed_s": 168.8
    },
    {
      "step": 2100,
      "loss": 3.5103,
      "elapsed_s": 177.2
    },
    {
      "step": 2200,
      "loss": 3.5237,
      "elapsed_s": 185.6
    },
    {
      "step": 2300,
      "loss": 3.5507,
      "elapsed_s": 194.0
    },
    {
      "step": 2400,
      "loss": 3.5206,
      "elapsed_s": 202.4
    },
    {
      "step": 2500,
      "loss": 3.5368,
      "elapsed_s": 210.8
    },
    {
      "step": 2600,
      "loss": 3.4958,
      "elapsed_s": 219.1
    },
    {
      "step": 2700,
      "loss": 3.4679,
      "elapsed_s": 227.5
    },
    {
      "step": 2800,
      "loss": 3.5348,
      "elapsed_s": 235.9
    },
    {
      "step": 2900,
      "loss": 3.5434,
      "elapsed_s": 244.3
    },
    {
      "step": 3000,
      "loss": 3.4917,
      "elapsed_s": 252.6,
      "accuracy": {
        "unique": 0.05,
        "latest": 0.052,
        "duplicate": 0.106
      }
    },
    {
      "step": 3100,
      "loss": 3.4842,
      "elapsed_s": 261.5
    },
    {
      "step": 3200,
      "loss": 3.4845,
      "elapsed_s": 269.9
    },
    {
      "step": 3300,
      "loss": 3.516,
      "elapsed_s": 278.3
    },
    {
      "step": 3400,
      "loss": 3.458,
      "elapsed_s": 286.7
    },
    {
      "step": 3500,
      "loss": 3.4591,
      "elapsed_s": 295.1
    },
    {
      "step": 3600,
      "loss": 3.4812,
      "elapsed_s": 303.4
    },
    {
      "step": 3700,
      "loss": 3.4984,
      "elapsed_s": 311.8
    },
    {
      "step": 3800,
      "loss": 3.4875,
      "elapsed_s": 320.2
    },
    {
      "step": 3900,
      "loss": 3.5035,
      "elapsed_s": 328.6
    },
    {
      "step": 4000,
      "loss": 3.4766,
      "elapsed_s": 337.0
    },
    {
      "step": 4100,
      "loss": 3.4753,
      "elapsed_s": 345.4
    },
    {
      "step": 4200,
      "loss": 3.4624,
      "elapsed_s": 353.7
    },
    {
      "step": 4300,
      "loss": 3.4677,
      "elapsed_s": 362.1
    },
    {
      "step": 4400,
      "loss": 3.4423,
      "elapsed_s": 370.5
    },
    {
      "step": 4500,
      "loss": 3.4392,
      "elapsed_s": 378.9
    },
    {
      "step": 4600,
      "loss": 3.4397,
      "elapsed_s": 387.3
    },
    {
      "step": 4700,
      "loss": 3.4774,
      "elapsed_s": 395.7
    },
    {
      "step": 4800,
      "loss": 3.465,
      "elapsed_s": 404.0
    },
    {
      "step": 4900,
      "loss": 3.4527,
      "elapsed_s": 412.4
    },
    {
      "step": 5000,
      "loss": 3.4439,
      "elapsed_s": 420.8
    },
    {
      "step": 5100,
      "loss": 3.4102,
      "elapsed_s": 429.2
    },
    {
      "step": 5200,
      "loss": 3.4513,
      "elapsed_s": 437.6
    },
    {
      "step": 5300,
      "loss": 3.4357,
      "elapsed_s": 445.9
    },
    {
      "step": 5400,
      "loss": 3.4347,
      "elapsed_s": 454.3
    },
    {
      "step": 5500,
      "loss": 3.3832,
      "elapsed_s": 462.7
    },
    {
      "step": 5600,
      "loss": 3.4617,
      "elapsed_s": 471.1
    },
    {
      "step": 5700,
      "loss": 3.4456,
      "elapsed_s": 479.5
    },
    {
      "step": 5800,
      "loss": 3.412,
      "elapsed_s": 487.8
    },
    {
      "step": 5900,
      "loss": 3.4227,
      "elapsed_s": 496.2
    },
    {
      "step": 6000,
      "loss": 3.3756,
      "elapsed_s": 504.6,
      "accuracy": {
        "unique": 0.042,
        "latest": 0.048,
        "duplicate": 0.09
      }
    },
    {
      "step": 6100,
      "loss": 3.4554,
      "elapsed_s": 513.5
    },
    {
      "step": 6200,
      "loss": 3.4244,
      "elapsed_s": 521.9
    },
    {
      "step": 6300,
      "loss": 3.4222,
      "elapsed_s": 530.2
    },
    {
      "step": 6400,
      "loss": 3.3851,
      "elapsed_s": 538.6
    },
    {
      "step": 6500,
      "loss": 3.4124,
      "elapsed_s": 547.0
    },
    {
      "step": 6600,
      "loss": 3.3887,
      "elapsed_s": 555.4
    },
    {
      "step": 6700,
      "loss": 3.4295,
      "elapsed_s": 563.8
    },
    {
      "step": 6800,
      "loss": 3.3808,
      "elapsed_s": 572.1
    },
    {
      "step": 6900,
      "loss": 3.4078,
      "elapsed_s": 580.5
    },
    {
      "step": 7000,
      "loss": 3.3422,
      "elapsed_s": 588.9
    },
    {
      "step": 7100,
      "loss": 3.3636,
      "elapsed_s": 597.3
    },
    {
      "step": 7200,
      "loss": 3.3764,
      "elapsed_s": 605.7
    },
    {
      "step": 7300,
      "loss": 3.405,
      "elapsed_s": 614.0
    },
    {
      "step": 7400,
      "loss": 3.3897,
      "elapsed_s": 622.4
    },
    {
      "step": 7500,
      "loss": 3.3688,
      "elapsed_s": 630.8
    },
    {
      "step": 7600,
      "loss": 3.3762,
      "elapsed_s": 639.2
    },
    {
      "step": 7700,
      "loss": 3.3743,
      "elapsed_s": 647.5
    },
    {
      "step": 7800,
      "loss": 3.3298,
      "elapsed_s": 655.9
    },
    {
      "step": 7900,
      "loss": 3.37,
      "elapsed_s": 664.3
    },
    {
      "step": 8000,
      "loss": 3.3365,
      "elapsed_s": 672.7
    },
    {
      "step": 8100,
      "loss": 3.3702,
      "elapsed_s": 681.1
    },
    {
      "step": 8200,
      "loss": 3.3293,
      "elapsed_s": 689.4
    },
    {
      "step": 8300,
      "loss": 3.3507,
      "elapsed_s": 697.8
    },
    {
      "step": 8400,
      "loss": 3.3761,
      "elapsed_s": 706.2
    },
    {
      "step": 8500,
      "loss": 3.3666,
      "elapsed_s": 714.6
    },
    {
      "step": 8600,
      "loss": 3.3757,
      "elapsed_s": 722.9
    },
    {
      "step": 8700,
      "loss": 3.3536,
      "elapsed_s": 731.3
    },
    {
      "step": 8800,
      "loss": 3.3206,
      "elapsed_s": 739.7
    },
    {
      "step": 8900,
      "loss": 3.3546,
      "elapsed_s": 748.0
    },
    {
      "step": 9000,
      "loss": 3.3796,
      "elapsed_s": 756.4,
      "accuracy": {
        "unique": 0.042,
        "latest": 0.072,
        "duplicate": 0.084
      }
    },
    {
      "step": 9100,
      "loss": 3.354,
      "elapsed_s": 765.3
    },
    {
      "step": 9200,
      "loss": 3.3371,
      "elapsed_s": 773.7
    },
    {
      "step": 9300,
      "loss": 3.3611,
      "elapsed_s": 782.1
    },
    {
      "step": 9400,
      "loss": 3.3185,
      "elapsed_s": 790.4
    },
    {
      "step": 9500,
      "loss": 3.335,
      "elapsed_s": 798.8
    },
    {
      "step": 9600,
      "loss": 3.3463,
      "elapsed_s": 807.2
    },
    {
      "step": 9700,
      "loss": 3.3419,
      "elapsed_s": 815.6
    },
    {
      "step": 9800,
      "loss": 3.3622,
      "elapsed_s": 824.0
    },
    {
      "step": 9900,
      "loss": 3.3787,
      "elapsed_s": 832.3
    },
    {
      "step": 10000,
      "loss": 3.3035,
      "elapsed_s": 840.7
    },
    {
      "step": 10100,
      "loss": 3.325,
      "elapsed_s": 849.1
    },
    {
      "step": 10200,
      "loss": 3.3113,
      "elapsed_s": 857.5
    },
    {
      "step": 10300,
      "loss": 3.3276,
      "elapsed_s": 865.9
    },
    {
      "step": 10400,
      "loss": 3.3262,
      "elapsed_s": 874.2
    },
    {
      "step": 10500,
      "loss": 3.3316,
      "elapsed_s": 882.6
    },
    {
      "step": 10600,
      "loss": 3.3128,
      "elapsed_s": 891.0
    },
    {
      "step": 10700,
      "loss": 3.3299,
      "elapsed_s": 899.3
    },
    {
      "step": 10800,
      "loss": 3.3202,
      "elapsed_s": 907.7
    },
    {
      "step": 10900,
      "loss": 3.3348,
      "elapsed_s": 916.1
    },
    {
      "step": 11000,
      "loss": 3.3324,
      "elapsed_s": 924.4
    },
    {
      "step": 11100,
      "loss": 3.3055,
      "elapsed_s": 932.8
    },
    {
      "step": 11200,
      "loss": 3.3379,
      "elapsed_s": 941.2
    },
    {
      "step": 11300,
      "loss": 3.3527,
      "elapsed_s": 949.5
    },
    {
      "step": 11400,
      "loss": 3.3169,
      "elapsed_s": 957.9
    },
    {
      "step": 11500,
      "loss": 3.289,
      "elapsed_s": 966.3
    },
    {
      "step": 11600,
      "loss": 3.3107,
      "elapsed_s": 974.7
    },
    {
      "step": 11700,
      "loss": 3.3328,
      "elapsed_s": 983.0
    },
    {
      "step": 11800,
      "loss": 3.2918,
      "elapsed_s": 991.4
    },
    {
      "step": 11900,
      "loss": 3.2787,
      "elapsed_s": 999.8
    },
    {
      "step": 11999,
      "loss": 3.3155,
      "elapsed_s": 1008.1,
      "accuracy": {
        "unique": 0.046,
        "latest": 0.062,
        "duplicate": 0.136
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.046,
    "latest": 0.062,
    "duplicate": 0.136
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/lp_lr1e4/seed0/config.json <==
{
  "preset": "base",
  "model_seed": 0,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": "none",
  "tasks": [
    "unique",
    "latest",
    "duplicate"
  ],
  "teacher": {
    "vocab_size": 100,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "learned"
  },
  "steps": 12000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.0001,
  "eval_per_task": 500
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/lp_lr1e4/seed0/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.278,
      "elapsed_s": 0.6,
      "accuracy": {
        "unique": 0.014,
        "latest": 0.014,
        "duplicate": 0.018
      }
    },
    {
      "step": 100,
      "loss": 4.2241,
      "elapsed_s": 9.6
    },
    {
      "step": 200,
      "loss": 4.2089,
      "elapsed_s": 18.0
    },
    {
      "step": 300,
      "loss": 4.1746,
      "elapsed_s": 26.3
    },
    {
      "step": 400,
      "loss": 4.1878,
      "elapsed_s": 34.7
    },
    {
      "step": 500,
      "loss": 4.1444,
      "elapsed_s": 43.1
    },
    {
      "step": 600,
      "loss": 4.0653,
      "elapsed_s": 51.5
    },
    {
      "step": 700,
      "loss": 3.8164,
      "elapsed_s": 59.9
    },
    {
      "step": 800,
      "loss": 3.6229,
      "elapsed_s": 68.3
    },
    {
      "step": 900,
      "loss": 3.504,
      "elapsed_s": 76.7
    },
    {
      "step": 1000,
      "loss": 3.5045,
      "elapsed_s": 85.1
    },
    {
      "step": 1100,
      "loss": 3.4156,
      "elapsed_s": 93.5
    },
    {
      "step": 1200,
      "loss": 3.3523,
      "elapsed_s": 101.9
    },
    {
      "step": 1300,
      "loss": 3.3895,
      "elapsed_s": 110.2
    },
    {
      "step": 1400,
      "loss": 3.3649,
      "elapsed_s": 118.6
    },
    {
      "step": 1500,
      "loss": 3.3101,
      "elapsed_s": 127.0
    },
    {
      "step": 1600,
      "loss": 3.3226,
      "elapsed_s": 135.4
    },
    {
      "step": 1700,
      "loss": 3.313,
      "elapsed_s": 143.8
    },
    {
      "step": 1800,
      "loss": 3.3359,
      "elapsed_s": 152.2
    },
    {
      "step": 1900,
      "loss": 3.319,
      "elapsed_s": 160.6
    },
    {
      "step": 2000,
      "loss": 3.3069,
      "elapsed_s": 168.9
    },
    {
      "step": 2100,
      "loss": 3.274,
      "elapsed_s": 177.3
    },
    {
      "step": 2200,
      "loss": 3.3201,
      "elapsed_s": 185.7
    },
    {
      "step": 2300,
      "loss": 3.2273,
      "elapsed_s": 194.1
    },
    {
      "step": 2400,
      "loss": 3.2515,
      "elapsed_s": 202.5
    },
    {
      "step": 2500,
      "loss": 3.2579,
      "elapsed_s": 210.8
    },
    {
      "step": 2600,
      "loss": 3.2342,
      "elapsed_s": 219.2
    },
    {
      "step": 2700,
      "loss": 3.1929,
      "elapsed_s": 227.6
    },
    {
      "step": 2800,
      "loss": 3.287,
      "elapsed_s": 236.0
    },
    {
      "step": 2900,
      "loss": 3.2576,
      "elapsed_s": 244.4
    },
    {
      "step": 3000,
      "loss": 3.2417,
      "elapsed_s": 252.8,
      "accuracy": {
        "unique": 0.062,
        "latest": 0.076,
        "duplicate": 0.362
      }
    },
    {
      "step": 3100,
      "loss": 3.2037,
      "elapsed_s": 261.7
    },
    {
      "step": 3200,
      "loss": 3.2349,
      "elapsed_s": 270.1
    },
    {
      "step": 3300,
      "loss": 3.2088,
      "elapsed_s": 278.5
    },
    {
      "step": 3400,
      "loss": 3.1659,
      "elapsed_s": 286.9
    },
    {
      "step": 3500,
      "loss": 3.1934,
      "elapsed_s": 295.2
    },
    {
      "step": 3600,
      "loss": 3.2175,
      "elapsed_s": 303.6
    },
    {
      "step": 3700,
      "loss": 3.2305,
      "elapsed_s": 312.0
    },
    {
      "step": 3800,
      "loss": 3.2315,
      "elapsed_s": 320.4
    },
    {
      "step": 3900,
      "loss": 3.1882,
      "elapsed_s": 328.8
    },
    {
      "step": 4000,
      "loss": 3.1824,
      "elapsed_s": 337.2
    },
    {
      "step": 4100,
      "loss": 3.23,
      "elapsed_s": 345.5
    },
    {
      "step": 4200,
      "loss": 3.2213,
      "elapsed_s": 353.9
    },
    {
      "step": 4300,
      "loss": 3.2274,
      "elapsed_s": 362.3
    },
    {
      "step": 4400,
      "loss": 3.2177,
      "elapsed_s": 370.7
    },
    {
      "step": 4500,
      "loss": 3.2019,
      "elapsed_s": 379.1
    },
    {
      "step": 4600,
      "loss": 3.1661,
      "elapsed_s": 387.5
    },
    {
      "step": 4700,
      "loss": 3.1339,
      "elapsed_s": 395.9
    },
    {
      "step": 4800,
      "loss": 3.2071,
      "elapsed_s": 404.3
    },
    {
      "step": 4900,
      "loss": 3.2087,
      "elapsed_s": 412.7
    },
    {
      "step": 5000,
      "loss": 3.1653,
      "elapsed_s": 421.0
    },
    {
      "step": 5100,
      "loss": 3.1748,
      "elapsed_s": 429.4
    },
    {
      "step": 5200,
      "loss": 3.191,
      "elapsed_s": 437.8
    },
    {
      "step": 5300,
      "loss": 3.1813,
      "elapsed_s": 446.2
    },
    {
      "step": 5400,
      "loss": 3.1744,
      "elapsed_s": 454.6
    },
    {
      "step": 5500,
      "loss": 3.1784,
      "elapsed_s": 462.9
    },
    {
      "step": 5600,
      "loss": 3.1858,
      "elapsed_s": 471.3
    },
    {
      "step": 5700,
      "loss": 3.2087,
      "elapsed_s": 479.7
    },
    {
      "step": 5800,
      "loss": 3.2029,
      "elapsed_s": 488.0
    },
    {
      "step": 5900,
      "loss": 3.2092,
      "elapsed_s": 496.4
    },
    {
      "step": 6000,
      "loss": 3.1939,
      "elapsed_s": 504.8,
      "accuracy": {
        "unique": 0.062,
        "latest": 0.082,
        "duplicate": 0.412
      }
    },
    {
      "step": 6100,
      "loss": 3.2124,
      "elapsed_s": 513.7
    },
    {
      "step": 6200,
      "loss": 3.1674,
      "elapsed_s": 522.1
    },
    {
      "step": 6300,
      "loss": 3.1925,
      "elapsed_s": 530.5
    },
    {
      "step": 6400,
      "loss": 3.1367,
      "elapsed_s": 538.9
    },
    {
      "step": 6500,
      "loss": 3.1824,
      "elapsed_s": 547.3
    },
    {
      "step": 6600,
      "loss": 3.1497,
      "elapsed_s": 555.7
    },
    {
      "step": 6700,
      "loss": 3.1803,
      "elapsed_s": 564.1
    },
    {
      "step": 6800,
      "loss": 3.1407,
      "elapsed_s": 572.5
    },
    {
      "step": 6900,
      "loss": 3.1545,
      "elapsed_s": 580.9
    },
    {
      "step": 7000,
      "loss": 3.1362,
      "elapsed_s": 589.3
    },
    {
      "step": 7100,
      "loss": 3.1644,
      "elapsed_s": 597.7
    },
    {
      "step": 7200,
      "loss": 3.1511,
      "elapsed_s": 606.1
    },
    {
      "step": 7300,
      "loss": 3.163,
      "elapsed_s": 614.5
    },
    {
      "step": 7400,
      "loss": 3.128,
      "elapsed_s": 622.9
    },
    {
      "step": 7500,
      "loss": 3.1549,
      "elapsed_s": 631.3
    },
    {
      "step": 7600,
      "loss": 3.1515,
      "elapsed_s": 639.7
    },
    {
      "step": 7700,
      "loss": 3.1827,
      "elapsed_s": 648.0
    },
    {
      "step": 7800,
      "loss": 3.1639,
      "elapsed_s": 656.4
    },
    {
      "step": 7900,
      "loss": 3.1814,
      "elapsed_s": 664.8
    },
    {
      "step": 8000,
      "loss": 3.1364,
      "elapsed_s": 673.2
    },
    {
      "step": 8100,
      "loss": 3.1444,
      "elapsed_s": 681.6
    },
    {
      "step": 8200,
      "loss": 3.1668,
      "elapsed_s": 690.0
    },
    {
      "step": 8300,
      "loss": 3.1499,
      "elapsed_s": 698.4
    },
    {
      "step": 8400,
      "loss": 3.1726,
      "elapsed_s": 706.8
    },
    {
      "step": 8500,
      "loss": 3.107,
      "elapsed_s": 715.2
    },
    {
      "step": 8600,
      "loss": 3.176,
      "elapsed_s": 723.6
    },
    {
      "step": 8700,
      "loss": 3.1603,
      "elapsed_s": 732.0
    },
    {
      "step": 8800,
      "loss": 3.1113,
      "elapsed_s": 740.3
    },
    {
      "step": 8900,
      "loss": 3.128,
      "elapsed_s": 748.7
    },
    {
      "step": 9000,
      "loss": 3.1647,
      "elapsed_s": 757.1,
      "accuracy": {
        "unique": 0.07,
        "latest": 0.078,
        "duplicate": 0.446
      }
    },
    {
      "step": 9100,
      "loss": 3.1139,
      "elapsed_s": 766.0
    },
    {
      "step": 9200,
      "loss": 3.1368,
      "elapsed_s": 774.4
    },
    {
      "step": 9300,
      "loss": 3.1366,
      "elapsed_s": 782.8
    },
    {
      "step": 9400,
      "loss": 3.1163,
      "elapsed_s": 791.2
    },
    {
      "step": 9500,
      "loss": 3.1285,
      "elapsed_s": 799.6
    },
    {
      "step": 9600,
      "loss": 3.1307,
      "elapsed_s": 808.0
    },
    {
      "step": 9700,
      "loss": 3.1406,
      "elapsed_s": 816.3
    },
    {
      "step": 9800,
      "loss": 3.1577,
      "elapsed_s": 824.7
    },
    {
      "step": 9900,
      "loss": 3.1611,
      "elapsed_s": 833.1
    },
    {
      "step": 10000,
      "loss": 3.1204,
      "elapsed_s": 841.5
    },
    {
      "step": 10100,
      "loss": 3.1442,
      "elapsed_s": 849.9
    },
    {
      "step": 10200,
      "loss": 3.0827,
      "elapsed_s": 858.3
    },
    {
      "step": 10300,
      "loss": 3.1294,
      "elapsed_s": 866.7
    },
    {
      "step": 10400,
      "loss": 3.1009,
      "elapsed_s": 875.1
    },
    {
      "step": 10500,
      "loss": 3.1448,
      "elapsed_s": 883.5
    },
    {
      "step": 10600,
      "loss": 3.1477,
      "elapsed_s": 891.8
    },
    {
      "step": 10700,
      "loss": 3.1147,
      "elapsed_s": 900.2
    },
    {
      "step": 10800,
      "loss": 3.1569,
      "elapsed_s": 908.6
    },
    {
      "step": 10900,
      "loss": 3.1473,
      "elapsed_s": 917.0
    },
    {
      "step": 11000,
      "loss": 3.1427,
      "elapsed_s": 925.4
    },
    {
      "step": 11100,
      "loss": 3.1905,
      "elapsed_s": 933.8
    },
    {
      "step": 11200,
      "loss": 3.1369,
      "elapsed_s": 942.2
    },
    {
      "step": 11300,
      "loss": 3.1572,
      "elapsed_s": 950.6
    },
    {
      "step": 11400,
      "loss": 3.1316,
      "elapsed_s": 959.0
    },
    {
      "step": 11500,
      "loss": 3.1071,
      "elapsed_s": 967.4
    },
    {
      "step": 11600,
      "loss": 3.1288,
      "elapsed_s": 975.8
    },
    {
      "step": 11700,
      "loss": 3.0935,
      "elapsed_s": 984.2
    },
    {
      "step": 11800,
      "loss": 3.1001,
      "elapsed_s": 992.5
    },
    {
      "step": 11900,
      "loss": 3.0957,
      "elapsed_s": 1000.9
    },
    {
      "step": 11999,
      "loss": 3.1258,
      "elapsed_s": 1009.2,
      "accuracy": {
        "unique": 0.058,
        "latest": 0.086,
        "duplicate": 0.444
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.058,
    "latest": 0.086,
    "duplicate": 0.444
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/p1_members64/seed0/config.json <==
{
  "preset": "base",
  "model_seed": 0,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 64,
    "n_values": 64
  },
  "curriculum": false,
  "teacher": {
    "vocab_size": 148,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 12000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.001,
  "eval_per_task": 200
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/p1_members64/seed0/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.7099,
      "elapsed_s": 1.0,
      "accuracy": {
        "unique": 0.005,
        "latest": 0.015,
        "duplicate": 0.02
      }
    },
    {
      "step": 100,
      "loss": 4.2276,
      "elapsed_s": 27.4
    },
    {
      "step": 200,
      "loss": 4.0363,
      "elapsed_s": 53.8
    },
    {
      "step": 300,
      "loss": 3.7689,
      "elapsed_s": 79.4
    },
    {
      "step": 400,
      "loss": 3.7624,
      "elapsed_s": 105.4
    },
    {
      "step": 500,
      "loss": 3.6803,
      "elapsed_s": 131.5
    },
    {
      "step": 600,
      "loss": 3.6878,
      "elapsed_s": 157.5
    },
    {
      "step": 700,
      "loss": 3.5653,
      "elapsed_s": 183.7
    },
    {
      "step": 800,
      "loss": 3.6758,
      "elapsed_s": 209.8
    },
    {
      "step": 900,
      "loss": 3.6039,
      "elapsed_s": 235.5
    },
    {
      "step": 1000,
      "loss": 3.5612,
      "elapsed_s": 261.6
    },
    {
      "step": 1100,
      "loss": 3.6039,
      "elapsed_s": 287.9
    },
    {
      "step": 1200,
      "loss": 3.5067,
      "elapsed_s": 314.0
    },
    {
      "step": 1300,
      "loss": 3.5644,
      "elapsed_s": 340.1
    },
    {
      "step": 1400,
      "loss": 3.5521,
      "elapsed_s": 366.4
    },
    {
      "step": 1500,
      "loss": 3.5371,
      "elapsed_s": 392.2
    },
    {
      "step": 1600,
      "loss": 3.5529,
      "elapsed_s": 418.2
    },
    {
      "step": 1700,
      "loss": 3.5422,
      "elapsed_s": 444.7
    },
    {
      "step": 1800,
      "loss": 3.5506,
      "elapsed_s": 470.6
    },
    {
      "step": 1900,
      "loss": 3.457,
      "elapsed_s": 497.0
    },
    {
      "step": 2000,
      "loss": 3.5513,
      "elapsed_s": 523.0,
      "accuracy": {
        "unique": 0.06,
        "latest": 0.04,
        "duplicate": 0.11
      }
    },
    {
      "step": 2100,
      "loss": 3.5002,
      "elapsed_s": 549.3
    },
    {
      "step": 2200,
      "loss": 3.5593,
      "elapsed_s": 575.7
    },
    {
      "step": 2300,
      "loss": 3.5393,
      "elapsed_s": 601.4
    },
    {
      "step": 2400,
      "loss": 3.4817,
      "elapsed_s": 628.0
    },
    {
      "step": 2500,
      "loss": 3.5467,
      "elapsed_s": 653.7
    },
    {
      "step": 2600,
      "loss": 3.4793,
      "elapsed_s": 679.6
    },
    {
      "step": 2700,
      "loss": 3.4952,
      "elapsed_s": 705.9
    },
    {
      "step": 2800,
      "loss": 3.5057,
      "elapsed_s": 731.9
    },
    {
      "step": 2900,
      "loss": 3.5268,
      "elapsed_s": 758.2
    },
    {
      "step": 3000,
      "loss": 3.5341,
      "elapsed_s": 784.4
    },
    {
      "step": 3100,
      "loss": 3.4627,
      "elapsed_s": 810.8
    },
    {
      "step": 3200,
      "loss": 3.4981,
      "elapsed_s": 836.6
    },
    {
      "step": 3300,
      "loss": 3.4816,
      "elapsed_s": 862.7
    },
    {
      "step": 3400,
      "loss": 3.4953,
      "elapsed_s": 889.2
    },
    {
      "step": 3500,
      "loss": 3.4999,
      "elapsed_s": 915.2
    },
    {
      "step": 3600,
      "loss": 3.5367,
      "elapsed_s": 941.6
    },
    {
      "step": 3700,
      "loss": 3.4924,
      "elapsed_s": 967.3
    },
    {
      "step": 3800,
      "loss": 3.5195,
      "elapsed_s": 993.0
    },
    {
      "step": 3900,
      "loss": 3.5141,
      "elapsed_s": 1019.4
    },
    {
      "step": 4000,
      "loss": 3.423,
      "elapsed_s": 1045.2,
      "accuracy": {
        "unique": 0.085,
        "latest": 0.03,
        "duplicate": 0.075
      }
    },
    {
      "step": 4100,
      "loss": 3.4835,
      "elapsed_s": 1072.2
    },
    {
      "step": 4200,
      "loss": 3.4844,
      "elapsed_s": 1097.8
    },
    {
      "step": 4300,
      "loss": 3.4582,
      "elapsed_s": 1124.2
    },
    {
      "step": 4400,
      "loss": 3.4541,
      "elapsed_s": 1149.6
    },
    {
      "step": 4500,
      "loss": 3.52,
      "elapsed_s": 1175.5
    },
    {
      "step": 4600,
      "loss": 3.4274,
      "elapsed_s": 1201.9
    },
    {
      "step": 4700,
      "loss": 3.4557,
      "elapsed_s": 1227.7
    },
    {
      "step": 4800,
      "loss": 3.496,
      "elapsed_s": 1254.2
    },
    {
      "step": 4900,
      "loss": 3.4294,
      "elapsed_s": 1279.9
    },
    {
      "step": 5000,
      "loss": 3.4513,
      "elapsed_s": 1305.5
    },
    {
      "step": 5100,
      "loss": 3.4382,
      "elapsed_s": 1331.5
    },
    {
      "step": 5200,
      "loss": 3.4408,
      "elapsed_s": 1357.4
    },
    {
      "step": 5300,
      "loss": 3.3934,
      "elapsed_s": 1382.8
    },
    {
      "step": 5400,
      "loss": 3.4031,
      "elapsed_s": 1409.2
    },
    {
      "step": 5500,
      "loss": 3.4285,
      "elapsed_s": 1434.9
    },
    {
      "step": 5600,
      "loss": 3.4109,
      "elapsed_s": 1460.6
    },
    {
      "step": 5700,
      "loss": 3.4475,
      "elapsed_s": 1486.7
    },
    {
      "step": 5800,
      "loss": 3.4317,
      "elapsed_s": 1512.6
    },
    {
      "step": 5900,
      "loss": 3.3953,
      "elapsed_s": 1538.9
    },
    {
      "step": 6000,
      "loss": 3.3665,
      "elapsed_s": 1564.7,
      "accuracy": {
        "unique": 0.03,
        "latest": 0.02,
        "duplicate": 0.095
      }
    },
    {
      "step": 6100,
      "loss": 3.4112,
      "elapsed_s": 1591.7
    },
    {
      "step": 6200,
      "loss": 3.4207,
      "elapsed_s": 1617.4
    },
    {
      "step": 6300,
      "loss": 3.43,
      "elapsed_s": 1643.0
    },
    {
      "step": 6400,
      "loss": 3.357,
      "elapsed_s": 1669.3
    },
    {
      "step": 6500,
      "loss": 3.4349,
      "elapsed_s": 1694.9
    },
    {
      "step": 6600,
      "loss": 3.396,
      "elapsed_s": 1721.3
    },
    {
      "step": 6700,
      "loss": 3.3445,
      "elapsed_s": 1747.0
    },
    {
      "step": 6800,
      "loss": 3.373,
      "elapsed_s": 1772.7
    },
    {
      "step": 6900,
      "loss": 3.3972,
      "elapsed_s": 1798.9
    },
    {
      "step": 7000,
      "loss": 3.4085,
      "elapsed_s": 1824.5
    },
    {
      "step": 7100,
      "loss": 3.3579,
      "elapsed_s": 1850.9
    },
    {
      "step": 7200,
      "loss": 3.3828,
      "elapsed_s": 1876.5
    },
    {
      "step": 7300,
      "loss": 3.3765,
      "elapsed_s": 1902.7
    },
    {
      "step": 7400,
      "loss": 3.3925,
      "elapsed_s": 1928.1
    },
    {
      "step": 7500,
      "loss": 3.3424,
      "elapsed_s": 1953.8
    },
    {
      "step": 7600,
      "loss": 3.3763,
      "elapsed_s": 1980.0
    },
    {
      "step": 7700,
      "loss": 3.3903,
      "elapsed_s": 2005.7
    },
    {
      "step": 7800,
      "loss": 3.3297,
      "elapsed_s": 2032.0
    },
    {
      "step": 7900,
      "loss": 3.3821,
      "elapsed_s": 2057.7
    },
    {
      "step": 8000,
      "loss": 3.3512,
      "elapsed_s": 2083.2,
      "accuracy": {
        "unique": 0.06,
        "latest": 0.03,
        "duplicate": 0.115
      }
    },
    {
      "step": 8100,
      "loss": 3.3683,
      "elapsed_s": 2110.3
    },
    {
      "step": 8200,
      "loss": 3.3205,
      "elapsed_s": 2136.1
    },
    {
      "step": 8300,
      "loss": 3.355,
      "elapsed_s": 2162.3
    },
    {
      "step": 8400,
      "loss": 3.3664,
      "elapsed_s": 2188.2
    },
    {
      "step": 8500,
      "loss": 3.3283,
      "elapsed_s": 2214.4
    },
    {
      "step": 8600,
      "loss": 3.3862,
      "elapsed_s": 2239.9
    },
    {
      "step": 8700,
      "loss": 3.3354,
      "elapsed_s": 2266.1
    },
    {
      "step": 8800,
      "loss": 3.3416,
      "elapsed_s": 2291.8
    },
    {
      "step": 8900,
      "loss": 3.3252,
      "elapsed_s": 2317.7
    },
    {
      "step": 9000,
      "loss": 3.3158,
      "elapsed_s": 2343.6
    },
    {
      "step": 9100,
      "loss": 3.3477,
      "elapsed_s": 2369.2
    },
    {
      "step": 9200,
      "loss": 3.3558,
      "elapsed_s": 2395.1
    },
    {
      "step": 9300,
      "loss": 3.3673,
      "elapsed_s": 2421.3
    },
    {
      "step": 9400,
      "loss": 3.3433,
      "elapsed_s": 2447.2
    },
    {
      "step": 9500,
      "loss": 3.3021,
      "elapsed_s": 2473.1
    },
    {
      "step": 9600,
      "loss": 3.3633,
      "elapsed_s": 2499.1
    },
    {
      "step": 9700,
      "loss": 3.3384,
      "elapsed_s": 2524.8
    },
    {
      "step": 9800,
      "loss": 3.3399,
      "elapsed_s": 2550.7
    },
    {
      "step": 9900,
      "loss": 3.3436,
      "elapsed_s": 2576.9
    },
    {
      "step": 10000,
      "loss": 3.3407,
      "elapsed_s": 2602.6,
      "accuracy": {
        "unique": 0.075,
        "latest": 0.04,
        "duplicate": 0.1
      }
    },
    {
      "step": 10100,
      "loss": 3.3161,
      "elapsed_s": 2626.3
    },
    {
      "step": 10200,
      "loss": 3.3505,
      "elapsed_s": 2649.2
    },
    {
      "step": 10300,
      "loss": 3.322,
      "elapsed_s": 2674.7
    },
    {
      "step": 10400,
      "loss": 3.3072,
      "elapsed_s": 2700.5
    },
    {
      "step": 10500,
      "loss": 3.331,
      "elapsed_s": 2726.6
    },
    {
      "step": 10600,
      "loss": 3.3229,
      "elapsed_s": 2752.2
    },
    {
      "step": 10700,
      "loss": 3.3039,
      "elapsed_s": 2777.8
    },
    {
      "step": 10800,
      "loss": 3.3334,
      "elapsed_s": 2798.2
    },
    {
      "step": 10900,
      "loss": 3.3584,
      "elapsed_s": 2817.8
    },
    {
      "step": 11000,
      "loss": 3.3739,
      "elapsed_s": 2837.5
    },
    {
      "step": 11100,
      "loss": 3.3124,
      "elapsed_s": 2858.3
    },
    {
      "step": 11200,
      "loss": 3.3575,
      "elapsed_s": 2879.9
    },
    {
      "step": 11300,
      "loss": 3.3129,
      "elapsed_s": 2901.0
    },
    {
      "step": 11400,
      "loss": 3.2974,
      "elapsed_s": 2921.0
    },
    {
      "step": 11500,
      "loss": 3.3096,
      "elapsed_s": 2940.0
    },
    {
      "step": 11600,
      "loss": 3.3184,
      "elapsed_s": 2958.9
    },
    {
      "step": 11700,
      "loss": 3.3449,
      "elapsed_s": 2977.8
    },
    {
      "step": 11800,
      "loss": 3.3024,
      "elapsed_s": 2997.0
    },
    {
      "step": 11900,
      "loss": 3.3103,
      "elapsed_s": 3016.1
    },
    {
      "step": 11999,
      "loss": 3.3617,
      "elapsed_s": 3035.1,
      "accuracy": {
        "unique": 0.05,
        "latest": 0.04,
        "duplicate": 0.09
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.05,
    "latest": 0.04,
    "duplicate": 0.09
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/p2_curriculum/seed0/config.json <==
{
  "preset": "base",
  "model_seed": 0,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": true,
  "teacher": {
    "vocab_size": 100,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 20000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.001,
  "eval_per_task": 200
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/p2_curriculum/seed0/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.2574,
      "elapsed_s": 1.0,
      "accuracy": {
        "unique": 0.0,
        "latest": 0.025,
        "duplicate": 0.02
      }
    },
    {
      "step": 100,
      "loss": 2.7966,
      "elapsed_s": 15.9
    },
    {
      "step": 200,
      "loss": 2.3997,
      "elapsed_s": 30.5
    },
    {
      "step": 300,
      "loss": 2.2508,
      "elapsed_s": 45.1
    },
    {
      "step": 400,
      "loss": 2.1901,
      "elapsed_s": 59.2
    },
    {
      "step": 500,
      "loss": 2.0868,
      "elapsed_s": 73.8
    },
    {
      "step": 600,
      "loss": 2.0304,
      "elapsed_s": 88.1
    },
    {
      "step": 700,
      "loss": 2.0096,
      "elapsed_s": 102.6
    },
    {
      "step": 800,
      "loss": 2.0229,
      "elapsed_s": 116.8
    },
    {
      "step": 900,
      "loss": 1.9501,
      "elapsed_s": 131.3
    },
    {
      "step": 1000,
      "loss": 1.9505,
      "elapsed_s": 145.5
    },
    {
      "step": 1100,
      "loss": 1.9797,
      "elapsed_s": 160.0
    },
    {
      "step": 1200,
      "loss": 1.9707,
      "elapsed_s": 173.7
    },
    {
      "step": 1300,
      "loss": 1.9191,
      "elapsed_s": 188.1
    },
    {
      "step": 1400,
      "loss": 1.8907,
      "elapsed_s": 202.6
    },
    {
      "step": 1500,
      "loss": 1.9264,
      "elapsed_s": 216.8
    },
    {
      "step": 1600,
      "loss": 1.9051,
      "elapsed_s": 231.2
    },
    {
      "step": 1700,
      "loss": 1.8681,
      "elapsed_s": 245.7
    },
    {
      "step": 1800,
      "loss": 1.8465,
      "elapsed_s": 259.9
    },
    {
      "step": 1900,
      "loss": 1.8538,
      "elapsed_s": 274.3
    },
    {
      "step": 2000,
      "loss": 1.8338,
      "elapsed_s": 288.4,
      "accuracy": {
        "unique": 0.06,
        "latest": 0.04,
        "duplicate": 0.085
      }
    },
    {
      "step": 2100,
      "loss": 1.8066,
      "elapsed_s": 303.3
    },
    {
      "step": 2200,
      "loss": 1.8473,
      "elapsed_s": 317.4
    },
    {
      "step": 2300,
      "loss": 1.8886,
      "elapsed_s": 331.7
    },
    {
      "step": 2400,
      "loss": 1.7827,
      "elapsed_s": 346.0
    },
    {
      "step": 2500,
      "loss": 1.6638,
      "elapsed_s": 360.4
    },
    {
      "step": 2600,
      "loss": 1.5136,
      "elapsed_s": 374.6
    },
    {
      "step": 2700,
      "loss": 1.4738,
      "elapsed_s": 388.9
    },
    {
      "step": 2800,
      "loss": 1.4444,
      "elapsed_s": 402.6
    },
    {
      "step": 2900,
      "loss": 1.4278,
      "elapsed_s": 416.7
    },
    {
      "step": 3000,
      "loss": 1.2848,
      "elapsed_s": 431.0
    },
    {
      "step": 3100,
      "loss": 0.9417,
      "elapsed_s": 445.4
    },
    {
      "step": 3200,
      "loss": 0.8402,
      "elapsed_s": 459.7
    },
    {
      "step": 3300,
      "loss": 0.7367,
      "elapsed_s": 474.1
    },
    {
      "step": 3400,
      "loss": 0.5688,
      "elapsed_s": 488.3
    },
    {
      "step": 3500,
      "loss": 0.7119,
      "elapsed_s": 502.6
    },
    {
      "step": 3600,
      "loss": 0.5268,
      "elapsed_s": 517.1
    },
    {
      "step": 3700,
      "loss": 0.5069,
      "elapsed_s": 530.9
    },
    {
      "step": 3800,
      "loss": 0.4374,
      "elapsed_s": 545.3
    },
    {
      "step": 3900,
      "loss": 0.4659,
      "elapsed_s": 559.5
    },
    {
      "step": 4000,
      "loss": 0.4847,
      "elapsed_s": 573.7,
      "accuracy": {
        "unique": 0.24,
        "latest": 0.28,
        "duplicate": 0.495
      }
    },
    {
      "step": 4100,
      "loss": 0.4322,
      "elapsed_s": 588.5
    },
    {
      "step": 4200,
      "loss": 0.4432,
      "elapsed_s": 602.8
    },
    {
      "step": 4300,
      "loss": 0.3633,
      "elapsed_s": 616.9
    },
    {
      "step": 4400,
      "loss": 0.3278,
      "elapsed_s": 631.2
    },
    {
      "step": 4500,
      "loss": 0.3403,
      "elapsed_s": 644.9
    },
    {
      "step": 4600,
      "loss": 0.4021,
      "elapsed_s": 659.3
    },
    {
      "step": 4700,
      "loss": 0.4804,
      "elapsed_s": 673.7
    },
    {
      "step": 4800,
      "loss": 0.3749,
      "elapsed_s": 688.1
    },
    {
      "step": 4900,
      "loss": 0.4005,
      "elapsed_s": 702.7
    },
    {
      "step": 5000,
      "loss": 1.2407,
      "elapsed_s": 717.1
    },
    {
      "step": 5100,
      "loss": 0.9867,
      "elapsed_s": 733.5
    },
    {
      "step": 5200,
      "loss": 0.7924,
      "elapsed_s": 750.1
    },
    {
      "step": 5300,
      "loss": 0.9469,
      "elapsed_s": 766.3
    },
    {
      "step": 5400,
      "loss": 0.7236,
      "elapsed_s": 782.6
    },
    {
      "step": 5500,
      "loss": 0.7507,
      "elapsed_s": 799.2
    },
    {
      "step": 5600,
      "loss": 0.6508,
      "elapsed_s": 816.1
    },
    {
      "step": 5700,
      "loss": 0.7299,
      "elapsed_s": 832.6
    },
    {
      "step": 5800,
      "loss": 0.7176,
      "elapsed_s": 849.1
    },
    {
      "step": 5900,
      "loss": 0.6749,
      "elapsed_s": 865.5
    },
    {
      "step": 6000,
      "loss": 0.6502,
      "elapsed_s": 881.9,
      "accuracy": {
        "unique": 0.43,
        "latest": 0.405,
        "duplicate": 0.675
      }
    },
    {
      "step": 6100,
      "loss": 0.6777,
      "elapsed_s": 899.0
    },
    {
      "step": 6200,
      "loss": 0.6066,
      "elapsed_s": 915.4
    },
    {
      "step": 6300,
      "loss": 0.6939,
      "elapsed_s": 931.9
    },
    {
      "step": 6400,
      "loss": 0.6383,
      "elapsed_s": 948.6
    },
    {
      "step": 6500,
      "loss": 0.644,
      "elapsed_s": 965.6
    },
    {
      "step": 6600,
      "loss": 0.6558,
      "elapsed_s": 982.3
    },
    {
      "step": 6700,
      "loss": 0.5928,
      "elapsed_s": 998.8
    },
    {
      "step": 6800,
      "loss": 0.6048,
      "elapsed_s": 1015.2
    },
    {
      "step": 6900,
      "loss": 0.6502,
      "elapsed_s": 1031.5
    },
    {
      "step": 7000,
      "loss": 0.5898,
      "elapsed_s": 1048.0
    },
    {
      "step": 7100,
      "loss": 0.5971,
      "elapsed_s": 1064.7
    },
    {
      "step": 7200,
      "loss": 0.6095,
      "elapsed_s": 1081.4
    },
    {
      "step": 7300,
      "loss": 0.5639,
      "elapsed_s": 1097.8
    },
    {
      "step": 7400,
      "loss": 0.52,
      "elapsed_s": 1114.3
    },
    {
      "step": 7500,
      "loss": 0.5875,
      "elapsed_s": 1130.8
    },
    {
      "step": 7600,
      "loss": 0.6046,
      "elapsed_s": 1146.7
    },
    {
      "step": 7700,
      "loss": 0.6385,
      "elapsed_s": 1163.3
    },
    {
      "step": 7800,
      "loss": 0.5943,
      "elapsed_s": 1180.3
    },
    {
      "step": 7900,
      "loss": 0.6329,
      "elapsed_s": 1196.6
    },
    {
      "step": 8000,
      "loss": 0.5594,
      "elapsed_s": 1213.1,
      "accuracy": {
        "unique": 0.38,
        "latest": 0.375,
        "duplicate": 0.63
      }
    },
    {
      "step": 8100,
      "loss": 0.6096,
      "elapsed_s": 1230.5
    },
    {
      "step": 8200,
      "loss": 0.5346,
      "elapsed_s": 1247.2
    },
    {
      "step": 8300,
      "loss": 0.5208,
      "elapsed_s": 1263.6
    },
    {
      "step": 8400,
      "loss": 0.5796,
      "elapsed_s": 1279.3
    },
    {
      "step": 8500,
      "loss": 0.491,
      "elapsed_s": 1296.0
    },
    {
      "step": 8600,
      "loss": 0.5462,
      "elapsed_s": 1312.6
    },
    {
      "step": 8700,
      "loss": 0.5571,
      "elapsed_s": 1328.9
    },
    {
      "step": 8800,
      "loss": 0.5558,
      "elapsed_s": 1345.2
    },
    {
      "step": 8900,
      "loss": 0.5407,
      "elapsed_s": 1362.0
    },
    {
      "step": 9000,
      "loss": 0.5399,
      "elapsed_s": 1378.6
    },
    {
      "step": 9100,
      "loss": 0.4992,
      "elapsed_s": 1394.9
    },
    {
      "step": 9200,
      "loss": 0.4916,
      "elapsed_s": 1411.3
    },
    {
      "step": 9300,
      "loss": 0.5723,
      "elapsed_s": 1427.5
    },
    {
      "step": 9400,
      "loss": 0.5676,
      "elapsed_s": 1444.1
    },
    {
      "step": 9500,
      "loss": 0.525,
      "elapsed_s": 1461.2
    },
    {
      "step": 9600,
      "loss": 0.5421,
      "elapsed_s": 1477.8
    },
    {
      "step": 9700,
      "loss": 0.495,
      "elapsed_s": 1494.1
    },
    {
      "step": 9800,
      "loss": 0.5362,
      "elapsed_s": 1510.5
    },
    {
      "step": 9900,
      "loss": 0.5013,
      "elapsed_s": 1526.7
    },
    {
      "step": 10000,
      "loss": 1.5532,
      "elapsed_s": 1543.3,
      "accuracy": {
        "unique": 0.375,
        "latest": 0.42,
        "duplicate": 0.61
      }
    },
    {
      "step": 10100,
      "loss": 0.9609,
      "elapsed_s": 1569.6
    },
    {
      "step": 10200,
      "loss": 0.9936,
      "elapsed_s": 1595.9
    },
    {
      "step": 10300,
      "loss": 0.9937,
      "elapsed_s": 1621.5
    },
    {
      "step": 10400,
      "loss": 0.9985,
      "elapsed_s": 1647.7
    },
    {
      "step": 10500,
      "loss": 1.0352,
      "elapsed_s": 1673.2
    },
    {
      "step": 10600,
      "loss": 0.9745,
      "elapsed_s": 1698.9
    },
    {
      "step": 10700,
      "loss": 0.9843,
      "elapsed_s": 1724.6
    },
    {
      "step": 10800,
      "loss": 0.9591,
      "elapsed_s": 1750.7
    },
    {
      "step": 10900,
      "loss": 0.9564,
      "elapsed_s": 1776.5
    },
    {
      "step": 11000,
      "loss": 0.9297,
      "elapsed_s": 1802.0
    },
    {
      "step": 11100,
      "loss": 0.9937,
      "elapsed_s": 1828.2
    },
    {
      "step": 11200,
      "loss": 0.985,
      "elapsed_s": 1853.1
    },
    {
      "step": 11300,
      "loss": 0.9331,
      "elapsed_s": 1879.0
    },
    {
      "step": 11400,
      "loss": 1.0003,
      "elapsed_s": 1904.7
    },
    {
      "step": 11500,
      "loss": 0.9818,
      "elapsed_s": 1930.8
    },
    {
      "step": 11600,
      "loss": 0.9513,
      "elapsed_s": 1956.4
    },
    {
      "step": 11700,
      "loss": 0.9568,
      "elapsed_s": 1982.1
    },
    {
      "step": 11800,
      "loss": 0.973,
      "elapsed_s": 2006.3
    },
    {
      "step": 11900,
      "loss": 0.9106,
      "elapsed_s": 2031.6
    },
    {
      "step": 12000,
      "loss": 0.949,
      "elapsed_s": 2057.7,
      "accuracy": {
        "unique": 0.425,
        "latest": 0.3,
        "duplicate": 0.605
      }
    },
    {
      "step": 12100,
      "loss": 0.948,
      "elapsed_s": 2084.5
    },
    {
      "step": 12200,
      "loss": 0.9747,
      "elapsed_s": 2110.0
    },
    {
      "step": 12300,
      "loss": 0.9397,
      "elapsed_s": 2136.3
    },
    {
      "step": 12400,
      "loss": 0.9594,
      "elapsed_s": 2161.3
    },
    {
      "step": 12500,
      "loss": 0.931,
      "elapsed_s": 2187.2
    },
    {
      "step": 12600,
      "loss": 0.9863,
      "elapsed_s": 2212.6
    },
    {
      "step": 12700,
      "loss": 0.9183,
      "elapsed_s": 2238.2
    },
    {
      "step": 12800,
      "loss": 0.9566,
      "elapsed_s": 2264.4
    },
    {
      "step": 12900,
      "loss": 0.9552,
      "elapsed_s": 2290.0
    },
    {
      "step": 13000,
      "loss": 0.9352,
      "elapsed_s": 2311.9
    },
    {
      "step": 13100,
      "loss": 1.0037,
      "elapsed_s": 2334.4
    },
    {
      "step": 13200,
      "loss": 0.9109,
      "elapsed_s": 2359.1
    },
    {
      "step": 13300,
      "loss": 0.9513,
      "elapsed_s": 2384.4
    },
    {
      "step": 13400,
      "loss": 0.934,
      "elapsed_s": 2407.6
    },
    {
      "step": 13500,
      "loss": 0.9427,
      "elapsed_s": 2428.8
    },
    {
      "step": 13600,
      "loss": 0.8939,
      "elapsed_s": 2450.9
    },
    {
      "step": 13700,
      "loss": 0.8997,
      "elapsed_s": 2476.8
    },
    {
      "step": 13800,
      "loss": 0.8963,
      "elapsed_s": 2502.9
    },
    {
      "step": 13900,
      "loss": 0.9033,
      "elapsed_s": 2529.3
    },
    {
      "step": 14000,
      "loss": 0.9425,
      "elapsed_s": 2555.2,
      "accuracy": {
        "unique": 0.41,
        "latest": 0.4,
        "duplicate": 0.635
      }
    },
    {
      "step": 14100,
      "loss": 0.9343,
      "elapsed_s": 2582.6
    },
    {
      "step": 14200,
      "loss": 0.9106,
      "elapsed_s": 2608.5
    },
    {
      "step": 14300,
      "loss": 0.9145,
      "elapsed_s": 2634.3
    },
    {
      "step": 14400,
      "loss": 0.919,
      "elapsed_s": 2661.3
    },
    {
      "step": 14500,
      "loss": 0.9081,
      "elapsed_s": 2687.6
    },
    {
      "step": 14600,
      "loss": 0.9117,
      "elapsed_s": 2714.6
    },
    {
      "step": 14700,
      "loss": 0.9304,
      "elapsed_s": 2741.1
    },
    {
      "step": 14800,
      "loss": 0.9205,
      "elapsed_s": 2767.4
    },
    {
      "step": 14900,
      "loss": 0.9387,
      "elapsed_s": 2793.9
    },
    {
      "step": 15000,
      "loss": 0.9142,
      "elapsed_s": 2820.4
    },
    {
      "step": 15100,
      "loss": 0.96,
      "elapsed_s": 2846.8
    },
    {
      "step": 15200,
      "loss": 0.9149,
      "elapsed_s": 2873.4
    },
    {
      "step": 15300,
      "loss": 0.9722,
      "elapsed_s": 2900.0
    },
    {
      "step": 15400,
      "loss": 0.864,
      "elapsed_s": 2926.0
    },
    {
      "step": 15500,
      "loss": 0.8596,
      "elapsed_s": 2952.8
    },
    {
      "step": 15600,
      "loss": 0.9021,
      "elapsed_s": 2979.0
    },
    {
      "step": 15700,
      "loss": 0.8914,
      "elapsed_s": 3006.2
    },
    {
      "step": 15800,
      "loss": 0.8928,
      "elapsed_s": 3032.5
    },
    {
      "step": 15900,
      "loss": 0.9288,
      "elapsed_s": 3059.7
    },
    {
      "step": 16000,
      "loss": 0.8993,
      "elapsed_s": 3086.0,
      "accuracy": {
        "unique": 0.41,
        "latest": 0.385,
        "duplicate": 0.655
      }
    },
    {
      "step": 16100,
      "loss": 0.9277,
      "elapsed_s": 3113.2
    },
    {
      "step": 16200,
      "loss": 0.9615,
      "elapsed_s": 3140.1
    },
    {
      "step": 16300,
      "loss": 0.889,
      "elapsed_s": 3166.8
    },
    {
      "step": 16400,
      "loss": 0.9279,
      "elapsed_s": 3193.8
    },
    {
      "step": 16500,
      "loss": 0.8672,
      "elapsed_s": 3220.2
    },
    {
      "step": 16600,
      "loss": 0.9221,
      "elapsed_s": 3246.2
    },
    {
      "step": 16700,
      "loss": 0.907,
      "elapsed_s": 3273.2
    },
    {
      "step": 16800,
      "loss": 0.8815,
      "elapsed_s": 3299.9
    },
    {
      "step": 16900,
      "loss": 0.9301,
      "elapsed_s": 3326.8
    },
    {
      "step": 17000,
      "loss": 0.9113,
      "elapsed_s": 3353.5
    },
    {
      "step": 17100,
      "loss": 0.8868,
      "elapsed_s": 3380.1
    },
    {
      "step": 17200,
      "loss": 0.8725,
      "elapsed_s": 3406.2
    },
    {
      "step": 17300,
      "loss": 0.9087,
      "elapsed_s": 3433.1
    },
    {
      "step": 17400,
      "loss": 0.8642,
      "elapsed_s": 3459.3
    },
    {
      "step": 17500,
      "loss": 0.9149,
      "elapsed_s": 3486.6
    },
    {
      "step": 17600,
      "loss": 0.8699,
      "elapsed_s": 3512.9
    },
    {
      "step": 17700,
      "loss": 0.8975,
      "elapsed_s": 3540.2
    },
    {
      "step": 17800,
      "loss": 0.9042,
      "elapsed_s": 3566.4
    },
    {
      "step": 17900,
      "loss": 0.9046,
      "elapsed_s": 3593.0
    },
    {
      "step": 18000,
      "loss": 0.8775,
      "elapsed_s": 3619.8,
      "accuracy": {
        "unique": 0.415,
        "latest": 0.425,
        "duplicate": 0.695
      }
    },
    {
      "step": 18100,
      "loss": 0.8818,
      "elapsed_s": 3647.1
    },
    {
      "step": 18200,
      "loss": 0.8752,
      "elapsed_s": 3674.0
    },
    {
      "step": 18300,
      "loss": 0.9104,
      "elapsed_s": 3701.7
    },
    {
      "step": 18400,
      "loss": 0.9045,
      "elapsed_s": 3728.2
    },
    {
      "step": 18500,
      "loss": 0.8697,
      "elapsed_s": 3755.2
    },
    {
      "step": 18600,
      "loss": 0.8846,
      "elapsed_s": 3781.4
    },
    {
      "step": 18700,
      "loss": 0.9055,
      "elapsed_s": 3808.5
    },
    {
      "step": 18800,
      "loss": 0.8668,
      "elapsed_s": 3834.9
    },
    {
      "step": 18900,
      "loss": 0.8939,
      "elapsed_s": 3861.6
    },
    {
      "step": 19000,
      "loss": 0.9115,
      "elapsed_s": 3887.4
    },
    {
      "step": 19100,
      "loss": 0.8848,
      "elapsed_s": 3913.9
    },
    {
      "step": 19200,
      "loss": 0.8889,
      "elapsed_s": 3940.3
    },
    {
      "step": 19300,
      "loss": 0.8778,
      "elapsed_s": 3966.9
    },
    {
      "step": 19400,
      "loss": 0.8697,
      "elapsed_s": 3994.4
    },
    {
      "step": 19500,
      "loss": 0.9147,
      "elapsed_s": 4022.6
    },
    {
      "step": 19600,
      "loss": 0.8702,
      "elapsed_s": 4049.7
    },
    {
      "step": 19700,
      "loss": 0.9049,
      "elapsed_s": 4076.6
    },
    {
      "step": 19800,
      "loss": 0.8181,
      "elapsed_s": 4102.5
    },
    {
      "step": 19900,
      "loss": 0.8477,
      "elapsed_s": 4129.1
    },
    {
      "step": 19999,
      "loss": 0.8571,
      "elapsed_s": 4154.8,
      "accuracy": {
        "unique": 0.425,
        "latest": 0.43,
        "duplicate": 0.735
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.425,
    "latest": 0.43,
    "duplicate": 0.735
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/p3_8rec/seed0/config.json <==
{
  "preset": "base",
  "model_seed": 0,
  "task_shape": {
    "n_blocks": 8,
    "block_size": 8,
    "seq_len": 68
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": false,
  "teacher": {
    "vocab_size": 100,
    "context_length": 336,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 4000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.001,
  "eval_per_task": 200
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/p3_8rec/seed0/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.2574,
      "elapsed_s": 1.0,
      "accuracy": {
        "unique": 0.01,
        "latest": 0.01,
        "duplicate": 0.0
      }
    },
    {
      "step": 100,
      "loss": 2.7966,
      "elapsed_s": 18.6
    },
    {
      "step": 200,
      "loss": 2.3997,
      "elapsed_s": 36.1
    },
    {
      "step": 300,
      "loss": 2.216,
      "elapsed_s": 53.5
    },
    {
      "step": 400,
      "loss": 2.1602,
      "elapsed_s": 69.0
    },
    {
      "step": 500,
      "loss": 2.052,
      "elapsed_s": 85.7
    },
    {
      "step": 600,
      "loss": 2.0916,
      "elapsed_s": 102.9
    },
    {
      "step": 700,
      "loss": 1.9905,
      "elapsed_s": 120.3
    },
    {
      "step": 800,
      "loss": 1.9619,
      "elapsed_s": 137.7
    },
    {
      "step": 900,
      "loss": 1.948,
      "elapsed_s": 155.0
    },
    {
      "step": 1000,
      "loss": 1.871,
      "elapsed_s": 172.3,
      "accuracy": {
        "unique": 0.175,
        "latest": 0.15,
        "duplicate": 0.32
      }
    },
    {
      "step": 1100,
      "loss": 1.9081,
      "elapsed_s": 190.0
    },
    {
      "step": 1200,
      "loss": 1.9431,
      "elapsed_s": 207.3
    },
    {
      "step": 1300,
      "loss": 1.8201,
      "elapsed_s": 224.6
    },
    {
      "step": 1400,
      "loss": 1.8206,
      "elapsed_s": 242.1
    },
    {
      "step": 1500,
      "loss": 1.8589,
      "elapsed_s": 259.7
    },
    {
      "step": 1600,
      "loss": 1.8138,
      "elapsed_s": 276.8
    },
    {
      "step": 1700,
      "loss": 1.6215,
      "elapsed_s": 294.2
    },
    {
      "step": 1800,
      "loss": 1.433,
      "elapsed_s": 311.7
    },
    {
      "step": 1900,
      "loss": 0.8726,
      "elapsed_s": 329.0
    },
    {
      "step": 2000,
      "loss": 0.4252,
      "elapsed_s": 346.5,
      "accuracy": {
        "unique": 0.8,
        "latest": 0.515,
        "duplicate": 0.9
      }
    },
    {
      "step": 2100,
      "loss": 0.3761,
      "elapsed_s": 364.6
    },
    {
      "step": 2200,
      "loss": 0.3735,
      "elapsed_s": 382.0
    },
    {
      "step": 2300,
      "loss": 0.3384,
      "elapsed_s": 399.6
    },
    {
      "step": 2400,
      "loss": 0.3626,
      "elapsed_s": 416.4
    },
    {
      "step": 2500,
      "loss": 0.283,
      "elapsed_s": 433.5
    },
    {
      "step": 2600,
      "loss": 0.2947,
      "elapsed_s": 450.9
    },
    {
      "step": 2700,
      "loss": 0.3021,
      "elapsed_s": 466.3
    },
    {
      "step": 2800,
      "loss": 0.2559,
      "elapsed_s": 480.9
    },
    {
      "step": 2900,
      "loss": 0.3417,
      "elapsed_s": 495.9
    },
    {
      "step": 3000,
      "loss": 0.2412,
      "elapsed_s": 513.3,
      "accuracy": {
        "unique": 0.815,
        "latest": 0.615,
        "duplicate": 0.895
      }
    },
    {
      "step": 3100,
      "loss": 0.2491,
      "elapsed_s": 531.4
    },
    {
      "step": 3200,
      "loss": 0.2388,
      "elapsed_s": 548.4
    },
    {
      "step": 3300,
      "loss": 0.2685,
      "elapsed_s": 565.8
    },
    {
      "step": 3400,
      "loss": 0.2401,
      "elapsed_s": 583.1
    },
    {
      "step": 3500,
      "loss": 0.2668,
      "elapsed_s": 599.8
    },
    {
      "step": 3600,
      "loss": 0.2871,
      "elapsed_s": 614.5
    },
    {
      "step": 3700,
      "loss": 0.2346,
      "elapsed_s": 629.2
    },
    {
      "step": 3800,
      "loss": 0.2367,
      "elapsed_s": 643.9
    },
    {
      "step": 3900,
      "loss": 0.3113,
      "elapsed_s": 658.6
    },
    {
      "step": 3999,
      "loss": 0.2543,
      "elapsed_s": 673.3,
      "accuracy": {
        "unique": 0.795,
        "latest": 0.69,
        "duplicate": 0.93
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.795,
    "latest": 0.69,
    "duplicate": 0.93
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/p4_lr3e4/seed0/config.json <==
{
  "preset": "base",
  "model_seed": 0,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": "none",
  "teacher": {
    "vocab_size": 100,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 8000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.0003,
  "eval_per_task": 200
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/p4_lr3e4/seed0/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.3405,
      "elapsed_s": 1.0,
      "accuracy": {
        "unique": 0.0,
        "latest": 0.025,
        "duplicate": 0.02
      }
    },
    {
      "step": 100,
      "loss": 4.2087,
      "elapsed_s": 31.8
    },
    {
      "step": 200,
      "loss": 4.1835,
      "elapsed_s": 61.4
    },
    {
      "step": 300,
      "loss": 3.7901,
      "elapsed_s": 91.3
    },
    {
      "step": 400,
      "loss": 3.6467,
      "elapsed_s": 120.9
    },
    {
      "step": 500,
      "loss": 3.6382,
      "elapsed_s": 150.2
    },
    {
      "step": 600,
      "loss": 3.5355,
      "elapsed_s": 180.3
    },
    {
      "step": 700,
      "loss": 3.5047,
      "elapsed_s": 209.8
    },
    {
      "step": 800,
      "loss": 3.4974,
      "elapsed_s": 240.0
    },
    {
      "step": 900,
      "loss": 3.394,
      "elapsed_s": 269.6
    },
    {
      "step": 1000,
      "loss": 3.4106,
      "elapsed_s": 299.7
    },
    {
      "step": 1100,
      "loss": 3.3979,
      "elapsed_s": 328.9
    },
    {
      "step": 1200,
      "loss": 3.3663,
      "elapsed_s": 358.6
    },
    {
      "step": 1300,
      "loss": 3.3584,
      "elapsed_s": 388.4
    },
    {
      "step": 1400,
      "loss": 3.3719,
      "elapsed_s": 418.2
    },
    {
      "step": 1500,
      "loss": 3.2502,
      "elapsed_s": 447.9
    },
    {
      "step": 1600,
      "loss": 3.3404,
      "elapsed_s": 477.7
    },
    {
      "step": 1700,
      "loss": 3.2979,
      "elapsed_s": 507.1
    },
    {
      "step": 1800,
      "loss": 3.3246,
      "elapsed_s": 536.5
    },
    {
      "step": 1900,
      "loss": 3.3158,
      "elapsed_s": 566.7
    },
    {
      "step": 2000,
      "loss": 3.3049,
      "elapsed_s": 596.2,
      "accuracy": {
        "unique": 0.085,
        "latest": 0.09,
        "duplicate": 0.35
      }
    },
    {
      "step": 2100,
      "loss": 3.2282,
      "elapsed_s": 626.8
    },
    {
      "step": 2200,
      "loss": 3.1687,
      "elapsed_s": 656.5
    },
    {
      "step": 2300,
      "loss": 3.0859,
      "elapsed_s": 685.4
    },
    {
      "step": 2400,
      "loss": 3.0163,
      "elapsed_s": 709.5
    },
    {
      "step": 2500,
      "loss": 2.9515,
      "elapsed_s": 732.6
    },
    {
      "step": 2600,
      "loss": 2.9811,
      "elapsed_s": 755.2
    },
    {
      "step": 2700,
      "loss": 2.9462,
      "elapsed_s": 778.1
    },
    {
      "step": 2800,
      "loss": 2.8998,
      "elapsed_s": 802.0
    },
    {
      "step": 2900,
      "loss": 2.9882,
      "elapsed_s": 825.3
    },
    {
      "step": 3000,
      "loss": 2.8538,
      "elapsed_s": 847.3
    },
    {
      "step": 3100,
      "loss": 2.6315,
      "elapsed_s": 867.5
    },
    {
      "step": 3200,
      "loss": 1.9291,
      "elapsed_s": 889.9
    },
    {
      "step": 3300,
      "loss": 1.1732,
      "elapsed_s": 913.5
    },
    {
      "step": 3400,
      "loss": 1.0374,
      "elapsed_s": 937.9
    },
    {
      "step": 3500,
      "loss": 1.0275,
      "elapsed_s": 961.2
    },
    {
      "step": 3600,
      "loss": 1.0588,
      "elapsed_s": 985.2
    },
    {
      "step": 3700,
      "loss": 1.0877,
      "elapsed_s": 1008.8
    },
    {
      "step": 3800,
      "loss": 1.0063,
      "elapsed_s": 1032.6
    },
    {
      "step": 3900,
      "loss": 1.0296,
      "elapsed_s": 1057.0
    },
    {
      "step": 4000,
      "loss": 1.0342,
      "elapsed_s": 1080.6,
      "accuracy": {
        "unique": 0.415,
        "latest": 0.33,
        "duplicate": 0.79
      }
    },
    {
      "step": 4100,
      "loss": 1.0018,
      "elapsed_s": 1104.6
    },
    {
      "step": 4200,
      "loss": 1.0436,
      "elapsed_s": 1128.2
    },
    {
      "step": 4300,
      "loss": 0.9577,
      "elapsed_s": 1152.1
    },
    {
      "step": 4400,
      "loss": 1.0034,
      "elapsed_s": 1176.3
    },
    {
      "step": 4500,
      "loss": 0.9961,
      "elapsed_s": 1199.9
    },
    {
      "step": 4600,
      "loss": 0.9241,
      "elapsed_s": 1223.9
    },
    {
      "step": 4700,
      "loss": 0.9621,
      "elapsed_s": 1247.2
    },
    {
      "step": 4800,
      "loss": 1.0084,
      "elapsed_s": 1271.4
    },
    {
      "step": 4900,
      "loss": 0.9752,
      "elapsed_s": 1294.9
    },
    {
      "step": 5000,
      "loss": 0.9336,
      "elapsed_s": 1319.1
    },
    {
      "step": 5100,
      "loss": 1.0017,
      "elapsed_s": 1343.0
    },
    {
      "step": 5200,
      "loss": 0.9668,
      "elapsed_s": 1366.5
    },
    {
      "step": 5300,
      "loss": 0.9237,
      "elapsed_s": 1390.2
    },
    {
      "step": 5400,
      "loss": 0.9525,
      "elapsed_s": 1413.6
    },
    {
      "step": 5500,
      "loss": 0.966,
      "elapsed_s": 1437.3
    },
    {
      "step": 5600,
      "loss": 0.959,
      "elapsed_s": 1461.6
    },
    {
      "step": 5700,
      "loss": 0.9104,
      "elapsed_s": 1485.3
    },
    {
      "step": 5800,
      "loss": 0.8975,
      "elapsed_s": 1509.4
    },
    {
      "step": 5900,
      "loss": 0.9441,
      "elapsed_s": 1532.8
    },
    {
      "step": 6000,
      "loss": 0.946,
      "elapsed_s": 1556.7,
      "accuracy": {
        "unique": 0.47,
        "latest": 0.365,
        "duplicate": 0.845
      }
    },
    {
      "step": 6100,
      "loss": 0.9042,
      "elapsed_s": 1581.5
    },
    {
      "step": 6200,
      "loss": 0.9341,
      "elapsed_s": 1605.1
    },
    {
      "step": 6300,
      "loss": 0.9724,
      "elapsed_s": 1629.5
    },
    {
      "step": 6400,
      "loss": 0.8999,
      "elapsed_s": 1653.2
    },
    {
      "step": 6500,
      "loss": 0.9365,
      "elapsed_s": 1676.9
    },
    {
      "step": 6600,
      "loss": 0.8675,
      "elapsed_s": 1700.5
    },
    {
      "step": 6700,
      "loss": 0.9169,
      "elapsed_s": 1724.5
    },
    {
      "step": 6800,
      "loss": 0.8888,
      "elapsed_s": 1748.7
    },
    {
      "step": 6900,
      "loss": 0.9137,
      "elapsed_s": 1772.4
    },
    {
      "step": 7000,
      "loss": 0.8518,
      "elapsed_s": 1796.2
    },
    {
      "step": 7100,
      "loss": 0.8861,
      "elapsed_s": 1820.4
    },
    {
      "step": 7200,
      "loss": 0.9084,
      "elapsed_s": 1843.4
    },
    {
      "step": 7300,
      "loss": 0.8951,
      "elapsed_s": 1867.6
    },
    {
      "step": 7400,
      "loss": 0.9021,
      "elapsed_s": 1891.6
    },
    {
      "step": 7500,
      "loss": 0.9304,
      "elapsed_s": 1915.3
    },
    {
      "step": 7600,
      "loss": 0.8752,
      "elapsed_s": 1939.0
    },
    {
      "step": 7700,
      "loss": 0.8689,
      "elapsed_s": 1963.2
    },
    {
      "step": 7800,
      "loss": 0.8925,
      "elapsed_s": 1986.5
    },
    {
      "step": 7900,
      "loss": 0.9374,
      "elapsed_s": 2010.7
    },
    {
      "step": 7999,
      "loss": 0.9044,
      "elapsed_s": 2034.2,
      "accuracy": {
        "unique": 0.485,
        "latest": 0.45,
        "duplicate": 0.83
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.485,
    "latest": 0.45,
    "duplicate": 0.83
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/p5_16rec/seed0/config.json <==
{
  "preset": "base",
  "model_seed": 0,
  "task_shape": {
    "n_blocks": 16,
    "block_size": 8,
    "seq_len": 132
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": "none",
  "teacher": {
    "vocab_size": 100,
    "context_length": 592,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 8000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.001,
  "eval_per_task": 200
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/p5_16rec/seed0/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.2654,
      "elapsed_s": 0.9,
      "accuracy": {
        "unique": 0.015,
        "latest": 0.005,
        "duplicate": 0.005
      }
    },
    {
      "step": 100,
      "loss": 3.9339,
      "elapsed_s": 20.9
    },
    {
      "step": 200,
      "loss": 3.1468,
      "elapsed_s": 40.4
    },
    {
      "step": 300,
      "loss": 3.0364,
      "elapsed_s": 59.5
    },
    {
      "step": 400,
      "loss": 3.0023,
      "elapsed_s": 79.1
    },
    {
      "step": 500,
      "loss": 2.9553,
      "elapsed_s": 98.7
    },
    {
      "step": 600,
      "loss": 2.9713,
      "elapsed_s": 117.6
    },
    {
      "step": 700,
      "loss": 2.9047,
      "elapsed_s": 137.0
    },
    {
      "step": 800,
      "loss": 2.8974,
      "elapsed_s": 156.3
    },
    {
      "step": 900,
      "loss": 2.8583,
      "elapsed_s": 176.0
    },
    {
      "step": 1000,
      "loss": 2.885,
      "elapsed_s": 195.1
    },
    {
      "step": 1100,
      "loss": 2.837,
      "elapsed_s": 214.7
    },
    {
      "step": 1200,
      "loss": 2.8281,
      "elapsed_s": 233.8
    },
    {
      "step": 1300,
      "loss": 2.8498,
      "elapsed_s": 252.9
    },
    {
      "step": 1400,
      "loss": 2.8187,
      "elapsed_s": 272.1
    },
    {
      "step": 1500,
      "loss": 2.828,
      "elapsed_s": 291.7
    },
    {
      "step": 1600,
      "loss": 2.806,
      "elapsed_s": 311.0
    },
    {
      "step": 1700,
      "loss": 2.7623,
      "elapsed_s": 329.9
    },
    {
      "step": 1800,
      "loss": 2.7899,
      "elapsed_s": 349.6
    },
    {
      "step": 1900,
      "loss": 2.7775,
      "elapsed_s": 368.7
    },
    {
      "step": 2000,
      "loss": 2.7973,
      "elapsed_s": 387.9,
      "accuracy": {
        "unique": 0.05,
        "latest": 0.06,
        "duplicate": 0.15
      }
    },
    {
      "step": 2100,
      "loss": 2.7958,
      "elapsed_s": 403.9
    },
    {
      "step": 2200,
      "loss": 2.7808,
      "elapsed_s": 421.6
    },
    {
      "step": 2300,
      "loss": 2.7848,
      "elapsed_s": 441.0
    },
    {
      "step": 2400,
      "loss": 2.7458,
      "elapsed_s": 460.4
    },
    {
      "step": 2500,
      "loss": 2.7686,
      "elapsed_s": 480.1
    },
    {
      "step": 2600,
      "loss": 2.7256,
      "elapsed_s": 499.2
    },
    {
      "step": 2700,
      "loss": 2.7243,
      "elapsed_s": 518.6
    },
    {
      "step": 2800,
      "loss": 2.7574,
      "elapsed_s": 537.4
    },
    {
      "step": 2900,
      "loss": 2.7493,
      "elapsed_s": 556.9
    },
    {
      "step": 3000,
      "loss": 2.6947,
      "elapsed_s": 576.5
    },
    {
      "step": 3100,
      "loss": 2.7093,
      "elapsed_s": 595.6
    },
    {
      "step": 3200,
      "loss": 2.7533,
      "elapsed_s": 615.1
    },
    {
      "step": 3300,
      "loss": 2.6707,
      "elapsed_s": 634.7
    },
    {
      "step": 3400,
      "loss": 2.6759,
      "elapsed_s": 653.9
    },
    {
      "step": 3500,
      "loss": 2.6925,
      "elapsed_s": 673.6
    },
    {
      "step": 3600,
      "loss": 2.6933,
      "elapsed_s": 692.2
    },
    {
      "step": 3700,
      "loss": 2.6729,
      "elapsed_s": 712.0
    },
    {
      "step": 3800,
      "loss": 2.6797,
      "elapsed_s": 731.2
    },
    {
      "step": 3900,
      "loss": 2.6836,
      "elapsed_s": 750.5
    },
    {
      "step": 4000,
      "loss": 2.6606,
      "elapsed_s": 770.3,
      "accuracy": {
        "unique": 0.065,
        "latest": 0.065,
        "duplicate": 0.105
      }
    },
    {
      "step": 4100,
      "loss": 2.672,
      "elapsed_s": 789.9
    },
    {
      "step": 4200,
      "loss": 2.6437,
      "elapsed_s": 809.7
    },
    {
      "step": 4300,
      "loss": 2.6672,
      "elapsed_s": 828.4
    },
    {
      "step": 4400,
      "loss": 2.6145,
      "elapsed_s": 848.1
    },
    {
      "step": 4500,
      "loss": 2.6308,
      "elapsed_s": 867.2
    },
    {
      "step": 4600,
      "loss": 2.6115,
      "elapsed_s": 886.6
    },
    {
      "step": 4700,
      "loss": 2.6332,
      "elapsed_s": 906.2
    },
    {
      "step": 4800,
      "loss": 2.6261,
      "elapsed_s": 925.3
    },
    {
      "step": 4900,
      "loss": 2.6261,
      "elapsed_s": 944.9
    },
    {
      "step": 5000,
      "loss": 2.5995,
      "elapsed_s": 964.3
    },
    {
      "step": 5100,
      "loss": 2.6158,
      "elapsed_s": 983.2
    },
    {
      "step": 5200,
      "loss": 2.615,
      "elapsed_s": 1002.5
    },
    {
      "step": 5300,
      "loss": 2.6442,
      "elapsed_s": 1021.6
    },
    {
      "step": 5400,
      "loss": 2.6539,
      "elapsed_s": 1041.5
    },
    {
      "step": 5500,
      "loss": 2.5917,
      "elapsed_s": 1060.7
    },
    {
      "step": 5600,
      "loss": 2.5889,
      "elapsed_s": 1080.0
    },
    {
      "step": 5700,
      "loss": 2.6023,
      "elapsed_s": 1099.7
    },
    {
      "step": 5800,
      "loss": 2.593,
      "elapsed_s": 1118.3
    },
    {
      "step": 5900,
      "loss": 2.6075,
      "elapsed_s": 1138.0
    },
    {
      "step": 6000,
      "loss": 2.6014,
      "elapsed_s": 1157.1,
      "accuracy": {
        "unique": 0.08,
        "latest": 0.08,
        "duplicate": 0.11
      }
    },
    {
      "step": 6100,
      "loss": 2.5767,
      "elapsed_s": 1177.0
    },
    {
      "step": 6200,
      "loss": 2.5841,
      "elapsed_s": 1192.9
    },
    {
      "step": 6300,
      "loss": 2.5729,
      "elapsed_s": 1210.4
    },
    {
      "step": 6400,
      "loss": 2.5728,
      "elapsed_s": 1230.0
    },
    {
      "step": 6500,
      "loss": 2.6086,
      "elapsed_s": 1249.6
    },
    {
      "step": 6600,
      "loss": 2.5902,
      "elapsed_s": 1268.3
    },
    {
      "step": 6700,
      "loss": 2.6087,
      "elapsed_s": 1287.8
    },
    {
      "step": 6800,
      "loss": 2.5925,
      "elapsed_s": 1307.0
    },
    {
      "step": 6900,
      "loss": 2.5694,
      "elapsed_s": 1326.7
    },
    {
      "step": 7000,
      "loss": 2.5602,
      "elapsed_s": 1346.2
    },
    {
      "step": 7100,
      "loss": 2.5863,
      "elapsed_s": 1364.6
    },
    {
      "step": 7200,
      "loss": 2.5983,
      "elapsed_s": 1380.2
    },
    {
      "step": 7300,
      "loss": 2.5619,
      "elapsed_s": 1395.3
    },
    {
      "step": 7400,
      "loss": 2.5709,
      "elapsed_s": 1412.1
    },
    {
      "step": 7500,
      "loss": 2.5623,
      "elapsed_s": 1431.5
    },
    {
      "step": 7600,
      "loss": 2.5928,
      "elapsed_s": 1451.3
    },
    {
      "step": 7700,
      "loss": 2.5686,
      "elapsed_s": 1470.3
    },
    {
      "step": 7800,
      "loss": 2.5566,
      "elapsed_s": 1489.9
    },
    {
      "step": 7900,
      "loss": 2.5809,
      "elapsed_s": 1509.9
    },
    {
      "step": 7999,
      "loss": 2.578,
      "elapsed_s": 1529.2,
      "accuracy": {
        "unique": 0.095,
        "latest": 0.105,
        "duplicate": 0.23
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.095,
    "latest": 0.105,
    "duplicate": 0.23
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/p8_mixture/seed0/config.json <==
{
  "preset": "base",
  "model_seed": 0,
  "task_shape": {
    "n_blocks": 32,
    "block_size": 8,
    "seq_len": 260
  },
  "vocab": {
    "n_families": 16,
    "n_members": 16,
    "n_values": 64
  },
  "curriculum": "mixture",
  "teacher": {
    "vocab_size": 100,
    "context_length": 1104,
    "num_layers": 6,
    "num_heads": 8,
    "d_model": 384,
    "d_ff": 1024,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 20000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.001,
  "eval_per_task": 200
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/p8_mixture/seed0/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.2519,
      "elapsed_s": 1.1,
      "accuracy": {
        "unique": 0.0,
        "latest": 0.025,
        "duplicate": 0.02
      }
    },
    {
      "step": 100,
      "loss": 3.9084,
      "elapsed_s": 21.5
    },
    {
      "step": 200,
      "loss": 2.6463,
      "elapsed_s": 42.1
    },
    {
      "step": 300,
      "loss": 3.4151,
      "elapsed_s": 63.0
    },
    {
      "step": 400,
      "loss": 2.4541,
      "elapsed_s": 83.8
    },
    {
      "step": 500,
      "loss": 3.3124,
      "elapsed_s": 105.2
    },
    {
      "step": 600,
      "loss": 2.9461,
      "elapsed_s": 124.8
    },
    {
      "step": 700,
      "loss": 3.2242,
      "elapsed_s": 143.9
    },
    {
      "step": 800,
      "loss": 3.1894,
      "elapsed_s": 164.0
    },
    {
      "step": 900,
      "loss": 3.4373,
      "elapsed_s": 183.5
    },
    {
      "step": 1000,
      "loss": 2.2119,
      "elapsed_s": 202.4
    },
    {
      "step": 1100,
      "loss": 3.4456,
      "elapsed_s": 223.8
    },
    {
      "step": 1200,
      "loss": 2.2437,
      "elapsed_s": 244.1
    },
    {
      "step": 1300,
      "loss": 2.8719,
      "elapsed_s": 264.4
    },
    {
      "step": 1400,
      "loss": 2.8067,
      "elapsed_s": 283.1
    },
    {
      "step": 1500,
      "loss": 2.1373,
      "elapsed_s": 302.7
    },
    {
      "step": 1600,
      "loss": 2.8069,
      "elapsed_s": 320.9
    },
    {
      "step": 1700,
      "loss": 2.0663,
      "elapsed_s": 340.8
    },
    {
      "step": 1800,
      "loss": 3.1936,
      "elapsed_s": 360.7
    },
    {
      "step": 1900,
      "loss": 2.7631,
      "elapsed_s": 378.8
    },
    {
      "step": 2000,
      "loss": 2.0712,
      "elapsed_s": 393.6,
      "accuracy": {
        "unique": 0.04,
        "latest": 0.035,
        "duplicate": 0.09
      }
    },
    {
      "step": 2100,
      "loss": 2.0272,
      "elapsed_s": 410.1
    },
    {
      "step": 2200,
      "loss": 3.1449,
      "elapsed_s": 429.7
    },
    {
      "step": 2300,
      "loss": 3.1367,
      "elapsed_s": 449.7
    },
    {
      "step": 2400,
      "loss": 3.3657,
      "elapsed_s": 469.6
    },
    {
      "step": 2500,
      "loss": 3.0965,
      "elapsed_s": 489.3
    },
    {
      "step": 2600,
      "loss": 3.1464,
      "elapsed_s": 509.8
    },
    {
      "step": 2700,
      "loss": 2.0382,
      "elapsed_s": 529.8
    },
    {
      "step": 2800,
      "loss": 3.134,
      "elapsed_s": 549.2
    },
    {
      "step": 2900,
      "loss": 2.0555,
      "elapsed_s": 568.5
    },
    {
      "step": 3000,
      "loss": 3.3939,
      "elapsed_s": 588.3
    },
    {
      "step": 3100,
      "loss": 3.0757,
      "elapsed_s": 608.3
    },
    {
      "step": 3200,
      "loss": 3.3558,
      "elapsed_s": 628.1
    },
    {
      "step": 3300,
      "loss": 2.6904,
      "elapsed_s": 647.7
    },
    {
      "step": 3400,
      "loss": 2.7419,
      "elapsed_s": 668.1
    },
    {
      "step": 3500,
      "loss": 3.0897,
      "elapsed_s": 689.2
    },
    {
      "step": 3600,
      "loss": 2.6994,
      "elapsed_s": 708.1
    },
    {
      "step": 3700,
      "loss": 2.6983,
      "elapsed_s": 727.9
    },
    {
      "step": 3800,
      "loss": 3.3455,
      "elapsed_s": 747.9
    },
    {
      "step": 3900,
      "loss": 2.7175,
      "elapsed_s": 767.9
    },
    {
      "step": 4000,
      "loss": 2.7108,
      "elapsed_s": 787.2,
      "accuracy": {
        "unique": 0.035,
        "latest": 0.025,
        "duplicate": 0.06
      }
    },
    {
      "step": 4100,
      "loss": 3.3381,
      "elapsed_s": 808.1
    },
    {
      "step": 4200,
      "loss": 3.3023,
      "elapsed_s": 825.4
    },
    {
      "step": 4300,
      "loss": 2.7006,
      "elapsed_s": 841.9
    },
    {
      "step": 4400,
      "loss": 3.3248,
      "elapsed_s": 859.6
    },
    {
      "step": 4500,
      "loss": 3.091,
      "elapsed_s": 879.1
    },
    {
      "step": 4600,
      "loss": 1.9601,
      "elapsed_s": 898.3
    },
    {
      "step": 4700,
      "loss": 3.0716,
      "elapsed_s": 917.0
    },
    {
      "step": 4800,
      "loss": 3.3576,
      "elapsed_s": 937.4
    },
    {
      "step": 4900,
      "loss": 2.6883,
      "elapsed_s": 958.0
    },
    {
      "step": 5000,
      "loss": 3.1066,
      "elapsed_s": 976.9
    },
    {
      "step": 5100,
      "loss": 3.3584,
      "elapsed_s": 996.0
    },
    {
      "step": 5200,
      "loss": 3.1013,
      "elapsed_s": 1014.8
    },
    {
      "step": 5300,
      "loss": 2.7157,
      "elapsed_s": 1035.2
    },
    {
      "step": 5400,
      "loss": 3.3374,
      "elapsed_s": 1054.4
    },
    {
      "step": 5500,
      "loss": 1.935,
      "elapsed_s": 1073.6
    },
    {
      "step": 5600,
      "loss": 2.6929,
      "elapsed_s": 1093.2
    },
    {
      "step": 5700,
      "loss": 3.3494,
      "elapsed_s": 1113.0
    },
    {
      "step": 5800,
      "loss": 2.7023,
      "elapsed_s": 1133.2
    },
    {
      "step": 5900,
      "loss": 3.3086,
      "elapsed_s": 1153.0
    },
    {
      "step": 6000,
      "loss": 1.9419,
      "elapsed_s": 1173.4,
      "accuracy": {
        "unique": 0.02,
        "latest": 0.045,
        "duplicate": 0.06
      }
    },
    {
      "step": 6100,
      "loss": 1.9658,
      "elapsed_s": 1194.3
    },
    {
      "step": 6200,
      "loss": 3.3359,
      "elapsed_s": 1213.8
    },
    {
      "step": 6300,
      "loss": 2.0158,
      "elapsed_s": 1233.6
    },
    {
      "step": 6400,
      "loss": 1.9407,
      "elapsed_s": 1251.7
    },
    {
      "step": 6500,
      "loss": 3.3331,
      "elapsed_s": 1271.9
    },
    {
      "step": 6600,
      "loss": 3.0374,
      "elapsed_s": 1290.5
    },
    {
      "step": 6700,
      "loss": 3.0668,
      "elapsed_s": 1310.4
    },
    {
      "step": 6800,
      "loss": 2.6537,
      "elapsed_s": 1329.5
    },
    {
      "step": 6900,
      "loss": 3.0619,
      "elapsed_s": 1349.9
    },
    {
      "step": 7000,
      "loss": 1.895,
      "elapsed_s": 1370.2
    },
    {
      "step": 7100,
      "loss": 3.3034,
      "elapsed_s": 1390.6
    },
    {
      "step": 7200,
      "loss": 3.071,
      "elapsed_s": 1409.2
    },
    {
      "step": 7300,
      "loss": 2.6579,
      "elapsed_s": 1429.0
    },
    {
      "step": 7400,
      "loss": 2.6971,
      "elapsed_s": 1449.3
    },
    {
      "step": 7500,
      "loss": 1.8979,
      "elapsed_s": 1469.7
    },
    {
      "step": 7600,
      "loss": 3.3282,
      "elapsed_s": 1488.9
    },
    {
      "step": 7700,
      "loss": 1.9388,
      "elapsed_s": 1509.4
    },
    {
      "step": 7800,
      "loss": 2.6599,
      "elapsed_s": 1528.7
    },
    {
      "step": 7900,
      "loss": 2.6428,
      "elapsed_s": 1549.3
    },
    {
      "step": 8000,
      "loss": 3.0245,
      "elapsed_s": 1569.9,
      "accuracy": {
        "unique": 0.035,
        "latest": 0.035,
        "duplicate": 0.055
      }
    },
    {
      "step": 8100,
      "loss": 3.2726,
      "elapsed_s": 1589.8
    },
    {
      "step": 8200,
      "loss": 3.0798,
      "elapsed_s": 1607.7
    },
    {
      "step": 8300,
      "loss": 1.9316,
      "elapsed_s": 1626.7
    },
    {
      "step": 8400,
      "loss": 3.3514,
      "elapsed_s": 1646.0
    },
    {
      "step": 8500,
      "loss": 1.9738,
      "elapsed_s": 1665.6
    },
    {
      "step": 8600,
      "loss": 3.0391,
      "elapsed_s": 1684.8
    },
    {
      "step": 8700,
      "loss": 1.8929,
      "elapsed_s": 1704.4
    },
    {
      "step": 8800,
      "loss": 3.2428,
      "elapsed_s": 1724.5
    },
    {
      "step": 8900,
      "loss": 3.0122,
      "elapsed_s": 1745.4
    },
    {
      "step": 9000,
      "loss": 1.8979,
      "elapsed_s": 1764.7
    },
    {
      "step": 9100,
      "loss": 3.2875,
      "elapsed_s": 1785.2
    },
    {
      "step": 9200,
      "loss": 3.3113,
      "elapsed_s": 1805.5
    },
    {
      "step": 9300,
      "loss": 3.3311,
      "elapsed_s": 1824.8
    },
    {
      "step": 9400,
      "loss": 1.9272,
      "elapsed_s": 1844.5
    },
    {
      "step": 9500,
      "loss": 2.6324,
      "elapsed_s": 1864.5
    },
    {
      "step": 9600,
      "loss": 2.6368,
      "elapsed_s": 1884.3
    },
    {
      "step": 9700,
      "loss": 3.2598,
      "elapsed_s": 1904.4
    },
    {
      "step": 9800,
      "loss": 1.9309,
      "elapsed_s": 1924.4
    },
    {
      "step": 9900,
      "loss": 3.2897,
      "elapsed_s": 1944.6
    },
    {
      "step": 10000,
      "loss": 2.5909,
      "elapsed_s": 1964.2,
      "accuracy": {
        "unique": 0.03,
        "latest": 0.015,
        "duplicate": 0.045
      }
    },
    {
      "step": 10100,
      "loss": 1.8835,
      "elapsed_s": 1985.3
    },
    {
      "step": 10200,
      "loss": 2.6783,
      "elapsed_s": 2005.7
    },
    {
      "step": 10300,
      "loss": 2.6299,
      "elapsed_s": 2025.8
    },
    {
      "step": 10400,
      "loss": 3.2656,
      "elapsed_s": 2045.7
    },
    {
      "step": 10500,
      "loss": 1.8586,
      "elapsed_s": 2064.6
    },
    {
      "step": 10600,
      "loss": 1.89,
      "elapsed_s": 2084.2
    },
    {
      "step": 10700,
      "loss": 3.2774,
      "elapsed_s": 2103.3
    },
    {
      "step": 10800,
      "loss": 3.2747,
      "elapsed_s": 2123.0
    },
    {
      "step": 10900,
      "loss": 1.8526,
      "elapsed_s": 2142.9
    },
    {
      "step": 11000,
      "loss": 3.2205,
      "elapsed_s": 2163.6
    },
    {
      "step": 11100,
      "loss": 2.6073,
      "elapsed_s": 2184.6
    },
    {
      "step": 11200,
      "loss": 2.9937,
      "elapsed_s": 2204.7
    },
    {
      "step": 11300,
      "loss": 3.02,
      "elapsed_s": 2226.2
    },
    {
      "step": 11400,
      "loss": 3.0139,
      "elapsed_s": 2247.5
    },
    {
      "step": 11500,
      "loss": 3.2614,
      "elapsed_s": 2268.6
    },
    {
      "step": 11600,
      "loss": 2.5602,
      "elapsed_s": 2289.3
    },
    {
      "step": 11700,
      "loss": 3.2853,
      "elapsed_s": 2309.9
    },
    {
      "step": 11800,
      "loss": 2.5861,
      "elapsed_s": 2331.3
    },
    {
      "step": 11900,
      "loss": 3.0322,
      "elapsed_s": 2350.7
    },
    {
      "step": 12000,
      "loss": 2.6607,
      "elapsed_s": 2371.0,
      "accuracy": {
        "unique": 0.065,
        "latest": 0.05,
        "duplicate": 0.045
      }
    },
    {
      "step": 12100,
      "loss": 2.5973,
      "elapsed_s": 2392.5
    },
    {
      "step": 12200,
      "loss": 1.8672,
      "elapsed_s": 2412.4
    },
    {
      "step": 12300,
      "loss": 3.2891,
      "elapsed_s": 2432.3
    },
    {
      "step": 12400,
      "loss": 2.5748,
      "elapsed_s": 2452.5
    },
    {
      "step": 12500,
      "loss": 2.6051,
      "elapsed_s": 2472.2
    },
    {
      "step": 12600,
      "loss": 2.572,
      "elapsed_s": 2491.4
    },
    {
      "step": 12700,
      "loss": 2.6165,
      "elapsed_s": 2511.6
    },
    {
      "step": 12800,
      "loss": 2.5915,
      "elapsed_s": 2531.9
    },
    {
      "step": 12900,
      "loss": 3.2337,
      "elapsed_s": 2552.6
    },
    {
      "step": 13000,
      "loss": 1.8582,
      "elapsed_s": 2572.6
    },
    {
      "step": 13100,
      "loss": 1.8445,
      "elapsed_s": 2593.7
    },
    {
      "step": 13200,
      "loss": 3.225,
      "elapsed_s": 2615.1
    },
    {
      "step": 13300,
      "loss": 1.8452,
      "elapsed_s": 2634.9
    },
    {
      "step": 13400,
      "loss": 2.5973,
      "elapsed_s": 2654.4
    },
    {
      "step": 13500,
      "loss": 2.6083,
      "elapsed_s": 2674.0
    },
    {
      "step": 13600,
      "loss": 3.2092,
      "elapsed_s": 2694.4
    },
    {
      "step": 13700,
      "loss": 2.6223,
      "elapsed_s": 2715.2
    },
    {
      "step": 13800,
      "loss": 1.8723,
      "elapsed_s": 2735.3
    },
    {
      "step": 13900,
      "loss": 1.816,
      "elapsed_s": 2755.1
    },
    {
      "step": 14000,
      "loss": 2.9767,
      "elapsed_s": 2774.6,
      "accuracy": {
        "unique": 0.045,
        "latest": 0.04,
        "duplicate": 0.05
      }
    },
    {
      "step": 14100,
      "loss": 2.9786,
      "elapsed_s": 2795.7
    },
    {
      "step": 14200,
      "loss": 1.8296,
      "elapsed_s": 2816.2
    },
    {
      "step": 14300,
      "loss": 3.2473,
      "elapsed_s": 2836.0
    },
    {
      "step": 14400,
      "loss": 3.2613,
      "elapsed_s": 2856.5
    },
    {
      "step": 14500,
      "loss": 2.9912,
      "elapsed_s": 2876.6
    },
    {
      "step": 14600,
      "loss": 2.979,
      "elapsed_s": 2895.8
    },
    {
      "step": 14700,
      "loss": 1.7942,
      "elapsed_s": 2914.9
    },
    {
      "step": 14800,
      "loss": 3.2779,
      "elapsed_s": 2935.5
    },
    {
      "step": 14900,
      "loss": 3.1857,
      "elapsed_s": 2956.4
    },
    {
      "step": 15000,
      "loss": 2.9915,
      "elapsed_s": 2975.2
    },
    {
      "step": 15100,
      "loss": 1.8209,
      "elapsed_s": 2994.9
    },
    {
      "step": 15200,
      "loss": 2.965,
      "elapsed_s": 3010.1
    },
    {
      "step": 15300,
      "loss": 2.9745,
      "elapsed_s": 3025.3
    },
    {
      "step": 15400,
      "loss": 1.8074,
      "elapsed_s": 3043.3
    },
    {
      "step": 15500,
      "loss": 1.8046,
      "elapsed_s": 3063.5
    },
    {
      "step": 15600,
      "loss": 3.2537,
      "elapsed_s": 3083.2
    },
    {
      "step": 15700,
      "loss": 2.5948,
      "elapsed_s": 3103.7
    },
    {
      "step": 15800,
      "loss": 1.8208,
      "elapsed_s": 3122.8
    },
    {
      "step": 15900,
      "loss": 3.0054,
      "elapsed_s": 3143.7
    },
    {
      "step": 16000,
      "loss": 2.5858,
      "elapsed_s": 3162.6,
      "accuracy": {
        "unique": 0.055,
        "latest": 0.065,
        "duplicate": 0.06
      }
    },
    {
      "step": 16100,
      "loss": 3.2042,
      "elapsed_s": 3180.3
    },
    {
      "step": 16200,
      "loss": 3.2273,
      "elapsed_s": 3197.0
    },
    {
      "step": 16300,
      "loss": 2.9866,
      "elapsed_s": 3217.6
    },
    {
      "step": 16400,
      "loss": 2.9824,
      "elapsed_s": 3239.9
    },
    {
      "step": 16500,
      "loss": 1.8316,
      "elapsed_s": 3262.4
    },
    {
      "step": 16600,
      "loss": 3.0013,
      "elapsed_s": 3285.7
    },
    {
      "step": 16700,
      "loss": 3.2272,
      "elapsed_s": 3308.4
    },
    {
      "step": 16800,
      "loss": 1.8039,
      "elapsed_s": 3330.4
    },
    {
      "step": 16900,
      "loss": 1.8167,
      "elapsed_s": 3353.2
    },
    {
      "step": 17000,
      "loss": 2.5391,
      "elapsed_s": 3376.1
    },
    {
      "step": 17100,
      "loss": 3.2709,
      "elapsed_s": 3399.1
    },
    {
      "step": 17200,
      "loss": 2.6013,
      "elapsed_s": 3421.2
    },
    {
      "step": 17300,
      "loss": 2.609,
      "elapsed_s": 3443.8
    },
    {
      "step": 17400,
      "loss": 1.7809,
      "elapsed_s": 3466.5
    },
    {
      "step": 17500,
      "loss": 3.2085,
      "elapsed_s": 3488.9
    },
    {
      "step": 17600,
      "loss": 2.5625,
      "elapsed_s": 3511.6
    },
    {
      "step": 17700,
      "loss": 2.5511,
      "elapsed_s": 3533.5
    },
    {
      "step": 17800,
      "loss": 2.9835,
      "elapsed_s": 3557.0
    },
    {
      "step": 17900,
      "loss": 2.9477,
      "elapsed_s": 3580.3
    },
    {
      "step": 18000,
      "loss": 1.7929,
      "elapsed_s": 3603.2,
      "accuracy": {
        "unique": 0.045,
        "latest": 0.08,
        "duplicate": 0.1
      }
    },
    {
      "step": 18100,
      "loss": 2.9718,
      "elapsed_s": 3627.4
    },
    {
      "step": 18200,
      "loss": 1.7687,
      "elapsed_s": 3648.8
    },
    {
      "step": 18300,
      "loss": 3.2538,
      "elapsed_s": 3671.7
    },
    {
      "step": 18400,
      "loss": 2.9851,
      "elapsed_s": 3694.6
    },
    {
      "step": 18500,
      "loss": 3.2032,
      "elapsed_s": 3717.8
    },
    {
      "step": 18600,
      "loss": 2.5728,
      "elapsed_s": 3739.8
    },
    {
      "step": 18700,
      "loss": 3.261,
      "elapsed_s": 3762.6
    },
    {
      "step": 18800,
      "loss": 2.554,
      "elapsed_s": 3784.6
    },
    {
      "step": 18900,
      "loss": 1.778,
      "elapsed_s": 3807.4
    },
    {
      "step": 19000,
      "loss": 3.2278,
      "elapsed_s": 3830.5
    },
    {
      "step": 19100,
      "loss": 3.2126,
      "elapsed_s": 3853.2
    },
    {
      "step": 19200,
      "loss": 2.9796,
      "elapsed_s": 3875.6
    },
    {
      "step": 19300,
      "loss": 1.753,
      "elapsed_s": 3898.3
    },
    {
      "step": 19400,
      "loss": 2.9882,
      "elapsed_s": 3921.6
    },
    {
      "step": 19500,
      "loss": 3.2467,
      "elapsed_s": 3944.3
    },
    {
      "step": 19600,
      "loss": 2.5564,
      "elapsed_s": 3967.4
    },
    {
      "step": 19700,
      "loss": 2.5358,
      "elapsed_s": 3989.9
    },
    {
      "step": 19800,
      "loss": 1.7854,
      "elapsed_s": 4012.4
    },
    {
      "step": 19900,
      "loss": 3.2213,
      "elapsed_s": 4030.8
    },
    {
      "step": 19999,
      "loss": 2.9585,
      "elapsed_s": 4051.3,
      "accuracy": {
        "unique": 0.03,
        "latest": 0.045,
        "duplicate": 0.075
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.03,
    "latest": 0.045,
    "duplicate": 0.075
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/smoke/seed0/config.json <==
{
  "preset": "smoke",
  "model_seed": 0,
  "task_shape": {
    "n_blocks": 8,
    "block_size": 8,
    "seq_len": 69
  },
  "teacher": {
    "vocab_size": 100,
    "context_length": 340,
    "num_layers": 4,
    "num_heads": 4,
    "d_model": 128,
    "d_ff": 320,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 6000,
  "batch": 64,
  "eval_per_task": 200
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/smoke/seed0/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 4.895,
      "elapsed_s": 0.6,
      "accuracy": {
        "unique": 0.005,
        "latest": 0.01,
        "duplicate": 0.005
      }
    },
    {
      "step": 100,
      "loss": 4.129,
      "elapsed_s": 5.3
    },
    {
      "step": 200,
      "loss": 2.9362,
      "elapsed_s": 9.6
    },
    {
      "step": 300,
      "loss": 2.6085,
      "elapsed_s": 14.0
    },
    {
      "step": 400,
      "loss": 2.6711,
      "elapsed_s": 18.2
    },
    {
      "step": 500,
      "loss": 2.6283,
      "elapsed_s": 22.5
    },
    {
      "step": 600,
      "loss": 2.3735,
      "elapsed_s": 26.8
    },
    {
      "step": 700,
      "loss": 2.1013,
      "elapsed_s": 31.1
    },
    {
      "step": 800,
      "loss": 2.3481,
      "elapsed_s": 35.4
    },
    {
      "step": 900,
      "loss": 2.2082,
      "elapsed_s": 39.8
    },
    {
      "step": 1000,
      "loss": 2.1265,
      "elapsed_s": 43.9,
      "accuracy": {
        "unique": 0.16,
        "latest": 0.21,
        "duplicate": 0.58
      }
    },
    {
      "step": 1100,
      "loss": 1.9407,
      "elapsed_s": 48.4
    },
    {
      "step": 1200,
      "loss": 2.1412,
      "elapsed_s": 52.5
    },
    {
      "step": 1300,
      "loss": 2.2314,
      "elapsed_s": 56.9
    },
    {
      "step": 1400,
      "loss": 2.0725,
      "elapsed_s": 61.2
    },
    {
      "step": 1500,
      "loss": 2.0583,
      "elapsed_s": 65.4
    },
    {
      "step": 1600,
      "loss": 2.1164,
      "elapsed_s": 69.6
    },
    {
      "step": 1700,
      "loss": 2.2899,
      "elapsed_s": 74.0
    },
    {
      "step": 1800,
      "loss": 2.0786,
      "elapsed_s": 78.4
    },
    {
      "step": 1900,
      "loss": 1.9542,
      "elapsed_s": 82.7
    },
    {
      "step": 2000,
      "loss": 1.8477,
      "elapsed_s": 87.0,
      "accuracy": {
        "unique": 0.1,
        "latest": 0.235,
        "duplicate": 0.64
      }
    },
    {
      "step": 2100,
      "loss": 1.8487,
      "elapsed_s": 91.6
    },
    {
      "step": 2200,
      "loss": 1.8508,
      "elapsed_s": 95.7
    },
    {
      "step": 2300,
      "loss": 2.1213,
      "elapsed_s": 100.1
    },
    {
      "step": 2400,
      "loss": 1.9182,
      "elapsed_s": 104.4
    },
    {
      "step": 2500,
      "loss": 1.9212,
      "elapsed_s": 108.7
    },
    {
      "step": 2600,
      "loss": 1.8562,
      "elapsed_s": 113.1
    },
    {
      "step": 2700,
      "loss": 2.0928,
      "elapsed_s": 117.4
    },
    {
      "step": 2800,
      "loss": 2.1629,
      "elapsed_s": 121.8
    },
    {
      "step": 2900,
      "loss": 1.9904,
      "elapsed_s": 126.0
    },
    {
      "step": 3000,
      "loss": 1.8375,
      "elapsed_s": 130.3,
      "accuracy": {
        "unique": 0.165,
        "latest": 0.23,
        "duplicate": 0.67
      }
    },
    {
      "step": 3100,
      "loss": 1.9913,
      "elapsed_s": 134.7
    },
    {
      "step": 3200,
      "loss": 1.9746,
      "elapsed_s": 139.0
    },
    {
      "step": 3300,
      "loss": 1.8757,
      "elapsed_s": 143.2
    },
    {
      "step": 3400,
      "loss": 1.8094,
      "elapsed_s": 147.4
    },
    {
      "step": 3500,
      "loss": 2.0195,
      "elapsed_s": 151.9
    },
    {
      "step": 3600,
      "loss": 1.9314,
      "elapsed_s": 156.2
    },
    {
      "step": 3700,
      "loss": 1.9156,
      "elapsed_s": 160.5
    },
    {
      "step": 3800,
      "loss": 1.8573,
      "elapsed_s": 164.7
    },
    {
      "step": 3900,
      "loss": 1.7537,
      "elapsed_s": 169.2
    },
    {
      "step": 4000,
      "loss": 1.89,
      "elapsed_s": 173.7,
      "accuracy": {
        "unique": 0.145,
        "latest": 0.235,
        "duplicate": 0.685
      }
    },
    {
      "step": 4100,
      "loss": 1.8699,
      "elapsed_s": 178.4
    },
    {
      "step": 4200,
      "loss": 1.7591,
      "elapsed_s": 182.7
    },
    {
      "step": 4300,
      "loss": 1.951,
      "elapsed_s": 186.9
    },
    {
      "step": 4400,
      "loss": 1.7743,
      "elapsed_s": 191.1
    },
    {
      "step": 4500,
      "loss": 1.9134,
      "elapsed_s": 195.3
    },
    {
      "step": 4600,
      "loss": 1.7661,
      "elapsed_s": 199.6
    },
    {
      "step": 4700,
      "loss": 1.7958,
      "elapsed_s": 203.8
    },
    {
      "step": 4800,
      "loss": 1.8676,
      "elapsed_s": 208.0
    },
    {
      "step": 4900,
      "loss": 1.8475,
      "elapsed_s": 212.2
    },
    {
      "step": 5000,
      "loss": 1.9133,
      "elapsed_s": 216.4,
      "accuracy": {
        "unique": 0.14,
        "latest": 0.26,
        "duplicate": 0.725
      }
    },
    {
      "step": 5100,
      "loss": 1.5716,
      "elapsed_s": 220.9
    },
    {
      "step": 5200,
      "loss": 1.7088,
      "elapsed_s": 225.1
    },
    {
      "step": 5300,
      "loss": 1.7178,
      "elapsed_s": 229.3
    },
    {
      "step": 5400,
      "loss": 1.7427,
      "elapsed_s": 233.5
    },
    {
      "step": 5500,
      "loss": 1.6812,
      "elapsed_s": 237.7
    },
    {
      "step": 5600,
      "loss": 1.6606,
      "elapsed_s": 242.1
    },
    {
      "step": 5700,
      "loss": 1.9138,
      "elapsed_s": 246.2
    },
    {
      "step": 5800,
      "loss": 1.7125,
      "elapsed_s": 250.7
    },
    {
      "step": 5900,
      "loss": 1.6736,
      "elapsed_s": 254.9
    },
    {
      "step": 5999,
      "loss": 1.8705,
      "elapsed_s": 259.1,
      "accuracy": {
        "unique": 0.155,
        "latest": 0.23,
        "duplicate": 0.73
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.155,
    "latest": 0.23,
    "duplicate": 0.73
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/smoke_direct/seed0/config.json <==
{
  "preset": "smoke",
  "model_seed": 0,
  "task_shape": {
    "n_blocks": 8,
    "block_size": 8,
    "seq_len": 68
  },
  "teacher": {
    "vocab_size": 100,
    "context_length": 336,
    "num_layers": 4,
    "num_heads": 4,
    "d_model": 128,
    "d_ff": 320,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 4000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.001,
  "eval_per_task": 200
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/smoke_direct/seed0/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.1889,
      "elapsed_s": 0.6,
      "accuracy": {
        "unique": 0.015,
        "latest": 0.0,
        "duplicate": 0.005
      }
    },
    {
      "step": 100,
      "loss": 4.0795,
      "elapsed_s": 2.8
    },
    {
      "step": 200,
      "loss": 2.8715,
      "elapsed_s": 5.0
    },
    {
      "step": 300,
      "loss": 2.5883,
      "elapsed_s": 7.2
    },
    {
      "step": 400,
      "loss": 2.1634,
      "elapsed_s": 9.4
    },
    {
      "step": 500,
      "loss": 0.4914,
      "elapsed_s": 11.6,
      "accuracy": {
        "unique": 0.805,
        "latest": 0.53,
        "duplicate": 0.925
      }
    },
    {
      "step": 600,
      "loss": 0.3664,
      "elapsed_s": 13.8
    },
    {
      "step": 700,
      "loss": 0.3821,
      "elapsed_s": 16.0
    },
    {
      "step": 800,
      "loss": 0.3572,
      "elapsed_s": 18.1
    },
    {
      "step": 900,
      "loss": 0.3719,
      "elapsed_s": 20.3
    },
    {
      "step": 1000,
      "loss": 0.327,
      "elapsed_s": 22.4,
      "accuracy": {
        "unique": 0.86,
        "latest": 0.625,
        "duplicate": 0.94
      }
    },
    {
      "step": 1100,
      "loss": 0.3848,
      "elapsed_s": 24.7
    },
    {
      "step": 1200,
      "loss": 0.3331,
      "elapsed_s": 26.8
    },
    {
      "step": 1300,
      "loss": 0.3274,
      "elapsed_s": 29.0
    },
    {
      "step": 1400,
      "loss": 0.3245,
      "elapsed_s": 31.1
    },
    {
      "step": 1500,
      "loss": 0.278,
      "elapsed_s": 33.3,
      "accuracy": {
        "unique": 0.855,
        "latest": 0.755,
        "duplicate": 0.91
      }
    },
    {
      "step": 1600,
      "loss": 0.2405,
      "elapsed_s": 35.5
    },
    {
      "step": 1700,
      "loss": 0.3577,
      "elapsed_s": 37.7
    },
    {
      "step": 1800,
      "loss": 0.313,
      "elapsed_s": 39.9
    },
    {
      "step": 1900,
      "loss": 0.2799,
      "elapsed_s": 42.1
    },
    {
      "step": 2000,
      "loss": 0.2777,
      "elapsed_s": 44.3,
      "accuracy": {
        "unique": 0.835,
        "latest": 0.835,
        "duplicate": 0.905
      }
    },
    {
      "step": 2100,
      "loss": 0.2518,
      "elapsed_s": 46.5
    },
    {
      "step": 2200,
      "loss": 0.2794,
      "elapsed_s": 48.6
    },
    {
      "step": 2300,
      "loss": 0.2752,
      "elapsed_s": 50.8
    },
    {
      "step": 2400,
      "loss": 0.3015,
      "elapsed_s": 53.0
    },
    {
      "step": 2500,
      "loss": 0.2592,
      "elapsed_s": 55.2,
      "accuracy": {
        "unique": 0.845,
        "latest": 0.81,
        "duplicate": 0.91
      }
    },
    {
      "step": 2600,
      "loss": 0.2951,
      "elapsed_s": 57.5
    },
    {
      "step": 2700,
      "loss": 0.2847,
      "elapsed_s": 59.6
    },
    {
      "step": 2800,
      "loss": 0.2478,
      "elapsed_s": 61.8
    },
    {
      "step": 2900,
      "loss": 0.3238,
      "elapsed_s": 64.0
    },
    {
      "step": 3000,
      "loss": 0.236,
      "elapsed_s": 66.3,
      "accuracy": {
        "unique": 0.83,
        "latest": 0.845,
        "duplicate": 0.905
      }
    },
    {
      "step": 3100,
      "loss": 0.2292,
      "elapsed_s": 68.6
    },
    {
      "step": 3200,
      "loss": 0.2433,
      "elapsed_s": 70.7
    },
    {
      "step": 3300,
      "loss": 0.2524,
      "elapsed_s": 72.9
    },
    {
      "step": 3400,
      "loss": 0.2333,
      "elapsed_s": 75.1
    },
    {
      "step": 3500,
      "loss": 0.308,
      "elapsed_s": 77.3,
      "accuracy": {
        "unique": 0.85,
        "latest": 0.83,
        "duplicate": 0.89
      }
    },
    {
      "step": 3600,
      "loss": 0.2677,
      "elapsed_s": 79.5
    },
    {
      "step": 3700,
      "loss": 0.2747,
      "elapsed_s": 81.7
    },
    {
      "step": 3800,
      "loss": 0.2369,
      "elapsed_s": 83.8
    },
    {
      "step": 3900,
      "loss": 0.2886,
      "elapsed_s": 86.0
    },
    {
      "step": 3999,
      "loss": 0.2497,
      "elapsed_s": 88.1,
      "accuracy": {
        "unique": 0.835,
        "latest": 0.835,
        "duplicate": 0.905
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.835,
    "latest": 0.835,
    "duplicate": 0.905
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/smoke_lr1e3/seed0/config.json <==
{
  "preset": "smoke",
  "model_seed": 0,
  "task_shape": {
    "n_blocks": 8,
    "block_size": 8,
    "seq_len": 69
  },
  "teacher": {
    "vocab_size": 100,
    "context_length": 340,
    "num_layers": 4,
    "num_heads": 4,
    "d_model": 128,
    "d_ff": 320,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 30000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.001,
  "eval_per_task": 200
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/smoke_lr1e3/seed0/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.1267,
      "elapsed_s": 0.5,
      "accuracy": {
        "unique": 0.015,
        "latest": 0.015,
        "duplicate": 0.02
      }
    },
    {
      "step": 100,
      "loss": 3.56,
      "elapsed_s": 1.6
    },
    {
      "step": 200,
      "loss": 2.5259,
      "elapsed_s": 2.7
    },
    {
      "step": 300,
      "loss": 2.3246,
      "elapsed_s": 3.7
    },
    {
      "step": 400,
      "loss": 2.266,
      "elapsed_s": 4.7
    },
    {
      "step": 500,
      "loss": 2.1626,
      "elapsed_s": 5.8
    },
    {
      "step": 600,
      "loss": 2.1652,
      "elapsed_s": 6.8
    },
    {
      "step": 700,
      "loss": 2.051,
      "elapsed_s": 7.9
    },
    {
      "step": 800,
      "loss": 2.0097,
      "elapsed_s": 8.9
    },
    {
      "step": 900,
      "loss": 2.0137,
      "elapsed_s": 10.0
    },
    {
      "step": 1000,
      "loss": 1.997,
      "elapsed_s": 11.0
    },
    {
      "step": 1100,
      "loss": 1.9671,
      "elapsed_s": 12.1
    },
    {
      "step": 1200,
      "loss": 1.9667,
      "elapsed_s": 13.1
    },
    {
      "step": 1300,
      "loss": 1.9103,
      "elapsed_s": 14.1
    },
    {
      "step": 1400,
      "loss": 1.8973,
      "elapsed_s": 15.2
    },
    {
      "step": 1500,
      "loss": 1.9219,
      "elapsed_s": 16.2
    },
    {
      "step": 1600,
      "loss": 1.9604,
      "elapsed_s": 17.3
    },
    {
      "step": 1700,
      "loss": 1.906,
      "elapsed_s": 18.3
    },
    {
      "step": 1800,
      "loss": 1.8885,
      "elapsed_s": 19.4
    },
    {
      "step": 1900,
      "loss": 1.8768,
      "elapsed_s": 20.4
    },
    {
      "step": 2000,
      "loss": 1.8721,
      "elapsed_s": 21.4,
      "accuracy": {
        "unique": 0.16,
        "latest": 0.145,
        "duplicate": 0.355
      }
    },
    {
      "step": 2100,
      "loss": 1.854,
      "elapsed_s": 22.5
    },
    {
      "step": 2200,
      "loss": 1.8215,
      "elapsed_s": 23.5
    },
    {
      "step": 2300,
      "loss": 1.8914,
      "elapsed_s": 24.5
    },
    {
      "step": 2400,
      "loss": 1.8954,
      "elapsed_s": 25.5
    },
    {
      "step": 2500,
      "loss": 1.8348,
      "elapsed_s": 26.5
    },
    {
      "step": 2600,
      "loss": 1.8247,
      "elapsed_s": 27.6
    },
    {
      "step": 2700,
      "loss": 1.8211,
      "elapsed_s": 28.6
    },
    {
      "step": 2800,
      "loss": 1.8133,
      "elapsed_s": 29.6
    },
    {
      "step": 2900,
      "loss": 1.8474,
      "elapsed_s": 30.6
    },
    {
      "step": 3000,
      "loss": 1.8205,
      "elapsed_s": 31.7
    },
    {
      "step": 3100,
      "loss": 1.8342,
      "elapsed_s": 32.7
    },
    {
      "step": 3200,
      "loss": 1.8388,
      "elapsed_s": 33.7
    },
    {
      "step": 3300,
      "loss": 1.7815,
      "elapsed_s": 34.7
    },
    {
      "step": 3400,
      "loss": 1.7647,
      "elapsed_s": 35.7
    },
    {
      "step": 3500,
      "loss": 1.8003,
      "elapsed_s": 36.8
    },
    {
      "step": 3600,
      "loss": 1.7913,
      "elapsed_s": 37.8
    },
    {
      "step": 3700,
      "loss": 1.7594,
      "elapsed_s": 38.8
    },
    {
      "step": 3800,
      "loss": 1.7877,
      "elapsed_s": 39.8
    },
    {
      "step": 3900,
      "loss": 1.805,
      "elapsed_s": 40.8
    },
    {
      "step": 4000,
      "loss": 1.8137,
      "elapsed_s": 41.9,
      "accuracy": {
        "unique": 0.14,
        "latest": 0.135,
        "duplicate": 0.505
      }
    },
    {
      "step": 4100,
      "loss": 1.7886,
      "elapsed_s": 42.9
    },
    {
      "step": 4200,
      "loss": 1.7879,
      "elapsed_s": 43.9
    },
    {
      "step": 4300,
      "loss": 1.7815,
      "elapsed_s": 44.9
    },
    {
      "step": 4400,
      "loss": 1.7495,
      "elapsed_s": 46.0
    },
    {
      "step": 4500,
      "loss": 1.8032,
      "elapsed_s": 47.0
    },
    {
      "step": 4600,
      "loss": 1.7531,
      "elapsed_s": 48.0
    },
    {
      "step": 4700,
      "loss": 1.7767,
      "elapsed_s": 49.0
    },
    {
      "step": 4800,
      "loss": 1.8092,
      "elapsed_s": 50.0
    },
    {
      "step": 4900,
      "loss": 1.741,
      "elapsed_s": 51.1
    },
    {
      "step": 5000,
      "loss": 1.802,
      "elapsed_s": 52.3
    },
    {
      "step": 5100,
      "loss": 1.7838,
      "elapsed_s": 53.9
    },
    {
      "step": 5200,
      "loss": 1.7382,
      "elapsed_s": 55.6
    },
    {
      "step": 5300,
      "loss": 1.7267,
      "elapsed_s": 57.0
    },
    {
      "step": 5400,
      "loss": 1.7446,
      "elapsed_s": 58.5
    },
    {
      "step": 5500,
      "loss": 1.7657,
      "elapsed_s": 59.9
    },
    {
      "step": 5600,
      "loss": 1.7468,
      "elapsed_s": 61.5
    },
    {
      "step": 5700,
      "loss": 1.7819,
      "elapsed_s": 62.9
    },
    {
      "step": 5800,
      "loss": 1.7322,
      "elapsed_s": 64.3
    },
    {
      "step": 5900,
      "loss": 1.7832,
      "elapsed_s": 65.4
    },
    {
      "step": 6000,
      "loss": 1.7237,
      "elapsed_s": 66.4,
      "accuracy": {
        "unique": 0.125,
        "latest": 0.195,
        "duplicate": 0.595
      }
    },
    {
      "step": 6100,
      "loss": 1.8021,
      "elapsed_s": 67.5
    },
    {
      "step": 6200,
      "loss": 1.744,
      "elapsed_s": 68.5
    },
    {
      "step": 6300,
      "loss": 1.7554,
      "elapsed_s": 69.5
    },
    {
      "step": 6400,
      "loss": 1.7489,
      "elapsed_s": 70.6
    },
    {
      "step": 6500,
      "loss": 1.7165,
      "elapsed_s": 71.6
    },
    {
      "step": 6600,
      "loss": 1.7498,
      "elapsed_s": 72.6
    },
    {
      "step": 6700,
      "loss": 1.6956,
      "elapsed_s": 73.6
    },
    {
      "step": 6800,
      "loss": 1.7288,
      "elapsed_s": 74.6
    },
    {
      "step": 6900,
      "loss": 1.7406,
      "elapsed_s": 75.7
    },
    {
      "step": 7000,
      "loss": 1.7429,
      "elapsed_s": 76.7
    },
    {
      "step": 7100,
      "loss": 1.6743,
      "elapsed_s": 77.7
    },
    {
      "step": 7200,
      "loss": 1.7031,
      "elapsed_s": 78.7
    },
    {
      "step": 7300,
      "loss": 1.7288,
      "elapsed_s": 79.8
    },
    {
      "step": 7400,
      "loss": 1.6726,
      "elapsed_s": 80.8
    },
    {
      "step": 7500,
      "loss": 1.737,
      "elapsed_s": 81.9
    },
    {
      "step": 7600,
      "loss": 1.6835,
      "elapsed_s": 82.9
    },
    {
      "step": 7700,
      "loss": 1.6813,
      "elapsed_s": 83.9
    },
    {
      "step": 7800,
      "loss": 1.7212,
      "elapsed_s": 85.0
    },
    {
      "step": 7900,
      "loss": 1.6879,
      "elapsed_s": 86.0
    },
    {
      "step": 8000,
      "loss": 1.7318,
      "elapsed_s": 87.1,
      "accuracy": {
        "unique": 0.165,
        "latest": 0.155,
        "duplicate": 0.605
      }
    },
    {
      "step": 8100,
      "loss": 1.7415,
      "elapsed_s": 88.1
    },
    {
      "step": 8200,
      "loss": 1.7566,
      "elapsed_s": 89.2
    },
    {
      "step": 8300,
      "loss": 1.7405,
      "elapsed_s": 90.2
    },
    {
      "step": 8400,
      "loss": 1.6879,
      "elapsed_s": 91.2
    },
    {
      "step": 8500,
      "loss": 1.7185,
      "elapsed_s": 92.3
    },
    {
      "step": 8600,
      "loss": 1.7108,
      "elapsed_s": 93.3
    },
    {
      "step": 8700,
      "loss": 1.6991,
      "elapsed_s": 94.4
    },
    {
      "step": 8800,
      "loss": 1.7141,
      "elapsed_s": 95.4
    },
    {
      "step": 8900,
      "loss": 1.7045,
      "elapsed_s": 96.4
    },
    {
      "step": 9000,
      "loss": 1.7151,
      "elapsed_s": 97.5
    },
    {
      "step": 9100,
      "loss": 1.7151,
      "elapsed_s": 98.5
    },
    {
      "step": 9200,
      "loss": 1.6901,
      "elapsed_s": 99.6
    },
    {
      "step": 9300,
      "loss": 1.7073,
      "elapsed_s": 100.6
    },
    {
      "step": 9400,
      "loss": 1.6805,
      "elapsed_s": 101.6
    },
    {
      "step": 9500,
      "loss": 1.6968,
      "elapsed_s": 102.7
    },
    {
      "step": 9600,
      "loss": 1.6711,
      "elapsed_s": 103.7
    },
    {
      "step": 9700,
      "loss": 1.6636,
      "elapsed_s": 104.8
    },
    {
      "step": 9800,
      "loss": 1.7057,
      "elapsed_s": 105.8
    },
    {
      "step": 9900,
      "loss": 1.7205,
      "elapsed_s": 106.8
    },
    {
      "step": 10000,
      "loss": 1.6889,
      "elapsed_s": 107.9,
      "accuracy": {
        "unique": 0.175,
        "latest": 0.245,
        "duplicate": 0.67
      }
    },
    {
      "step": 10100,
      "loss": 1.6742,
      "elapsed_s": 109.0
    },
    {
      "step": 10200,
      "loss": 1.6881,
      "elapsed_s": 110.0
    },
    {
      "step": 10300,
      "loss": 1.6959,
      "elapsed_s": 111.1
    },
    {
      "step": 10400,
      "loss": 1.6645,
      "elapsed_s": 112.1
    },
    {
      "step": 10500,
      "loss": 1.6544,
      "elapsed_s": 113.1
    },
    {
      "step": 10600,
      "loss": 1.6588,
      "elapsed_s": 114.2
    },
    {
      "step": 10700,
      "loss": 1.6266,
      "elapsed_s": 115.3
    },
    {
      "step": 10800,
      "loss": 1.7153,
      "elapsed_s": 116.7
    },
    {
      "step": 10900,
      "loss": 1.694,
      "elapsed_s": 117.8
    },
    {
      "step": 11000,
      "loss": 1.6672,
      "elapsed_s": 119.2
    },
    {
      "step": 11100,
      "loss": 1.6904,
      "elapsed_s": 120.4
    },
    {
      "step": 11200,
      "loss": 1.6629,
      "elapsed_s": 121.5
    },
    {
      "step": 11300,
      "loss": 1.6856,
      "elapsed_s": 123.0
    },
    {
      "step": 11400,
      "loss": 1.6559,
      "elapsed_s": 124.1
    },
    {
      "step": 11500,
      "loss": 1.6833,
      "elapsed_s": 125.2
    },
    {
      "step": 11600,
      "loss": 1.6795,
      "elapsed_s": 126.6
    },
    {
      "step": 11700,
      "loss": 1.6316,
      "elapsed_s": 128.0
    },
    {
      "step": 11800,
      "loss": 1.6659,
      "elapsed_s": 129.4
    },
    {
      "step": 11900,
      "loss": 1.6673,
      "elapsed_s": 130.9
    },
    {
      "step": 12000,
      "loss": 1.7283,
      "elapsed_s": 132.5,
      "accuracy": {
        "unique": 0.175,
        "latest": 0.24,
        "duplicate": 0.695
      }
    },
    {
      "step": 12100,
      "loss": 1.6691,
      "elapsed_s": 134.1
    },
    {
      "step": 12200,
      "loss": 1.6425,
      "elapsed_s": 135.4
    },
    {
      "step": 12300,
      "loss": 1.6817,
      "elapsed_s": 136.5
    },
    {
      "step": 12400,
      "loss": 1.6317,
      "elapsed_s": 137.9
    },
    {
      "step": 12500,
      "loss": 1.6976,
      "elapsed_s": 139.1
    },
    {
      "step": 12600,
      "loss": 1.6537,
      "elapsed_s": 140.3
    },
    {
      "step": 12700,
      "loss": 1.6036,
      "elapsed_s": 141.9
    },
    {
      "step": 12800,
      "loss": 1.6882,
      "elapsed_s": 144.1
    },
    {
      "step": 12900,
      "loss": 1.6513,
      "elapsed_s": 145.7
    },
    {
      "step": 13000,
      "loss": 1.7145,
      "elapsed_s": 147.0
    },
    {
      "step": 13100,
      "loss": 1.6336,
      "elapsed_s": 148.5
    },
    {
      "step": 13200,
      "loss": 1.729,
      "elapsed_s": 149.8
    },
    {
      "step": 13300,
      "loss": 1.6312,
      "elapsed_s": 151.3
    },
    {
      "step": 13400,
      "loss": 1.6821,
      "elapsed_s": 152.8
    },
    {
      "step": 13500,
      "loss": 1.6568,
      "elapsed_s": 154.0
    },
    {
      "step": 13600,
      "loss": 1.6216,
      "elapsed_s": 155.4
    },
    {
      "step": 13700,
      "loss": 1.6596,
      "elapsed_s": 156.8
    },
    {
      "step": 13800,
      "loss": 1.6773,
      "elapsed_s": 158.9
    },
    {
      "step": 13900,
      "loss": 1.6304,
      "elapsed_s": 160.7
    },
    {
      "step": 14000,
      "loss": 1.6508,
      "elapsed_s": 162.5,
      "accuracy": {
        "unique": 0.165,
        "latest": 0.25,
        "duplicate": 0.695
      }
    },
    {
      "step": 14100,
      "loss": 1.6699,
      "elapsed_s": 164.9
    },
    {
      "step": 14200,
      "loss": 1.6387,
      "elapsed_s": 167.3
    },
    {
      "step": 14300,
      "loss": 1.6071,
      "elapsed_s": 169.6
    },
    {
      "step": 14400,
      "loss": 1.6866,
      "elapsed_s": 172.1
    },
    {
      "step": 14500,
      "loss": 1.6182,
      "elapsed_s": 174.5
    },
    {
      "step": 14600,
      "loss": 1.6328,
      "elapsed_s": 177.0
    },
    {
      "step": 14700,
      "loss": 1.6326,
      "elapsed_s": 179.5
    },
    {
      "step": 14800,
      "loss": 1.6371,
      "elapsed_s": 181.9
    },
    {
      "step": 14900,
      "loss": 1.6454,
      "elapsed_s": 184.5
    },
    {
      "step": 15000,
      "loss": 1.6568,
      "elapsed_s": 186.9
    },
    {
      "step": 15100,
      "loss": 1.6501,
      "elapsed_s": 189.6
    },
    {
      "step": 15200,
      "loss": 1.666,
      "elapsed_s": 192.4
    },
    {
      "step": 15300,
      "loss": 1.6645,
      "elapsed_s": 194.6
    },
    {
      "step": 15400,
      "loss": 1.6131,
      "elapsed_s": 196.7
    },
    {
      "step": 15500,
      "loss": 1.6285,
      "elapsed_s": 198.8
    },
    {
      "step": 15600,
      "loss": 1.6558,
      "elapsed_s": 201.0
    },
    {
      "step": 15700,
      "loss": 1.6325,
      "elapsed_s": 203.1
    },
    {
      "step": 15800,
      "loss": 1.6514,
      "elapsed_s": 205.2
    },
    {
      "step": 15900,
      "loss": 1.6514,
      "elapsed_s": 207.2
    },
    {
      "step": 16000,
      "loss": 1.6567,
      "elapsed_s": 209.3,
      "accuracy": {
        "unique": 0.175,
        "latest": 0.22,
        "duplicate": 0.705
      }
    },
    {
      "step": 16100,
      "loss": 1.6457,
      "elapsed_s": 211.5
    },
    {
      "step": 16200,
      "loss": 1.6207,
      "elapsed_s": 213.6
    },
    {
      "step": 16300,
      "loss": 1.6876,
      "elapsed_s": 215.6
    },
    {
      "step": 16400,
      "loss": 1.6644,
      "elapsed_s": 217.7
    },
    {
      "step": 16500,
      "loss": 1.6425,
      "elapsed_s": 219.7
    },
    {
      "step": 16600,
      "loss": 1.6595,
      "elapsed_s": 221.8
    },
    {
      "step": 16700,
      "loss": 1.6593,
      "elapsed_s": 223.8
    },
    {
      "step": 16800,
      "loss": 1.635,
      "elapsed_s": 226.2
    },
    {
      "step": 16900,
      "loss": 1.6311,
      "elapsed_s": 228.1
    },
    {
      "step": 17000,
      "loss": 1.655,
      "elapsed_s": 229.4
    },
    {
      "step": 17100,
      "loss": 1.6489,
      "elapsed_s": 230.9
    },
    {
      "step": 17200,
      "loss": 1.6495,
      "elapsed_s": 232.1
    },
    {
      "step": 17300,
      "loss": 1.6296,
      "elapsed_s": 233.5
    },
    {
      "step": 17400,
      "loss": 1.6179,
      "elapsed_s": 234.8
    },
    {
      "step": 17500,
      "loss": 1.6488,
      "elapsed_s": 236.2
    },
    {
      "step": 17600,
      "loss": 1.6602,
      "elapsed_s": 237.6
    },
    {
      "step": 17700,
      "loss": 1.6026,
      "elapsed_s": 238.8
    },
    {
      "step": 17800,
      "loss": 1.659,
      "elapsed_s": 240.1
    },
    {
      "step": 17900,
      "loss": 1.6122,
      "elapsed_s": 241.6
    },
    {
      "step": 18000,
      "loss": 1.6175,
      "elapsed_s": 243.2,
      "accuracy": {
        "unique": 0.165,
        "latest": 0.27,
        "duplicate": 0.74
      }
    },
    {
      "step": 18100,
      "loss": 1.6061,
      "elapsed_s": 244.6
    },
    {
      "step": 18200,
      "loss": 1.6077,
      "elapsed_s": 245.8
    },
    {
      "step": 18300,
      "loss": 1.6169,
      "elapsed_s": 247.0
    },
    {
      "step": 18400,
      "loss": 1.617,
      "elapsed_s": 248.3
    },
    {
      "step": 18500,
      "loss": 1.6137,
      "elapsed_s": 249.4
    },
    {
      "step": 18600,
      "loss": 1.6573,
      "elapsed_s": 250.6
    },
    {
      "step": 18700,
      "loss": 1.6453,
      "elapsed_s": 252.2
    },
    {
      "step": 18800,
      "loss": 1.6217,
      "elapsed_s": 253.8
    },
    {
      "step": 18900,
      "loss": 1.6627,
      "elapsed_s": 255.1
    },
    {
      "step": 19000,
      "loss": 1.5927,
      "elapsed_s": 256.4
    },
    {
      "step": 19100,
      "loss": 1.6462,
      "elapsed_s": 257.7
    },
    {
      "step": 19200,
      "loss": 1.6161,
      "elapsed_s": 259.0
    },
    {
      "step": 19300,
      "loss": 1.6015,
      "elapsed_s": 260.3
    },
    {
      "step": 19400,
      "loss": 1.6479,
      "elapsed_s": 261.7
    },
    {
      "step": 19500,
      "loss": 1.6071,
      "elapsed_s": 263.2
    },
    {
      "step": 19600,
      "loss": 1.6246,
      "elapsed_s": 264.5
    },
    {
      "step": 19700,
      "loss": 1.6274,
      "elapsed_s": 266.0
    },
    {
      "step": 19800,
      "loss": 1.6007,
      "elapsed_s": 267.7
    },
    {
      "step": 19900,
      "loss": 1.6136,
      "elapsed_s": 269.8
    },
    {
      "step": 20000,
      "loss": 1.574,
      "elapsed_s": 271.9,
      "accuracy": {
        "unique": 0.145,
        "latest": 0.305,
        "duplicate": 0.73
      }
    },
    {
      "step": 20100,
      "loss": 1.6292,
      "elapsed_s": 274.4
    },
    {
      "step": 20200,
      "loss": 1.5759,
      "elapsed_s": 276.6
    },
    {
      "step": 20300,
      "loss": 1.5678,
      "elapsed_s": 278.9
    },
    {
      "step": 20400,
      "loss": 1.5692,
      "elapsed_s": 281.3
    },
    {
      "step": 20500,
      "loss": 1.5824,
      "elapsed_s": 284.1
    },
    {
      "step": 20600,
      "loss": 1.581,
      "elapsed_s": 287.1
    },
    {
      "step": 20700,
      "loss": 1.6178,
      "elapsed_s": 289.7
    },
    {
      "step": 20800,
      "loss": 1.5756,
      "elapsed_s": 292.5
    },
    {
      "step": 20900,
      "loss": 1.5937,
      "elapsed_s": 294.5
    },
    {
      "step": 21000,
      "loss": 1.6217,
      "elapsed_s": 296.6
    },
    {
      "step": 21100,
      "loss": 1.5908,
      "elapsed_s": 299.3
    },
    {
      "step": 21200,
      "loss": 1.5976,
      "elapsed_s": 301.7
    },
    {
      "step": 21300,
      "loss": 1.6272,
      "elapsed_s": 303.6
    },
    {
      "step": 21400,
      "loss": 1.6305,
      "elapsed_s": 305.3
    },
    {
      "step": 21500,
      "loss": 1.5877,
      "elapsed_s": 306.3
    },
    {
      "step": 21600,
      "loss": 1.6213,
      "elapsed_s": 308.1
    },
    {
      "step": 21700,
      "loss": 1.6225,
      "elapsed_s": 310.2
    },
    {
      "step": 21800,
      "loss": 1.5576,
      "elapsed_s": 312.2
    },
    {
      "step": 21900,
      "loss": 1.6144,
      "elapsed_s": 314.2
    },
    {
      "step": 22000,
      "loss": 1.5968,
      "elapsed_s": 316.2,
      "accuracy": {
        "unique": 0.155,
        "latest": 0.27,
        "duplicate": 0.73
      }
    },
    {
      "step": 22100,
      "loss": 1.6061,
      "elapsed_s": 318.2
    },
    {
      "step": 22200,
      "loss": 1.6189,
      "elapsed_s": 320.2
    },
    {
      "step": 22300,
      "loss": 1.5884,
      "elapsed_s": 322.1
    },
    {
      "step": 22400,
      "loss": 1.5649,
      "elapsed_s": 324.1
    },
    {
      "step": 22500,
      "loss": 1.6139,
      "elapsed_s": 326.1
    },
    {
      "step": 22600,
      "loss": 1.6059,
      "elapsed_s": 328.0
    },
    {
      "step": 22700,
      "loss": 1.585,
      "elapsed_s": 330.0
    },
    {
      "step": 22800,
      "loss": 1.5856,
      "elapsed_s": 332.0
    },
    {
      "step": 22900,
      "loss": 1.5757,
      "elapsed_s": 334.0
    },
    {
      "step": 23000,
      "loss": 1.6078,
      "elapsed_s": 335.9
    },
    {
      "step": 23100,
      "loss": 1.6351,
      "elapsed_s": 337.9
    },
    {
      "step": 23200,
      "loss": 1.6041,
      "elapsed_s": 339.9
    },
    {
      "step": 23300,
      "loss": 1.5894,
      "elapsed_s": 341.8
    },
    {
      "step": 23400,
      "loss": 1.5858,
      "elapsed_s": 343.8
    },
    {
      "step": 23500,
      "loss": 1.5759,
      "elapsed_s": 345.8
    },
    {
      "step": 23600,
      "loss": 1.5829,
      "elapsed_s": 347.0
    },
    {
      "step": 23700,
      "loss": 1.578,
      "elapsed_s": 348.0
    },
    {
      "step": 23800,
      "loss": 1.5948,
      "elapsed_s": 349.1
    },
    {
      "step": 23900,
      "loss": 1.6295,
      "elapsed_s": 350.1
    },
    {
      "step": 24000,
      "loss": 1.5956,
      "elapsed_s": 351.1,
      "accuracy": {
        "unique": 0.16,
        "latest": 0.285,
        "duplicate": 0.76
      }
    },
    {
      "step": 24100,
      "loss": 1.5808,
      "elapsed_s": 352.2
    },
    {
      "step": 24200,
      "loss": 1.6092,
      "elapsed_s": 353.2
    },
    {
      "step": 24300,
      "loss": 1.5604,
      "elapsed_s": 354.2
    },
    {
      "step": 24400,
      "loss": 1.5427,
      "elapsed_s": 355.2
    },
    {
      "step": 24500,
      "loss": 1.5593,
      "elapsed_s": 356.3
    },
    {
      "step": 24600,
      "loss": 1.5943,
      "elapsed_s": 357.3
    },
    {
      "step": 24700,
      "loss": 1.5824,
      "elapsed_s": 358.3
    },
    {
      "step": 24800,
      "loss": 1.5927,
      "elapsed_s": 359.4
    },
    {
      "step": 24900,
      "loss": 1.5901,
      "elapsed_s": 360.4
    },
    {
      "step": 25000,
      "loss": 1.58,
      "elapsed_s": 361.4
    },
    {
      "step": 25100,
      "loss": 1.5813,
      "elapsed_s": 362.5
    },
    {
      "step": 25200,
      "loss": 1.6029,
      "elapsed_s": 363.5
    },
    {
      "step": 25300,
      "loss": 1.5856,
      "elapsed_s": 364.6
    },
    {
      "step": 25400,
      "loss": 1.5875,
      "elapsed_s": 365.6
    },
    {
      "step": 25500,
      "loss": 1.6026,
      "elapsed_s": 366.7
    },
    {
      "step": 25600,
      "loss": 1.546,
      "elapsed_s": 367.7
    },
    {
      "step": 25700,
      "loss": 1.5829,
      "elapsed_s": 368.8
    },
    {
      "step": 25800,
      "loss": 1.6119,
      "elapsed_s": 369.8
    },
    {
      "step": 25900,
      "loss": 1.6086,
      "elapsed_s": 370.8
    },
    {
      "step": 26000,
      "loss": 1.5846,
      "elapsed_s": 371.8,
      "accuracy": {
        "unique": 0.175,
        "latest": 0.27,
        "duplicate": 0.74
      }
    },
    {
      "step": 26100,
      "loss": 1.5825,
      "elapsed_s": 372.9
    },
    {
      "step": 26200,
      "loss": 1.5776,
      "elapsed_s": 373.9
    },
    {
      "step": 26300,
      "loss": 1.6193,
      "elapsed_s": 374.9
    },
    {
      "step": 26400,
      "loss": 1.5896,
      "elapsed_s": 376.0
    },
    {
      "step": 26500,
      "loss": 1.6131,
      "elapsed_s": 377.0
    },
    {
      "step": 26600,
      "loss": 1.5783,
      "elapsed_s": 378.0
    },
    {
      "step": 26700,
      "loss": 1.6377,
      "elapsed_s": 379.0
    },
    {
      "step": 26800,
      "loss": 1.5675,
      "elapsed_s": 380.0
    },
    {
      "step": 26900,
      "loss": 1.6317,
      "elapsed_s": 381.1
    },
    {
      "step": 27000,
      "loss": 1.5728,
      "elapsed_s": 382.1
    },
    {
      "step": 27100,
      "loss": 1.6109,
      "elapsed_s": 383.1
    },
    {
      "step": 27200,
      "loss": 1.6072,
      "elapsed_s": 384.1
    },
    {
      "step": 27300,
      "loss": 1.5769,
      "elapsed_s": 385.2
    },
    {
      "step": 27400,
      "loss": 1.5799,
      "elapsed_s": 386.2
    },
    {
      "step": 27500,
      "loss": 1.5905,
      "elapsed_s": 387.2
    },
    {
      "step": 27600,
      "loss": 1.5888,
      "elapsed_s": 388.2
    },
    {
      "step": 27700,
      "loss": 1.586,
      "elapsed_s": 389.2
    },
    {
      "step": 27800,
      "loss": 1.6021,
      "elapsed_s": 390.3
    },
    {
      "step": 27900,
      "loss": 1.6074,
      "elapsed_s": 391.3
    },
    {
      "step": 28000,
      "loss": 1.6004,
      "elapsed_s": 392.3,
      "accuracy": {
        "unique": 0.155,
        "latest": 0.255,
        "duplicate": 0.75
      }
    },
    {
      "step": 28100,
      "loss": 1.5835,
      "elapsed_s": 393.4
    },
    {
      "step": 28200,
      "loss": 1.5784,
      "elapsed_s": 394.4
    },
    {
      "step": 28300,
      "loss": 1.579,
      "elapsed_s": 395.5
    },
    {
      "step": 28400,
      "loss": 1.5674,
      "elapsed_s": 396.5
    },
    {
      "step": 28500,
      "loss": 1.5993,
      "elapsed_s": 397.6
    },
    {
      "step": 28600,
      "loss": 1.6001,
      "elapsed_s": 399.0
    },
    {
      "step": 28700,
      "loss": 1.5673,
      "elapsed_s": 400.7
    },
    {
      "step": 28800,
      "loss": 1.5789,
      "elapsed_s": 402.2
    },
    {
      "step": 28900,
      "loss": 1.5897,
      "elapsed_s": 404.3
    },
    {
      "step": 29000,
      "loss": 1.5651,
      "elapsed_s": 406.4
    },
    {
      "step": 29100,
      "loss": 1.5712,
      "elapsed_s": 408.4
    },
    {
      "step": 29200,
      "loss": 1.6124,
      "elapsed_s": 410.5
    },
    {
      "step": 29300,
      "loss": 1.5676,
      "elapsed_s": 412.6
    },
    {
      "step": 29400,
      "loss": 1.6052,
      "elapsed_s": 414.7
    },
    {
      "step": 29500,
      "loss": 1.5826,
      "elapsed_s": 416.8
    },
    {
      "step": 29600,
      "loss": 1.6,
      "elapsed_s": 418.9
    },
    {
      "step": 29700,
      "loss": 1.6091,
      "elapsed_s": 421.0
    },
    {
      "step": 29800,
      "loss": 1.5966,
      "elapsed_s": 423.0
    },
    {
      "step": 29900,
      "loss": 1.5738,
      "elapsed_s": 425.1
    },
    {
      "step": 29999,
      "loss": 1.5521,
      "elapsed_s": 427.1,
      "accuracy": {
        "unique": 0.16,
        "latest": 0.265,
        "duplicate": 0.745
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.16,
    "latest": 0.265,
    "duplicate": 0.745
  }
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/smoke_mq/seed0/config.json <==
{
  "preset": "smoke",
  "model_seed": 0,
  "task_shape": {
    "n_blocks": 8,
    "block_size": 8,
    "seq_len": 69
  },
  "teacher": {
    "vocab_size": 100,
    "context_length": 340,
    "num_layers": 4,
    "num_heads": 4,
    "d_model": 128,
    "d_ff": 320,
    "theta": 10000.0,
    "pos_encoding": "rope"
  },
  "steps": 3000,
  "batch": 64,
  "train_queries": 8,
  "lr_max": 0.001,
  "eval_per_task": 200
}

==> anc/learning-what-matters/learning-what-matters/runs/teachers/smoke_mq/seed0/metrics.json <==
{
  "history": [
    {
      "step": 0,
      "loss": 5.1267,
      "elapsed_s": 0.6,
      "accuracy": {
        "unique": 0.015,
        "latest": 0.015,
        "duplicate": 0.02
      }
    },
    {
      "step": 100,
      "loss": 3.56,
      "elapsed_s": 2.5
    },
    {
      "step": 200,
      "loss": 2.5259,
      "elapsed_s": 4.3
    },
    {
      "step": 300,
      "loss": 2.3242,
      "elapsed_s": 6.2
    },
    {
      "step": 400,
      "loss": 2.2653,
      "elapsed_s": 8.0
    },
    {
      "step": 500,
      "loss": 2.1598,
      "elapsed_s": 9.9,
      "accuracy": {
        "unique": 0.135,
        "latest": 0.145,
        "duplicate": 0.285
      }
    },
    {
      "step": 600,
      "loss": 2.161,
      "elapsed_s": 11.7
    },
    {
      "step": 700,
      "loss": 2.0401,
      "elapsed_s": 13.5
    },
    {
      "step": 800,
      "loss": 1.9936,
      "elapsed_s": 15.3
    },
    {
      "step": 900,
      "loss": 2.013,
      "elapsed_s": 17.1
    },
    {
      "step": 1000,
      "loss": 1.9797,
      "elapsed_s": 18.9,
      "accuracy": {
        "unique": 0.145,
        "latest": 0.145,
        "duplicate": 0.315
      }
    },
    {
      "step": 1100,
      "loss": 1.9505,
      "elapsed_s": 20.8
    },
    {
      "step": 1200,
      "loss": 1.9488,
      "elapsed_s": 22.7
    },
    {
      "step": 1300,
      "loss": 1.9074,
      "elapsed_s": 24.4
    },
    {
      "step": 1400,
      "loss": 1.902,
      "elapsed_s": 26.2
    },
    {
      "step": 1500,
      "loss": 1.8997,
      "elapsed_s": 28.1,
      "accuracy": {
        "unique": 0.115,
        "latest": 0.11,
        "duplicate": 0.355
      }
    },
    {
      "step": 1600,
      "loss": 1.9234,
      "elapsed_s": 29.9
    },
    {
      "step": 1700,
      "loss": 1.8935,
      "elapsed_s": 31.7
    },
    {
      "step": 1800,
      "loss": 1.8546,
      "elapsed_s": 33.5
    },
    {
      "step": 1900,
      "loss": 1.8159,
      "elapsed_s": 35.3
    },
    {
      "step": 2000,
      "loss": 1.8631,
      "elapsed_s": 37.1,
      "accuracy": {
        "unique": 0.13,
        "latest": 0.155,
        "duplicate": 0.44
      }
    },
    {
      "step": 2100,
      "loss": 1.8355,
      "elapsed_s": 39.0
    },
    {
      "step": 2200,
      "loss": 1.7686,
      "elapsed_s": 40.8
    },
    {
      "step": 2300,
      "loss": 1.8273,
      "elapsed_s": 42.6
    },
    {
      "step": 2400,
      "loss": 1.7932,
      "elapsed_s": 44.4
    },
    {
      "step": 2500,
      "loss": 1.8067,
      "elapsed_s": 46.2,
      "accuracy": {
        "unique": 0.155,
        "latest": 0.16,
        "duplicate": 0.52
      }
    },
    {
      "step": 2600,
      "loss": 1.7752,
      "elapsed_s": 48.0
    },
    {
      "step": 2700,
      "loss": 1.7392,
      "elapsed_s": 49.8
    },
    {
      "step": 2800,
      "loss": 1.7528,
      "elapsed_s": 51.6
    },
    {
      "step": 2900,
      "loss": 1.7478,
      "elapsed_s": 53.4
    },
    {
      "step": 2999,
      "loss": 1.7778,
      "elapsed_s": 55.2,
      "accuracy": {
        "unique": 0.12,
        "latest": 0.16,
        "duplicate": 0.535
      }
    }
  ],
  "final_accuracy": {
    "unique": 0.12,
    "latest": 0.16,
    "duplicate": 0.535
  }
}

==> anc/learning-what-matters/learning-what-matters/scripts/agreement_report.py <==
"""Phase 2: labels and cross-seed agreement (checkpoint report 1).

For every trained teacher seed, computes attention labels and intervention
readouts on shared evaluation sets, then reports seed-pair agreement per task
and label type, the sanity-anchor numbers (A3, A4), and model-task causal
alignment. The duplicate task runs at 1, 2, and 4 copies, which is the G3
axis: exact-route agreement should fall with copies while class agreement
holds if the identifiability story is right.

    uv run python scripts/agreement_report.py --preset base
"""

import argparse
import json
from pathlib import Path

import torch

from learning_what_matters.agreement import acceptable_rate, class_agreement, exact_agreement, pairwise
from learning_what_matters.harness import load_teacher, resolve_device, vocab_from_config
from learning_what_matters.labels import (
    attention_label_sets,
    attention_top_p_sets,
    causal_family_sets,
    causal_label_sets,
    causal_readout,
)
from learning_what_matters.tasks import make_duplicate_evidence, make_latest_write, make_unique_retrieval
from learning_what_matters.tasks_hard import make_multi_hop

# Disjoint from both the training stream and the training-time eval seeds.
EVAL_SEED_BASE = 50_000

CONDITIONS = {
    "unique": lambda seed, vocab, nb, bs: make_unique_retrieval(seed, vocab, nb, bs),
    "latest": lambda seed, vocab, nb, bs: make_latest_write(seed, vocab, nb, bs, n_stale_writes=2),
    "duplicate1": lambda seed, vocab, nb, bs: make_duplicate_evidence(seed, vocab, nb, bs, n_copies=1),
    "duplicate2": lambda seed, vocab, nb, bs: make_duplicate_evidence(seed, vocab, nb, bs, n_copies=2),
    "duplicate4": lambda seed, vocab, nb, bs: make_duplicate_evidence(seed, vocab, nb, bs, n_copies=4),
    # Conjunctive routes; only meaningful for teachers trained on the
    # extended mixture (--conditions selects).
    "multihop2": lambda seed, vocab, nb, bs: make_multi_hop(seed, vocab, nb, bs, n_hops=2),
}


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--preset", default="base")
    parser.add_argument("--runs", default=None, help="teacher run root, default runs/teachers/<preset>")
    parser.add_argument("--n-examples", type=int, default=500)
    parser.add_argument("--batch-size", type=int, default=64)
    parser.add_argument("--device", default=None)
    parser.add_argument("--out", default=None, help="default runs/agreement/<preset>/report.json")
    parser.add_argument(
        "--conditions",
        default="unique,latest,duplicate1,duplicate2,duplicate4",
        help="comma-separated subset of conditions to run",
    )
    args = parser.parse_args()

    device = resolve_device(args.device)
    run_root = Path(args.runs) if args.runs else Path("runs") / "teachers" / args.preset
    seed_dirs = sorted(run_root.glob("seed*"))
    if len(seed_dirs) < 2:
        raise SystemExit(f"need at least two teacher seeds under {run_root}, found {len(seed_dirs)}")

    teachers, config = [], None
    for d in seed_dirs:
        model, config = load_teacher(d, device)
        teachers.append((d.name, model))
    shape = config["task_shape"]
    nb, bs = shape["n_blocks"], shape["block_size"]
    k_budget = max(1, nb // 10)
    vocab = vocab_from_config(config)

    report: dict = {"preset": args.preset, "seeds": [name for name, _ in teachers], "k_budget": k_budget, "tasks": {}}
    for name in args.conditions.split(","):
        make = CONDITIONS[name]
        examples = [make(EVAL_SEED_BASE + i, vocab, nb, bs) for i in range(args.n_examples)]
        per_seed = {"attention_max": [], "attention_mean": [], "attention_topp": [], "causal_topk": [], "causal_family": []}
        anchors = {}
        for seed_name, model in teachers:
            att_max = attention_label_sets(model, examples, k_budget, "max", args.batch_size)
            att_mean = attention_label_sets(model, examples, k_budget, "mean", args.batch_size)
            att_topp = attention_top_p_sets(model, examples, 0.9, "mean", args.batch_size)
            readout = causal_readout(model, examples, args.batch_size)
            causal_topk = causal_label_sets(readout, k_budget)
            family = causal_family_sets(readout)
            per_seed["attention_max"].append(att_max)
            per_seed["attention_mean"].append(att_mean)
            per_seed["attention_topp"].append(att_topp)
            per_seed["causal_topk"].append(causal_topk)
            per_seed["causal_family"].append(family)

            causal_blocks = torch.zeros(len(examples), nb, dtype=torch.bool)
            stale_hits = 0
            for i, ex in enumerate(examples):
                causal_blocks[i, sorted(ex.causal_union)] = True
                stale = set(ex.meta.get("stale_blocks", ()))
                stale_hits += bool(stale & att_topp[i])
            flips = readout.necessity_flip.bool()
            anchors[seed_name] = {
                # A3: annotated blocks flip the answer, non-causal blocks do not.
                "flip_rate_causal": (flips & causal_blocks).sum().item() / causal_blocks.sum().item(),
                "flip_rate_noncausal": (flips & ~causal_blocks).sum().item() / (~causal_blocks).sum().item(),
                # A4 analogue at budget k: top attention covers some sufficient set.
                "attention_acceptable": acceptable_rate(att_max, examples),
                "causal_topk_acceptable": acceptable_rate(causal_topk, examples),
                "causal_family_acceptable": acceptable_rate(family, examples),
                # Family recovery against ground truth: exact match of the
                # recovered union with the annotated causal union.
                "family_exact_match": sum(f == ex.causal_union for f, ex in zip(family, examples)) / len(examples),
                "mean_family_size": sum(len(f) for f in family) / len(family),
                "mean_topp_size": sum(len(s) for s in att_topp) / len(att_topp),
                # Attended-but-not-causal: adaptive attention set touches a
                # stale write (latest-write task only; 0 elsewhere).
                "attention_stale_rate": stale_hits / len(examples),
                "model_task_agreement": readout.model_task_agreement(),
            }

        task_report = {"anchors": anchors}
        for label_type, labels in per_seed.items():
            task_report[label_type] = {
                "exact": {f"{i}-{j}": round(v, 4) for (i, j), v in pairwise(exact_agreement, labels).items()},
                "class": {
                    f"{i}-{j}": round(v, 4) for (i, j), v in pairwise(class_agreement, labels, examples).items()
                },
            }
        report["tasks"][name] = task_report
        summary = {
            lt: round(sum(task_report[lt]["exact"].values()) / len(task_report[lt]["exact"]), 3) for lt in per_seed
        }
        print(f"{name}: exact {json.dumps(summary)}")
        print(f"  anchors {json.dumps(anchors)}")

    out = Path(args.out) if args.out else Path("runs") / "agreement" / args.preset / "report.json"
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/analyze_recovery.py <==
"""Score recovery rules against annotations without training routers.

One intervention readout over the training mixture, then every candidate
labeling rule is evaluated offline: per-task exact union match and
superset coverage (recovered set contains an annotated sufficient set,
within the routing budget). The rule grid varies the absolute masking-
effect floor for the threshold-then-truncate estimator: keep up to k
blocks whose delta clears the floor; when none clears it, use sufficient
singletons; last resort is the argmax block.

    python scripts/analyze_recovery.py --run runs/teachers/extended/seed0
"""

import argparse
import json
import sys
from collections import defaultdict
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from train_chain_router import TASK_CYCLE, sample  # noqa: E402

from learning_what_matters.harness import load_teacher, resolve_device, vocab_from_config  # noqa: E402
from learning_what_matters.labels import causal_readout  # noqa: E402

TRAIN_SEED = 5_000_000
FLOORS = (0.25, 0.5, 1.0, 2.0, 4.0)


def threshold_labels(readout, i, floor, k):
    deltas = readout.necessity_delta[i]
    above = (deltas >= floor).nonzero().flatten().tolist()
    if above:
        keep = min(len(above), k)
        return frozenset(deltas.topk(keep).indices.tolist())
    singles = readout.singleton_sufficient[i].nonzero().flatten().tolist()
    if singles:
        return frozenset(singles)
    return frozenset({int(deltas.argmax())})


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--run", default="runs/teachers/extended/seed0")
    parser.add_argument("--n-train", type=int, default=8000)
    parser.add_argument("--k", type=int, default=3)
    parser.add_argument("--out", default="runs/diagnostics/recovery_rules.json")
    args = parser.parse_args()

    device = resolve_device(None)
    teacher, config = load_teacher(Path(args.run), device)
    nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
    vocab = vocab_from_config(config)
    examples = [
        sample(TRAIN_SEED + i, TASK_CYCLE[i % len(TASK_CYCLE)], nb, bs, vocab) for i in range(args.n_train)
    ]
    tasks = [TASK_CYCLE[i % len(TASK_CYCLE)] for i in range(args.n_train)]
    print("running the intervention readout")
    readout = causal_readout(teacher, examples, 128)

    report = {}
    for floor in FLOORS:
        match = defaultdict(list)
        cover = defaultdict(list)
        for i, (ex, task) in enumerate(zip(examples, tasks)):
            lab = threshold_labels(readout, i, floor, args.k)
            match[task].append(lab == ex.causal_union)
            cover[task].append(any(s <= lab for s in ex.sufficient_sets))
        row = {}
        for task in sorted(match):
            row[task] = {
                "union_match": round(sum(match[task]) / len(match[task]), 3),
                "covers": round(sum(cover[task]) / len(cover[task]), 3),
            }
        row["overall"] = {
            "union_match": round(sum(v for m in match.values() for v in m) / len(examples), 3),
            "covers": round(sum(v for c in cover.values() for v in c) / len(examples), 3),
        }
        report[f"floor_{floor}"] = row
        print(f"floor {floor}:", json.dumps(row))

    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/anchors.py <==
"""Sanity anchors A2-A4 and the ablation-operator check (plan 0.3-0.4).

Runs against one trained teacher. A2 re-checks task accuracy on fresh
examples. A3 requires ablating an annotated causal block to flip the answer
on solved examples and a random non-causal block to leave it alone. A4 asks
whether the top-attended block at the answer position covers a sufficient
set. The operator check compares mask-ablation against token-replacement
ablation (records overwritten with filler, positions kept) and prints every
disagreement — plan rule: agreement must reach 95% before the label pipeline
is trusted.

    uv run python scripts/anchors.py --run runs/teachers/base/seed0
"""

import argparse
import json
import random
from dataclasses import replace
from pathlib import Path

import torch

from learning_what_matters.ablation import ablate_blocks, ablation_sets_to_tensor
from learning_what_matters.harness import (
    answer_predictions,
    batch_tokens,
    load_teacher,
    resolve_device,
    vocab_from_config,
)
from learning_what_matters.labels import attention_label_sets
from learning_what_matters.agreement import acceptable_rate
from learning_what_matters.tasks import RECORD_TOKENS, make_latest_write, make_unique_retrieval
from learning_what_matters.vocab import Vocab

SEED_BASE = 70_000


def replace_block_with_filler(example, block: int, vocab: Vocab):
    tokens = list(example.tokens)
    start = block * example.block_size
    tokens[start : start + RECORD_TOKENS] = [vocab.fill] * RECORD_TOKENS
    return replace(example, tokens=tuple(tokens))


@torch.no_grad()
def flip_rate(model, examples, blocks, device, batch_size=64):
    """Fraction of examples whose greedy answer changes when ``blocks[i]`` is masked."""
    clean = answer_predictions(model, examples, batch_size)
    flips = 0
    for start in range(0, len(examples), batch_size):
        chunk = examples[start : start + batch_size]
        chunk_blocks = blocks[start : start + batch_size]
        tokens = batch_tokens(chunk, device)
        ablated = ablation_sets_to_tensor([{b} for b in chunk_blocks], chunk[0].n_blocks, device)
        with ablate_blocks(model, ablated, tokens.shape[1], chunk[0].block_size):
            logits = model(tokens)
        rows = torch.arange(len(chunk), device=device)
        pos = torch.tensor([e.answer_index - 1 for e in chunk], dtype=torch.long, device=device)
        preds = logits[rows, pos].argmax(dim=-1).tolist()
        flips += sum(int(p != c) for p, c in zip(preds, clean[start : start + batch_size]))
    return flips / len(examples)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--run", required=True)
    parser.add_argument("--n", type=int, default=500)
    parser.add_argument("--operator-n", type=int, default=200)
    parser.add_argument("--device", default=None)
    args = parser.parse_args()

    device = resolve_device(args.device)
    model, config = load_teacher(Path(args.run), device)
    nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
    vocab = vocab_from_config(config)
    rng = random.Random("anchors")

    unique = [make_unique_retrieval(SEED_BASE + i, vocab, nb, bs) for i in range(args.n)]
    latest = [make_latest_write(SEED_BASE + i, vocab, nb, bs, n_stale_writes=2) for i in range(args.n)]

    report: dict = {}

    # A2: accuracy on fresh examples.
    preds = answer_predictions(model, unique)
    solved = [ex for ex, p in zip(unique, preds) if p == ex.answer_token]
    report["a2_unique_accuracy"] = len(solved) / len(unique)
    preds_latest = answer_predictions(model, latest)
    solved_latest = [ex for ex, p in zip(latest, preds_latest) if p == ex.answer_token]
    report["a2_latest_accuracy"] = len(solved_latest) / len(latest)

    # A3 on solved unique examples: causal block flips, random other block does not.
    causal_blocks = [next(iter(ex.causal_union)) for ex in solved]
    other_blocks = [rng.choice(sorted(set(range(nb)) - ex.causal_union)) for ex in solved]
    report["a3_flip_causal"] = flip_rate(model, solved, causal_blocks, device)
    report["a3_flip_random"] = flip_rate(model, solved, other_blocks, device)

    # A4: top-attended blocks cover a sufficient set on solved examples.
    labels = attention_label_sets(model, solved, k=1)
    report["a4_top1_attention_acceptable"] = acceptable_rate(labels, solved)

    # Operator check: mask ablation vs filler replacement of the causal block.
    subset = solved[: args.operator_n]
    subset_blocks = causal_blocks[: args.operator_n]
    mask_flips, filler_flips, disagreements = [], [], []
    clean = answer_predictions(model, subset)
    replaced = [replace_block_with_filler(ex, b, vocab) for ex, b in zip(subset, subset_blocks)]
    replaced_preds = answer_predictions(model, replaced)
    for i, ex in enumerate(subset):
        m = flip_rate(model, [ex], [subset_blocks[i]], device)
        f = int(replaced_preds[i] != clean[i])
        mask_flips.append(m)
        filler_flips.append(f)
        if bool(m) != bool(f):
            disagreements.append({"seed": ex.seed, "block": subset_blocks[i], "mask_flip": m, "filler_flip": f})
    agree = sum(int(bool(m) == bool(f)) for m, f in zip(mask_flips, filler_flips)) / len(subset)
    report["operator_agreement"] = agree
    report["operator_disagreements"] = disagreements[:20]

    out = Path(args.run) / "anchors.json"
    out.write_text(json.dumps(report, indent=2))
    print(json.dumps({k: v for k, v in report.items() if k != "operator_disagreements"}, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/audit_spans.py <==
"""Audit the pretrained record spans, pooling, and the first-record sink.

Appendix L attributes the imitation router's deficit to a first-token attention
sink. Every readout agrees on it, but they share preprocessing, so agreement
does not rule out a span bug upstream. This checks the preprocessing directly
and then asks whether the sink is positional or attached to record zero.

Integrity, asserted per example, so a failure stops the run:

  * every record's token span decodes to exactly its sentence
  * spans are ordered, non-overlapping, and contain no query or prompt tokens
  * record 0 starts at token 0 and holds no more tokens than the median record

Ranking robustness: record mass under sum, mean per token, and max token, since
a record with one extra token wins a sum by construction.

The positional test is the decisive one. A neutral prefix sentence is prepended
without registering it as a record, so the sequence's first tokens belong to no
record. A positional sink follows the absolute position and record 0 loses its
lead; a sink attached to array element zero does not move.

    python scripts/audit_spans.py --model Qwen/Qwen2.5-3B-Instruct
"""

import argparse
import json
import statistics
from pathlib import Path

import torch

from learning_what_matters.pretrained import (
    NLExample,
    answer_attention_by_record,
    make_nl_latest_write,
    record_token_spans,
)

SEED_BASE = 40_000
PREFIX = "This document lists equipment codes for the site inventory."


def pooled(rows: torch.Tensor, spans, how: str) -> list[float]:
    out = []
    for s, e in spans:
        seg = rows[s:e]
        if how == "sum":
            out.append(seg.sum().item())
        elif how == "mean":
            out.append(seg.mean().item())
        else:
            out.append(seg.max().item())
    return out


@torch.no_grad()
def answer_rows(model, tokenizer, prompt: str, device) -> torch.Tensor:
    ids = torch.tensor([tokenizer(prompt, add_special_tokens=False)["input_ids"]], device=device)
    out = model(input_ids=ids, output_attentions=True)
    return torch.stack([a[0, :, -1, :] for a in out.attentions]).mean(dim=(0, 1)).float().cpu()


def with_prefix(ex: NLExample) -> NLExample:
    """Same records, shifted by a neutral prefix that is not a record."""
    shift = len(PREFIX) + 1
    return NLExample(
        prompt=PREFIX + "\n" + ex.prompt,
        candidates=ex.candidates,
        record_spans=[(s + shift, e + shift) for s, e in ex.record_spans],
        causal_records=ex.causal_records,
        stale_records=ex.stale_records,
        meta=ex.meta,
    )


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-3B-Instruct")
    parser.add_argument("--n", type=int, default=10)
    parser.add_argument("--n-records", type=int, default=16)
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    from transformers import AutoModelForCausalLM, AutoTokenizer

    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="eager"
    ).to(device)
    model.eval()

    report = {"model": args.model, "integrity_failures": [], "candidate_token_counts": {}}
    wins = {h: {"plain": 0, "prefixed": 0} for h in ("sum", "mean", "max")}
    prefix_rank = []
    record0_tokens, median_tokens = [], []

    for i in range(args.n):
        ex = make_nl_latest_write(SEED_BASE + i, args.n_records, n_stale=2)
        spans = record_token_spans(tokenizer, ex.prompt, ex.record_spans)
        ids = tokenizer(ex.prompt, add_special_tokens=False)["input_ids"]

        # --- integrity ---
        for r, ((cs, ce), (ts, te)) in enumerate(zip(ex.record_spans, spans)):
            decoded = tokenizer.decode(ids[ts:te]).strip()
            intended = ex.prompt[cs:ce].strip()
            if decoded != intended:
                report["integrity_failures"].append(
                    {"example": i, "record": r, "decoded": decoded, "intended": intended}
                )
        for r in range(len(spans) - 1):
            if spans[r][1] > spans[r + 1][0]:
                report["integrity_failures"].append({"example": i, "overlap_at": r})
        if spans[0][0] != 0:
            report["integrity_failures"].append({"example": i, "record0_start": spans[0][0]})
        question_start = ex.prompt.index("\nQuestion:")
        q_tok = min(t for t, (s, e) in enumerate(
            tokenizer(ex.prompt, return_offsets_mapping=True, add_special_tokens=False)["offset_mapping"]
        ) if s >= question_start)
        if spans[-1][1] > q_tok:
            report["integrity_failures"].append({"example": i, "record_spans_into_question": True})
        lens = [e - s for s, e in spans]
        record0_tokens.append(lens[0])
        median_tokens.append(statistics.median(lens))

        # --- pooling, plain and with a neutral prefix ---
        rows = answer_rows(model, tokenizer, ex.prompt, device)
        pex = with_prefix(ex)
        pspans = record_token_spans(tokenizer, pex.prompt, pex.record_spans)
        prows = answer_rows(model, tokenizer, pex.prompt, device)
        for how in wins:
            m = pooled(rows, spans, how)
            wins[how]["plain"] += int(max(range(len(m)), key=m.__getitem__) == 0)
            pm = pooled(prows, pspans, how)
            wins[how]["prefixed"] += int(max(range(len(pm)), key=pm.__getitem__) == 0)
        # Where does the prefix itself rank? Sum its tokens as a pseudo-record.
        pre_end = pspans[0][0]
        pre_mass = prows[:pre_end].sum().item()
        rec_mass = pooled(prows, pspans, "sum")
        prefix_rank.append(sum(1 for v in rec_mass if v > pre_mass))

        if i == 0:
            report["candidate_token_counts"] = {
                c: len(tokenizer(c, add_special_tokens=False)["input_ids"]) for c in ex.candidates
            }
            report["example0_first_tokens"] = [
                tokenizer.decode([t]) for t in ids[: min(8, len(ids))]
            ]

    report["record0_token_len_mean"] = round(sum(record0_tokens) / len(record0_tokens), 2)
    report["median_record_token_len_mean"] = round(sum(median_tokens) / len(median_tokens), 2)
    report["record0_is_argmax"] = {h: {k: f"{v}/{args.n}" for k, v in d.items()} for h, d in wins.items()}
    report["prefix_records_above_it"] = prefix_rank
    report["integrity_ok"] = not report["integrity_failures"]
    print(json.dumps(report, indent=1), flush=True)
    out = Path(args.out or f"runs/pretrained/audit_{args.model.split('/')[-1]}.json")
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/bench_router.py <==
"""Router overhead accounting: parameters and measured forward time.

Reports parameter counts and wall-clock per forward for the pooling and
chain routers at 32, 64, and 128 blocks, alongside the dense teacher's
attention cost at the same lengths, so the paper can state selector
overhead concretely while claiming accuracy at a budget rather than
wall-clock speedups.

    python scripts/bench_router.py
"""

import json
import time
from pathlib import Path

import torch

from learning_what_matters.routers import BlockRouter, ChainRouter, RouterConfig
from learning_what_matters.tasks import QUERY_TOKENS
from learning_what_matters.vocab import Vocab


def bench(fn, iters=50):
    for _ in range(5):
        fn()
    if torch.cuda.is_available():
        torch.cuda.synchronize()
    t0 = time.perf_counter()
    for _ in range(iters):
        fn()
    if torch.cuda.is_available():
        torch.cuda.synchronize()
    return (time.perf_counter() - t0) / iters * 1000


def main() -> None:
    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    vocab = Vocab()
    report = {"device": str(device)}
    for nb in (32, 64, 128):
        seq = nb * 8 + QUERY_TOKENS
        tokens = torch.randint(4, vocab.vocab_size, (32, seq), device=device)
        row = {}
        for name, cls, kw in (("pooling", BlockRouter, {}), ("chain", ChainRouter, {"depth": 2})):
            torch.manual_seed(0)
            r = cls(RouterConfig(vocab.vocab_size, nb, 8), device=device, **kw).eval()
            with torch.no_grad():
                row[f"{name}_ms_batch32"] = round(bench(lambda r=r: r(tokens)), 3)
            row[f"{name}_params"] = sum(p.numel() for p in r.parameters())
        report[f"blocks_{nb}"] = row
        print(nb, json.dumps(row))
    out = Path("runs/diagnostics/router_bench.json")
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/bp_pilot.py <==
"""Behavior-preserving scores against exact eviction, on records.

A 2x2 comparison on the natural-language latest-write and two-hop tasks
with a frozen model. Each record (one sentence of the context) is scored
four ways:

  objective   KL from the full-cache next-token distribution, averaged over
              the last m prompt positions; or the drop in log probability of
              the gold answer's first token at the last prompt position
  method      the first-order estimate of Hwang et al. (2026): attention at
              the scoring positions is renormalized over the kept entries
              with queries, keys and values held fixed, the per-head change
              is projected through the output matrix and summed over heads
              and layers along the residual path, then mapped to logits
              through the final-norm Jacobian and the LM head; or exact
              eviction, where the record's entries are removed from the
              dense cache and the scoring positions are fed again at their
              original positions

All four rank records by the same eviction (whole record, every layer and
head) at the same positions. Each ranking keeps its top k records (k=1 for
latest write, k=2 for the chain) and the rest of the records are evicted;
answer preservation is the forced choice among the written candidates over
that cache. Pooled answer-position attention, the annotated evidence and
random records are reference rows. Scoring time is recorded per method.

--timing sets when eviction happens. post: the question is prefilled
over the full document and records are evicted afterwards, so the cached
question states already carry what they read (the cited method's prefill
setting). pre: records are evicted from the context-only cache and the
question is then computed over what remains, the deployment for pruning
before the question. BP scores do not depend on timing; the exact scores
and the answer-preservation test do.

This is a record-level adaptation, not the cited method: its objective,
units and selection (top singletons, no mask-level refinement) differ.

    python scripts/bp_pilot.py --model Qwen/Qwen2.5-7B-Instruct --task latest
"""

import argparse
import json
import random
import sys
import time
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))
from ev_evict import crop_cache

from learning_what_matters.pretrained import make_nl_latest_write, make_nl_two_hop, record_token_spans

SEED_BASE = {"latest": 70_000, "twohop": 90_000}


def feed_over_cache(model, cache, tokens, start, kept_len, device):
    """Logits for tokens placed at positions start.. over a pruned cache."""
    ids = torch.tensor([tokens], device=device)
    pos = torch.arange(start, start + len(tokens), device=device)
    dt = next(model.parameters()).dtype
    n = len(tokens)
    mask = torch.zeros(1, 1, n, kept_len + n, device=device, dtype=dt)
    mask[0, 0, :, kept_len:] = torch.full((n, n), torch.finfo(dt).min, device=device, dtype=dt).triu(1)
    out = model(input_ids=ids, past_key_values=cache, cache_position=pos,
                position_ids=pos[None], attention_mask=mask, use_cache=True)
    return out.logits[0].float()


class Capture:
    """Value projections per layer and the residual entering the final norm."""

    def __init__(self, model):
        self.values, self.prenorm, self.hooks, self.active = {}, None, [], False
        for i, layer in enumerate(model.model.layers):
            self.hooks.append(layer.self_attn.v_proj.register_forward_hook(self._value(i)))
        self.hooks.append(model.model.norm.register_forward_hook(self._norm))

    def _value(self, i):
        def hook(_, __, out):
            if self.active:
                self.values[i] = out[0].float()
        return hook

    def _norm(self, _, inp, __):
        if self.active:
            self.prenorm = inp[0][0].float()

    def close(self):
        for h in self.hooks:
            h.remove()


@torch.no_grad()
def bp_scores(model, cap, attentions, logits_t, record_tokens, T, gold, device):
    """First-order KL and gold-drop estimates for evicting each record."""
    cfg = model.config
    n_heads, n_kv = cfg.num_attention_heads, cfg.num_key_value_heads
    hd = cfg.hidden_size // n_heads
    kv_of = torch.arange(n_heads, device=device) // (n_heads // n_kv)
    norm = model.model.norm
    x = cap.prenorm[T]                                    # (|T|, d)
    d = x.shape[-1]
    rms = torch.sqrt(x.pow(2).mean(-1, keepdim=True) + norm.variance_epsilon)
    g = norm.weight.float()
    W = model.lm_head.weight
    p = torch.log_softmax(logits_t, dim=-1)               # (|T|, V)

    per_layer = []
    for layer_i, att in enumerate(attentions):
        a = att[0][:, T, :].float()                       # (H, |T|, S)
        v = cap.values[layer_i].view(-1, n_kv, hd)[:, kv_of, :]    # (S, H, hd)
        num_all = torch.einsum("htj,jhd->htd", a, v)
        per_layer.append((a, v, num_all, a.sum(-1, keepdim=True)))

    out = []
    for toks in record_tokens:
        idx = torch.tensor(toks, device=device)
        delta_x = torch.zeros_like(x)
        for layer_i, (a, v, num_all, a_all) in enumerate(per_layer):
            a_r = a[:, :, idx]
            num_r = torch.einsum("htj,jhd->htd", a_r, v[idx])
            a_kept = (a_all - a_r.sum(-1, keepdim=True)).clamp_min(1e-9)
            delta = (num_all - num_r) / a_kept - num_all / a_all          # (H, |T|, hd)
            w_o = model.model.layers[layer_i].self_attn.o_proj.weight.float()
            delta_x += delta.permute(1, 0, 2).reshape(len(T), -1) @ w_o.T
        jv = g * (delta_x / rms - x * (x * delta_x).sum(-1, keepdim=True) / (d * rms.pow(3)))
        q = torch.log_softmax(logits_t + (jv.to(W.dtype) @ W.T).float(), dim=-1)
        kl = (p.exp() * (p - q)).sum(-1).mean().item()
        out.append((kl, (p[-1, gold] - q[-1, gold]).item()))
    return out


@torch.no_grad()
def exact_scores(model, cache, ids, record_tokens, split, m, gold, device):
    """KL and gold drop at the last m positions with each record's entries
    evicted from the cache below split and everything from split on fed
    again, measured against the same re-feed with nothing evicted so that
    prefill-versus-incremental rounding cancels."""
    base = feed_over_cache(model, crop_cache(cache, list(range(split)), device), ids[split:],
                           split, split, device)[-m:]
    p = torch.log_softmax(base, dim=-1)
    out = []
    for toks in record_tokens:
        drop = set(toks)
        keep = [j for j in range(split) if j not in drop]
        q = torch.log_softmax(feed_over_cache(model, crop_cache(cache, keep, device), ids[split:],
                                              split, len(keep), device)[-m:], dim=-1)
        out.append(((p.exp() * (p - q)).sum(-1).mean().item(), (p[-1, gold] - q[-1, gold]).item()))
    return out


@torch.no_grad()
def preserved(model, tokenizer, ex, cache, ids, record_tokens, kept_records, split, device):
    """Forced choice among the candidates with every other record evicted
    from the cache below split."""
    drop = {j for r, toks in enumerate(record_tokens) if r not in kept_records for j in toks}
    keep = [j for j in range(split) if j not in drop]
    tail = len(ids) - split
    scores = []
    for cand in ex.candidates:
        cand_ids = tokenizer(cand, add_special_tokens=False)["input_ids"]
        logits = feed_over_cache(model, crop_cache(cache, keep, device), ids[split:] + cand_ids,
                                 split, len(keep), device)
        lp = torch.log_softmax(logits, dim=-1)
        rows = torch.arange(tail - 1, tail - 1 + len(cand_ids), device=device)
        scores.append(lp[rows, torch.tensor(cand_ids, device=device)].mean().item())
    return max(range(len(scores)), key=scores.__getitem__) == 0


def question_start(tokenizer, prompt):
    """First token of the question line."""
    cut = prompt.index("\nQuestion:")
    offsets = tokenizer(prompt, add_special_tokens=False, return_offsets_mapping=True)["offset_mapping"]
    return next(t for t, (s, e) in enumerate(offsets) if e > cut)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--task", choices=["latest", "twohop"], default="latest")
    parser.add_argument("--n", type=int, default=100)
    parser.add_argument("--offset", type=int, default=0, help="first example index, for disjoint replicate sets")
    parser.add_argument("--n-records", type=int, default=16)
    parser.add_argument("--m", type=int, default=4, help="scoring positions at the prompt end")
    parser.add_argument("--timing", choices=["post", "pre"], default="post")
    parser.add_argument("--dtype", choices=["float32", "bfloat16"], default="float32",
                        help="bfloat16 prefill and cached re-feed differ by more than single-record effects")
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    from transformers import AutoModelForCausalLM, AutoTokenizer
    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(args.model, dtype=getattr(torch, args.dtype),
                                                 attn_implementation="eager").to(device)
    model.eval()
    k = 1 if args.task == "latest" else 2
    make = make_nl_latest_write if args.task == "latest" else make_nl_two_hop
    arms = ["bp_kl", "bp_gold", "exact_kl", "exact_gold", "attention", "annotated", "random"]
    stats = {a: {"preserved": 0, "evidence": 0, "obsolete_kept": 0} for a in arms}
    agree = {"kl": [], "gold": []}
    secs = {"forward": 0.0, "bp": 0.0, "exact": 0.0}
    reproduce = []
    rows = []
    rng = random.Random(f"bp-pilot-{args.task}")
    solved = 0
    cap = Capture(model)
    for i in range(args.n):
        ex = make(SEED_BASE[args.task] + args.offset + i, args.n_records)
        ids = tokenizer(ex.prompt, add_special_tokens=False)["input_ids"]
        spans = record_token_spans(tokenizer, ex.prompt, ex.record_spans)
        record_tokens = [list(range(s, e)) for s, e in spans]
        S, m = len(ids), args.m
        T = list(range(S - m, S))
        # a token can straddle the last record and the question line (".\n"),
        # so the context part ends after the last record token
        split = S - m if args.timing == "post" else \
            max(question_start(tokenizer, ex.prompt), record_tokens[-1][-1] + 1)
        assert record_tokens[-1][-1] < split <= S - m
        gold = tokenizer(ex.candidates[0], add_special_tokens=False)["input_ids"][0]

        tic = time.time()
        cap.active = True
        out = model(input_ids=torch.tensor([ids], device=device), output_attentions=True, use_cache=True)
        cap.active = False
        t_forward = time.time() - tic
        logits_t = out.logits[0, T].float()
        cache = out.past_key_values
        if not preserved(model, tokenizer, ex, cache, ids, record_tokens, set(range(len(spans))), split, device):
            continue
        solved += 1
        if len(reproduce) < 3:
            # the exact path with nothing evicted must give back the full-pass logits
            again = feed_over_cache(model, crop_cache(cache, list(range(split)), device), ids[split:],
                                    split, split, device)[-m:]
            reproduce.append(round((again - logits_t).abs().max().item(), 4))
        tic = time.time()
        bp = bp_scores(model, cap, out.attentions, logits_t, record_tokens, T, gold, device)
        secs["bp"] += time.time() - tic + t_forward
        tic = time.time()
        exact = exact_scores(model, cache, ids, record_tokens, split, m, gold, device)
        secs["exact"] += time.time() - tic + t_forward
        secs["forward"] += t_forward

        att = torch.stack([a[0, :, -1, :].float() for a in out.attentions]).mean((0, 1))
        rank = {
            "bp_kl": [s[0] for s in bp], "bp_gold": [s[1] for s in bp],
            "exact_kl": [s[0] for s in exact], "exact_gold": [s[1] for s in exact],
            "attention": [att[toks].sum().item() for toks in record_tokens],
        }
        evidence = set(ex.causal_records) if args.task == "latest" else \
            {ex.meta["pointer_record"], ex.meta["value_record"]}
        picks = {a: set(sorted(range(len(spans)), key=lambda r: -v[r])[:k]) for a, v in rank.items()}
        picks["annotated"] = evidence
        picks["random"] = set(rng.sample(range(len(spans)), k))
        row = {"seed": SEED_BASE[args.task] + args.offset + i, "arms": {}}
        for a, keep in picks.items():
            ok = preserved(model, tokenizer, ex, cache, ids, record_tokens, keep, split, device)
            stats[a]["preserved"] += ok
            stats[a]["evidence"] += evidence <= keep
            stats[a]["obsolete_kept"] += bool(keep & set(ex.stale_records))
            row["arms"][a] = {"preserved": ok, "kept": sorted(keep)}
        rows.append(row)
        for obj, j in (("kl", 0), ("gold", 1)):
            a = torch.tensor([s[j] for s in bp]).argsort().argsort().float()
            b = torch.tensor([s[j] for s in exact]).argsort().argsort().float()
            agree[obj].append(torch.corrcoef(torch.stack([a, b]))[0, 1].item())
        del out, cache
        if solved % 20 == 0:
            print(f"{solved} solved; exact_gold preserved {stats['exact_gold']['preserved'] / solved:.2f}"
                  f" bp_gold {stats['bp_gold']['preserved'] / solved:.2f}", flush=True)
    cap.close()

    results = {
        "model": args.model, "dtype": args.dtype, "timing": args.timing, "task": args.task, "offset": args.offset, "n": args.n, "n_records": args.n_records,
        "m": args.m, "k": k, "dense_solved": solved,
        "rates": {a: {key: round(v / max(solved, 1), 4) for key, v in s.items()} for a, s in stats.items()},
        "spearman_bp_vs_exact": {o: round(sum(v) / max(len(v), 1), 4) for o, v in agree.items()},
        "secs_per_example": {mth: round(v / max(solved, 1), 3) for mth, v in secs.items()},
        "exact_path_max_logit_diff": reproduce,
        "rows": rows,
    }
    print(json.dumps(results, indent=1), flush=True)
    short = args.model.split("/")[-1]
    suffix = "" if args.timing == "post" else "_pre"
    path = Path(args.out or f"runs/pretrained/bp_pilot_{args.task}_{short}{suffix}.json")
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(results, indent=2))
    print(f"wrote {path}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/budget_curve.py <==
"""Oracle accuracy against block budget: where sparse routes exist and where
they cannot.

Selections here are oracle-best, not learned: for retrieval, the annotated
sufficient blocks padded with random filler up to the budget; for
aggregation, the first k marked blocks. Any router is bounded above by these
curves, so a cliff in the oracle curve is a property of the task, not of a
selector. The paper's boundary figure: unique retrieval saturates at k=1,
aggregation cannot work below k = n_marked whatever the router.

    uv run python scripts/budget_curve.py --run runs/teachers/extended/seed0
"""

import argparse
import json
import random
from pathlib import Path

from learning_what_matters.harness import load_teacher, resolve_device, vocab_from_config
from learning_what_matters.routers import routed_accuracy
from learning_what_matters.tasks import make_unique_retrieval
from learning_what_matters.tasks_hard import make_aggregation, make_multi_hop

SEED_BASE = 60_000


def oracle_selection(example, k: int, rng: random.Random) -> frozenset[int]:
    """Best-case k blocks: causal blocks first, random filler after."""
    causal = sorted(example.causal_union)
    picked = causal[:k]
    if len(picked) < k:
        rest = [b for b in range(example.n_blocks) if b not in picked]
        picked += rng.sample(rest, k - len(picked))
    return frozenset(picked)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--run", required=True)
    parser.add_argument("--n", type=int, default=300)
    parser.add_argument("--budgets", type=int, nargs="+", default=[1, 2, 3, 4, 6, 8, 12, 16, 32])
    parser.add_argument("--device", default=None)
    parser.add_argument("--batch-size", type=int, default=32)
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    device = resolve_device(args.device)
    model, config = load_teacher(Path(args.run), device)
    nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
    vocab = vocab_from_config(config)
    rng = random.Random("budget")

    suites = {
        "unique": [make_unique_retrieval(SEED_BASE + i, vocab, nb, bs) for i in range(args.n)],
        "multihop2": [make_multi_hop(SEED_BASE + i, vocab, nb, bs, n_hops=2) for i in range(args.n)],
        # Counts vary per example so a constant answer scores at chance; a
        # fixed count let "always predict the ceiling" score 100% restricted.
        "aggregation": [
            make_aggregation(SEED_BASE + i, vocab, nb, bs, n_marked=4 + i % 5) for i in range(args.n)
        ],
    }

    results: dict = {"run": str(args.run), "budgets": args.budgets, "curves": {}}
    for name, examples in suites.items():
        curve = {}
        for k in args.budgets:
            if k > nb:
                continue
            selections = [oracle_selection(ex, k, rng) for ex in examples]
            curve[k] = round(routed_accuracy(model, examples, selections, args.batch_size), 4)
        results["curves"][name] = curve
        print(f"{name}: {curve}")

    out = Path(args.out) if args.out else Path(args.run) / "budget_curve.json"
    out.write_text(json.dumps(results, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/budget_sweep.py <==
"""Multi-hop routing against block budget, and path-aware attention readouts.

Two questions in one sweep, because both need the same oracle machinery.

Budget. Every multi-hop number in the paper is reported at $k{=}3$, exactly the
chain size. If attention catches up at $k{=}4$ or 5, the finding is that causal
supervision reaches the same accuracy at a tighter pruning budget, which is a
different and milder claim than attention failing. This sweeps $k$ over 3, 4, 5
and 8 for every label family on all four converged teachers.

Path-aware attention. Raw answer-position attention cannot expose evidence
consumed earlier in the pass. Rollout and backward path tracing follow
attention across layers and are evaluated here at the same budgets, so a
composition that recovers the chain would narrow the paper's claim from
"attention" to "raw answer-position attention".

    python scripts/budget_sweep.py --seeds seed0 seed1 seed2 seed4
"""

import argparse
import json
import random
from pathlib import Path

import torch

from learning_what_matters.harness import batch_tokens, load_teacher, resolve_device, vocab_from_config
from learning_what_matters.labels import attention_label_sets, causal_label_sets, causal_readout
from learning_what_matters.rollout import rollout_block_mass, trace_block_mass
from learning_what_matters.routers import routed_accuracy
from learning_what_matters.tasks_hard import make_multi_hop

SEED_BASE = 500_000


def top_k_sets(mass: torch.Tensor, k: int) -> list[frozenset[int]]:
    return [frozenset(row.topk(k).indices.tolist()) for row in mass]


def padded_annotated(examples, k: int, rng: random.Random) -> list[frozenset[int]]:
    """Annotated chain padded to the budget, the oracle upper bound at each k."""
    out = []
    for ex in examples:
        keep = set(next(iter(ex.sufficient_sets)))
        spare = [b for b in range(ex.n_blocks) if b not in keep]
        while len(keep) < k and spare:
            keep.add(spare.pop(rng.randrange(len(spare))))
        out.append(frozenset(list(keep)[:k] if len(keep) > k else keep))
    return out


@torch.no_grad()
def path_masses(model, examples, batch_size: int):
    """Rollout and trace block mass for every example, in batches."""
    device = next(model.parameters()).device
    nb, bs = examples[0].n_blocks, examples[0].block_size
    roll, trace = [], []
    for start in range(0, len(examples), batch_size):
        chunk = examples[start : start + batch_size]
        tokens = batch_tokens(chunk, device)
        rows = torch.tensor([e.answer_index - 1 for e in chunk], dtype=torch.long, device=device)
        roll.append(rollout_block_mass(model, tokens, nb, bs, rows).cpu())
        trace.append(trace_block_mass(model, tokens, nb, bs, rows).cpu())
    return torch.cat(roll), torch.cat(trace)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--runs", default="runs/teachers/extended")
    parser.add_argument("--seeds", nargs="+", default=["seed0", "seed1", "seed2", "seed4"])
    parser.add_argument("--budgets", type=int, nargs="+", default=[3, 4, 5, 8])
    parser.add_argument("--n", type=int, default=300)
    parser.add_argument("--batch", type=int, default=16)
    parser.add_argument("--out", default="runs/diagnostics/budget_sweep.json")
    args = parser.parse_args()

    device = resolve_device(None)
    report = {}
    for seed in args.seeds:
        model, config = load_teacher(Path(args.runs) / seed, device)
        nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
        vocab = vocab_from_config(config)
        exs = [make_multi_hop(SEED_BASE + i, vocab, nb, bs, n_hops=2) for i in range(args.n)]

        readout = causal_readout(model, exs, 32)
        roll_mass, trace_mass = path_masses(model, exs, args.batch)
        rng = random.Random(0)
        entry = {"n_blocks": nb}
        for k in args.budgets:
            arms = {
                "attention_max": attention_label_sets(model, exs, k, "max", 32),
                "attention_mean": attention_label_sets(model, exs, k, "mean", 32),
                "rollout": top_k_sets(roll_mass, k),
                "trace": top_k_sets(trace_mass, k),
                "causal_ablation": causal_label_sets(readout, k),
                "annotated": padded_annotated(exs, k, rng),
                "random": [
                    frozenset(random.Random(1000 + i).sample(range(nb), k)) for i in range(len(exs))
                ],
            }
            got = {name: round(routed_accuracy(model, exs, sel, 32), 4) for name, sel in arms.items()}
            # Chain coverage separates "found the route" from "got lucky".
            got["chain_recall_rollout"] = round(
                sum(set(ex.meta["chain_blocks"]) <= s for ex, s in zip(exs, arms["rollout"])) / len(exs), 4
            )
            got["chain_recall_attention_max"] = round(
                sum(set(ex.meta["chain_blocks"]) <= s for ex, s in zip(exs, arms["attention_max"])) / len(exs), 4
            )
            got["context_fraction"] = round(k / nb, 4)
            entry[f"k{k}"] = got
            print(seed, f"k={k}", json.dumps(got), flush=True)
        report[seed] = entry

    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/counterfactual_scope.py <==
"""Does a counterfactual sufficiency test rescue the estimator on redundant chains?

scripts/redundant_chains.py showed both the floored estimator and the greedy
search failing on two disjoint chains, and traced part of the greedy failure to
the sufficiency test itself: masking everything outside a candidate set leaves a
lone record with the only visible value, which the model reproduces. Sets that
are merely copied therefore score as sufficient.

This script reruns the comparison with the complement resampled rather than
masked, so a copied record no longer determines the answer. Everything else --
task, teachers, budget, search order -- is unchanged, so a difference in the
recovered sets is attributable to the criterion.

Reported per teacher, for masking and for counterfactual side by side: how many
blocks pass as singleton-sufficient inside and outside the chains, and what the
greedy search returns (size, coverage of a real chain, shortcut rate).

    python scripts/counterfactual_scope.py --seeds seed0 seed1 seed2 seed4
"""

import argparse
import json
from pathlib import Path

from learning_what_matters.counterfactual import counterfactual_sufficient, greedy_counterfactual_set
from learning_what_matters.harness import load_teacher, resolve_device, vocab_from_config
from learning_what_matters.labels import causal_readout, greedy_sufficient_set
from learning_what_matters.routers import routed_accuracy
from learning_what_matters.tasks_hard import make_redundant_chains

SEED_BASE = 900_000


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--runs", default="runs/teachers/extended")
    parser.add_argument("--seeds", nargs="+", default=["seed0", "seed1", "seed2", "seed4"])
    parser.add_argument("--n", type=int, default=200)
    parser.add_argument("--n-greedy", type=int, default=100)
    parser.add_argument("--greedy-max", type=int, default=8)
    parser.add_argument("--draws", type=int, default=3)
    parser.add_argument("--batch", type=int, default=32)
    parser.add_argument("--out", default="runs/diagnostics/counterfactual_scope.json")
    args = parser.parse_args()

    device = resolve_device(None)
    report = {}
    for seed in args.seeds:
        model, config = load_teacher(Path(args.runs) / seed, device)
        nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
        vocab = vocab_from_config(config)
        exs = [make_redundant_chains(SEED_BASE + i, vocab, nb, bs, n_hops=2, n_chains=2)
               for i in range(args.n)]
        readout = causal_readout(model, exs, args.batch)

        # Singleton sufficiency under each criterion, split by whether the block
        # lies on a chain. Masking passes chain endpoints by copying; the
        # counterfactual test should not.
        cf_chain = cf_off = 0
        for b in range(nb):
            keeps = [frozenset({b})] * len(exs)
            ok = counterfactual_sufficient(model, exs, keeps, vocab, args.draws, batch_size=args.batch)
            for flag, ex in zip(ok, exs):
                if flag:
                    if b in ex.causal_union:
                        cf_chain += 1
                    else:
                        cf_off += 1
        mask_chain = sum(
            len(set(readout.singleton_sufficient[i].nonzero().flatten().tolist()) & ex.causal_union)
            for i, ex in enumerate(exs)
        )
        mask_off = sum(
            len(set(readout.singleton_sufficient[i].nonzero().flatten().tolist()) - ex.causal_union)
            for i, ex in enumerate(exs)
        )

        # Greedy under each criterion, same necessity ordering for both.
        greedy_exs = exs[: args.n_greedy]
        orders = [readout.necessity_delta[i].argsort(descending=True).tolist()
                  for i in range(len(greedy_exs))]
        mask_sets, cf_sets = [], []
        for ex, order in zip(greedy_exs, orders):
            mask_sets.append(greedy_sufficient_set(model, ex, order, max_size=args.greedy_max))
            cf_sets.append(
                greedy_counterfactual_set(model, ex, order, vocab, args.draws, args.greedy_max)
            )

        def summarize(sets):
            found = [s for s in sets if s is not None]
            covers = sum(
                any(t <= s for t in ex.sufficient_sets)
                for s, ex in zip(sets, greedy_exs) if s is not None
            )
            return {
                "found": round(len(found) / len(sets), 4),
                "covers_a_chain": round(covers / len(sets), 4),
                "shortcut": round((len(found) - covers) / len(sets), 4),
                "mean_size": round(sum(len(s) for s in found) / max(len(found), 1), 3),
            }

        row = {
            "dense": round(routed_accuracy(model, exs, [frozenset(range(nb))] * len(exs), args.batch), 4),
            "mask_singletons_in_chain_per_example": round(mask_chain / len(exs), 3),
            "mask_singletons_off_chain_per_example": round(mask_off / len(exs), 3),
            "cf_singletons_in_chain_per_example": round(cf_chain / len(exs), 3),
            "cf_singletons_off_chain_per_example": round(cf_off / len(exs), 3),
            "greedy_mask": summarize(mask_sets),
            "greedy_counterfactual": summarize(cf_sets),
        }
        report[seed] = row
        print(seed, json.dumps(row, indent=1), flush=True)

    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/crosscheck_backend.py <==
"""The selector's keep-sets decoded through KVzip's eviction path.

Reads the token ranges from scripts/qasper_keepsets.py, turns each into a
KVzip retention mask (one score per kept context token, the same for every
layer and head), prunes with KVzip's own machinery, and decodes each
question. Comparing the answers with the shipped physical-eviction results
for the same keep-sets separates the selection from the decode backend.

    PYTHONPATH=~/ai/kvzip:scripts ~/ai/kvzip/.venv/bin/python \\
        scripts/crosscheck_backend.py --data-dir qasper
"""

import argparse
import json
import sys
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))
from ev_qasper import answer_in, load_papers, segment_paper


@torch.inference_mode()
def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data-dir", default="qasper")
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--keepsets", default="runs/external/keepsets_crosscheck.json")
    parser.add_argument("--evict", default="runs/external/ev_qasper_evict_7B.json")
    parser.add_argument("--out", default="runs/external/crosscheck_backend.json")
    args = parser.parse_args()

    from model import ModelKVzip
    model = ModelKVzip(args.model)
    tokenizer = model.tokenizer
    empty = torch.zeros((1, 0), dtype=torch.long, device="cuda")
    keeps = {r["paper"]: r for r in json.loads(Path(args.keepsets).read_text())}
    evr = {(r["paper"], r["qid"]): r for r in json.loads(Path(args.evict).read_text())["rows"]}
    papers = {p["paper_id"]: p for p in load_papers(args.data_dir, "dev", 0)}

    rows = []
    for pid, ks in keeps.items():
        paper = papers[pid]
        qs = [(q, segment_paper(tokenizer, paper, q["question"])) for q in paper["questions"][:4]
              if (pid, q["qid"]) in evr]
        if not qs:
            continue
        seg0 = qs[0][1]
        t0, t1 = seg0["t0"], seg0["t1"]
        model.sys_prompt_ids = torch.tensor([seg0["ids"][:t0]], device="cuda")
        model.postfix_ids = empty
        ctx_ids = torch.tensor([seg0["ids"][t0:t1]], device="cuda")
        ctx = t1 - t0
        for budget, spec in ks["budgets"].items():
            mask = torch.zeros(ctx)
            for s, e in spec["ranges"]:
                mask[s:e] = 1.0
            kv = model.prefill(ctx_ids, do_score=False)
            n_layers, n_heads = model.config.num_hidden_layers, model.config.num_key_value_heads
            kv.score = [mask[None, None, :].expand(1, n_heads, ctx).clone().cuda() for _ in range(n_layers)]
            kv.get_score = False
            # keep exactly the masked tokens: the threshold sits just under 1
            kv.prune(ratio=min((mask.sum().item() + 1) / ctx + 1e-6, 0.9999))
            kept = float(kv.valid.float().mean().item())
            for q, seg in qs:
                query_ids = torch.tensor([seg["ids"][t1:]], device="cuda")
                model.gen_kwargs["max_new_tokens"] = (8 if q["kind"] == "yes_no" else 32) + 1
                text = model.generate(query_ids, kv=kv, update_cache=False)
                ours = evr[(pid, q["qid"])]["arms"][f"recovered_b{budget}"]
                rows.append({"paper": pid, "qid": q["qid"], "budget": budget,
                             "achieved": round(kept, 4), "target_frac": spec["kept_frac"],
                             "text_match": text == ours["gen_text"],
                             "hit_kvzip_path": answer_in(q["answer"], text),
                             "hit_ours": ours["gen_hit"]})
            del kv

    agree = sum(r["hit_kvzip_path"] == r["hit_ours"] for r in rows)
    print(f"{len(rows)} question-budget pairs, correctness agrees on {agree}")
    Path(args.out).write_text(json.dumps({"rows": rows}, indent=1))
    print(f"wrote {args.out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/diag_aggregation.py <==
"""Chase the aggregation restriction anomaly.

Observation: restricted to one marked block, the teacher still answers the
count, and better than with full visibility. Three candidate explanations,
each with a probe here:

1. Eval leak: the budget curve fixed n_marked=8, so a model that defaults to
   one count under ablation scores perfectly. Probe: vary the true count
   with the same restriction and see whether predictions track it.
2. Ablation leak: the mask fails to cut whatever path carries the count.
   Probe: compare predictions on a restricted example against the same
   example with the ablated records actually replaced by filler tokens.
3. Off-answer-path computation: the count is aggregated somewhere the mask
   does cut, in which case restriction should push predictions toward the
   visible count, not the true one.

    uv run python scripts/diag_aggregation.py --run runs/teachers/extended/seed0
"""

import argparse
from collections import Counter
from dataclasses import replace
from pathlib import Path

from learning_what_matters.ablation import ablate_blocks, ablation_sets_to_tensor, restriction_sets
from learning_what_matters.harness import answer_predictions, batch_tokens, load_teacher, resolve_device, vocab_from_config
from learning_what_matters.tasks_hard import make_aggregation

SEED_BASE = 61_000


def restricted_predictions(model, examples, visible_sets, device, batch_size=32):
    out = []
    n_blocks = examples[0].n_blocks
    for start in range(0, len(examples), batch_size):
        chunk = list(examples[start : start + batch_size])
        sel = visible_sets[start : start + batch_size]
        tokens = batch_tokens(chunk, device)
        ablated = ablation_sets_to_tensor(restriction_sets(sel, n_blocks), n_blocks, device)
        import torch

        with torch.no_grad(), ablate_blocks(model, ablated, tokens.shape[1], chunk[0].block_size):
            logits = model(tokens)
        rows = torch.arange(len(chunk), device=device)
        pos = torch.tensor([e.answer_index - 1 for e in chunk], dtype=torch.long, device=device)
        out.extend(logits[rows, pos].argmax(dim=-1).tolist())
    return out


def filler_variant(example, visible, vocab):
    """Physically overwrite every record outside ``visible`` with filler."""
    tokens = list(example.tokens)
    for b in range(example.n_blocks):
        if b not in visible:
            start = b * example.block_size
            tokens[start : start + 4] = [vocab.fill] * 4
    return replace(example, tokens=tuple(tokens))


def value_name(vocab, token):
    return vocab.token_name(token)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--run", required=True)
    parser.add_argument("--n", type=int, default=100)
    parser.add_argument("--device", default=None)
    args = parser.parse_args()

    device = resolve_device(args.device)
    model, config = load_teacher(Path(args.run), device)
    nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
    vocab = vocab_from_config(config)

    for n_marked in (4, 6, 8):
        examples = [make_aggregation(SEED_BASE + i, vocab, nb, bs, n_marked=n_marked) for i in range(args.n)]
        dense = answer_predictions(model, examples)
        one_visible = [frozenset({sorted(ex.causal_union)[0]}) for ex in examples]
        restricted = restricted_predictions(model, examples, one_visible, device)
        fillered = [filler_variant(ex, v, vocab) for ex, v in zip(examples, one_visible)]
        filler_preds = answer_predictions(model, fillered)

        def spectrum(preds):
            return dict(Counter(value_name(vocab, p) for p in preds).most_common(4))

        truth = value_name(vocab, examples[0].answer_token)
        print(f"n_marked={n_marked} (truth {truth})")
        print(f"  dense:      acc {sum(p == e.answer_token for p, e in zip(dense, examples)) / args.n:.2f} {spectrum(dense)}")
        print(f"  mask-restr: acc {sum(p == e.answer_token for p, e in zip(restricted, examples)) / args.n:.2f} {spectrum(restricted)}")
        print(f"  filler:     acc {sum(p == e.answer_token for p, e in zip(filler_preds, examples)) / args.n:.2f} {spectrum(filler_preds)}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/diag_ar.py <==
"""Diagnostics for the retrieval-learning plateau.

Two probes. ``--probe attention`` loads a trained run and asks where its
answer-position attention mass sits on unique retrieval: if the target block
is already top-attended while accuracy is low, value routing is the problem;
if attention is diffuse, key matching never formed. ``--probe single-key``
trains a stripped-down associative recall where keys are single tokens, same
harness and scale otherwise: fast learning here isolates the two-token key
composition as the bottleneck.

    uv run python scripts/diag_ar.py --probe attention --run runs/teachers/smoke_mq/seed0
    uv run python scripts/diag_ar.py --probe single-key
"""

import argparse
import random

import torch

from learning_what_matters.agreement import acceptable_rate
from learning_what_matters.harness import (
    TeacherConfig,
    answer_accuracy,
    build_teacher,
    load_teacher,
    resolve_device,
    train_teacher,
)
from learning_what_matters.labels import attention_label_sets
from learning_what_matters.tasks import RoutingExample, make_unique_retrieval
from learning_what_matters.vocab import Vocab

# Single-key task layout: records are [WRITE key value FILL...], the query is
# [QUERY key ANSWER value]. Key ids live in their own range so nothing about
# the vocabulary is shared between key and value roles.
N_KEYS = 200


def single_key_example(
    seed: int, n_blocks: int, block_size: int, n_queries: int, vocab: Vocab, direct: bool = False
) -> RoutingExample:
    rng = random.Random(f"singlekey:{seed}")
    base_key = vocab.vocab_size  # append a fresh key range after the standard vocab
    keys = rng.sample(range(N_KEYS), n_blocks)
    records = {b: (vocab.write, base_key + keys[b], vocab.value(rng.randrange(vocab.n_values))) for b in range(n_blocks)}
    tokens: list[int] = []
    for b in range(n_blocks):
        _, key, val = records[b]
        record = [vocab.write, key, val]
        tokens += record + [vocab.fill] * (block_size - len(record))
    target_block = rng.randrange(n_blocks)
    query_blocks = [target_block] + rng.sample([b for b in range(n_blocks) if b != target_block], n_queries - 1)
    positions, targets = [], []
    for b in query_blocks:
        _, key, val = records[b]
        # direct: MQAR-style, the value is predicted straight from the key
        # token; otherwise the standard tail with the ANSWER indirection.
        tokens += [vocab.query, key, val] if direct else [vocab.query, key, vocab.answer, val]
        positions.append(len(tokens) - 1)
        targets.append(val)
    return RoutingExample(
        task="single_key",
        seed=seed,
        tokens=tuple(tokens),
        block_size=block_size,
        n_blocks=n_blocks,
        answer_index=positions[0],
        answer_token=targets[0],
        query_positions=tuple(positions),
        query_targets=tuple(targets),
        sufficient_sets=(frozenset({target_block}),),
        records={b: (vocab.write, k, v) for b, (_, k, v) in records.items()},
        meta={"query_key": (records[target_block][1],), "target_block": target_block},
    )


def probe_attention(args) -> None:
    device = resolve_device(args.device)
    model, config = load_teacher(args.run, device)
    nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
    vocab = Vocab()
    examples = [make_unique_retrieval(80_000 + i, vocab, nb, bs) for i in range(300)]
    accuracy = answer_accuracy(model, examples)
    for k in (1, 2, max(1, nb // 4)):
        for agg in ("max", "mean"):
            labels = attention_label_sets(model, examples, k, agg)
            rate = acceptable_rate(labels, examples)
            print(f"top-{k} attention ({agg} over heads) covers the target block: {rate:.3f}")
    print(f"answer accuracy on the same examples: {accuracy:.3f}")


class ReferenceLM(torch.nn.Module):
    """Minimal decoder-only transformer on torch.nn primitives only.

    Exists to separate "the task is hard" from "the stack has a problem":
    same data, same loss, no shared model code with blocksmith-lm.
    """

    def __init__(self, vocab_size: int, d_model: int, n_layers: int, n_heads: int, max_len: int):
        super().__init__()
        self.tok = torch.nn.Embedding(vocab_size, d_model)
        self.pos = torch.nn.Embedding(max_len, d_model)
        layer = torch.nn.TransformerEncoderLayer(
            d_model, n_heads, dim_feedforward=4 * d_model, batch_first=True, norm_first=True, dropout=0.0
        )
        self.encoder = torch.nn.TransformerEncoder(layer, n_layers)
        self.head = torch.nn.Linear(d_model, vocab_size)

    def forward(self, tokens):
        positions = torch.arange(tokens.shape[1], device=tokens.device)
        x = self.tok(tokens) + self.pos(positions)
        mask = torch.nn.Transformer.generate_square_subsequent_mask(tokens.shape[1], device=tokens.device)
        return self.head(self.encoder(x, mask=mask, is_causal=True))


def probe_single_key(args) -> None:
    device = resolve_device(args.device)
    vocab = Vocab()
    torch.manual_seed(0)
    if args.arch == "reference":
        model = ReferenceLM(vocab.vocab_size + N_KEYS, 128, 4, 4, 512).to(device)
    else:
        config = TeacherConfig(
            vocab_size=vocab.vocab_size + N_KEYS,
            context_length=512,
            num_layers=4,
            num_heads=4,
            d_model=128,
            d_ff=320,
            pos_encoding=args.pos,
        )
        model = build_teacher(config, device)
    evals = [single_key_example(s, args.n_blocks, args.block_size, 1, vocab, args.direct) for s in range(200)]

    def sample_batch(step: int) -> list[RoutingExample]:
        base = 1_000_000 + step * 64
        return [
            single_key_example(base + i, args.n_blocks, args.block_size, args.queries, vocab, args.direct)
            for i in range(64)
        ]

    def on_log(step: int, loss: float) -> None:
        if step % 500 == 0 or step == args.steps - 1:
            print(f"  step {step}: loss {loss:.4f} unique-acc {answer_accuracy(model, evals):.3f}")

    train_teacher(model, sample_batch, steps=args.steps, lr_max=args.lr, lr_min=args.lr / 10, on_log=on_log)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--probe", choices=("attention", "single-key"), required=True)
    parser.add_argument("--run", default=None)
    parser.add_argument("--steps", type=int, default=3000)
    parser.add_argument("--lr", type=float, default=1e-3)
    parser.add_argument("--n-blocks", type=int, default=8)
    parser.add_argument("--queries", type=int, default=8)
    parser.add_argument("--pos", choices=("rope", "learned"), default="rope")
    parser.add_argument("--arch", choices=("blocksmith", "reference"), default="blocksmith")
    parser.add_argument("--direct", action="store_true", help="predict the value at the key token, MQAR-style")
    parser.add_argument("--block-size", type=int, default=8)
    parser.add_argument("--device", default=None)
    args = parser.parse_args()
    if args.probe == "attention":
        probe_attention(args)
    else:
        probe_single_key(args)


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/diag_multihop.py <==
"""Dissect the multi-hop routing result.

The causal router scores blocks independently, so selecting the chain-end
value record should require information it does not have. This script
retrains the causal router exactly as the ablation run did, then reports
where its selections actually land: recall per chain element, what fills
the third slot when the end value is missed, the score rank of the end
block, and routed accuracy split by whether the end value was kept. If
accuracy flows through selections that do not contain the chain, the
headline number rests on fallback behavior; if end-value recall is high,
the task contains a shortcut the construction must explain.

    python scripts/diag_multihop.py --run runs/teachers/extended/seed0
"""

import argparse
import json
import sys
from collections import Counter
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))
from train_routers import train_router  # noqa: E402

import train_routers  # noqa: E402
from learning_what_matters.harness import batch_tokens, load_teacher, resolve_device, vocab_from_config  # noqa: E402
from learning_what_matters.routers import routed_accuracy  # noqa: E402
from learning_what_matters.tasks_hard import make_multi_hop  # noqa: E402

EVAL_SEED = 400_000


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--run", default="runs/teachers/extended/seed0")
    parser.add_argument("--steps", type=int, default=4000)
    parser.add_argument("--n-eval", type=int, default=300)
    parser.add_argument("--out", default="runs/diagnostics/multihop_router.json")
    args = parser.parse_args()

    device = resolve_device(None)
    teacher, config = load_teacher(Path(args.run), device)
    nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
    vocab = vocab_from_config(config)
    train_routers.TRAIN_TASKS = ("unique", "latest", "duplicate", "multihop")

    router = train_router("causal", teacher, vocab, nb, bs, device, args.steps, 32, 1e-3)

    examples = [make_multi_hop(EVAL_SEED + i, vocab, nb, bs, n_hops=2) for i in range(args.n_eval)]
    tokens = batch_tokens(examples, device)
    # Leak probe: the teacher-forced answer token sits at the end of the
    # sequence; score once as-is and once with it replaced by filler.
    blind = tokens.clone()
    blind[:, -1] = vocab.fill
    with torch.no_grad():
        scores = router(tokens)
        scores_blind = router(blind)
    top3 = scores.topk(3, dim=-1).indices.tolist()
    top3_blind = scores_blind.topk(3, dim=-1).indices.tolist()

    recall = Counter()
    third_slot = Counter()
    end_rank = []
    selections = []
    with_end, without_end = [], []
    for i, ex in enumerate(examples):
        chain = ex.meta["chain_blocks"]  # position-sorted: pointer1, pointer2, value
        sel = frozenset(top3[i])
        selections.append(sel)
        roles = ("pointer1", "pointer2", "end_value")
        for role, block in zip(roles, chain):
            recall[role] += block in sel
        rank = (scores[i].argsort(descending=True) == chain[2]).nonzero().item()
        end_rank.append(rank)
        if chain[2] in sel:
            with_end.append(i)
        else:
            without_end.append(i)
            extras = [b for b in sel if b not in chain]
            for b in extras:
                fam, mem, last = ex.records[b]
                kind = "pointer" if vocab.family_base <= last < vocab.value_base else "value"
                third_slot[kind] += 1

    acc_all = routed_accuracy(teacher, examples, selections, 32)
    acc_with = routed_accuracy(teacher, [examples[i] for i in with_end], [selections[i] for i in with_end], 32) if with_end else None
    acc_without = (
        routed_accuracy(teacher, [examples[i] for i in without_end], [selections[i] for i in without_end], 32)
        if without_end
        else None
    )

    n = len(examples)
    blind_end_recall = sum(examples[i].meta["chain_blocks"][2] in set(top3_blind[i]) for i in range(n)) / n
    blind_selections = [frozenset(s) for s in top3_blind]
    report = {
        "n": n,
        "end_recall_answer_blinded": blind_end_recall,
        "routed_acc_answer_blinded": routed_accuracy(teacher, examples, blind_selections, 32),
        "recall": {k: v / n for k, v in recall.items()},
        "end_rank_mean": sum(end_rank) / n,
        "end_rank_top1_frac": sum(r == 0 for r in end_rank) / n,
        "selections_with_full_chain": sum(set(examples[i].meta["chain_blocks"]) <= selections[i] for i in range(n)) / n,
        "third_slot_when_end_missed": dict(third_slot),
        "n_without_end": len(without_end),
        "routed_acc_all": acc_all,
        "routed_acc_with_end": acc_with,
        "routed_acc_without_end": acc_without,
    }
    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))
    print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/ev_evict.py <==
"""Pre-query selection under physical KV eviction rather than masking.

The Appendix M protocol reruns the model with attention masked away from
dropped blocks, so dropped evidence is invisible during the context
prefill as well. Deployed eviction differs: the context prefills
densely, the cache entries of dropped blocks are then removed, and the
question arrives afterward. Retained entries were computed with the
dropped blocks visible, so information can survive eviction inside them.
This script runs that protocol with the same routers, data, budgets, and
scoring as the masked evaluation: dense prefill of head and context,
selection before the question exists, physical removal of the discarded
keys and values, then the question is appended and the answer decoded
greedily. Cached keys carry their original rotary positions, and the
question tokens keep their original absolute positions, so position
information matches the masked protocol. Scoring is by greedy
generation.

    python scripts/ev_evict.py --model Qwen/Qwen2.5-7B-Instruct \\
        --data-dir ruler_data16k --tag 16k --stale-seeds 3000 \\
        --stale-chars 57000 --out runs/external/ev_evict_7B_16k.json
"""

import argparse
import json
import random
import sys
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))
from ev_stage2 import (
    CAP,
    HIDDEN_LAYER,
    TAP,
    BlockRouter,
    load_examples,
    prequery_features,
    segment,
)


def crop_cache(cache, keep_idx, device):
    """A new cache holding only the kept positions, in order."""
    from transformers import DynamicCache
    idx = torch.tensor(keep_idx, device=device)
    if hasattr(cache, "key_cache"):
        pairs = list(zip(cache.key_cache, cache.value_cache))
    else:
        pairs = [(layer.keys, layer.values) for layer in cache.layers]
    return DynamicCache(
        (k.index_select(2, idx), v.index_select(2, idx)) for k, v in pairs)


@torch.no_grad()
def decode_with_cache(model, cache, q_ids, q_pos, kept_len, gen_tokens, device):
    """Feed the question over the pruned cache, then decode greedily.

    Positions are the original absolute ones; the attention mask only
    states how many cache entries exist, since the pruned cache is dense.
    """
    ids = torch.tensor([q_ids], device=device)
    pos = torch.tensor(q_pos, device=device)
    # the framework's causal mask compares cache slot indices, and after
    # pruning the question's slots sit far below its positions, so build
    # the mask explicitly: every cache entry visible, strict causality
    # among the question tokens
    q_len = ids.shape[1]
    dt = next(model.parameters()).dtype
    mask = torch.zeros(1, 1, q_len, kept_len + q_len, device=device, dtype=dt)
    qq = torch.full((q_len, q_len), torch.finfo(dt).min, device=device, dtype=dt).triu(diagonal=1)
    mask[0, 0, :, kept_len:] = qq
    out = model(input_ids=ids, past_key_values=cache, cache_position=pos,
                position_ids=pos[None], attention_mask=mask, use_cache=True)
    cache = out.past_key_values
    tok = out.logits[0, -1].argmax().reshape(1, 1)
    gen = [tok.item()]
    next_pos = q_pos[-1] + 1
    for step in range(gen_tokens - 1):
        mask = torch.ones(1, kept_len + len(q_pos) + step + 1, device=device, dtype=torch.long)
        step_pos = torch.tensor([next_pos + step], device=device)
        o = model(input_ids=tok, past_key_values=cache, attention_mask=mask,
                  cache_position=step_pos, position_ids=step_pos[None], use_cache=True)
        cache = o.past_key_values
        tok = o.logits[0, -1].argmax().reshape(1, 1)
        gen.append(tok.item())
    return gen


@torch.no_grad()
def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--data-dir", default="ruler_data16k")
    parser.add_argument("--tasks", nargs="+",
                        default=["niah_single_1", "niah_multikey_1", "vt", "stale", "stale_any"])
    parser.add_argument("--n-eval", type=int, default=60)
    parser.add_argument("--budgets", type=float, nargs="+", default=[0.10, 0.25])
    parser.add_argument("--stale-chars", type=int, default=57000)
    parser.add_argument("--stale-seeds", type=int, default=3000)
    parser.add_argument("--router-seed", type=int, default=0)
    parser.add_argument("--router-tag", default="")
    parser.add_argument("--tag", default="16k")
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    device = torch.device("cuda" if torch.cuda.is_available() else
                          "mps" if torch.backends.mps.is_available() else "cpu")
    from transformers import AutoModelForCausalLM, AutoTokenizer
    from transformers.modeling_utils import ALL_ATTENTION_FUNCTIONS

    tokenizer = AutoTokenizer.from_pretrained(args.model)
    ALL_ATTENTION_FUNCTIONS["colsum2"] = CAP.attention
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="colsum2").to(device)
    model.eval()
    TAP.attach(model, HIDDEN_LAYER)
    head_dim = model.config.hidden_size // model.config.num_attention_heads
    embed = model.get_input_embeddings()

    routers = {}
    suffix = "_pq" + args.router_tag
    for arm in () if args.router_tag == "none" else ("attention", "causal"):
        ck = torch.load(f"runs/external/router_{arm}_rs{args.router_seed}{suffix}.pt",
                        map_location=device)
        r = BlockRouter(ck["hidden"]).to(device)
        r.load_state_dict(ck["state"])
        r.eval()
        routers[f"router_{arm}"] = r

    gen_len = {"niah_single_1": 32, "niah_multikey_1": 32, "stale": 32,
               "stale_any": 32, "vt": 64}
    out_path = Path(args.out or f"runs/external/ev_evict_{args.model.split('/')[-1]}_{args.tag}.json")
    out_path.parent.mkdir(parents=True, exist_ok=True)
    results = {"model": args.model, "tag": args.tag, "budgets": args.budgets,
               "protocol": "dense prefill, physical KV eviction, original positions",
               "tasks": {}}
    if out_path.exists():
        prev = json.loads(out_path.read_text())
        if prev.get("tag") == args.tag and prev.get("model") == args.model:
            results["tasks"] = prev.get("tasks", {})

    for task in args.tasks:
        if task in results["tasks"]:
            print(f"skip {task} (already checkpointed)", flush=True)
            continue
        examples = load_examples(task, args.data_dir, args.n_eval, args.stale_seeds, args.stale_chars)
        rows = []
        for i, ex in enumerate(examples):
            seg = segment(tokenizer, task, ex)
            t0, t1 = seg["t0"], seg["t1"]
            bounds = seg["bounds"]
            n_blocks = seg["n_blocks"]
            q_ids = seg["ids"][t1:]
            q_pos = list(range(t1, len(seg["ids"])))
            gtok = gen_len[task]

            prefill = torch.tensor([seg["ids"][:t1]], device=device)
            CAP.reset(t1, t1, head_dim, device)
            out = model(input_ids=prefill, use_cache=True)
            CAP.enabled = False
            hidden = TAP.value[0].float()
            full_cache = out.past_key_values
            attn = torch.tensor([CAP.full[s:e].sum().item() for s, e in bounds])
            query, blocks = prequery_features(embed, seg["ids"], seg, device, hidden)
            rscores = {name: r(query, blocks).cpu() for name, r in routers.items()}

            # dense reference: the same decode over the uncropped cache
            dense_gen = decode_with_cache(model, crop_cache(full_cache, list(range(t1)), device),
                                          q_ids, q_pos, t1, gtok, device)
            dense_hit = all(o in tokenizer.decode(dense_gen) for o in ex["outputs"])
            row = {"index": ex.get("index", i), "n_blocks": n_blocks,
                   "dense": {"gen_hit": dense_hit}, "arms": {}}
            rng = random.Random(f"ev-{task}-{i}")
            for frac in args.budgets:
                budget = max(1, round(frac * n_blocks))
                keeps = {
                    "random": set(rng.sample(range(n_blocks), min(budget, n_blocks))),
                    "recency": set(range(max(0, n_blocks - budget), n_blocks)),
                    "h2o": set(attn.topk(min(budget, n_blocks)).indices.tolist()),
                    "oracle": set(seg["qf"][:budget]),
                }
                for b in range(n_blocks - 1, -1, -1):
                    if len(keeps["oracle"]) >= budget:
                        break
                    keeps["oracle"].add(b)
                for name, sc in rscores.items():
                    keeps[name] = set(sc.topk(min(budget, n_blocks)).indices.tolist())
                for name, keep in keeps.items():
                    keep_idx = list(range(t0))
                    for b in sorted(keep):
                        keep_idx.extend(range(bounds[b][0], bounds[b][1]))
                    cache = crop_cache(full_cache, keep_idx, device)
                    gen = decode_with_cache(model, cache, q_ids, q_pos, len(keep_idx), gtok, device)
                    gen_text = tokenizer.decode(gen)
                    row["arms"][f"{name}_b{int(frac*100)}"] = {
                        "gen_hit": all(o in gen_text for o in ex["outputs"]),
                        "oracle_recall": round(
                            len(keep & set(seg["oracle"])) / max(1, len(seg["oracle"])), 4),
                        "qf_recall": round(
                            len(keep & set(seg["qf"])) / max(1, len(seg["qf"])), 4),
                        "kept": len(keep)}
                    del cache
            del full_cache, out
            rows.append(row)
            if (i + 1) % 10 == 0 or i == 0:
                print(f"{args.tag} {task} {i+1}/{len(examples)} "
                      f"dense={sum(r['dense']['gen_hit'] for r in rows)}", flush=True)
        results["tasks"][task] = rows
        out_path.write_text(json.dumps(results, indent=2))
        print(f"checkpointed {out_path} after {task}", flush=True)
    print(f"wrote {out_path}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/ev_gates.py <==
"""Evaluate the four Stage-1 gates over an ev_pilot results file.

Gate 1  the causal oracle preserves >= ~90% of dense-correct answers
Gate 2  a real eviction policy discards causal evidence on a substantial
        fraction of examples
Gate 3  discarding causal evidence predicts failure (conditional split)
Gate 4  the pattern holds with the first context block always retained

Preservation is measured on the dense-correct subset under the primary
teacher-forced rule; the generative hit rate is printed alongside as the
secondary readout.

    python scripts/ev_gates.py runs/external/ev_pilot_Qwen2.5-3B-Instruct.json
"""

import json
import sys
from pathlib import Path


def rate(pairs):
    n = len(pairs)
    return (sum(pairs) / n if n else float("nan")), n


def main():
    path = Path(sys.argv[1])
    data = json.loads(path.read_text())
    budgets = [int(100 * b) for b in data["budgets"]]
    arms = ["random", "recency", "h2o", "snapkv", "oracle"]

    for task, rows in data["tasks"].items():
        dense_ok = [r for r in rows if r["dense"]["tf"]]
        print(f"\n== {task}: n={len(rows)}, dense-correct={len(dense_ok)} "
              f"(dense tf_frac mean {sum(r['dense']['tf_frac'] for r in rows)/len(rows):.3f})")
        if not dense_ok:
            print("   no dense-correct examples; gates undefined here")
            continue
        for b in budgets:
            for sink in ("", "_sink"):
                line = [f"  b{b}{sink or '     '}"]
                for arm in arms:
                    key = f"{arm}_b{b}{sink}"
                    tf, _ = rate([r["arms"][key]["tf"] for r in dense_ok])
                    gh, _ = rate([r["arms"][key]["gen_hit"] for r in dense_ok])
                    rec, _ = rate([r["arms"][key]["oracle_recall"] for r in dense_ok])
                    line.append(f"{arm} tf={tf:.2f} gen={gh:.2f} rec={rec:.2f}")
                print("  ".join(line))
            # gate 3: preservation conditional on full causal survival, best policy
            for arm in ("h2o", "snapkv"):
                key = f"{arm}_b{b}"
                kept = [r["arms"][key]["tf"] for r in dense_ok if r["arms"][key]["oracle_recall"] == 1]
                lost = [r["arms"][key]["tf"] for r in dense_ok if r["arms"][key]["oracle_recall"] < 1]
                kr, kn = rate(kept)
                lr, ln = rate(lost)
                print(f"    gate3 {arm} b{b}: survived n={kn} tf={kr:.2f} | evicted n={ln} tf={lr:.2f}")

    print("\nGate summary (dense-correct subset, primary rule):")
    for task, rows in data["tasks"].items():
        dense_ok = [r for r in rows if r["dense"]["tf"]]
        if not dense_ok:
            continue
        for b in budgets:
            o, _ = rate([r["arms"][f"oracle_b{b}"]["tf"] for r in dense_ok])
            best_pol = max(
                (rate([r["arms"][f"{a}_b{b}"]["tf"] for r in dense_ok])[0], a)
                for a in ("h2o", "snapkv", "recency", "random"))
            evict = [1 - (r["arms"][f"{best_pol[1]}_b{b}"]["oracle_recall"] == 1) for r in dense_ok]
            ev, _ = rate(evict)
            os_, _ = rate([r["arms"][f"oracle_b{b}_sink"]["tf"] for r in dense_ok])
            bs, _ = rate([r["arms"][f"{best_pol[1]}_b{b}_sink"]["tf"] for r in dense_ok])
            print(f"  {task} b{b}: oracle={o:.2f} best-policy={best_pol[0]:.2f}({best_pol[1]}) "
                  f"evict-frac={ev:.2f} | sink: oracle={os_:.2f} policy={bs:.2f}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/ev_kvzip.py <==
"""KVzip's reconstruction score at block granularity, in the pre-query regime.

KVzip (Kim et al., NeurIPS 2025) scores a KV pair by the maximum
attention it receives while the model repeats the context back under
teacher forcing, prompted with "Repeat the previous context:". The score
needs no question, so unlike accumulated attention or output
reconstruction it is computed from a task other than passively reading
the context. This script transplants that score into the block-eviction
harness on the same examples as the H2O, SnapKV, and ReST-KV runs.

Divergences from the cited method, all forced by the harness or the
scale: blocks instead of tokens, one global selection instead of the
per-head budgets, and no chunked scoring, since every context here fits
one forward pass, which makes the score Eq. 2 exactly rather than the
paper's chunked approximation of it. Two head aggregations are recorded
per token, the max over heads and layers and the mean, and a block
scores the mean over its tokens.

Results stay out of the paper until reviewed.

    python scripts/ev_kvzip.py --model Qwen/Qwen2.5-7B-Instruct \\
        --data-dir ruler_data --tag 8k --stale-seeds 1000 --stale-chars 28000 \\
        --out runs/external/ev_kvzip_7B_8k.json
"""

import argparse
import json
import sys
from pathlib import Path

import torch
import torch.nn.functional as F

sys.path.insert(0, str(Path(__file__).resolve().parent))
from ev_pilot import score_arm
from ev_stage2 import load_examples, segment

REPEAT_PROMPT = "\n\nRepeat the previous context:"


class RepeatCapture:
    """Per-key maximum cross-attention during the repeat pass.

    The scored forward is prefix + context + repeat prompt + context
    again, all in one causal pass, so the repeat rows see exactly what
    they would see decoding against the prefilled cache. For query rows
    at or past ``score_from`` the attention each key in [0, n_keys)
    receives is reduced two ways: a running max over rows, heads, and
    layers, and a running sum of per-head row-maxima for the mean.
    """

    def __init__(self):
        self.enabled = False

    def reset(self, n_keys, score_from, device):
        self.n_keys = n_keys
        self.score_from = score_from
        self.key_max = torch.zeros(n_keys, device=device, dtype=torch.float32)
        self.key_sum = torch.zeros(n_keys, device=device, dtype=torch.float32)
        self.head_count = 0
        self.enabled = True

    def attention(self, module, query, key, value, attention_mask, scaling=None, dropout=0.0, **kwargs):
        n_rep = query.shape[1] // key.shape[1]
        k = key.repeat_interleave(n_rep, dim=1)
        v = value.repeat_interleave(n_rep, dim=1)
        if self.enabled:
            n_heads, q_len = query.shape[1], query.shape[2]
            kv_len = k.shape[2]
            scale = scaling if scaling is not None else query.shape[-1] ** -0.5
            for h in range(n_heads):
                m_h = torch.zeros(self.n_keys, device=query.device, dtype=torch.float32)
                for s in range(self.score_from, q_len, 256):
                    e = min(s + 256, q_len)
                    logits = (query[0, h, s:e].float() @ k[0, h].float().T) * scale
                    if attention_mask is not None:
                        logits = logits + attention_mask[0, 0, s:e, :kv_len].float()
                    else:
                        cm = torch.full((e - s, kv_len), torch.finfo(torch.float32).min,
                                        device=logits.device).triu(diagonal=kv_len - q_len + s + 1)
                        logits = logits + cm
                    probs = logits.softmax(dim=-1)
                    m_h = torch.maximum(m_h, probs[:, :self.n_keys].amax(dim=0))
                    del logits, probs
                self.key_max = torch.maximum(self.key_max, m_h)
                self.key_sum += m_h
                self.head_count += 1
        if attention_mask is not None:
            out = F.scaled_dot_product_attention(
                query, k, v, attn_mask=attention_mask[..., :k.shape[2]])
        elif query.shape[2] == k.shape[2]:
            out = F.scaled_dot_product_attention(query, k, v, is_causal=True)
        else:
            # cached decode with no prepared mask: torch's is_causal is
            # top-left aligned, so build the bottom-right causal mask
            q_len, kv_len = query.shape[2], k.shape[2]
            cm = torch.full((q_len, kv_len), torch.finfo(query.dtype).min,
                            device=query.device, dtype=query.dtype)
            cm = cm.triu(diagonal=kv_len - q_len + 1)
            out = F.scaled_dot_product_attention(query, k, v, attn_mask=cm)
        return out.transpose(1, 2).contiguous(), None


CAP = RepeatCapture()


def block_scores(cap, bounds):
    mean_per_key = cap.key_sum / max(1, cap.head_count)
    hmax = torch.tensor([cap.key_max[s:e].mean().item() for s, e in bounds])
    hmean = torch.tensor([mean_per_key[s:e].mean().item() for s, e in bounds])
    return {"kvzip_hmax": hmax, "kvzip_hmean": hmean}


@torch.no_grad()
def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--data-dir", default="ruler_data")
    parser.add_argument("--tasks", nargs="+",
                        default=["niah_single_1", "niah_multikey_1", "vt", "stale", "stale_any"])
    parser.add_argument("--n-eval", type=int, default=60)
    parser.add_argument("--budgets", type=float, nargs="+", default=[0.10, 0.25, 0.50])
    parser.add_argument("--stale-chars", type=int, default=28000)
    parser.add_argument("--stale-seeds", type=int, default=1000)
    parser.add_argument("--tag", default="8k")
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    device = torch.device("cuda" if torch.cuda.is_available() else
                          "mps" if torch.backends.mps.is_available() else "cpu")
    from transformers import AutoModelForCausalLM, AutoTokenizer
    from transformers.modeling_utils import ALL_ATTENTION_FUNCTIONS

    tokenizer = AutoTokenizer.from_pretrained(args.model)
    ALL_ATTENTION_FUNCTIONS["repeatcap"] = CAP.attention
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="repeatcap").to(device)
    model.eval()
    repeat_ids = tokenizer(REPEAT_PROMPT, add_special_tokens=False)["input_ids"]

    gen_len = {"niah_single_1": 32, "niah_multikey_1": 32, "stale": 32,
               "stale_any": 32, "vt": 64}
    out_path = Path(args.out or f"runs/external/ev_kvzip_{args.model.split('/')[-1]}_{args.tag}.json")
    out_path.parent.mkdir(parents=True, exist_ok=True)
    results = {"model": args.model, "tag": args.tag, "budgets": args.budgets,
               "repeat_prompt": REPEAT_PROMPT, "tasks": {}}
    if out_path.exists():
        prev = json.loads(out_path.read_text())
        if prev.get("tag") == args.tag and prev.get("model") == args.model:
            results["tasks"] = prev.get("tasks", {})

    for task in args.tasks:
        if task in results["tasks"]:
            print(f"skip {task} (already checkpointed)", flush=True)
            continue
        examples = load_examples(task, args.data_dir, args.n_eval, args.stale_seeds, args.stale_chars)
        rows = []
        for i, ex in enumerate(examples):
            seg = segment(tokenizer, task, ex)
            ref = " " + ", ".join(ex["outputs"]) if len(ex["outputs"]) > 1 else " " + ex["outputs"][0]
            ans_ids = tokenizer(ref, add_special_tokens=False)["input_ids"]
            ids = torch.tensor([seg["ids"] + ans_ids], device=device)
            answer_start = len(seg["ids"])
            t0, t1 = seg["t0"], seg["t1"]

            score_ids = seg["ids"][:t1] + repeat_ids + seg["ids"][t0:t1]
            CAP.reset(t1, t1, device)
            model(input_ids=torch.tensor([score_ids], device=device))
            CAP.enabled = False
            scores = block_scores(CAP, seg["bounds"])

            dense_ok, dense_frac, dense_gen = score_arm(
                model, ids, [(0, ids.shape[1])], answer_start, gen_len[task], device)
            row = {"index": ex.get("index", i), "n_blocks": seg["n_blocks"],
                   "dense": {"tf": bool(dense_ok), "tf_frac": round(dense_frac, 4),
                             "gen_hit": all(o in tokenizer.decode(dense_gen) for o in ex["outputs"])},
                   "arms": {}}
            n_blocks = seg["n_blocks"]
            for frac in args.budgets:
                budget = max(1, round(frac * n_blocks))
                for name, sc in scores.items():
                    keep = set(sc.topk(min(budget, n_blocks)).indices.tolist())
                    ranges = [(0, t0)] + [seg["bounds"][b] for b in sorted(keep)] \
                        + [(t1, ids.shape[1])]
                    ok, tfrac, gen = score_arm(model, ids, ranges, answer_start, gen_len[task], device)
                    row["arms"][f"{name}_b{int(frac*100)}"] = {
                        "tf": bool(ok), "tf_frac": round(tfrac, 4),
                        "gen_hit": all(o in tokenizer.decode(gen) for o in ex["outputs"]),
                        "oracle_recall": round(
                            len(keep & set(seg["oracle"])) / max(1, len(seg["oracle"])), 4),
                        "qf_recall": round(
                            len(keep & set(seg["qf"])) / max(1, len(seg["qf"])), 4)}
            rows.append(row)
            if (i + 1) % 10 == 0 or i == 0:
                print(f"{args.tag} {task} {i+1}/{len(examples)} "
                      f"dense_tf={sum(r['dense']['tf'] for r in rows)}", flush=True)
        results["tasks"][task] = rows
        out_path.write_text(json.dumps(results, indent=2))
        print(f"checkpointed {out_path} after {task}", flush=True)
    print(f"wrote {out_path}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/ev_kvzip_native.py <==
"""The official KVzip system on QASPER under physical eviction.

Runs snu-mllab/KVzip unmodified as the compressor: its repeat-pass
importance scoring with native chunking, its per-head non-uniform
eviction, its cache classes. The harness supplies our protocol around
it: the QASPER prompt is the same raw text as the shipped tables, the
title header rides as the protected prefix in place of a chat system
prompt, the question is withheld from scoring, every question of a
document starts from the same compressed cache, and answers are scored
by the same containment rule on the same greedy decode lengths.

Checks built in: the unpruned cache must reproduce answers question by
question (recorded per row as dense_native), and on the first few
documents a prune at ratio 1.0 must leave every generation
byte-identical. Achieved retained context-KV fractions are recorded per
budget alongside the nominal ratio, and scoring wall time per document.

Needs the KVzip clone on PYTHONPATH and its pinned environment:

    PYTHONPATH=~/ai/kvzip:scripts ~/ai/kvzip/.venv/bin/python \\
        scripts/ev_kvzip_native.py --data-dir qasper \\
        --out runs/external/ev_kvzip_native_qasper_7B.json

Results stay out of the paper until reviewed.
"""

import argparse
import json
import sys
import time
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))
from ev_qasper import answer_in, load_papers, segment_paper


@torch.inference_mode()
def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--data-dir", default="qasper")
    parser.add_argument("--budgets", type=float, nargs="+", default=[0.25, 0.50])
    parser.add_argument("--max-questions", type=int, default=4)
    parser.add_argument("--identity-check-docs", type=int, default=3)
    parser.add_argument("--dense-ref", default="runs/external/ev_qasper_evict_7B.json")
    parser.add_argument("--out", required=True)
    args = parser.parse_args()

    from model import ModelKVzip
    model = ModelKVzip(args.model)
    tokenizer = model.tokenizer
    empty = torch.zeros((1, 0), dtype=torch.long, device="cuda")

    dense_ref = {}
    ref = json.loads(Path(args.dense_ref).read_text())
    for r in ref["rows"]:
        dense_ref[(r["paper"], r["qid"])] = r["dense"]["gen_hit"]

    papers = load_papers(args.data_dir, "dev", 0)
    out_path = Path(args.out)
    out_path.parent.mkdir(parents=True, exist_ok=True)
    results = {"model": args.model, "budgets": args.budgets, "system": "KVzip",
               "protocol": "dense prefill, native per-head eviction, question appended",
               "identity_checks": [], "rows": []}
    done = set()
    if out_path.exists():
        prev = json.loads(out_path.read_text())
        results["rows"] = prev.get("rows", [])
        results["identity_checks"] = prev.get("identity_checks", [])
        done = {(r["paper"], r["qid"]) for r in results["rows"]}

    checked = len(results["identity_checks"])
    for pi, paper in enumerate(papers):
        qs = []
        for q in paper["questions"][:args.max_questions]:
            key = (paper["paper_id"], q["qid"])
            if key in done or key not in dense_ref:
                continue
            seg = segment_paper(tokenizer, paper, q["question"])
            if seg["n_blocks"] != len(paper["paragraphs"]):
                continue
            ctx = seg["t1"] - seg["t0"]
            if not (1024 <= ctx <= 12000):
                continue
            qs.append((q, seg))
        if not qs:
            continue
        seg0 = qs[0][1]
        t0, t1 = seg0["t0"], seg0["t1"]
        if any(s["t0"] != t0 or s["t1"] != t1 for _, s in qs):
            print(f"skip {paper['paper_id']}: context tokens differ across questions",
                  flush=True)
            continue

        # our prompt, their machinery: the title header is the protected
        # prefix and the paragraphs are the evictable context
        model.sys_prompt_ids = torch.tensor([seg0["ids"][:t0]], device="cuda")
        model.postfix_ids = empty
        ctx_ids = torch.tensor([seg0["ids"][t0:t1]], device="cuda")

        tic = time.time()
        kv = model.prefill(ctx_ids, do_score=True)
        score_secs = time.time() - tic
        score = [s.clone() for s in kv.score] if isinstance(kv.score, list) \
            else kv.score.clone()

        rows_here = []
        for q, seg in qs:
            query_ids = torch.tensor([seg["ids"][t1:]], device="cuda")
            gtok = 8 if q["kind"] == "yes_no" else 32
            # their parser strips the final token expecting an eos there,
            # so decode one extra to keep the full continuation length
            model.gen_kwargs["max_new_tokens"] = gtok + 1
            dense_text = model.generate(query_ids, kv=kv, update_cache=False)
            rows_here.append({
                "paper": paper["paper_id"], "qid": q["qid"], "kind": q["kind"],
                "ctx_tokens": ctx, "score_secs": round(score_secs, 1),
                "dense": {"gen_hit": dense_ref[(paper["paper_id"], q["qid"])]},
                "dense_native": {"gen_hit": answer_in(q["answer"], dense_text),
                                 "gen_text": dense_text},
                "arms": {}})

        if checked < args.identity_check_docs:
            kv_id = model.prefill(ctx_ids, do_score=False)
            kv_id.score = score
            kv_id.get_score = False
            kv_id.prune(ratio=1.0)
            same = True
            for (q, seg), row in zip(qs, rows_here):
                query_ids = torch.tensor([seg["ids"][t1:]], device="cuda")
                model.gen_kwargs["max_new_tokens"] = (8 if q["kind"] == "yes_no" else 32) + 1
                text = model.generate(query_ids, kv=kv_id, update_cache=False)
                if text != row["dense_native"]["gen_text"]:
                    same = False
            results["identity_checks"].append(
                {"paper": paper["paper_id"], "identical": same})
            print(f"identity check {paper['paper_id']}: {same}", flush=True)
            checked += 1
            del kv_id

        for bi, frac in enumerate(args.budgets):
            if bi == 0:
                kv_b = kv
            else:
                kv_b = model.prefill(ctx_ids, do_score=False)
                kv_b.score = score
                kv_b.get_score = False
            kv_b.prune(ratio=frac)
            valid = kv_b.valid
            achieved = float(valid.float().mean().item())
            for (q, seg), row in zip(qs, rows_here):
                query_ids = torch.tensor([seg["ids"][t1:]], device="cuda")
                model.gen_kwargs["max_new_tokens"] = (8 if q["kind"] == "yes_no" else 32) + 1
                text = model.generate(query_ids, kv=kv_b, update_cache=False)
                row["arms"][f"kvzip_b{int(frac*100)}"] = {
                    "gen_hit": answer_in(q["answer"], text),
                    "gen_text": text,
                    "achieved_ratio": round(achieved, 4),
                    "protected_prefix_tokens": t0}
            del kv_b
        del kv
        results["rows"].extend(rows_here)
        if (pi + 1) % 5 == 0:
            out_path.write_text(json.dumps(results, indent=1))
            dn = sum(r["dense_native"]["gen_hit"] for r in results["rows"])
            dr = sum(r["dense"]["gen_hit"] for r in results["rows"])
            print(f"paper {pi+1}/{len(papers)} rows={len(results['rows'])} "
                  f"dense_native={dn} dense_ref={dr}", flush=True)
    out_path.write_text(json.dumps(results, indent=1))
    print(f"wrote {out_path} ({len(results['rows'])} rows)")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/ev_kvzip_native_ruler.py <==
"""The official KVzip system on the 16K synthetic conditions.

Same arrangement as ev_kvzip_native: KVzip scores and evicts with its
own machinery, per-head budgets and chunked repeat-pass scoring
untouched, while the prompt, decode lengths, and scoring rule are the
shipped harness's. The instruction prefix ahead of the first context
block is the protected region, the question tokens never reach the
compressor, and each example's question decodes against the pruned
cache at its original positions.

    PYTHONPATH=~/ai/kvzip:scripts ~/ai/kvzip/.venv/bin/python \\
        scripts/ev_kvzip_native_ruler.py --data-dir ruler_data16k --tag 16k \\
        --stale-seeds 3000 --stale-chars 57000 \\
        --out runs/external/ev_kvzip_native_7B_16k.json

Results stay out of the paper until reviewed.
"""

import argparse
import json
import sys
import time
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))
from ev_stage2 import load_examples, segment


@torch.inference_mode()
def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--data-dir", default="ruler_data16k")
    parser.add_argument("--tasks", nargs="+", default=["niah_multikey_1", "vt"])
    parser.add_argument("--n-eval", type=int, default=60)
    parser.add_argument("--budgets", type=float, nargs="+", default=[0.10, 0.25])
    parser.add_argument("--stale-chars", type=int, default=57000)
    parser.add_argument("--stale-seeds", type=int, default=3000)
    parser.add_argument("--tag", default="16k")
    parser.add_argument("--identity-checks", type=int, default=3)
    parser.add_argument("--out", required=True)
    args = parser.parse_args()

    from model import ModelKVzip
    model = ModelKVzip(args.model)
    tokenizer = model.tokenizer
    empty = torch.zeros((1, 0), dtype=torch.long, device="cuda")

    gen_len = {"niah_single_1": 32, "niah_multikey_1": 32, "stale": 32,
               "stale_any": 32, "vt": 64}
    out_path = Path(args.out)
    out_path.parent.mkdir(parents=True, exist_ok=True)
    results = {"model": args.model, "tag": args.tag, "budgets": args.budgets,
               "system": "KVzip", "identity_checks": [], "tasks": {}}
    if out_path.exists():
        prev = json.loads(out_path.read_text())
        if prev.get("tag") == args.tag:
            results["tasks"] = prev.get("tasks", {})
            results["identity_checks"] = prev.get("identity_checks", [])

    for task in args.tasks:
        if task in results["tasks"]:
            print(f"skip {task} (already checkpointed)", flush=True)
            continue
        examples = load_examples(task, args.data_dir, args.n_eval,
                                 args.stale_seeds, args.stale_chars)
        rows = []
        checked = 0
        for i, ex in enumerate(examples):
            seg = segment(tokenizer, task, ex)
            t0, t1 = seg["t0"], seg["t1"]
            model.sys_prompt_ids = torch.tensor([seg["ids"][:t0]], device="cuda")
            model.postfix_ids = empty
            ctx_ids = torch.tensor([seg["ids"][t0:t1]], device="cuda")
            query_ids = torch.tensor([seg["ids"][t1:]], device="cuda")
            model.gen_kwargs["max_new_tokens"] = gen_len[task] + 1

            tic = time.time()
            kv = model.prefill(ctx_ids, do_score=True)
            score_secs = time.time() - tic
            score = [s.clone() for s in kv.score] if isinstance(kv.score, list) \
                else kv.score.clone()

            dense_text = model.generate(query_ids, kv=kv, update_cache=False)
            row = {"index": ex.get("index", i), "score_secs": round(score_secs, 1),
                   "dense_native": {
                       "gen_hit": all(o in dense_text for o in ex["outputs"]),
                       "gen_text": dense_text[:120]},
                   "arms": {}}

            if checked < args.identity_checks:
                kv_id = model.prefill(ctx_ids, do_score=False)
                kv_id.score = score
                kv_id.get_score = False
                kv_id.prune(ratio=1.0)
                text = model.generate(query_ids, kv=kv_id, update_cache=False)
                results["identity_checks"].append(
                    {"task": task, "index": row["index"],
                     "identical": text == dense_text})
                print(f"identity check {task} {row['index']}: {text == dense_text}",
                      flush=True)
                checked += 1
                del kv_id

            for bi, frac in enumerate(args.budgets):
                if bi == 0:
                    kv_b = kv
                else:
                    kv_b = model.prefill(ctx_ids, do_score=False)
                    kv_b.score = score
                    kv_b.get_score = False
                kv_b.prune(ratio=frac)
                achieved = float(kv_b.valid.float().mean().item())
                text = model.generate(query_ids, kv=kv_b, update_cache=False)
                row["arms"][f"kvzip_b{int(frac*100)}"] = {
                    "gen_hit": all(o in text for o in ex["outputs"]),
                    "gen_text": text[:120],
                    "achieved_ratio": round(achieved, 4),
                    "protected_prefix_tokens": t0}
                del kv_b
            del kv
            rows.append(row)
            if (i + 1) % 10 == 0 or i == 0:
                dn = sum(r["dense_native"]["gen_hit"] for r in rows)
                print(f"{args.tag} {task} {i+1}/{len(examples)} dense_native={dn}",
                      flush=True)
                tmp = dict(results)
                tmp["tasks"] = dict(results["tasks"], **{task + "_partial": rows})
                out_path.write_text(json.dumps(tmp, indent=1))
        results["tasks"][task] = rows
        out_path.write_text(json.dumps(results, indent=1))
        print(f"checkpointed {out_path} after {task}", flush=True)
    print(f"wrote {out_path}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/ev_kvzip_qasper.py <==
"""KVzip's reconstruction score on QASPER, question withheld.

Paragraph selection from the repeat-pass score of ev_kvzip: prefill the
title and paragraphs, append "Repeat the previous context:" and the
paragraphs again in one causal pass, and score each context token by the
maximum attention it receives from the repeat rows. A paragraph scores
the mean over its tokens, under both head aggregations, and paragraphs
are kept under the same token budgets as the shipped QASPER tables. The
score is computed once per paper, since it never sees a question, and
every question of the paper is answered against the same kept set under
the masked protocol. Rows key into the shipped dense reference so the
tables can condition on the identical dense-correct subset.

Results stay out of the paper until reviewed.

    python scripts/ev_kvzip_qasper.py --data-dir qasper \\
        --out runs/external/ev_kvzip_qasper_7B.json
"""

import argparse
import json
import sys
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))
from ev_kvzip import CAP, REPEAT_PROMPT, block_scores
from ev_pilot import score_arm
from ev_qasper import answer_in, load_papers, segment_paper, token_budget_select


@torch.no_grad()
def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--data-dir", default="qasper")
    parser.add_argument("--budgets", type=float, nargs="+", default=[0.10, 0.25, 0.50])
    parser.add_argument("--max-questions", type=int, default=4)
    parser.add_argument("--dense-ref", default="runs/external/ev_qasper_7b_pq.json")
    parser.add_argument("--out", required=True)
    args = parser.parse_args()

    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    from transformers import AutoModelForCausalLM, AutoTokenizer
    from transformers.modeling_utils import ALL_ATTENTION_FUNCTIONS

    tokenizer = AutoTokenizer.from_pretrained(args.model)
    ALL_ATTENTION_FUNCTIONS["repeatcap"] = CAP.attention
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="repeatcap").to(device)
    model.eval()
    repeat_ids = tokenizer(REPEAT_PROMPT, add_special_tokens=False)["input_ids"]

    dense_ref = {}
    ref = json.loads(Path(args.dense_ref).read_text())
    for r in ref["rows"]:
        dense_ref[(r["paper"], r["qid"])] = r["dense"]["gen_hit"]

    papers = load_papers(args.data_dir, "dev", 0)
    out_path = Path(args.out)
    out_path.parent.mkdir(parents=True, exist_ok=True)
    results = {"model": args.model, "budgets": args.budgets,
               "repeat_prompt": REPEAT_PROMPT, "rows": []}
    done = set()
    if out_path.exists():
        prev = json.loads(out_path.read_text())
        results["rows"] = prev.get("rows", [])
        done = {(r["paper"], r["qid"]) for r in results["rows"]}

    for pi, paper in enumerate(papers):
        scores = None
        score_t1 = None
        for q in paper["questions"][:args.max_questions]:
            key = (paper["paper_id"], q["qid"])
            if key in done or key not in dense_ref:
                continue
            seg = segment_paper(tokenizer, paper, q["question"])
            if seg["n_blocks"] != len(paper["paragraphs"]):
                continue
            ctx = seg["t1"] - seg["t0"]
            if not (1024 <= ctx <= 12000):
                continue
            t0, t1 = seg["t0"], seg["t1"]
            if scores is None or score_t1 != t1:
                score_ids = seg["ids"][:t1] + repeat_ids + seg["ids"][t0:t1]
                CAP.reset(t1, t1, device)
                model(input_ids=torch.tensor([score_ids], device=device))
                CAP.enabled = False
                scores = block_scores(CAP, seg["bounds"])
                score_t1 = t1
            counts = [e - s for s, e in seg["bounds"]]
            ids = torch.tensor([seg["ids"]], device=device)
            answer_start = len(seg["ids"])
            gtok = 8 if q["kind"] == "yes_no" else 32
            row = {"paper": paper["paper_id"], "qid": q["qid"], "kind": q["kind"],
                   "dense": {"gen_hit": dense_ref[key]}, "arms": {}}
            for frac in args.budgets:
                budget = round(frac * ctx)
                for name, sc in scores.items():
                    keep = token_budget_select(sc.argsort(descending=True).tolist(),
                                               counts, budget)
                    ranges = [(0, t0)] + [seg["bounds"][b] for b in sorted(keep)] \
                        + [(t1, ids.shape[1])]
                    _, _, gen = score_arm(model, ids, ranges, answer_start, gtok, device)
                    gen_text = tokenizer.decode(gen)
                    row["arms"][f"{name}_b{int(frac*100)}"] = {
                        "gen_hit": answer_in(q["answer"], gen_text),
                        "gen_text": gen_text[:120],
                        "ev_recall": round(len(keep & set(q["evidence"])) /
                                           max(1, len(q["evidence"])), 4)}
            results["rows"].append(row)
        if (pi + 1) % 10 == 0:
            out_path.write_text(json.dumps(results, indent=1))
            print(f"paper {pi+1}/{len(papers)} rows={len(results['rows'])}", flush=True)
    out_path.write_text(json.dumps(results, indent=1))
    print(f"wrote {out_path} ({len(results['rows'])} rows)")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/ev_llmlingua.py <==
"""LLMLingua-2 as an external compression system on QASPER.

LLMLingua-2 (Pan et al., Findings of ACL 2024) deletes tokens from the
text with a classifier distilled from GPT-4 annotations, so it is
task-agnostic and needs no question: a fair external comparator for the
pre-query regime. It is not a matched ablation. It edits the text rather
than retaining cache entries, the surviving tokens are re-tokenized at
new positions, and its unit is the token, not the paragraph. Each dev
paper's body is compressed once per budget with the question withheld,
the question is appended afterward, and the answer is scored by the same
greedy-generation rule as the shipped tables, on the same dense-correct
subset. The achieved compression ratio in scoring-model tokens is
recorded per paper, since the compressor holds its own token budget only
approximately.

    python scripts/ev_llmlingua.py --data-dir qasper \\
        --out runs/external/ev_llmlingua_7B.json
"""

import argparse
import json
import sys
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))
from ev_qasper import answer_in, load_papers

COMPRESSOR = "microsoft/llmlingua-2-xlm-roberta-large-meetingbank"


@torch.no_grad()
def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--data-dir", default="qasper")
    parser.add_argument("--budgets", type=float, nargs="+", default=[0.10, 0.25, 0.50])
    parser.add_argument("--n-eval", type=int, default=0)
    parser.add_argument("--max-questions", type=int, default=4)
    parser.add_argument("--min-tokens", type=int, default=1024)
    parser.add_argument("--max-tokens", type=int, default=12000)
    parser.add_argument("--dense-ref", default="runs/external/ev_qasper_7b_pq.json")
    parser.add_argument("--out", required=True)
    args = parser.parse_args()

    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    from llmlingua import PromptCompressor
    from transformers import AutoModelForCausalLM, AutoTokenizer

    compressor = PromptCompressor(model_name=COMPRESSOR, use_llmlingua2=True,
                                  device_map=str(device))
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(args.model, dtype=torch.bfloat16).to(device)
    model.eval()

    dense_ref = {}
    ref = json.loads(Path(args.dense_ref).read_text())
    for r in ref["rows"]:
        dense_ref[(r["paper"], r["qid"])] = r["dense"]["gen_hit"]

    papers = load_papers(args.data_dir, "dev", args.n_eval)
    out_path = Path(args.out)
    out_path.parent.mkdir(parents=True, exist_ok=True)
    results = {"model": args.model, "compressor": COMPRESSOR,
               "budgets": args.budgets, "rows": []}
    done = set()
    if out_path.exists():
        prev = json.loads(out_path.read_text())
        results["rows"] = prev.get("rows", [])
        done = {(r["paper"], r["qid"]) for r in results["rows"]}

    for pi, paper in enumerate(papers):
        body = "\n\n".join(paper["paragraphs"])
        n_ctx = len(tokenizer(body, add_special_tokens=False)["input_ids"])
        if not (args.min_tokens <= n_ctx <= args.max_tokens):
            continue
        compressed = {}
        for frac in args.budgets:
            comp = compressor.compress_prompt(context=[body], rate=frac)
            text = comp["compressed_prompt"]
            kept = len(tokenizer(text, add_special_tokens=False)["input_ids"])
            compressed[frac] = (text, round(kept / n_ctx, 4))
        for q in paper["questions"][:args.max_questions]:
            key = (paper["paper_id"], q["qid"])
            if key in done or key not in dense_ref:
                continue
            gtok = 8 if q["kind"] == "yes_no" else 32
            row = {"paper": paper["paper_id"], "qid": q["qid"], "kind": q["kind"],
                   "dense": {"gen_hit": dense_ref[key]}, "arms": {}}
            for frac in args.budgets:
                text, achieved = compressed[frac]
                prompt = (paper["title"] + "\n\n" + text +
                          f"\n\nQuestion: {q['question']}\nAnswer:")
                ids = tokenizer(prompt, return_tensors="pt").to(device)
                gen = model.generate(**ids, max_new_tokens=gtok, do_sample=False,
                                     pad_token_id=tokenizer.eos_token_id)
                gen_text = tokenizer.decode(gen[0, ids["input_ids"].shape[1]:])
                row["arms"][f"llmlingua2_b{int(frac*100)}"] = {
                    "gen_hit": answer_in(q["answer"], gen_text),
                    "gen_text": gen_text[:120],
                    "achieved_ratio": achieved}
            results["rows"].append(row)
        if (pi + 1) % 10 == 0:
            out_path.write_text(json.dumps(results, indent=1))
            dc = sum(r["dense"]["gen_hit"] for r in results["rows"])
            print(f"paper {pi+1}/{len(papers)} rows={len(results['rows'])} dense={dc}",
                  flush=True)
    out_path.write_text(json.dumps(results, indent=1))
    print(f"wrote {out_path} ({len(results['rows'])} rows)")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/ev_pilot.py <==
"""Stage-1 oracle pilot: block eviction on RULER tasks at 8K.

Training-free comparison of block-retention policies on a frozen model at
long context. The context is cut into fixed-size token blocks; each arm
picks which blocks survive at a 10% or 20% budget, and every surviving
prompt is scored two ways: teacher-forced greedy match on the reference
answer tokens (the primary rule), and a short greedy generation checked
for the reference strings (secondary).

Arms:
    dense      no eviction
    random     uniform blocks, seeded per example
    recency    the last blocks before the question
    h2o        accumulated attention per block, half the budget going to
               heavy hitters and half to the most recent blocks
    snapkv     attention into each block from the question tokens only
    oracle     blocks containing the generator's ground-truth evidence

The attention statistics come from a single dense pass with a custom
attention function that reduces each layer's weights to per-key column
sums in query chunks, so nothing quadratic is ever retained.

Tasks: niah_single_1, niah_multikey_1, vt (multi-hop), cwe (aggregation,
expected to resist sparse retention), plus a stale/current register-write
condition built here at the same length.

    python scripts/ev_pilot.py --data-dir ~/ruler_data --tasks niah_single_1
"""

import argparse
import json
import random
import re
from pathlib import Path

import torch
import torch.nn.functional as F

BLOCK_TOKENS = 128

# Fixed template text bracketing the haystack, per task. The context is
# everything between the head marker's end and the tail marker's start.
TASK_MARKERS = {
    "niah_single_1": ("afterwards.\n", "\nWhat is the special magic"),
    "niah_multikey_1": ("afterwards.\n", "\nWhat is the special magic"),
    "vt": ("text.\n\n", "\nQuestion:"),
    "cwe": ("often.\n", "\nQuestion:"),
    "stale": ("passage.\n\n", "\nQuestion:"),
    "stale_any": ("passage.\n\n", "\nQuestion:"),
}


def context_span(task, text):
    head, tail = TASK_MARKERS[task]
    start = text.index(head) + len(head)
    end = text.rindex(tail)
    assert start < end, task
    return start, end


# ---------------------------------------------------------------- oracle labels

def needle_spans(text, outputs):
    """Char spans of the sentences containing each answer value."""
    spans = []
    for out in outputs:
        for m in re.finditer(re.escape(out), text):
            s = text.rfind(".", 0, m.start()) + 1
            e = text.find(".", m.end())
            e = len(text) if e == -1 else e + 1
            spans.append((s, e))
    return spans


def vt_chain_spans(text):
    """Char spans of every assignment statement on the queried chain."""
    # the haystack embeds a worked example with its own query, so the real
    # question's value is the last occurrence
    m = list(re.finditer(r"assigned the value (\d+)", text))[-1]
    value = m.group(1)
    assigns = [(a.start(), a.end(), a.group(1), a.group(2))
               for a in re.finditer(r"VAR (\w+) = (?:VAR )?(\w+)", text)]
    holders = {v for _, _, v, rhs in assigns if rhs == value}
    changed = True
    while changed:
        changed = False
        for _, _, v, rhs in assigns:
            if rhs in holders and v not in holders:
                holders.add(v)
                changed = True
    return [(s, e) for s, e, v, rhs in assigns
            if v in holders or rhs == value]


def oracle_char_spans(task, ex):
    text = ex["input"]
    if task in ("niah_single_1", "niah_multikey_1", "stale", "stale_any"):
        return needle_spans(text, ex["outputs"])
    if task == "vt":
        return vt_chain_spans(text)
    if task == "cwe":
        return needle_spans(text, ex["outputs"])
    raise ValueError(task)


# ------------------------------------------------------- stale/current condition

STALE_NOISE = "The grass is green. The sky is blue. The sun is yellow. Here we go. There and back again.\n"


def make_stale_example(seed, target_chars=28000, n_registers=16, query_any=False):
    """Register writes in a noise haystack; one register is written twice
    and only the later value is correct. By default the question targets
    the corrected register; with query_any the target is drawn uniformly
    at the end, so the context (and every earlier random draw) is
    identical between the two variants."""
    rng = random.Random(seed)
    names = [f"{chr(65+rng.randrange(26))}{chr(65+rng.randrange(26))}-{rng.randrange(10,99)}"
             for _ in range(n_registers)]
    while len(set(names)) < n_registers:
        names = list(set(names)) + [f"{chr(65+rng.randrange(26))}{chr(65+rng.randrange(26))}-{rng.randrange(10,99)}"]
    corrected = names[0]
    stale_val, current_val = rng.sample(range(1000, 9999), 2)
    values = {n: rng.randrange(1000, 9999) for n in names[1:]}
    values[corrected] = current_val
    writes = [f"The value of register {n} is {values[n]}." for n in names[1:]]
    writes.append(f"The value of register {corrected} is {stale_val}.")
    rng.shuffle(writes)
    update = f"Correction: the value of register {corrected} was updated to {current_val}."
    # the update lands strictly after the stale write
    stale_pos = next(i for i, w in enumerate(writes) if str(stale_val) in w)
    writes.insert(rng.randrange(stale_pos + 1, len(writes) + 1), update)

    noise_per_gap = max(1, (target_chars - sum(len(w) for w in writes)) // (len(writes) * len(STALE_NOISE)))
    body = ""
    for w in writes:
        body += STALE_NOISE * noise_per_gap + w + "\n"
    head = "A system log with register writes is hidden in the following passage.\n\n"
    query = rng.choice(names) if query_any else corrected
    tail = (f"\nQuestion: What is the current value of register {query}?"
            f" Answer: The current value of register {query} is")
    return {"input": head + body + tail, "outputs": [str(values[query])],
            "answer_prefix": "", "index": seed}


# --------------------------------------------------- chunked attention capture

class ColSumCapture:
    """Accumulates per-key attention column sums across layers during one
    dense pass. Two buffers: all query rows, and rows at or past the
    question start."""

    def __init__(self):
        self.full = None
        self.window = None
        self.window_start = 0
        self.enabled = False

    def reset(self, seq_len, window_start, device):
        self.full = torch.zeros(seq_len, device=device, dtype=torch.float32)
        self.window = torch.zeros(seq_len, device=device, dtype=torch.float32)
        self.window_start = window_start
        self.enabled = True

    def attention(self, module, query, key, value, attention_mask, scaling=None, dropout=0.0, **kwargs):
        n_rep = query.shape[1] // key.shape[1]
        k = key.repeat_interleave(n_rep, dim=1)
        v = value.repeat_interleave(n_rep, dim=1)
        if self.enabled:
            q_len, kv_len = query.shape[2], k.shape[2]
            scale = scaling if scaling is not None else query.shape[-1] ** -0.5
            for s in range(0, q_len, 512):
                e = min(s + 512, q_len)
                logits = torch.matmul(query[:, :, s:e].float(), k.float().transpose(2, 3)) * scale
                if attention_mask is not None:
                    logits = logits + attention_mask[:, :, s:e, :kv_len].float()
                else:
                    cm = torch.full((e - s, kv_len), torch.finfo(torch.float32).min,
                                    device=logits.device).triu(diagonal=kv_len - q_len + s + 1)
                    logits = logits + cm
                probs = logits.softmax(dim=-1)[0].sum(dim=0)  # heads pooled: (rows, keys)
                self.full += probs.sum(dim=0)
                ws = max(self.window_start - s, 0)
                if ws < e - s:
                    self.window += probs[ws:].sum(dim=0)
                del logits, probs
        out = F.scaled_dot_product_attention(
            query, k, v, attn_mask=attention_mask[..., :k.shape[2]] if attention_mask is not None else None,
            is_causal=attention_mask is None)
        return out.transpose(1, 2).contiguous(), None


CAPTURE = ColSumCapture()


# ------------------------------------------------------------ masking + scoring

def block_mask(seq_len, keep_token_ranges, device, dtype):
    """Additive [1,1,seq,seq] mask: causal, with dropped-token columns closed."""
    minv = torch.finfo(dtype).min
    mask = torch.full((seq_len, seq_len), minv, device=device, dtype=dtype).triu(diagonal=1)
    dropped = torch.ones(seq_len, dtype=torch.bool, device=device)
    for s, e in keep_token_ranges:
        dropped[s:e] = False
    mask[:, dropped] = minv
    # a token still sees itself, or early positions have no open key at all
    idx = torch.arange(seq_len, device=device)
    mask[idx, idx] = 0.0
    return mask[None, None]


@torch.no_grad()
def score_arm(model, ids, keep_ranges, answer_start, gen_tokens, device):
    """Teacher-forced match over ids[answer_start:], plus a short greedy
    decode from answer_start. Returns (tf_all, tf_frac, generated_text_ids)."""
    seq_len = ids.shape[1]
    mask = block_mask(seq_len, keep_ranges, device, model.dtype)
    out = model(input_ids=ids, attention_mask=mask, use_cache=True)
    logits = out.logits[0]
    preds = logits[answer_start - 1:-1].argmax(dim=-1)
    gold = ids[0, answer_start:]
    tf_frac = (preds == gold).float().mean().item()

    # greedy decode from the answer start, reusing the prefix cache
    cache = out.past_key_values
    cache.crop(answer_start)
    # decode can run past the gold answer, so the flag vector covers the
    # longest possible key length
    open_cols = torch.zeros(max(seq_len, answer_start + gen_tokens), dtype=torch.bool, device=device)
    for s, e in keep_ranges:
        open_cols[s:e] = True
    tok = logits[answer_start - 1].argmax().reshape(1, 1)
    gen = [tok.item()]
    for step in range(gen_tokens - 1):
        pos = answer_start + step
        step_mask = torch.full((1, 1, 1, pos + 1), torch.finfo(model.dtype).min,
                               device=device, dtype=model.dtype)
        step_mask[..., open_cols[:pos + 1]] = 0.0
        step_mask[..., answer_start:pos + 1] = 0.0
        o = model(input_ids=tok, past_key_values=cache, attention_mask=step_mask,
                  cache_position=torch.tensor([pos], device=device), use_cache=True)
        cache = o.past_key_values
        tok = o.logits[0, -1].argmax().reshape(1, 1)
        gen.append(tok.item())
    return tf_frac == 1.0, tf_frac, gen


# ---------------------------------------------------------------------- pilot

def select_blocks(arm, n_blocks, budget, block_scores, oracle_blocks, rng):
    if arm == "random":
        return set(rng.sample(range(n_blocks), min(budget, n_blocks)))
    if arm == "recency":
        return set(range(max(0, n_blocks - budget), n_blocks))
    if arm == "h2o":
        heavy = budget - budget // 2
        keep = set(torch.tensor(block_scores["acc"]).topk(min(heavy, n_blocks)).indices.tolist())
        recent = range(max(0, n_blocks - budget // 2), n_blocks)
        keep |= set(recent)
        # heavy hitters may overlap recency; fill remaining slots by score
        order = torch.tensor(block_scores["acc"]).argsort(descending=True).tolist()
        for b in order:
            if len(keep) >= budget:
                break
            keep.add(b)
        return keep
    if arm == "snapkv":
        return set(torch.tensor(block_scores["win"]).topk(min(budget, n_blocks)).indices.tolist())
    if arm == "oracle":
        keep = set(oracle_blocks)
        order = range(n_blocks - 1, -1, -1)  # pad with recency if under budget
        for b in order:
            if len(keep) >= budget:
                break
            keep.add(b)
        return keep
    raise ValueError(arm)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-3B-Instruct")
    parser.add_argument("--data-dir", required=True)
    parser.add_argument("--tasks", nargs="+",
                        default=["niah_single_1", "niah_multikey_1", "vt", "cwe", "stale"])
    parser.add_argument("--n-examples", type=int, default=60)
    parser.add_argument("--budgets", type=float, nargs="+", default=[0.10, 0.20])
    parser.add_argument("--gen-tokens", type=int, default=80)
    parser.add_argument("--out", default=None)
    parser.add_argument("--limit-smoke", type=int, default=0,
                        help="if set, run only this many examples per task")
    args = parser.parse_args()

    from transformers import AutoModelForCausalLM, AutoTokenizer
    from transformers.modeling_utils import ALL_ATTENTION_FUNCTIONS

    device = torch.device("cuda" if torch.cuda.is_available() else
                          "mps" if torch.backends.mps.is_available() else "cpu")
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    ALL_ATTENTION_FUNCTIONS["colsum"] = CAPTURE.attention
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="colsum").to(device)
    model.eval()

    arms = ["random", "recency", "h2o", "snapkv", "oracle"]
    results = {"model": args.model, "block_tokens": BLOCK_TOKENS,
               "budgets": args.budgets, "n_examples": args.n_examples, "tasks": {}}
    out_path = Path(args.out or f"runs/external/ev_pilot_{args.model.split('/')[-1]}.json")
    out_path.parent.mkdir(parents=True, exist_ok=True)

    for task in args.tasks:
        if task == "stale":
            examples = [make_stale_example(1000 + i) for i in range(args.n_examples)]
        else:
            lines = (Path(args.data_dir) / task / "validation.jsonl").read_text().splitlines()
            examples = [json.loads(x) for x in lines[:args.n_examples]]
        if args.limit_smoke:
            examples = examples[:args.limit_smoke]

        rows = []
        for i, ex in enumerate(examples):
            text = ex["input"] + ex.get("answer_prefix", "")
            ref = " " + ", ".join(ex["outputs"]) if len(ex["outputs"]) > 1 else " " + ex["outputs"][0]
            enc = tokenizer(text, return_offsets_mapping=True, add_special_tokens=False)
            offsets = enc["offset_mapping"]
            prompt_ids = enc["input_ids"]
            ans_ids = tokenizer(ref, add_special_tokens=False)["input_ids"]
            ids = torch.tensor([prompt_ids + ans_ids], device=device)
            answer_start = len(prompt_ids)

            cs, ce = context_span(task, ex["input"])
            tok_of = lambda c: next(t for t, (s, e) in enumerate(offsets) if e > c)
            ctx_t0, ctx_t1 = tok_of(cs), tok_of(ce)
            n_blocks = max(1, (ctx_t1 - ctx_t0) // BLOCK_TOKENS)
            bounds = [(ctx_t0 + b * BLOCK_TOKENS,
                       ctx_t1 if b == n_blocks - 1 else ctx_t0 + (b + 1) * BLOCK_TOKENS)
                      for b in range(n_blocks)]

            def blocks_of(char_spans):
                hit = set()
                for s, e in char_spans:
                    for b, (ts, te) in enumerate(bounds):
                        bs, be = offsets[ts][0], offsets[te - 1][1]
                        if s < be and e > bs:
                            hit.add(b)
                return sorted(hit)

            spans = [(max(s, cs), min(e, ce)) for s, e in oracle_char_spans(task, ex)
                     if s < ce and e > cs]
            oracle_blocks = blocks_of(spans)

            # capture pass on the prompt alone: the eviction decision is made
            # after prefill, before any answer token exists
            with torch.no_grad():
                CAPTURE.reset(answer_start, ctx_t1, device)
                model(input_ids=ids[:, :answer_start])
                CAPTURE.enabled = False
            dense_ok, dense_frac, dense_gen = score_arm(
                model, ids, [(0, ids.shape[1])], answer_start, args.gen_tokens, device)
            acc = [CAPTURE.full[s:e].sum().item() for s, e in bounds]
            win = [CAPTURE.window[s:e].sum().item() for s, e in bounds]
            scores = {"acc": acc, "win": win}

            row = {"index": ex.get("index", i), "n_blocks": n_blocks,
                   "oracle_blocks": oracle_blocks,
                   "dense": {"tf": bool(dense_ok), "tf_frac": round(dense_frac, 4),
                             "gen": tokenizer.decode(dense_gen)},
                   "arms": {}}
            rng = random.Random(f"ev-{task}-{i}")
            for frac in args.budgets:
                budget = max(1, round(frac * n_blocks))
                for arm in arms:
                    base_keep = select_blocks(arm, n_blocks, budget, scores, oracle_blocks, rng)
                    for sink in (False, True):
                        keep = set(base_keep) | ({0} if sink else set())
                        ranges = [(0, ctx_t0)] + [bounds[b] for b in sorted(keep)] \
                            + [(ctx_t1, ids.shape[1])]
                        ok, tfrac, gen = score_arm(model, ids, ranges, answer_start,
                                                   args.gen_tokens, device)
                        gen_text = tokenizer.decode(gen)
                        key = f"{arm}_b{int(frac*100)}" + ("_sink" if sink else "")
                        row["arms"][key] = {
                            "tf": bool(ok), "tf_frac": round(tfrac, 4),
                            "gen_hit": all(o in gen_text for o in ex["outputs"]),
                            "oracle_recall": round(
                                len(set(keep) & set(oracle_blocks)) / max(1, len(oracle_blocks)), 4),
                            "kept": len(keep)}
            rows.append(row)
            if (i + 1) % 10 == 0 or i == 0:
                print(f"{task} {i+1}/{len(examples)} dense_tf={sum(r['dense']['tf'] for r in rows)}",
                      flush=True)
        results["tasks"][task] = rows
        out_path.write_text(json.dumps(results, indent=2))
        print(f"checkpointed {out_path} after {task}", flush=True)

    print(f"wrote {out_path}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/ev_qasper.py <==
"""Natural-text block eviction on QASPER: papers as context, paragraphs as blocks.

The RULER conditions are lexically transparent, so a question window or a
lexical-match router finds the needle for free. QASPER questions are written
by readers in their own words, and the evidence is whichever paragraphs the
annotators marked, so nothing here rewards string matching. Everything else
mirrors the RULER harness: one dense prefill per example, additive masks
that close whole paragraphs, teacher-forced match on the gold answer as the
primary rule, a short greedy decode as the secondary, and budgets given as
a fraction of context tokens because paragraphs vary in length.

Causal labels for training come from the intervention estimator the paper
uses elsewhere (mask one paragraph, watch the gold answer's log-probability,
then verify the flagged set is sufficient), so human evidence is touched
only when scoring the evidence-set ceiling at evaluation. The attention arm
distills the same prefill's accumulated attention. Both arms train through
ev_stage2.py's train stage on the records this script writes.

    python scripts/ev_qasper.py --stage prep --data-dir qasper
    python scripts/ev_qasper.py --stage labels --regime prequery --model Qwen/Qwen2.5-7B-Instruct \\
        --data-dir qasper --out runs/external/labels_qasper_7b_pq.pt
    python scripts/ev_stage2.py --stage train --arm causal --labels-file runs/external/labels_qasper_7b_pq.pt \\
        --router-out runs/external/router_causal_rs0_pq_qasper7b.pt
    python scripts/ev_qasper.py --stage eval --regime prequery --model Qwen/Qwen2.5-7B-Instruct \\
        --data-dir qasper --router-tag _qasper7b --out runs/external/ev_qasper_7B_pq.json
"""

import argparse
import json
import random
import re
import string
import sys
import tarfile
import time
import urllib.request
from functools import partial
from pathlib import Path

import torch
import torch.nn.functional as F

sys.path.insert(0, str(Path(__file__).resolve().parent))
from ev_pilot import block_mask, score_arm
from ev_stage2 import (
    CAP,
    HIDDEN_LAYER,
    TAP,
    BlockRouter,
    block_features,
    bos_prefix,
    momentkv_blocks,
    prequery_features,
)

QASPER_URL = "https://qasper-dataset.s3.us-west-2.amazonaws.com/qasper-train-dev-v0.3.tgz"
FLOAT_MARK = "FLOAT SELECTED"


# ---------------------------------------------------------------- data prep

def paper_paragraphs(paper):
    """Abstract first, then every non-empty full-text paragraph in order."""
    out = [paper["abstract"].strip()] if paper.get("abstract", "").strip() else []
    for sec in paper["full_text"]:
        out.extend(p.strip() for p in sec["paragraphs"] if p.strip())
    return out


def usable_questions(paper, paragraphs):
    """Extractive and yes/no questions whose annotated evidence is a set
    of full-text paragraphs. Free-form answers have no checkable string,
    and evidence that is a table or figure never enters the context."""
    index = {p: i for i, p in enumerate(paragraphs)}
    keep = []
    for qa in paper["qas"]:
        for ann in qa["answers"]:
            a = ann["answer"]
            if a["unanswerable"]:
                continue
            if a["extractive_spans"]:
                answer, kind = a["extractive_spans"][0].strip(), "extractive"
            elif a["yes_no"] is not None:
                answer, kind = ("Yes" if a["yes_no"] else "No"), "yes_no"
            else:
                continue
            ev = [e.strip() for e in a["evidence"] if not e.startswith(FLOAT_MARK)]
            if not ev or not answer or any(e not in index for e in ev):
                continue
            keep.append({"qid": qa["question_id"], "question": qa["question"].strip(),
                         "answer": answer, "kind": kind,
                         "evidence": sorted({index[e] for e in ev})})
            break
    return keep


def stage_prep(args):
    root = Path(args.data_dir)
    root.mkdir(parents=True, exist_ok=True)
    tgz = root / "qasper-train-dev-v0.3.tgz"
    if not tgz.exists():
        print(f"downloading {QASPER_URL}", flush=True)
        urllib.request.urlretrieve(QASPER_URL, tgz)
    with tarfile.open(tgz) as tf:
        tf.extractall(root, filter="data")
    for split in ("train", "dev"):
        papers = json.loads((root / f"qasper-{split}-v0.3.json").read_text())
        rows, n_q = [], 0
        for pid in sorted(papers):
            paper = papers[pid]
            paragraphs = paper_paragraphs(paper)
            qs = usable_questions(paper, paragraphs)
            if len(paragraphs) < 4 or not qs:
                continue
            rows.append({"paper_id": pid, "title": paper["title"].strip(),
                         "paragraphs": paragraphs, "questions": qs})
            n_q += len(qs)
        out = root / f"{split}.jsonl"
        out.write_text("".join(json.dumps(r) + "\n" for r in rows))
        print(f"{split}: {len(rows)} papers, {n_q} questions -> {out}")


def load_papers(data_dir, split, n):
    lines = (Path(data_dir) / f"{split}.jsonl").read_text().splitlines()
    return [json.loads(x) for x in lines[:n]] if n else [json.loads(x) for x in lines]


# ---------------------------------------------------------------- segments

def build_prompt(paper, question):
    """Title, then the paragraphs separated by blank lines, then the
    question. Returns the text and each paragraph's character span."""
    head = paper["title"] + "\n\n"
    spans, pos, parts = [], len(head), []
    for p in paper["paragraphs"]:
        spans.append((pos, pos + len(p)))
        parts.append(p)
        pos += len(p) + 2
    body = "\n\n".join(parts)
    tail = f"\n\nQuestion: {question}\nAnswer:"
    return head + body + tail, spans, len(head), len(head) + len(body)


# a period after these does not end a sentence
ABBREVIATIONS = {"e.g.", "i.e.", "al.", "fig.", "figs.", "eq.", "eqs.", "sec.", "tab.", "vs.",
                 "cf.", "no.", "approx.", "resp.", "etc.", "et."}
SENTENCE_END = re.compile(r"[.!?][\"')\]]*\s+(?=[A-Z0-9(\[])")


def sentence_spans(text, min_chars=32, max_chars=384, piece_chars=256):
    """Character spans of the sentences in one paragraph, covering it end to
    end. Fragments shorter than min_chars join the sentence before them, and
    sentences longer than max_chars split at whitespace into pieces of at
    most piece_chars."""
    cuts = []
    for m in SENTENCE_END.finditer(text):
        words = text[:m.start() + 1].split()
        last = words[-1].lower() if words else ""
        if last in ABBREVIATIONS or re.fullmatch(r"[a-z]\.", last):
            continue
        cuts.append(m.end())
    edges = [0] + cuts + [len(text)]
    spans = [(edges[i], edges[i + 1]) for i in range(len(edges) - 1) if edges[i + 1] > edges[i]]
    merged = []
    for s, e in spans:
        if merged and e - s < min_chars:
            merged[-1] = (merged[-1][0], e)
        else:
            merged.append((s, e))
    if len(merged) > 1 and merged[0][1] - merged[0][0] < min_chars:
        merged[1] = (merged[0][0], merged[1][1])
        merged.pop(0)
    out = []
    for s, e in merged:
        while e - s > max_chars:
            cut = text.rfind(" ", s + 1, s + piece_chars)
            cut = cut + 1 if cut > s else s + piece_chars
            out.append((s, cut))
            s = cut
        out.append((s, e))
    return out


def segment_paper(tokenizer, paper, question, unit="paragraph"):
    """Tokenize and map paragraphs (or, with unit="sentence", the sentences
    inside each paragraph) to contiguous token blocks covering the whole
    context span, so the separator tokens ride with the block before them
    and no context token escapes every mask. The prompt text is the same
    for both units, so the two segmentations share ids, t0, and t1."""
    text, spans, _, ce = build_prompt(paper, question)
    if unit == "sentence":
        units, para_of = [], []
        for i, (ps, pe) in enumerate(spans):
            for a, b in sentence_spans(text[ps:pe]):
                units.append((ps + a, ps + b))
                para_of.append(i)
    else:
        units, para_of = spans, list(range(len(spans)))
    enc = tokenizer(text, return_offsets_mapping=True, add_special_tokens=False)
    bos = bos_prefix(tokenizer)
    offsets = [(0, 0)] * len(bos) + list(enc["offset_mapping"])
    ids = bos + list(enc["input_ids"])
    ends = [e for _, e in offsets]

    def tok_of(c):
        return next(t for t, e in enumerate(ends) if e > c)

    starts = [tok_of(s) for s, _ in units]
    t0, t1 = starts[0], tok_of(ce)
    bounds = [(starts[i], starts[i + 1] if i + 1 < len(starts) else t1) for i in range(len(starts))]
    kept = [i for i, (s, e) in enumerate(bounds) if e > s]
    return {"ids": ids, "t0": t0, "t1": t1, "bounds": [bounds[i] for i in kept],
            "n_blocks": len(kept), "n_spans": len(units), "para_of": [para_of[i] for i in kept],
            "text": text}


def token_budget_select(order, counts, budget_tokens):
    """Walk blocks in preference order, keeping each one that still fits;
    the first block is always kept so no selection is empty."""
    keep, used = set(), 0
    for b in order:
        if not keep or used + counts[b] <= budget_tokens:
            keep.add(b)
            used += counts[b]
    return keep


def normalize(text):
    text = text.lower()
    text = "".join(ch for ch in text if ch not in set(string.punctuation))
    text = re.sub(r"\b(a|an|the)\b", " ", text)
    return " ".join(text.split())


def answer_in(gold, text):
    """Word-sequence containment after normalization. Substring matching
    lets a gold "no" hit inside "known" or "not", which inflates arms
    whose generations say the answer is missing."""
    gw = normalize(gold).split()
    tw = normalize(text).split()
    if not gw:
        return False
    return any(tw[i:i + len(gw)] == gw for i in range(len(tw) - len(gw) + 1))


# ------------------------------------------------------------- label stage

@torch.no_grad()
def gold_logprob(model, ids, keep_ranges, answer_start, device):
    """Teacher-forced fraction of gold tokens matched and their mean
    log-probability, under one mask. No decoding."""
    mask = block_mask(ids.shape[1], keep_ranges, device, model.dtype)
    logits = model(input_ids=ids, attention_mask=mask).logits[0, answer_start - 1:-1].float()
    gold = ids[0, answer_start:]
    lp = F.log_softmax(logits, dim=-1).gather(1, gold[:, None]).squeeze(1)
    tf = (logits.argmax(dim=-1) == gold).float().mean().item()
    return tf, lp.mean().item()


def keep_ranges_for(seg, keep, seq_len):
    return [(0, seg["t0"])] + [seg["bounds"][b] for b in sorted(keep)] + [(seg["t1"], seq_len)]


def answer_hits(model, tokenizer, ids, seg, answer_start, gtok, gold, device, keep):
    """Does a short greedy decode under this keep set contain the gold answer?"""
    gen = score_arm(model, ids, keep_ranges_for(seg, keep, ids.shape[1]), answer_start, gtok, device)[2]
    return gold in normalize(tokenizer.decode(gen))


@torch.no_grad()
def stage_labels(args, model, tokenizer, device):
    """One record per question (query regime) or per paper (pre-query),
    with the estimator's causal set, the attention target, and the router
    features. Per-paragraph drops go to a side JSON so the threshold can
    be revisited without another pass."""
    head_dim = model.config.hidden_size // model.config.num_attention_heads
    embed = model.get_input_embeddings()
    papers = load_papers(args.data_dir, "train", args.n_train)
    records, audit = [], []
    for pi, paper in enumerate(papers):
        seg = segment_paper(tokenizer, paper, paper["questions"][0]["question"], unit=args.unit)
        if not (args.min_tokens <= seg["t1"] - seg["t0"] <= args.max_tokens):
            continue
        if seg["n_blocks"] != seg["n_spans"]:
            continue
        n = seg["n_blocks"]
        all_ranges = [(0, len(seg["ids"]))]
        paper_causal = torch.zeros(n)
        paper_attn = None
        paper_feats = None
        solved = 0
        for q in paper["questions"][:args.max_questions]:
            tic = time.time()
            seg = segment_paper(tokenizer, paper, q["question"], unit=args.unit)
            ans_ids = tokenizer(" " + q["answer"], add_special_tokens=False)["input_ids"]
            ids = torch.tensor([seg["ids"] + ans_ids], device=device)
            answer_start = len(seg["ids"])
            CAP.reset(answer_start, seg["t1"], head_dim, device)
            model(input_ids=ids[:, :answer_start])
            CAP.enabled = False
            hidden = TAP.value[0].float()
            col = CAP.full - CAP.window if args.regime == "prequery" else CAP.full
            attn = torch.tensor([col[s:e].sum().item() for s, e in seg["bounds"]])
            attn = attn / attn.sum().clamp_min(1e-9)
            if args.regime == "prequery":
                query, blocks = prequery_features(embed, seg["ids"], seg, device, hidden)
            else:
                query, blocks = block_features(embed, seg["ids"], seg, device, hidden)
            if paper_feats is None:
                paper_feats, paper_attn = (query, blocks), attn

            gtok = 8 if q["kind"] == "yes_no" else 32
            hits = partial(answer_hits, model, tokenizer, ids, seg, answer_start, gtok,
                           normalize(q["answer"]), device)
            _, base = gold_logprob(model, ids, all_ranges, answer_start, device)
            if not hits(set(range(n))):
                audit.append({"paper": paper["paper_id"], "qid": q["qid"], "solved": False})
                continue
            if hits(set()):
                # answerable with the whole context closed: nothing in the
                # paper is load-bearing for this model, so no label exists
                audit.append({"paper": paper["paper_id"], "qid": q["qid"], "solved": True,
                              "unsupported": True})
                continue
            drops = []
            for j in range(n):
                keep = set(range(n)) - {j}
                tfj, lpj = gold_logprob(model, ids, keep_ranges_for(seg, keep, ids.shape[1]),
                                        answer_start, device)
                drops.append({"tf": tfj, "drop": base - lpj})
            necessary = {j for j, d in enumerate(drops) if d["drop"] >= args.delta}
            # sufficiency repair: add the largest remaining drops until the
            # kept set alone reproduces the answer, up to a small cap
            order = sorted(range(n), key=lambda j: -drops[j]["drop"])
            chosen = set(necessary)
            for j in order:
                if hits(chosen) or len(chosen) >= len(necessary) + args.max_repair:
                    break
                chosen.add(j)
            causal = torch.zeros(n)
            causal[sorted(chosen)] = 1.0
            solved += 1
            audit.append({"paper": paper["paper_id"], "qid": q["qid"], "solved": True,
                          "base_logprob": base, "necessary": sorted(necessary),
                          "causal": sorted(chosen), "sufficient": hits(chosen),
                          "evidence": q["evidence"], "unit": args.unit, "para_of": seg["para_of"],
                          "secs": round(time.time() - tic, 2),
                          "drops": [round(d["drop"], 4) for d in drops]})
            if args.regime == "query":
                records.append({"task": "qasper", "index": len(records),
                                "query": query.half().cpu(), "blocks": blocks.half().cpu(),
                                "attn": attn, "causal": causal})
            else:
                paper_causal = torch.maximum(paper_causal, causal)
        if args.regime == "prequery" and solved:
            query, blocks = paper_feats
            records.append({"task": "qasper", "index": len(records),
                            "query": query.half().cpu(), "blocks": blocks.half().cpu(),
                            "attn": paper_attn, "causal": paper_causal})
        print(f"labels paper {pi+1}/{len(papers)} solved={solved} records={len(records)}", flush=True)
    Path(args.out).parent.mkdir(parents=True, exist_ok=True)
    torch.save(records, args.out)
    Path(args.out).with_suffix(".audit.json").write_text(json.dumps(audit, indent=1))
    print(f"wrote {args.out} ({len(records)} records)")


# -------------------------------------------------------------- eval stage

def load_routers(args, device):
    routers = {}
    if args.router_tag == "none":
        return routers
    suffix = ("_pq" if args.regime == "prequery" else "") + args.router_tag
    for arm in ("attention", "causal"):
        path = Path(f"runs/external/router_{arm}_rs{args.router_seed}{suffix}.pt")
        if not path.exists():
            print(f"no router at {path}; evaluating without it", flush=True)
            continue
        ck = torch.load(path, map_location=device)
        r = BlockRouter(ck["hidden"]).to(device)
        r.load_state_dict(ck["state"])
        r.eval()
        routers[f"router_{arm}"] = r
    return routers


@torch.no_grad()
def stage_eval(args, model, tokenizer, device):
    head_dim = model.config.hidden_size // model.config.num_attention_heads
    embed = model.get_input_embeddings()
    routers = load_routers(args, device)
    papers = load_papers(args.data_dir, "dev", args.n_eval)
    out_path = Path(args.out or f"runs/external/ev_qasper_{args.model.split('/')[-1]}_{args.tag}.json")
    out_path.parent.mkdir(parents=True, exist_ok=True)
    results = {"model": args.model, "tag": args.tag, "regime": args.regime,
               "budgets": args.budgets, "router_seed": args.router_seed,
               "min_tokens": args.min_tokens, "max_tokens": args.max_tokens, "rows": []}
    done = set()
    if out_path.exists():
        prev = json.loads(out_path.read_text())
        if prev.get("tag") == args.tag and prev.get("model") == args.model:
            results["rows"] = prev["rows"]
            done = {(r["paper"], r["qid"]) for r in results["rows"]}

    for pi, paper in enumerate(papers):
        seg0 = segment_paper(tokenizer, paper, paper["questions"][0]["question"])
        if not (args.min_tokens <= seg0["t1"] - seg0["t0"] <= args.max_tokens):
            continue
        union = sorted({b for q in paper["questions"] for b in q["evidence"]})
        for q in paper["questions"][:args.max_questions]:
            if (paper["paper_id"], q["qid"]) in done:
                continue
            seg = segment_paper(tokenizer, paper, q["question"])
            ans_ids = tokenizer(" " + q["answer"], add_special_tokens=False)["input_ids"]
            ids = torch.tensor([seg["ids"] + ans_ids], device=device)
            answer_start = len(seg["ids"])
            n = seg["n_blocks"]
            bounds = seg["bounds"]
            counts = [e - s for s, e in bounds]
            ctx_tokens = seg["t1"] - seg["t0"]
            gtok = 8 if q["kind"] == "yes_no" else 32

            CAP.reset(answer_start, seg["t1"], head_dim, device)
            model(input_ids=ids[:, :answer_start])
            CAP.enabled = False
            hidden = TAP.value[0].float()
            col = CAP.full - CAP.window if args.regime == "prequery" else CAP.full
            attn = torch.tensor([col[s:e].sum().item() for s, e in bounds])
            win = torch.tensor([CAP.window[s:e].sum().item() for s, e in bounds])
            kmeans = torch.stack([CAP.keys[s:e].mean(dim=0) for s, e in bounds]).cpu() / max(CAP.layers, 1)
            vmeans = torch.stack([CAP.vals[s:e].mean(dim=0) for s, e in bounds]).cpu() / max(CAP.layers, 1)
            if args.regime == "prequery":
                query, blocks = prequery_features(embed, seg["ids"], seg, device, hidden)
            else:
                query, blocks = block_features(embed, seg["ids"], seg, device, hidden)
            rscores = {name: r(query, blocks).cpu() for name, r in routers.items()}

            dense_ok, dense_frac, dense_gen = score_arm(
                model, ids, [(0, ids.shape[1])], answer_start, gtok, device)
            dense_text = tokenizer.decode(dense_gen)
            row = {"paper": paper["paper_id"], "qid": q["qid"], "kind": q["kind"],
                   "n_blocks": n, "ctx_tokens": ctx_tokens, "evidence": q["evidence"],
                   "evidence_tokens": sum(counts[b] for b in q["evidence"]),
                   "dense": {"tf": bool(dense_ok), "tf_frac": round(dense_frac, 4),
                             "gen_hit": answer_in(q["answer"], dense_text),
                             "gen_text": dense_text[:120]},
                   "arms": {}}
            rng = random.Random(f"qasper-{paper['paper_id']}-{q['qid']}")
            evidence_set = union if args.regime == "prequery" else q["evidence"]
            for frac in args.budgets:
                budget = max(1, round(frac * ctx_tokens))
                by_attn = attn.argsort(descending=True).tolist()
                recency = list(range(n - 1, -1, -1))
                keeps = {
                    "random": token_budget_select(rng.sample(range(n), n), counts, budget),
                    "recency": token_budget_select(recency, counts, budget),
                    "snapkv": token_budget_select(win.argsort(descending=True).tolist(), counts, budget),
                    "momentkv": set(momentkv_blocks(attn, kmeans, vmeans, counts, budget,
                                                    token_budget=True)),
                    "oracle": token_budget_select(list(evidence_set) + recency, counts, budget),
                }
                h2o = token_budget_select(recency, counts, budget // 2)
                used = sum(counts[b] for b in h2o)
                for b in by_attn:
                    if b not in h2o and used + counts[b] <= budget:
                        h2o.add(b)
                        used += counts[b]
                keeps["h2o"] = h2o
                for name, sc in rscores.items():
                    keeps[name] = token_budget_select(sc.argsort(descending=True).tolist(), counts, budget)
                for name, keep in keeps.items():
                    ok, tfrac, gen = score_arm(model, ids, keep_ranges_for(seg, keep, ids.shape[1]),
                                               answer_start, gtok, device)
                    gen_text = tokenizer.decode(gen)
                    row["arms"][f"{name}_b{int(frac*100)}"] = {
                        "tf": bool(ok), "tf_frac": round(tfrac, 4),
                        "gen_hit": answer_in(q["answer"], gen_text),
                        "gen_text": gen_text[:120],
                        "preserved": gen[:8] == dense_gen[:8],
                        "ev_recall": round(len(keep & set(q["evidence"])) / max(1, len(q["evidence"])), 4),
                        "qf_recall": round(len(keep & set(union)) / max(1, len(union)), 4),
                        "kept_blocks": len(keep),
                        "kept_tokens": sum(counts[b] for b in keep)}
            results["rows"].append(row)
        results["rows"].sort(key=lambda r: (r["paper"], r["qid"]))
        out_path.write_text(json.dumps(results, indent=1))
        n_rows = len(results["rows"])
        print(f"{args.tag} paper {pi+1}/{len(papers)} rows={n_rows} "
              f"dense_tf={sum(r['dense']['tf'] for r in results['rows'])}", flush=True)
    out_path.write_text(json.dumps(results, indent=1))
    print(f"wrote {out_path} ({len(results['rows'])} rows)")


def main():
    parser = argparse.ArgumentParser(description=__doc__,
                                     formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("--stage", required=True, choices=["prep", "labels", "eval"])
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--data-dir", default="qasper")
    parser.add_argument("--regime", choices=["query", "prequery"], default="prequery")
    parser.add_argument("--n-train", type=int, default=0, help="papers from the train split; 0 = all")
    parser.add_argument("--n-eval", type=int, default=0, help="papers from the dev split; 0 = all")
    parser.add_argument("--max-questions", type=int, default=4)
    parser.add_argument("--min-tokens", type=int, default=1024)
    parser.add_argument("--max-tokens", type=int, default=12000)
    parser.add_argument("--budgets", type=float, nargs="+", default=[0.10, 0.25, 0.50])
    parser.add_argument("--delta", type=float, default=1.0,
                        help="mean gold log-prob drop that marks a paragraph necessary")
    parser.add_argument("--max-repair", type=int, default=6)
    parser.add_argument("--unit", choices=["paragraph", "sentence"], default="paragraph",
                        help="label units for the labels stage")
    parser.add_argument("--router-seed", type=int, default=0)
    parser.add_argument("--router-tag", default="_qasper",
                        help="suffix on router checkpoint paths; 'none' evaluates without routers")
    parser.add_argument("--tag", default="pq")
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    if args.stage == "prep":
        stage_prep(args)
        return
    device = torch.device("cuda" if torch.cuda.is_available() else
                          "mps" if torch.backends.mps.is_available() else "cpu")
    from transformers import AutoModelForCausalLM, AutoTokenizer
    from transformers.modeling_utils import ALL_ATTENTION_FUNCTIONS

    tokenizer = AutoTokenizer.from_pretrained(args.model)
    ALL_ATTENTION_FUNCTIONS["colsum2"] = CAP.attention
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="colsum2").to(device)
    model.eval()
    TAP.attach(model, HIDDEN_LAYER)
    if args.stage == "labels":
        stage_labels(args, model, tokenizer, device)
    else:
        stage_eval(args, model, tokenizer, device)


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/ev_restkv.py <==
"""Output-reconstruction eviction at block granularity, after ReST-KV.

ReST-KV (An et al., ICLR 2026) scores a KV pair by the change in the
attention output when the pair is removed, with the closed form
I_t[n] = A_t[n] / (1 - A_t[n]) * ||MHA(x_t) - v_n W_O||_2 per head, then
smooths over a recent-query window and evicts once at prefill. This
script transplants that indicator into the block-eviction harness so it
can be compared with the causal router, H2O, and SnapKV on the same
examples. Divergences from the cited method, all forced by the harness
or the regime: blocks instead of tokens, one global selection instead of
per-head and per-layer, a plain window mean in place of the EMA and
adaptive spatial smoothing, and, in the pre-query regime, indicator rows
from context queries only, since the question does not exist yet. The
reconstruction norm uses the exact per-head W_O Gram identity, so the
indicator itself is Eq. 7 unmodified.

Results feed Table tab:restkv in the eviction appendix.

    python scripts/ev_restkv.py --model Qwen/Qwen2.5-7B-Instruct \\
        --data-dir ruler_data --tag 8k --stale-seeds 1000 --stale-chars 28000 \\
        --out runs/external/ev_restkv_7B_8k.json
"""

import argparse
import json
import sys
from pathlib import Path

import torch
import torch.nn.functional as F

sys.path.insert(0, str(Path(__file__).resolve().parent))
from ev_pilot import score_arm
from ev_stage2 import HIDDEN_LAYER, TAP, load_examples, segment


class ReconCapture:
    """Accumulates the per-key ReST-KV indicator during one dense prefill.

    For query row t and key n, per head:
        I_t[n] = a/(1-a) * || (z_t - v_n) W_O ||_2,  a = attention weight.
    With G = W_O W_O^T per head, the norm is
        sqrt(zGz_t + vGv_n - 2 * z_t G v_n^T),
    so the pairwise matrix comes from three matmuls per query chunk.
    Rows are accumulated separately for context queries and for the
    trailing window, giving the pre-query and query-aware variants of
    the indicator from a single pass.
    """

    def __init__(self):
        self.enabled = False
        self.layer_index = 0

    def reset(self, seq_len, window_start, device):
        self.full = torch.zeros(seq_len, device=device, dtype=torch.float32)
        self.window = torch.zeros(seq_len, device=device, dtype=torch.float32)
        self.window_start = window_start
        self.layer_index = 0
        self.enabled = True

    def attention(self, module, query, key, value, attention_mask, scaling=None, dropout=0.0, **kwargs):
        n_rep = query.shape[1] // key.shape[1]
        k = key.repeat_interleave(n_rep, dim=1)
        v = value.repeat_interleave(n_rep, dim=1)
        if self.enabled:
            n_heads, q_len = query.shape[1], query.shape[2]
            kv_len, d_head = k.shape[2], k.shape[3]
            scale = scaling if scaling is not None else query.shape[-1] ** -0.5
            wo = module.o_proj.weight  # [d_model, n_heads * d_head]
            for h in range(n_heads):
                woh = wo[:, h * d_head:(h + 1) * d_head].float()  # [d_model, d_head]
                G = woh.T @ woh  # [d_head, d_head]
                vh = v[0, h].float()  # [kv_len, d_head]
                vG = vh @ G
                vGv = (vG * vh).sum(dim=1)  # [kv_len]
                for s in range(0, q_len, 256):
                    e = min(s + 256, q_len)
                    logits = (query[0, h, s:e].float() @ k[0, h].float().T) * scale
                    if attention_mask is not None:
                        logits = logits + attention_mask[0, 0, s:e, :kv_len].float()
                    else:
                        cm = torch.full((e - s, kv_len), torch.finfo(torch.float32).min,
                                        device=logits.device).triu(diagonal=kv_len - q_len + s + 1)
                        logits = logits + cm
                    probs = logits.softmax(dim=-1)  # [chunk, kv_len]
                    z = probs @ vh  # [chunk, d_head]
                    zG = z @ G
                    zGz = (zG * z).sum(dim=1)  # [chunk]
                    sq = zGz[:, None] + vGv[None, :] - 2.0 * (zG @ vh.T)
                    recon = sq.clamp_min(0).sqrt()  # [chunk, kv_len]
                    amp = probs / (1.0 - probs).clamp_min(1e-6)
                    ind = amp * recon
                    self.full += ind.sum(dim=0)
                    ws = max(self.window_start - s, 0)
                    if ws < e - s:
                        self.window += ind[ws:].sum(dim=0)
                    del logits, probs, z, zG, sq, recon, amp, ind
        if attention_mask is not None:
            out = F.scaled_dot_product_attention(
                query, k, v, attn_mask=attention_mask[..., :k.shape[2]])
        elif query.shape[2] == k.shape[2]:
            out = F.scaled_dot_product_attention(query, k, v, is_causal=True)
        else:
            # cached decode with no prepared mask: torch's is_causal is
            # top-left aligned, so build the bottom-right causal mask
            q_len, kv_len = query.shape[2], k.shape[2]
            cm = torch.full((q_len, kv_len), torch.finfo(query.dtype).min,
                            device=query.device, dtype=query.dtype)
            cm = cm.triu(diagonal=kv_len - q_len + 1)
            out = F.scaled_dot_product_attention(query, k, v, attn_mask=cm)
        return out.transpose(1, 2).contiguous(), None


CAP = ReconCapture()


@torch.no_grad()
def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--data-dir", default="ruler_data")
    parser.add_argument("--tasks", nargs="+",
                        default=["niah_single_1", "niah_multikey_1", "vt", "stale", "stale_any"])
    parser.add_argument("--n-eval", type=int, default=60)
    parser.add_argument("--budgets", type=float, nargs="+", default=[0.10, 0.25, 0.50])
    parser.add_argument("--stale-chars", type=int, default=28000)
    parser.add_argument("--stale-seeds", type=int, default=1000)
    parser.add_argument("--tag", default="8k")
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    device = torch.device("cuda" if torch.cuda.is_available() else
                          "mps" if torch.backends.mps.is_available() else "cpu")
    from transformers import AutoModelForCausalLM, AutoTokenizer
    from transformers.modeling_utils import ALL_ATTENTION_FUNCTIONS

    tokenizer = AutoTokenizer.from_pretrained(args.model)
    ALL_ATTENTION_FUNCTIONS["reconcap"] = CAP.attention
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="reconcap").to(device)
    model.eval()
    TAP.attach(model, HIDDEN_LAYER)

    gen_len = {"niah_single_1": 32, "niah_multikey_1": 32, "stale": 32,
               "stale_any": 32, "vt": 64}
    out_path = Path(args.out or f"runs/external/ev_restkv_{args.model.split('/')[-1]}_{args.tag}.json")
    out_path.parent.mkdir(parents=True, exist_ok=True)
    results = {"model": args.model, "tag": args.tag, "budgets": args.budgets, "tasks": {}}
    if out_path.exists():
        prev = json.loads(out_path.read_text())
        if prev.get("tag") == args.tag and prev.get("model") == args.model:
            results["tasks"] = prev.get("tasks", {})

    for task in args.tasks:
        if task in results["tasks"]:
            print(f"skip {task} (already checkpointed)", flush=True)
            continue
        examples = load_examples(task, args.data_dir, args.n_eval, args.stale_seeds, args.stale_chars)
        rows = []
        for i, ex in enumerate(examples):
            seg = segment(tokenizer, task, ex)
            ref = " " + ", ".join(ex["outputs"]) if len(ex["outputs"]) > 1 else " " + ex["outputs"][0]
            ans_ids = tokenizer(ref, add_special_tokens=False)["input_ids"]
            ids = torch.tensor([seg["ids"] + ans_ids], device=device)
            answer_start = len(seg["ids"])
            CAP.reset(answer_start, seg["t1"], device)
            model(input_ids=ids[:, :answer_start])
            CAP.enabled = False
            bounds = seg["bounds"]
            pre = torch.tensor([(CAP.full - CAP.window)[s:e].sum().item() for s, e in bounds])
            win = torch.tensor([CAP.window[s:e].sum().item() for s, e in bounds])

            dense_ok, dense_frac, dense_gen = score_arm(
                model, ids, [(0, ids.shape[1])], answer_start, gen_len[task], device)
            row = {"index": ex.get("index", i), "n_blocks": seg["n_blocks"],
                   "dense": {"tf": bool(dense_ok), "tf_frac": round(dense_frac, 4),
                             "gen_hit": all(o in tokenizer.decode(dense_gen) for o in ex["outputs"])},
                   "arms": {}}
            n_blocks = seg["n_blocks"]
            for frac in args.budgets:
                budget = max(1, round(frac * n_blocks))
                keeps = {
                    "restkv_prequery": set(pre.topk(min(budget, n_blocks)).indices.tolist()),
                    "restkv_qa": set(win.topk(min(budget, n_blocks)).indices.tolist()),
                }
                for name, keep in keeps.items():
                    ranges = [(0, seg["t0"])] + [bounds[b] for b in sorted(keep)] \
                        + [(seg["t1"], ids.shape[1])]
                    ok, tfrac, gen = score_arm(model, ids, ranges, answer_start, gen_len[task], device)
                    row["arms"][f"{name}_b{int(frac*100)}"] = {
                        "tf": bool(ok), "tf_frac": round(tfrac, 4),
                        "gen_hit": all(o in tokenizer.decode(gen) for o in ex["outputs"]),
                        "oracle_recall": round(
                            len(keep & set(seg["oracle"])) / max(1, len(seg["oracle"])), 4),
                        "qf_recall": round(
                            len(keep & set(seg["qf"])) / max(1, len(seg["qf"])), 4)}
            rows.append(row)
            if (i + 1) % 10 == 0 or i == 0:
                print(f"{args.tag} {task} {i+1}/{len(examples)} "
                      f"dense_tf={sum(r['dense']['tf'] for r in rows)}", flush=True)
        results["tasks"][task] = rows
        out_path.write_text(json.dumps(results, indent=2))
        print(f"checkpointed {out_path} after {task}", flush=True)
    print(f"wrote {out_path}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/ev_stage2.py <==
"""Stage 2: matched block routers, trained short and evaluated long.

One router architecture trained twice with identical data, order,
initialization, and optimization; the arms differ only in the label
source. The attention arm distills the frozen model's accumulated
attention over context blocks (KL); the causal arm learns binary
causal-coverage labels from generator ground truth (BCE). Evaluation
reuses the Stage-1 masking and scoring, adds both routers, and adds a
MomentKV-style policy: greedy block eviction by attention mass times the
moment residual norm, with running moment statistics over the evicted
set. Divergences from the cited methods are deliberate and uniform: all
policies act once at prefill, at block granularity, with no output
compensation.

    python scripts/ev_stage2.py --stage labels --model Qwen/Qwen2.5-7B-Instruct \
        --data-dir ruler_train4k --out runs/external/labels_4k.pt
    python scripts/ev_stage2.py --stage train --labels-file runs/external/labels_4k.pt --arm causal
    python scripts/ev_stage2.py --stage eval --model Qwen/Qwen2.5-7B-Instruct \
        --data-dir ruler_data --stale-seeds 1000 --stale-chars 28000 --tag 8k
"""

import argparse
import json
import math
import random
import re
import sys
from pathlib import Path

import torch
import torch.nn.functional as F
from torch import nn

sys.path.insert(0, str(Path(__file__).resolve().parent))
from ev_pilot import (  # noqa: E402
    BLOCK_TOKENS, block_mask, context_span, make_stale_example,
    oracle_char_spans, score_arm,
)

TRAIN_TASKS = ["niah_single_1", "niah_multikey_1", "vt", "stale"]


def qf_char_spans(task, text):
    """Query-free evidence: everything a not-yet-known question could
    need. All needles, all assignment lines, and the latest write per
    register (a correction supersedes the write it corrects)."""
    if task.startswith("niah"):
        return [(m.start(), m.end()) for m in re.finditer(r"One of the special magic[^.]*\.", text)]
    if task == "vt":
        return [(m.start(), m.end()) for m in re.finditer(r"VAR \w+ = (?:VAR )?\w+", text)]
    if task.startswith("stale"):
        writes = [(m.start(), m.end(), m.group(1)) for m in
                  re.finditer(r"The value of register ([A-Z]{2}-\d+) is \d+\.", text)]
        corr = [(m.start(), m.end(), m.group(1)) for m in
                re.finditer(r"Correction: the value of register ([A-Z]{2}-\d+) was updated to \d+\.", text)]
        superseded = {c[2] for c in corr}
        return [(s, e) for s, e, n in writes if n not in superseded] + [(s, e) for s, e, _ in corr]
    raise ValueError(task)


# ------------------------------------------------------------------ capture

class Capture:
    """Per-key attention column sums (all rows / question rows) plus
    layer-and-head-pooled key and value vectors, accumulated during one
    dense prefill."""

    def __init__(self):
        self.enabled = False

    def reset(self, seq_len, window_start, head_dim, device):
        self.full = torch.zeros(seq_len, device=device, dtype=torch.float32)
        self.window = torch.zeros(seq_len, device=device, dtype=torch.float32)
        self.keys = torch.zeros(seq_len, head_dim, device=device, dtype=torch.float32)
        self.vals = torch.zeros(seq_len, head_dim, device=device, dtype=torch.float32)
        self.window_start = window_start
        self.layers = 0
        self.enabled = True

    def attention(self, module, query, key, value, attention_mask, scaling=None, dropout=0.0, **kwargs):
        n_rep = query.shape[1] // key.shape[1]
        k = key.repeat_interleave(n_rep, dim=1)
        v = value.repeat_interleave(n_rep, dim=1)
        if self.enabled:
            q_len, kv_len = query.shape[2], k.shape[2]
            scale = scaling if scaling is not None else query.shape[-1] ** -0.5
            self.keys[:kv_len] += key[0].float().mean(dim=0)
            self.vals[:kv_len] += value[0].float().mean(dim=0)
            self.layers += 1
            for s in range(0, q_len, 512):
                e = min(s + 512, q_len)
                logits = torch.matmul(query[:, :, s:e].float(), k.float().transpose(2, 3)) * scale
                if attention_mask is not None:
                    logits = logits + attention_mask[:, :, s:e, :kv_len].float()
                else:
                    cm = torch.full((e - s, kv_len), torch.finfo(torch.float32).min,
                                    device=logits.device).triu(diagonal=kv_len - q_len + s + 1)
                    logits = logits + cm
                probs = logits.softmax(dim=-1)[0].sum(dim=0)
                self.full += probs.sum(dim=0)
                ws = max(self.window_start - s, 0)
                if ws < e - s:
                    self.window += probs[ws:].sum(dim=0)
                del logits, probs
        if attention_mask is not None:
            out = F.scaled_dot_product_attention(
                query, k, v, attn_mask=attention_mask[..., :k.shape[2]])
        elif query.shape[2] == k.shape[2]:
            out = F.scaled_dot_product_attention(query, k, v, is_causal=True)
        else:
            # cached decode with no prepared mask: torch's is_causal is
            # top-left aligned, so build the bottom-right causal mask
            q_len, kv_len = query.shape[2], k.shape[2]
            cm = torch.full((q_len, kv_len), torch.finfo(query.dtype).min,
                            device=query.device, dtype=query.dtype)
            cm = cm.triu(diagonal=kv_len - q_len + 1)
            out = F.scaled_dot_product_attention(query, k, v, attn_mask=cm)
        return out.transpose(1, 2).contiguous(), None


CAP = Capture()


def bos_prefix(tokenizer):
    """Token ids a model expects ahead of raw text. Qwen tokenizers add
    nothing; Llama-style ones open every sequence with BOS, and dropping
    it degrades the model, so it is prepended here and kept by every mask
    (it sits inside the always-open head span)."""
    if tokenizer.bos_token_id is None:
        return []
    probe = tokenizer("a")["input_ids"]
    return [tokenizer.bos_token_id] if probe and probe[0] == tokenizer.bos_token_id else []


class HiddenTap:
    """Forward hook on one decoder layer. Keeping every layer's hidden
    state through output_hidden_states costs layers x seq x width, which
    is what stops a 32B model at 16K or a 7B model at 32K on one card;
    the router only ever reads one layer."""

    def __init__(self):
        self.value = None

    def __call__(self, module, inputs, output):
        self.value = output[0] if isinstance(output, tuple) else output

    def attach(self, model, layer_index):
        model.model.layers[layer_index - 1].register_forward_hook(self)
        return self


TAP = HiddenTap()


def segment(tokenizer, task, ex):
    """Tokenize prompt, find context blocks and oracle blocks. Returns a
    dict with everything the label and eval stages share."""
    text = ex["input"] + ex.get("answer_prefix", "")
    enc = tokenizer(text, return_offsets_mapping=True, add_special_tokens=False)
    bos = bos_prefix(tokenizer)
    offsets = [(0, 0)] * len(bos) + list(enc["offset_mapping"])
    ids = bos + list(enc["input_ids"])
    cs, ce = context_span(task, ex["input"])
    tok_of = lambda c: next(t for t, (s, e) in enumerate(offsets) if e > c)
    t0, t1 = tok_of(cs), tok_of(ce)
    n_blocks = max(1, (t1 - t0) // BLOCK_TOKENS)
    bounds = [(t0 + b * BLOCK_TOKENS, t1 if b == n_blocks - 1 else t0 + (b + 1) * BLOCK_TOKENS)
              for b in range(n_blocks)]
    def to_blocks(char_spans):
        hit = set()
        for s, e in char_spans:
            for b, (ts, te) in enumerate(bounds):
                if s < offsets[te - 1][1] and e > offsets[ts][0]:
                    hit.add(b)
        return sorted(hit)

    clamp = lambda sp: [(max(s, cs), min(e, ce)) for s, e in sp if s < ce and e > cs]
    return {"ids": ids, "t0": t0, "t1": t1, "bounds": bounds,
            "oracle": to_blocks(clamp(oracle_char_spans(task, ex))),
            "qf": to_blocks(clamp(qf_char_spans(task, ex["input"]))),
            "n_blocks": n_blocks}


def load_examples(task, data_dir, n, stale_seed0, stale_chars):
    if task.startswith("stale"):
        return [make_stale_example(stale_seed0 + i, target_chars=stale_chars,
                                   query_any=(task == "stale_any")) for i in range(n)]
    lines = (Path(data_dir) / task / "validation.jsonl").read_text().splitlines()
    return [json.loads(x) for x in lines[:n]]


# ------------------------------------------------------------------- router

class BlockRouter(nn.Module):
    def __init__(self, hidden, d=256, heads=4, layers=2):
        super().__init__()
        self.norm = nn.LayerNorm(hidden)
        self.proj = nn.Linear(hidden, d)
        self.kind = nn.Embedding(2, d)  # 0 = query token, 1 = context block
        enc = nn.TransformerEncoderLayer(d, heads, dim_feedforward=2 * d,
                                         batch_first=True, dropout=0.1)
        self.encoder = nn.TransformerEncoder(enc, layers)
        self.head = nn.Linear(d, 1)

    def forward(self, query_vec, block_vecs):
        x = torch.cat([query_vec[None], block_vecs], dim=0)[None]
        x = self.proj(self.norm(x))
        kinds = torch.zeros(x.shape[1], dtype=torch.long, device=x.device)
        kinds[1:] = 1
        x = x + self.kind(kinds)[None]
        h = self.encoder(x)[0]
        return self.head(h[1:]).squeeze(-1)


HIDDEN_LAYER = 8


def prequery_features(embed, ids, seg, device, hidden):
    """Query-free block features: mean embedding, mean hidden state, and
    a normalized position scalar (order matters for latest-write
    semantics; the encoder has no other positional signal). The query
    slot is zeroed so the same architecture serves both regimes."""
    tok = torch.tensor(ids, device=device)
    vecs = embed(tok).float()
    n = seg["n_blocks"]
    feats = []
    for b, (s, e) in enumerate(seg["bounds"]):
        pos = torch.tensor([b / max(1, n - 1)], device=device)
        feats.append(torch.cat([vecs[s:e].mean(dim=0), hidden[s:e].mean(dim=0), pos]))
    blocks = torch.stack(feats)
    return torch.zeros_like(blocks[0]), blocks


def block_features(embed, ids, seg, device, hidden):
    """Per-block features rich enough that a needle inside a noise block
    survives pooling: the plain mean embedding, a query-similarity-weighted
    pooled embedding, the mean mid-layer hidden state, and three lexical
    match scalars against the question tokens. The query vector fills the
    same three slots so one projection serves both."""
    tok = torch.tensor(ids, device=device)
    vecs = embed(tok).float()
    q0 = seg["t1"]
    qe = vecs[q0:]
    qe_n = F.normalize(qe, dim=-1)
    feats = []
    for s, e in seg["bounds"]:
        be = vecs[s:e]
        bn = F.normalize(be, dim=-1)
        row = (bn @ qe_n.T).max(dim=1).values  # best question match per token
        topv = row.topk(min(5, row.shape[0])).values
        w = torch.softmax(row * 10.0, dim=0)
        simpool = (w[:, None] * be).sum(dim=0)
        scalars = torch.stack([row.max(), topv.mean(), (row > 0.8).float().mean()])
        feats.append(torch.cat([be.mean(dim=0), simpool, hidden[s:e].mean(dim=0), scalars]))
    blocks = torch.stack(feats)
    qmean = qe.mean(dim=0)
    query = torch.cat([qmean, qmean, hidden[q0:].mean(dim=0),
                       torch.ones(3, device=device)])
    return query, blocks


# ------------------------------------------------------------- label stage

@torch.no_grad()
def stage_labels(args, model, tokenizer, device):
    head_dim = model.config.hidden_size // model.config.num_attention_heads
    embed = model.get_input_embeddings()
    out = []
    for task in TRAIN_TASKS:
        examples = load_examples(task, args.data_dir, args.n_train, 5000, args.stale_chars)
        for i, ex in enumerate(examples):
            seg = segment(tokenizer, task, ex)
            ids = torch.tensor([seg["ids"]], device=device)
            CAP.reset(ids.shape[1], seg["t1"], head_dim, device)
            out_h = model(input_ids=ids)
            CAP.enabled = False
            hidden = TAP.value[0].float()
            if args.regime == "prequery":
                col = CAP.full - CAP.window  # context rows only: no question
                attn = torch.tensor([col[s:e].sum() for s, e in seg["bounds"]])
                causal = torch.zeros(seg["n_blocks"])
                causal[list(seg["qf"])] = 1.0
                query, blocks = prequery_features(embed, seg["ids"], seg, device, hidden)
            else:
                attn = torch.tensor([CAP.full[s:e].sum() for s, e in seg["bounds"]])
                causal = torch.zeros(seg["n_blocks"])
                causal[list(seg["oracle"])] = 1.0
                query, blocks = block_features(embed, seg["ids"], seg, device, hidden)
            attn = attn / attn.sum()
            del out_h
            out.append({"task": task, "index": i,
                        "query": query.half().cpu(), "blocks": blocks.half().cpu(),
                        "attn": attn, "causal": causal})
            if (i + 1) % 50 == 0:
                print(f"labels {task} {i+1}/{len(examples)}", flush=True)
    Path(args.out).parent.mkdir(parents=True, exist_ok=True)
    torch.save(out, args.out)
    print(f"wrote {args.out} ({len(out)} examples)")


# ------------------------------------------------------------- train stage

def stage_train(args, device):
    data = torch.load(args.labels_file)
    hidden = data[0]["blocks"].shape[1]
    torch.manual_seed(args.router_seed)
    router = BlockRouter(hidden).to(device)
    opt = torch.optim.AdamW(router.parameters(), lr=3e-4, weight_decay=0.01)
    sched = torch.optim.lr_scheduler.CosineAnnealingLR(opt, T_max=args.epochs)
    order = list(range(len(data)))
    rng = random.Random(args.router_seed)
    accum = 8
    for epoch in range(args.epochs):
        rng.shuffle(order)
        total = 0.0
        opt.zero_grad()
        for step, j in enumerate(order):
            d = data[j]
            q = d["query"].float().to(device)
            b = d["blocks"].float().to(device)
            scores = router(q, b)
            if args.arm == "causal":
                loss = F.binary_cross_entropy_with_logits(
                    scores, d["causal"].to(device),
                    pos_weight=torch.tensor(10.0, device=device))
            else:
                loss = F.kl_div(F.log_softmax(scores, dim=0), d["attn"].to(device),
                                reduction="sum")
            (loss / accum).backward()
            if (step + 1) % accum == 0:
                torch.nn.utils.clip_grad_norm_(router.parameters(), 1.0)
                opt.step()
                opt.zero_grad()
            total += loss.item()
        sched.step()
        print(f"{args.arm} epoch {epoch}: loss {total/len(order):.4f}", flush=True)
    router.eval()
    recall = {}
    with torch.no_grad():
        for d in data:
            k = max(1, round(0.10 * d["blocks"].shape[0]))
            sc = router(d["query"].float().to(device), d["blocks"].float().to(device))
            keep = set(sc.topk(k).indices.tolist())
            gold = set(torch.nonzero(d["causal"]).squeeze(-1).tolist())
            recall.setdefault(d["task"], []).append(len(keep & gold) / max(1, len(gold)))
    print(f"{args.arm} train recall@10%:",
          {t: round(sum(v) / len(v), 3) for t, v in recall.items()}, flush=True)
    out = args.router_out or f"runs/external/router_{args.arm}_rs{args.router_seed}.pt"
    Path(out).parent.mkdir(parents=True, exist_ok=True)
    torch.save({"state": router.state_dict(), "hidden": hidden, "arm": args.arm}, out)
    print(f"wrote {out}")


# -------------------------------------------------------------- eval stage

def momentkv_blocks(attn, kmeans, vmeans, counts, budget, token_budget=False):
    """Greedy block eviction: score = attention mass x moment residual
    norm; evicted blocks feed running count/key/value/outer-product sums.
    The budget counts blocks, or tokens when token_budget is set (blocks
    of unequal length, as with paragraphs)."""
    d = kmeans.shape[1]
    retained = set(range(len(attn)))
    n_e, s_k, s_v = 0.0, torch.zeros(d), torch.zeros(d)
    S = torch.zeros(d, d)
    size = (lambda: sum(counts[j] for j in retained)) if token_budget else (lambda: len(retained))
    while size() > budget and len(retained) > 1:
        best, best_score = None, None
        if n_e > 0:
            v_bar = s_v / n_e
            S_t = S - torch.outer(s_v, s_k) / n_e
        for j in retained:
            if n_e > 0:
                r = vmeans[j] - v_bar - (S_t @ kmeans[j]) / (n_e * math.sqrt(d))
            else:
                r = vmeans[j]
            score = attn[j] * r.norm()
            if best_score is None or score < best_score:
                best, best_score = j, score
        retained.discard(best)
        c = counts[best]
        n_e += c
        s_k += kmeans[best] * c
        s_v += vmeans[best] * c
        S += torch.outer(vmeans[best], kmeans[best]) * c
    return retained


@torch.no_grad()
def stage_eval(args, model, tokenizer, device):
    head_dim = model.config.hidden_size // model.config.num_attention_heads
    embed = model.get_input_embeddings()
    suffix = ("_pq" if args.regime == "prequery" else "") + args.router_tag
    routers = {}
    for arm in ("attention", "causal"):
        ck = torch.load(f"runs/external/router_{arm}_rs{args.router_seed}{suffix}.pt",
                        map_location=device)
        r = BlockRouter(ck["hidden"]).to(device)
        r.load_state_dict(ck["state"])
        r.eval()
        routers[f"router_{arm}"] = r

    gen_len = {"niah_single_1": 32, "niah_multikey_1": 32, "stale": 32,
               "stale_any": 32, "vt": 64}
    results = {"model": args.model, "tag": args.tag, "budgets": args.budgets,
               "block_tokens": BLOCK_TOKENS, "router_seed": args.router_seed, "tasks": {}}
    out_path = Path(args.out or f"runs/external/ev_stage2_{args.model.split('/')[-1]}_{args.tag}.json")
    out_path.parent.mkdir(parents=True, exist_ok=True)
    if out_path.exists():
        prev = json.loads(out_path.read_text())
        if prev.get("tag") == args.tag and prev.get("model") == args.model:
            results["tasks"] = prev.get("tasks", {})

    for task in args.tasks:
        if task in results["tasks"]:
            print(f"skip {task} (already checkpointed)", flush=True)
            continue
        examples = load_examples(task, args.data_dir, args.n_eval, args.stale_seeds, args.stale_chars)
        rows = []
        for i, ex in enumerate(examples):
            seg = segment(tokenizer, task, ex)
            ref = " " + ", ".join(ex["outputs"]) if len(ex["outputs"]) > 1 else " " + ex["outputs"][0]
            ans_ids = tokenizer(ref, add_special_tokens=False)["input_ids"]
            ids = torch.tensor([seg["ids"] + ans_ids], device=device)
            answer_start = len(seg["ids"])
            gtok = gen_len[task]

            CAP.reset(answer_start, seg["t1"], head_dim, device)
            out_h = model(input_ids=ids[:, :answer_start])
            CAP.enabled = False
            hidden = TAP.value[0].float()
            del out_h
            bounds = seg["bounds"]
            if args.regime == "prequery":
                col = CAP.full - CAP.window
                attn = torch.tensor([col[s:e].sum().item() for s, e in bounds])
            else:
                attn = torch.tensor([CAP.full[s:e].sum().item() for s, e in bounds])
            win = torch.tensor([CAP.window[s:e].sum().item() for s, e in bounds])
            kmeans = torch.stack([CAP.keys[s:e].mean(dim=0) for s, e in bounds]).cpu() / max(CAP.layers, 1)
            vmeans = torch.stack([CAP.vals[s:e].mean(dim=0) for s, e in bounds]).cpu() / max(CAP.layers, 1)
            counts = [e - s for s, e in bounds]

            if args.regime == "prequery":
                query, blocks = prequery_features(embed, seg["ids"], seg, device, hidden)
            else:
                query, blocks = block_features(embed, seg["ids"], seg, device, hidden)
            rscores = {name: r(query, blocks).cpu() for name, r in routers.items()}

            dense_ok, dense_frac, dense_gen = score_arm(
                model, ids, [(0, ids.shape[1])], answer_start, gtok, device)
            row = {"index": ex.get("index", i), "n_blocks": seg["n_blocks"],
                   "oracle_blocks": seg["oracle"],
                   "dense": {"tf": bool(dense_ok), "tf_frac": round(dense_frac, 4),
                             "gen_hit": all(o in tokenizer.decode(dense_gen) for o in ex["outputs"])},
                   "arms": {}}
            rng = random.Random(f"s2-{task}-{i}")
            n_blocks = seg["n_blocks"]
            for frac in args.budgets:
                budget = max(1, round(frac * n_blocks))
                half = budget // 2
                oracle_set = seg["qf"] if args.regime == "prequery" else seg["oracle"]
                keeps = {
                    "random": set(rng.sample(range(n_blocks), min(budget, n_blocks))),
                    "recency": set(range(max(0, n_blocks - budget), n_blocks)),
                    "snapkv": set(win.topk(min(budget, n_blocks)).indices.tolist()),
                    "momentkv": set(momentkv_blocks(attn, kmeans, vmeans, counts, budget)),
                    "oracle": set(oracle_set[:budget]),
                }
                h2o = set(attn.topk(min(budget - half, n_blocks)).indices.tolist())
                h2o |= set(range(max(0, n_blocks - half), n_blocks))
                for b in attn.argsort(descending=True).tolist():
                    if len(h2o) >= budget:
                        break
                    h2o.add(b)
                keeps["h2o"] = h2o
                for b in range(n_blocks - 1, -1, -1):
                    if len(keeps["oracle"]) >= budget:
                        break
                    keeps["oracle"].add(b)
                for name, sc in rscores.items():
                    keeps[name] = set(sc.topk(min(budget, n_blocks)).indices.tolist())

                sink_arms = set() if args.regime == "prequery" else \
                    {"router_attention", "router_causal", "snapkv", "momentkv", "oracle"}
                for name, base_keep in keeps.items():
                    for sink in (False, True):
                        if sink and name not in sink_arms:
                            continue
                        keep = set(base_keep) | ({0} if sink else set())
                        ranges = [(0, seg["t0"])] + [bounds[b] for b in sorted(keep)] \
                            + [(seg["t1"], ids.shape[1])]
                        ok, tfrac, gen = score_arm(model, ids, ranges, answer_start, gtok, device)
                        gen_text = tokenizer.decode(gen)
                        key = f"{name}_b{int(frac*100)}" + ("_sink" if sink else "")
                        row["arms"][key] = {
                            "tf": bool(ok), "tf_frac": round(tfrac, 4),
                            "gen_hit": all(o in gen_text for o in ex["outputs"]),
                            "oracle_recall": round(
                                len(keep & set(seg["oracle"])) / max(1, len(seg["oracle"])), 4),
                            "qf_recall": round(
                                len(keep & set(seg["qf"])) / max(1, len(seg["qf"])), 4),
                            "kept": len(keep)}
            rows.append(row)
            if (i + 1) % 10 == 0 or i == 0:
                print(f"{args.tag} {task} {i+1}/{len(examples)} "
                      f"dense_tf={sum(r['dense']['tf'] for r in rows)}", flush=True)
        results["tasks"][task] = rows
        out_path.write_text(json.dumps(results, indent=2))
        print(f"checkpointed {out_path} after {task}", flush=True)
    print(f"wrote {out_path}")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--stage", required=True, choices=["labels", "train", "eval"])
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--data-dir", default="ruler_train4k")
    parser.add_argument("--tasks", nargs="+", default=TRAIN_TASKS)
    parser.add_argument("--n-train", type=int, default=500)
    parser.add_argument("--n-eval", type=int, default=60)
    parser.add_argument("--budgets", type=float, nargs="+", default=[0.10, 0.20])
    parser.add_argument("--stale-chars", type=int, default=13500)
    parser.add_argument("--stale-seeds", type=int, default=5000)
    parser.add_argument("--arm", choices=["attention", "causal"])
    parser.add_argument("--labels-file", default="runs/external/labels_4k.pt")
    parser.add_argument("--router-seed", type=int, default=0)
    parser.add_argument("--router-out", default=None)
    parser.add_argument("--epochs", type=int, default=25)
    parser.add_argument("--tag", default="8k")
    parser.add_argument("--out", default=None)
    parser.add_argument("--regime", choices=["query", "prequery"], default="query")
    parser.add_argument("--router-tag", default="",
                        help="suffix on router checkpoint paths, e.g. _3b")
    args = parser.parse_args()

    device = torch.device("cuda" if torch.cuda.is_available() else
                          "mps" if torch.backends.mps.is_available() else "cpu")
    if args.stage == "train":
        stage_train(args, device)
        return

    from transformers import AutoModelForCausalLM, AutoTokenizer
    from transformers.modeling_utils import ALL_ATTENTION_FUNCTIONS

    tokenizer = AutoTokenizer.from_pretrained(args.model)
    ALL_ATTENTION_FUNCTIONS["colsum2"] = CAP.attention
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="colsum2").to(device)
    model.eval()
    TAP.attach(model, HIDDEN_LAYER)
    if args.stage == "labels":
        stage_labels(args, model, tokenizer, device)
    else:
        stage_eval(args, model, tokenizer, device)


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/eviction_readouts.py <==
"""Training-free eviction heuristics as selection oracles on the pretrained tasks.

The practical alternative to a learned router is a heuristic computed from the
frozen model itself. Two are represented here at record granularity:

    accumulated   attention into each record summed over every query position
                  and layer, the heavy-hitter statistic of H2O
    window        attention into each record from the question tokens only,
                  the observation-window statistic of SnapKV

Both route by keeping the top-k records, scored with the same operator and
example counts as the neighboring tables. They are oracles over the frozen
model's own attention, not trained selectors.

    python scripts/eviction_readouts.py --model Qwen/Qwen2.5-3B-Instruct
"""

import argparse
import json
import random
import sys
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))
from pretrained_router import EVAL_SEED, make_example, routed_choice  # noqa: E402

from learning_what_matters.pretrained import record_token_spans  # noqa: E402


@torch.no_grad()
def record_masses(model, tokenizer, ex, device):
    """(accumulated, window) attention mass per record."""
    prompt_ids = tokenizer(ex.prompt, add_special_tokens=False)["input_ids"]
    spans = record_token_spans(tokenizer, ex.prompt, ex.record_spans)
    ids = torch.tensor([prompt_ids], device=device)
    out = model(input_ids=ids, output_attentions=True)
    question_start = spans[-1][1]
    acc = torch.zeros(len(spans))
    win = torch.zeros(len(spans))
    for attn in out.attentions:
        a = attn[0].float().mean(dim=0)  # heads pooled: (seq, seq)
        col = a.sum(dim=0)               # accumulated over every query position
        wcol = a[question_start:].sum(dim=0)  # queries in the question window only
        for r, (s, e) in enumerate(spans):
            acc[r] += col[s:e].sum().item()
            win[r] += wcol[s:e].sum().item()
    return acc, win


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-3B-Instruct")
    parser.add_argument("--n-eval", type=int, default=150)
    parser.add_argument("--n-records", type=int, default=16)
    parser.add_argument("--eval-ks", type=int, nargs="+", default=[1, 2, 4])
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    from transformers import AutoModelForCausalLM, AutoTokenizer

    device = torch.device("cuda" if torch.cuda.is_available() else "mps" if torch.backends.mps.is_available() else "cpu")
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="eager"
    ).to(device)
    model.eval()

    results = {"model": args.model, "n_eval": args.n_eval, "n_records": args.n_records,
               "conditions": {}}
    rng = random.Random("eviction")
    for task in ("unique", "latest"):
        examples = [make_example(EVAL_SEED + i, task, args.n_records) for i in range(args.n_eval)]
        masses = [record_masses(model, tokenizer, ex, device) for ex in examples]
        for k in args.eval_ks:
            row = {}
            for name, sel in (("accumulated", 0), ("window", 1)):
                hit = keep_current = 0
                for ex, m in zip(examples, masses):
                    keep = set(m[sel].topk(k).indices.tolist())
                    hit += routed_choice(model, tokenizer, ex, keep, device)
                    keep_current += bool(set(ex.causal_records) & keep)
                row[name] = {"routed": round(hit / args.n_eval, 4),
                             "evidence_recall": round(keep_current / args.n_eval, 4)}
            row["random"] = round(sum(
                routed_choice(model, tokenizer, ex, set(rng.sample(range(args.n_records), k)), device)
                for ex in examples) / args.n_eval, 4)
            results["conditions"][f"{task}_k{k}"] = row
            print(f"{task}_k{k} {json.dumps(row)}", flush=True)

    short = args.model.split("/")[-1]
    out = Path(args.out or f"runs/pretrained/eviction_{short}.json")
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(results, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/expert_heads.py <==
"""Do selected attention heads find the two-hop chain that pooled attention misses?

Every readout in the two-hop comparison pools attention over heads. Expert
Heads (Wu et al., 2026) select a few heads whose top-attended document is
task-relevant consistently across document orderings. This applies that
selection to the natural-language two-hop task and routes on the selected
heads at the chain budget.

Selection uses its own examples, never the test examples. Each selection
example is shown in several record orders. For every head we record whether
its most-attended record at the answer position is the pointer record, the
value record, or either. A head's stability is the fraction of examples on
which it hits in every ordering; its frequency is the hit rate over all
orderings. Heads are ranked by stability, then frequency.

Test readouts, each keeping k=2 records on the same examples as
two_hop_readouts.py:

  expert_m   attention summed over the top m evidence heads
  roles_m    top record of the m best pointer heads, plus top record of the
             m best value heads
  attention  pooled over all layers and heads, as in the paper
  annotated  the pointer and value records
  random     two random records

With --select-labels recovered, selection never sees the annotation: each
selection example's evidence is the set of records whose masking alone
flips the answer (the top two masking effects when none does), and only the
evidence ranking is used, since pointer and value roles are then unknown.

best_head_posthoc reports the single head with the highest full-pair recall
chosen on the test examples themselves. It is an upper bound on any head
selection, not a selector.

    python scripts/expert_heads.py --model Qwen/Qwen2.5-7B-Instruct
"""

import argparse
import json
import random
import sys
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))

from learning_what_matters.pretrained import (  # noqa: E402
    NLExample,
    candidate_logprobs,
    make_nl_two_hop,
    record_token_spans,
)

TEST_SEED_BASE = 90_000  # the two_hop_readouts.py test examples
SELECT_SEED_BASE = 95_000


def permuted(ex: NLExample, rng: random.Random) -> NLExample:
    """The same records in a new order, with spans and chain indices remapped."""
    lines = [ex.prompt[s:e] for s, e in ex.record_spans]
    tail = ex.prompt[ex.record_spans[-1][1]:]
    order = list(range(len(lines)))
    rng.shuffle(order)
    spans, pos = [], 0
    for j in order:
        spans.append((pos, pos + len(lines[j])))
        pos += len(lines[j]) + 1
    where = {old: new for new, old in enumerate(order)}
    meta = dict(ex.meta)
    meta["pointer_record"] = where[ex.meta["pointer_record"]]
    meta["value_record"] = where[ex.meta["value_record"]]
    return NLExample(
        prompt="\n".join(lines[j] for j in order) + tail,
        candidates=ex.candidates,
        record_spans=spans,
        causal_records=tuple(where[r] for r in ex.causal_records),
        stale_records=tuple(where[r] for r in ex.stale_records),
        meta=meta,
    )


def permuted_with_map(ex: NLExample, rng: random.Random) -> tuple[NLExample, dict[int, int]]:
    state = rng.getstate()
    view = permuted(ex, rng)
    rng.setstate(state)
    order = list(range(len(ex.record_spans)))
    rng.shuffle(order)
    return view, {old: new for new, old in enumerate(order)}


@torch.no_grad()
def head_record_mass(model, tokenizer, ex: NLExample, device) -> torch.Tensor:
    """(layers, heads, records) attention mass at the last prompt position."""
    ids = tokenizer(ex.prompt, add_special_tokens=False)["input_ids"]
    spans = record_token_spans(tokenizer, ex.prompt, ex.record_spans)
    out = model(input_ids=torch.tensor([ids], device=device), output_attentions=True)
    rows = torch.stack([a[0, :, -1, :].float() for a in out.attentions])
    return torch.stack([rows[:, :, s:e].sum(-1) for s, e in spans], dim=-1).cpu()


def recovered_evidence(model, tokenizer, ex, device) -> tuple[set[int], bool]:
    """Records whose masking alone flips the answer, from interventions only."""
    n = len(ex.record_spans)
    clean = candidate_logprobs(model, tokenizer, ex, set(), device)[0]
    drops, flips = [], set()
    for r in range(n):
        scores = candidate_logprobs(model, tokenizer, ex, {r}, device)
        drops.append(clean - scores[0])
        if max(range(len(scores)), key=scores.__getitem__) != 0:
            flips.add(r)
    if flips:
        return flips, True
    return set(sorted(range(n), key=lambda r: -drops[r])[:2]), False


def routed(model, tokenizer, ex, keep, device) -> bool:
    ablated = set(range(len(ex.record_spans))) - set(keep)
    scores = candidate_logprobs(model, tokenizer, ex, ablated, device)
    return max(range(len(scores)), key=scores.__getitem__) == 0


def rank_heads(hits: torch.Tensor) -> list[tuple[int, int]]:
    """hits: (examples, orderings, layers, heads) booleans. Stability first."""
    stability = hits.all(dim=1).float().mean(0)
    frequency = hits.float().mean(dim=(0, 1))
    score = stability * 1e3 + frequency
    n_heads = score.shape[1]
    order = score.flatten().argsort(descending=True).tolist()
    return [(i // n_heads, i % n_heads) for i in order]


def top_records(mass: torch.Tensor, heads, k: int) -> list[int]:
    pooled = sum(mass[layer, head] for layer, head in heads)
    return pooled.argsort(descending=True)[:k].tolist()


def role_pick(mass, pointer_heads, value_heads) -> list[int]:
    first = top_records(mass, pointer_heads, 1)[0]
    ranked = top_records(mass, value_heads, len(mass[0, 0]))
    second = next(r for r in ranked if r != first)
    return [first, second]


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--n-select", type=int, default=200)
    parser.add_argument("--orderings", type=int, default=4)
    parser.add_argument("--n", type=int, default=200)
    parser.add_argument("--n-records", type=int, default=16)
    parser.add_argument("--k", type=int, default=2)
    parser.add_argument("--select-labels", choices=["annotated", "recovered"], default="annotated")
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    from transformers import AutoModelForCausalLM, AutoTokenizer

    device = torch.device("cuda" if torch.cuda.is_available() else "mps" if torch.backends.mps.is_available() else "cpu")
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="eager"
    ).to(device)
    model.eval()

    # selection: dense-solved examples, each in several record orders
    rng = random.Random("expert-heads-orderings")
    hit_ptr, hit_val, hit_rec = [], [], []
    used = agree = by_flip = 0
    for i in range(args.n_select):
        ex = make_nl_two_hop(SELECT_SEED_BASE + i, args.n_records)
        if not routed(model, tokenizer, ex, range(len(ex.record_spans)), device):
            continue
        used += 1
        if args.select_labels == "recovered":
            evidence, flipped = recovered_evidence(model, tokenizer, ex, device)
            by_flip += flipped
            agree += evidence == {ex.meta["pointer_record"], ex.meta["value_record"]}
        ptr_rows, val_rows, rec_rows = [], [], []
        for o in range(args.orderings):
            view, where = (ex, None) if o == 0 else permuted_with_map(ex, rng)
            top = head_record_mass(model, tokenizer, view, device).argmax(-1)
            ptr_rows.append(top == view.meta["pointer_record"])
            val_rows.append(top == view.meta["value_record"])
            if args.select_labels == "recovered":
                ev = evidence if where is None else {where[r] for r in evidence}
                rec_rows.append(torch.isin(top, torch.tensor(sorted(ev))))
        hit_ptr.append(torch.stack(ptr_rows))
        hit_val.append(torch.stack(val_rows))
        if rec_rows:
            hit_rec.append(torch.stack(rec_rows))
    hit_ptr = torch.stack(hit_ptr)
    hit_val = torch.stack(hit_val)
    evidence_hits = torch.stack(hit_rec) if hit_rec else hit_ptr | hit_val
    evidence_heads = rank_heads(evidence_hits)
    pointer_heads = rank_heads(hit_ptr)
    value_heads = rank_heads(hit_val)

    def head_summary(hits, heads, n=10):
        stab = hits.all(dim=1).float().mean(0)
        freq = hits.float().mean(dim=(0, 1))
        return [{"layer": layer, "head": head, "stability": round(stab[layer, head].item(), 4),
                 "frequency": round(freq[layer, head].item(), 4)} for layer, head in heads[:n]]

    role_arms = [f"roles_{m}" for m in (1, 4)] if args.select_labels == "annotated" else []
    arms = [f"expert_{m}" for m in (1, 4, 16)] + role_arms + ["attention", "annotated", "random"]
    stats = {a: {"routed": 0, "pointer": 0, "value": 0, "both": 0} for a in arms}
    pick_rng = random.Random("expert-heads-random")
    per_head_both = None
    solved = 0
    for i in range(args.n):
        ex = make_nl_two_hop(TEST_SEED_BASE + i, args.n_records)
        n_rec = len(ex.record_spans)
        if not routed(model, tokenizer, ex, range(n_rec), device):
            continue
        solved += 1
        pointer, value = ex.meta["pointer_record"], ex.meta["value_record"]
        mass = head_record_mass(model, tokenizer, ex, device)
        picks = {f"expert_{m}": top_records(mass, evidence_heads[:m], args.k) for m in (1, 4, 16)}
        for arm in role_arms:
            m = int(arm.split("_")[1])
            picks[arm] = role_pick(mass, pointer_heads[:m], value_heads[:m])
        picks["attention"] = mass.mean(dim=(0, 1)).argsort(descending=True)[: args.k].tolist()
        picks["annotated"] = [pointer, value]
        picks["random"] = pick_rng.sample(range(n_rec), args.k)
        for name, keep in picks.items():
            stats[name]["routed"] += routed(model, tokenizer, ex, keep, device)
            stats[name]["pointer"] += pointer in keep
            stats[name]["value"] += value in keep
            stats[name]["both"] += {pointer, value} <= set(keep)
        top2 = mass.argsort(dim=-1, descending=True)[..., : args.k]
        both = ((top2 == pointer).any(-1) & (top2 == value).any(-1)).float()
        per_head_both = both if per_head_both is None else per_head_both + both
        if solved % 25 == 0:
            print(f"{solved} solved; expert_4 both={stats['expert_4']['both'] / solved:.3f}", flush=True)

    best = per_head_both.flatten().argmax().item()
    n_heads = per_head_both.shape[1]
    results = {
        "model": args.model,
        "n_select": args.n_select,
        "select_solved": used,
        "orderings": args.orderings,
        "n": args.n,
        "n_records": args.n_records,
        "k": args.k,
        "dense_solved": solved,
        "select_labels": args.select_labels,
        "evidence_heads": head_summary(evidence_hits, evidence_heads),
        "pointer_heads": head_summary(hit_ptr, pointer_heads),
        "value_heads": head_summary(hit_val, value_heads),
        "rates": {a: {m: round(v / max(solved, 1), 4) for m, v in s.items()} for a, s in stats.items()},
        "best_head_posthoc": {"layer": best // n_heads, "head": best % n_heads,
                              "both": round(per_head_both.flatten()[best].item() / max(solved, 1), 4)},
    }
    print(json.dumps(results["rates"], indent=1), flush=True)
    short = args.model.split("/")[-1]
    if args.select_labels == "recovered":
        results["recovery"] = {"matches_annotation": round(agree / max(used, 1), 4),
                               "found_by_flip": round(by_flip / max(used, 1), 4)}
    suffix = "" if args.select_labels == "annotated" else "_recovered"
    out = Path(args.out or f"runs/pretrained/expert_heads_{short}{suffix}.json")
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(results, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/greedy_chains.py <==
"""Resolve the seed-dependent chain flip rates with the greedy estimator.

The five-task teachers flip on individually masked chain blocks at
different rates (0.92 against 0.64 for the first two seeds) while both
solve multi-hop. The greedy search recovers each example's smallest
sufficient set directly, so this script reports what those sets actually
are per seed: their sizes, how often they equal the annotated chain, and
how often they are strictly smaller, which is what a shortcut around part
of the chain looks like.

    uv run python scripts/greedy_chains.py --runs runs/teachers/extended
"""

import argparse
import json
from collections import Counter
from pathlib import Path

from learning_what_matters.harness import answer_predictions, load_teacher, resolve_device, vocab_from_config
from learning_what_matters.labels import causal_readout, greedy_sufficient_set
from learning_what_matters.tasks_hard import make_multi_hop

SEED_BASE = 62_000


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--runs", default="runs/teachers/extended")
    parser.add_argument("--n", type=int, default=200)
    parser.add_argument("--batch-size", type=int, default=32)
    parser.add_argument("--device", default=None)
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    device = resolve_device(args.device)
    report = {}
    for run_dir in sorted(Path(args.runs).glob("seed*")):
        model, config = load_teacher(run_dir, device)
        nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
        vocab = vocab_from_config(config)
        examples = [make_multi_hop(SEED_BASE + i, vocab, nb, bs, n_hops=2) for i in range(args.n)]
        preds = answer_predictions(model, examples, args.batch_size)
        solved = [ex for ex, p in zip(examples, preds) if p == ex.answer_token]
        if len(solved) < args.n // 4:
            report[run_dir.name] = {"solved": len(solved), "note": "task not learned; skipped"}
            print(run_dir.name, report[run_dir.name])
            continue
        readout = causal_readout(model, solved, args.batch_size)
        sizes, exact, smaller, misses = [], 0, 0, 0
        for i, ex in enumerate(solved):
            order = readout.necessity_delta[i].argsort(descending=True).tolist()
            found = greedy_sufficient_set(model, ex, order)
            if found is None:
                misses += 1
                continue
            sizes.append(len(found))
            chain = ex.sufficient_sets[0]
            exact += found == chain
            smaller += len(found) < len(chain) and found <= chain
        chain_flips = [
            readout.necessity_flip[i, sorted(ex.sufficient_sets[0])].mean().item() for i, ex in enumerate(solved)
        ]
        n = max(len(sizes), 1)
        report[run_dir.name] = {
            "solved": len(solved),
            "greedy_found": len(sizes),
            "greedy_missed": misses,
            "mean_size": round(sum(sizes) / n, 3),
            "size_counts": dict(Counter(sizes)),
            "equals_chain": round(exact / n, 3),
            "strict_subset_of_chain": round(smaller / n, 3),
            "chain_block_flip_rate": round(sum(chain_flips) / len(chain_flips), 3),
        }
        print(run_dir.name, json.dumps(report[run_dir.name]))

    out = Path(args.out) if args.out else Path("runs") / "agreement" / "greedy_chains.json"
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/hardened_dense.py <==
"""Dense accuracy of the hardened teachers on the chain-router eval examples.

Baselines for reading the hardened routing results: the transfer teacher
fails hardened multi-hop dense, so its routed accuracy under the
transferred router is a repair, and the hop-3 dense floor bounds what any
selection can achieve out of distribution.

    python scripts/hardened_dense.py --runs runs/teachers/hardened
"""

import argparse
import json
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from train_chain_router import EVAL_SEED, HARD_MODE, sample  # noqa: E402

from learning_what_matters.harness import answer_accuracy, load_teacher, resolve_device, vocab_from_config  # noqa: E402


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--runs", default="runs/teachers/hardened")
    parser.add_argument("--seeds", nargs="+", default=["seed0", "seed1"])
    parser.add_argument("--n", type=int, default=300)
    parser.add_argument("--out", default="runs/diagnostics/hardened_dense_baselines.json")
    args = parser.parse_args()

    HARD_MODE["on"] = True
    device = resolve_device(None)
    report = {}
    for seed in args.seeds:
        teacher, config = load_teacher(Path(args.runs) / seed, device)
        nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
        vocab = vocab_from_config(config)
        row = {}
        for task in ("multihop2", "multihop3", "unique", "latest"):
            exs = [sample(EVAL_SEED + i, task, nb, bs, vocab) for i in range(args.n)]
            row[task] = round(answer_accuracy(teacher, exs), 4)
        report[seed] = row
        print(seed, json.dumps(row))
    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/kvzip_paragraphs.py <==
"""KVzip's reconstruction scores, aggregated to QASPER paragraphs.

Runs the unmodified KVzip scorer on each paper (title header protected,
paragraphs as the evictable context, no question) and reduces the
per-pair scores to one row per paragraph:

  keep_{10,25,50}  fraction of the paragraph's (layer, head, token) pairs
                   KVzip retains at that ratio, using its own global
                   threshold across layers and heads
  mean             mean score over the paragraph's pairs
  hmax             per-token maximum over layers and heads, averaged over
                   the paragraph's tokens
  tokens           paragraph length in tokens

Train papers are the ones with a recovered label, so KVzip-derived
targets cover the same training set as the existing arms; dev papers
are every paper the evaluations use. With --unit sentence the rows are the
sentences of each paragraph instead (use a separate --out; runs resume by
paper). Needs the KVzip clone and its environment:

    PYTHONPATH=~/ai/kvzip:scripts ~/ai/kvzip/.venv/bin/python \\
        scripts/kvzip_paragraphs.py --data-dir qasper \\
        --out runs/external/kvzip_paragraphs_7B.json
"""

import argparse
import json
import subprocess
import sys
import time
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))
from ev_qasper import load_papers, segment_paper

RATIOS = (0.10, 0.25, 0.50)


def kvzip_commit():
    import model as kvzip_model
    root = Path(kvzip_model.__file__).resolve().parent.parent
    try:
        return subprocess.check_output(["git", "-C", str(root), "rev-parse", "HEAD"], text=True).strip()
    except (OSError, subprocess.CalledProcessError):
        return "unknown"


def threshold(flat, ratio):
    # same cut as KVzip's _threshold: keep scores strictly above the
    # value at position int(n * ratio) - 1 of the descending sort
    ordered = torch.sort(flat, descending=True).values
    n = max(int(len(ordered) * ratio) - 1, 0)
    return ordered[n].item()


def paragraph_rows(score, bounds, t0):
    """score: (layers, heads, ctx) for the context tokens only."""
    flat = score.reshape(-1)
    cuts = {r: threshold(flat, r) for r in RATIOS}
    token_max = score.amax(dim=(0, 1))
    rows = []
    for s, e in bounds:
        block = score[:, :, s - t0:e - t0]
        row = {"tokens": e - s,
               "mean": round(block.mean().item(), 6),
               "hmax": round(token_max[s - t0:e - t0].mean().item(), 6)}
        for r, cut in cuts.items():
            row[f"keep_{int(r * 100)}"] = round((block > cut).float().mean().item(), 4)
        rows.append(row)
    return rows, cuts


@torch.inference_mode()
def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--data-dir", default="qasper")
    parser.add_argument("--audit", default="runs/external/labels_qasper_7b_pq.audit.json")
    parser.add_argument("--max-train-tokens", type=int, default=32000)
    parser.add_argument("--unit", choices=["paragraph", "sentence"], default="paragraph")
    parser.add_argument("--out", required=True)
    args = parser.parse_args()

    from model import ModelKVzip
    model = ModelKVzip(args.model)
    tokenizer = model.tokenizer
    empty = torch.zeros((1, 0), dtype=torch.long, device="cuda")

    audit = json.loads(Path(args.audit).read_text())
    labelled = {r["paper"] for r in audit if r.get("solved") and "causal" in r}

    out_path = Path(args.out)
    results = {"model": args.model, "kvzip_commit": kvzip_commit(), "ratios": list(RATIOS), "unit": args.unit,
               "train": {}, "dev": {}, "skipped": []}
    if out_path.exists():
        prev = json.loads(out_path.read_text())
        for split in ("train", "dev"):
            results[split] = prev.get(split, {})

    for split in ("train", "dev"):
        papers = load_papers(args.data_dir, split, 0)
        if split == "train":
            papers = [p for p in papers if p["paper_id"] in labelled]
        for pi, paper in enumerate(papers):
            pid = paper["paper_id"]
            if pid in results[split]:
                continue
            seg = segment_paper(tokenizer, paper, paper["questions"][0]["question"], unit=args.unit)
            ctx = seg["t1"] - seg["t0"]
            if seg["n_blocks"] != seg["n_spans"]:
                results["skipped"].append({"split": split, "paper": pid, "why": "empty paragraph"})
                continue
            if split == "train" and ctx > args.max_train_tokens:
                results["skipped"].append({"split": split, "paper": pid, "why": f"{ctx} tokens"})
                continue
            if split == "dev" and not (1024 <= ctx <= 12000):
                continue
            t0, t1 = seg["t0"], seg["t1"]
            model.sys_prompt_ids = torch.tensor([seg["ids"][:t0]], device="cuda")
            model.postfix_ids = empty
            ctx_ids = torch.tensor([seg["ids"][t0:t1]], device="cuda")
            tic = time.time()
            kv = model.prefill(ctx_ids, do_score=True)
            secs = time.time() - tic
            score = torch.stack(kv.score) if isinstance(kv.score, list) else kv.score
            score = score.float().reshape(score.shape[0], -1, score.shape[-1])
            assert score.shape[-1] == ctx, (score.shape, ctx)
            rows, cuts = paragraph_rows(score, seg["bounds"], t0)

            # the aggregated keep fractions must reproduce KVzip's own
            # retained ratio, checked against its prune on a few papers
            if pi < 3:
                tok_weighted = sum(r["keep_25"] * r["tokens"] for r in rows) / ctx
                kv.prune(ratio=0.25)
                native = kv.valid.float().mean().item()
                assert abs(tok_weighted - native) < 1e-3, (tok_weighted, native)
            results[split][pid] = {"ctx_tokens": ctx, "score_secs": round(secs, 2), "para_of": seg["para_of"],
                                   "thresholds": {str(k): v for k, v in cuts.items()},
                                   "paragraphs": rows}
            del kv
            if (pi + 1) % 10 == 0:
                out_path.write_text(json.dumps(results, indent=1))
                print(f"{split} {pi + 1}/{len(papers)}", flush=True)
        out_path.write_text(json.dumps(results, indent=1))
        print(f"{split}: {len(results[split])} papers scored", flush=True)
    print(f"wrote {out_path}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/make_ruler_data.sh <==
#!/usr/bin/env bash
# Generate the RULER-derived data for the block-eviction experiments
# (Appendix M): training sets at 4K and evaluation sets at 8K, 16K, and 32K.
# Clones the RULER repository at the pinned commit, fetches its two data
# assets, and runs its generators with the exact seeds and sizes used in
# the paper. The register-log condition needs no data files; its
# generator lives in scripts/ev_pilot.py.
#
#   ./scripts/make_ruler_data.sh [target-dir]    # default: ./ruler
set -euo pipefail
DEST="${1:-ruler}"
COMMIT=c3f5e3b4f87f97e048793bb510a3a6b19a46bf3a
TOK=Qwen/Qwen2.5-3B-Instruct

mkdir -p "$DEST"
if [ ! -d "$DEST/RULER" ]; then
    git clone https://github.com/NVIDIA/RULER "$DEST/RULER"
fi
git -C "$DEST/RULER" checkout -q "$COMMIT"
# a throwaway environment for RULER's generators; hosts without the venv
# module fall back to uv
if python3 -m venv "$DEST/env" 2>/dev/null; then
    PIP=("$DEST/env/bin/pip" -q install)
else
    rm -rf "$DEST/env"
    uv venv -q "$DEST/env"
    PIP=(uv pip install -q -p "$DEST/env/bin/python")
fi
"${PIP[@]}" nltk wonderwords html2text pyyaml tenacity beautifulsoup4 transformers
"$DEST/env/bin/python" -c "import nltk; nltk.download('punkt', quiet=True); nltk.download('punkt_tab', quiet=True)"

JSON="$DEST/RULER/scripts/data/synthetic/json"
# english_words.json is a git-lfs pointer in a plain clone
curl -sL https://media.githubusercontent.com/media/NVIDIA/RULER/main/scripts/data/synthetic/json/english_words.json \
    -o "$JSON/english_words.json"
(cd "$JSON" && "$OLDPWD/$DEST/env/bin/python" download_paulgraham_essay.py)

PREP="$DEST/RULER/scripts/data"
gen() {  # gen <save_dir> <max_len> <n> <seed> <task...>
    local save="$1" len="$2" n="$3" seed="$4"; shift 4
    for task in "$@"; do
        # the generators shell out to a bare `python`, so the env leads PATH
        (cd "$PREP" && PATH="$OLDPWD/$DEST/env/bin:$PATH" PYTHONPATH="$PWD/synthetic:$PWD" \
            "$OLDPWD/$DEST/env/bin/python" prepare.py --save_dir "$OLDPWD/$save" \
            --benchmark synthetic --task "$task" --tokenizer_path "$TOK" \
            --tokenizer_type hf --max_seq_length "$len" \
            --model_template_type base --num_samples "$n" --random_seed "$seed")
    done
}
gen ruler_data     8192  75 42 niah_single_1 niah_multikey_1 vt cwe
gen ruler_train4k  4096 500  7 niah_single_1 niah_multikey_1 vt
gen ruler_data16k 16384  60 42 niah_single_1 niah_multikey_1 vt
gen ruler_data32k 32768  60 42 niah_single_1 niah_multikey_1 vt
echo "RULER data ready: ruler_data (8K eval), ruler_train4k (4K train), ruler_data16k (16K eval), ruler_data32k (32K eval)"


==> anc/learning-what-matters/learning-what-matters/scripts/oracle_routing.py <==
"""Oracle routing baselines: route on labels directly, no learned router.

Separates the quality of the routing target from the learnability of a
student: keep the top-k blocks of (a) the frozen teacher's own attention,
(b) the ablation ranking, and (c) the annotated sufficient blocks, and
score routed accuracy for each. On multi-hop the annotated oracle succeeds
where the attention oracle fails, which is the target-level version of the
paper's contrast, independent of any router architecture.

    python scripts/oracle_routing.py --runs runs/teachers/extended
"""

import argparse
import json
import random
from pathlib import Path

from learning_what_matters.harness import load_teacher, resolve_device, vocab_from_config
from learning_what_matters.labels import (
    attention_label_sets,
    attention_label_sets_per_layer,
    causal_label_sets,
    causal_readout,
)
from learning_what_matters.routers import routed_accuracy
from learning_what_matters.tasks import make_unique_retrieval
from learning_what_matters.tasks_hard import make_multi_hop

SEED_BASE = 500_000


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--runs", default="runs/teachers/extended")
    parser.add_argument("--seeds", nargs="+", default=["seed0", "seed1"])
    parser.add_argument("--n", type=int, default=300)
    parser.add_argument("--k", type=int, default=3)
    parser.add_argument("--out", default="runs/diagnostics/oracle_routing.json")
    args = parser.parse_args()

    device = resolve_device(None)
    rng = random.Random(0)
    report = {}
    for seed in args.seeds:
        model, config = load_teacher(Path(args.runs) / seed, device)
        nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
        vocab = vocab_from_config(config)
        suites = {
            "multihop": [make_multi_hop(SEED_BASE + i, vocab, nb, bs, n_hops=2) for i in range(args.n)],
            "unique": [make_unique_retrieval(SEED_BASE + i, vocab, nb, bs) for i in range(args.n)],
        }
        row = {}
        for name, exs in suites.items():
            for agg in ("max", "mean"):
                sel = attention_label_sets(model, exs, args.k, agg, 32)
                row[f"{name}_oracle_attention_{agg}"] = routed_accuracy(model, exs, sel, 32)
            per_layer = attention_label_sets_per_layer(model, exs, args.k, 32)
            layer_accs = [routed_accuracy(model, exs, sels, 32) for sels in per_layer]
            row[f"{name}_oracle_attention_best_layer"] = max(layer_accs)
            row[f"{name}_oracle_attention_by_layer"] = [round(a, 3) for a in layer_accs]
            readout = causal_readout(model, exs, 32)
            row[f"{name}_oracle_ablation_rank"] = routed_accuracy(model, exs, causal_label_sets(readout, args.k), 32)
            keeps = []
            for e in exs:
                keep = sorted(e.causal_union)[: args.k]
                if len(keep) < args.k:
                    keep += rng.sample([b for b in range(nb) if b not in keep], args.k - len(keep))
                keeps.append(frozenset(keep))
            row[f"{name}_oracle_annotated"] = routed_accuracy(model, exs, keeps, 32)
        report[seed] = {k: (round(v, 3) if isinstance(v, float) else v) for k, v in row.items()}
        print(seed, json.dumps(report[seed], indent=1))
    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/overwrite_intervention.py <==
"""Operator-robustness check: attention mask vs position-preserving overwrite.

The pretrained routing experiment ablates unselected records with an additive
attention mask. A reviewer can ask whether the causal-over-attention ordering,
and the conflicting-fact repair in particular, is an artifact of that operator.
This script holds the routers, keep-sets, and examples fixed and re-scores each
example under a second operator: every ablated record is physically overwritten
by a matched-length, grammatically matched nonce record (fresh name and value,
absent from the candidates), keeping token count, sentence boundaries, and the
query position unchanged. Nothing is retrained; the routers are the same
deterministic routers the routing_*.json runs use.

For each model it reports, under both operators: causal-router and
attention-imitation-router accuracy, the flip rate when the current record is
removed against a random record, and the latest-write repair rate (route to the
current record only). Overwrite results are averaged over several nonce fillers.

    python scripts/overwrite_intervention.py --model Qwen/Qwen2.5-3B-Instruct
    python scripts/overwrite_intervention.py --model google/gemma-2-9b-it
"""

import argparse
import json
import random
from pathlib import Path

import torch
import torch.nn.functional as F

from learning_what_matters.pretrained import (
    NLExample,
    SpanRouter,
    answer_attention_by_record,
    candidate_logprobs,
    make_nl_latest_write,
    make_nl_unique,
    overwrite_example,
    record_token_spans,
)

TRAIN_SEED = 300_000
EVAL_SEED = 320_000


def make_example(seed: int, task: str, n_records: int) -> NLExample:
    if task == "unique":
        return make_nl_unique(seed, n_records)
    return make_nl_latest_write(seed, n_records, n_stale=2)


def prep(tokenizer, example: NLExample, device):
    ids = torch.tensor(tokenizer(example.prompt, add_special_tokens=False)["input_ids"], device=device)
    spans = record_token_spans(tokenizer, example.prompt, example.record_spans)
    return ids, spans


def correct_under(model, tokenizer, example, ablated, operator, device, rng) -> bool:
    """Forced-choice correctness with `ablated` removed by the given operator."""
    if operator == "mask":
        scores = candidate_logprobs(model, tokenizer, example, ablated, device)
    else:  # overwrite: content physically replaced, scored under plain causal mask
        rewritten = overwrite_example(example, set(ablated), tokenizer, rng)
        scores = candidate_logprobs(model, tokenizer, rewritten, set(), device)
    return max(range(len(scores)), key=scores.__getitem__) == 0


def train_routers(model, tokenizer, device, n_train, n_records, epochs):
    """Deterministic reproduction of the routing_*.json routers: a causal router
    on annotated sufficient records, an imitation router on the model's
    answer-position attention over records."""
    train = []
    for i in range(n_train):
        task = ("unique", "latest")[i % 2]
        ex = make_example(TRAIN_SEED + i, task, n_records)
        ids, spans = prep(tokenizer, ex, device)
        attention = torch.tensor(answer_attention_by_record(model, tokenizer, ex, device), device=device)
        target = torch.zeros(len(spans), device=device)
        target[list(ex.causal_records)] = 1.0
        train.append((ids, spans, target, attention / attention.sum().clamp_min(1e-9)))

    routers = {}
    for kind in ("imitation", "causal"):
        torch.manual_seed(0)
        router = SpanRouter(len(tokenizer), device=device)
        opt = torch.optim.Adam(router.parameters(), lr=1e-3)
        order = list(range(len(train)))
        for epoch in range(epochs):
            random.Random(epoch).shuffle(order)
            for j in order:
                ids, spans, target, attention = train[j]
                scores = router(ids, spans)
                if kind == "causal":
                    loss = F.binary_cross_entropy_with_logits(scores, target)
                else:
                    loss = F.kl_div(F.log_softmax(scores, dim=-1), attention, reduction="sum")
                opt.zero_grad()
                loss.backward()
                opt.step()
        router.eval()
        routers[kind] = router
    return routers


def evaluate(model, tokenizer, routers, device, args):
    """Per task, per operator: router accuracies, current/random flip rates, and
    the latest-write repair rate. Overwrite figures are averaged over fillers."""
    report = {}
    for task in ("unique", "latest"):
        examples = [make_example(EVAL_SEED + i, task, args.n_records) for i in range(args.n_eval)]
        keeps = []  # (ex, causal_keep, imitation_keep, others_for_causal)
        for ex in examples:
            ids, spans = prep(tokenizer, ex, device)
            with torch.no_grad():
                causal_keep = set(routers["causal"](ids, spans).topk(args.k).indices.tolist())
                imit_keep = set(routers["imitation"](ids, spans).topk(args.k).indices.tolist())
            keeps.append((ex, causal_keep, imit_keep))

        report[task] = {}
        for operator in ("mask", "overwrite"):
            fillers = args.filler_seeds if operator == "overwrite" else 1
            runs = []
            for fs in range(fillers):
                rng = random.Random(f"ov:{task}:{fs}")
                acc = {"causal": 0, "imitation": 0, "dense": 0}
                flip = {"causal_present": 0, "random": 0, "denom": 0}
                repair = {"hit": 0, "denom": 0}
                for ex, causal_keep, imit_keep in keeps:
                    n_records = len(ex.record_spans)
                    everything = set(range(n_records))
                    acc["dense"] += correct_under(model, tokenizer, ex, set(), operator, device, rng)
                    acc["causal"] += correct_under(
                        model, tokenizer, ex, everything - causal_keep, operator, device, rng
                    )
                    acc["imitation"] += correct_under(
                        model, tokenizer, ex, everything - imit_keep, operator, device, rng
                    )
                    # Flip rates and repair are conditioned on the model solving
                    # the intact example, matching the probe convention.
                    dense = candidate_logprobs(model, tokenizer, ex, set(), device)
                    if max(range(len(dense)), key=dense.__getitem__) != 0:
                        continue
                    causal = set(ex.causal_records)
                    others = [i for i in range(n_records) if i not in causal]
                    flip["denom"] += 1
                    flip["causal_present"] += not correct_under(
                        model, tokenizer, ex, causal, operator, device, rng
                    )
                    flip["random"] += not correct_under(
                        model, tokenizer, ex, {rng.choice(others)}, operator, device, rng
                    )
                    if task == "latest":
                        repair["denom"] += 1
                        repair["hit"] += correct_under(
                            model, tokenizer, ex, everything - causal, operator, device, rng
                        )
                d = max(flip["denom"], 1)
                rd = max(repair["denom"], 1)
                runs.append(
                    {
                        "causal_acc": acc["causal"] / args.n_eval,
                        "imitation_acc": acc["imitation"] / args.n_eval,
                        "dense_acc": acc["dense"] / args.n_eval,
                        "flip_current": flip["causal_present"] / d,
                        "flip_random": flip["random"] / d,
                        "repair": repair["hit"] / rd if task == "latest" else None,
                    }
                )
            report[task][operator] = _summarize(runs)
            print(task, operator, json.dumps(report[task][operator]))
    return report


def _summarize(runs):
    keys = [k for k in runs[0] if runs[0][k] is not None]
    out = {}
    for k in keys:
        vals = [r[k] for r in runs]
        out[k] = round(sum(vals) / len(vals), 4)
        if len(vals) > 1:
            out[k + "_range"] = [round(min(vals), 4), round(max(vals), 4)]
    return out


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-3B-Instruct")
    parser.add_argument("--n-train", type=int, default=600)
    parser.add_argument("--n-eval", type=int, default=150)
    parser.add_argument("--n-records", type=int, default=16)
    parser.add_argument("--epochs", type=int, default=30)
    parser.add_argument("--k", type=int, default=2)
    parser.add_argument("--filler-seeds", type=int, default=3)
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    from transformers import AutoModelForCausalLM, AutoTokenizer

    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="eager"
    ).to(device)
    model.eval()

    print("training routers (deterministic reproduction of routing run)")
    routers = train_routers(model, tokenizer, device, args.n_train, args.n_records, args.epochs)
    report = {"model": args.model, "k": args.k, "n_eval": args.n_eval, "tasks": evaluate(model, tokenizer, routers, device, args)}

    out = Path(args.out) if args.out else Path("runs") / "pretrained" / f"overwrite_{args.model.split('/')[-1]}.json"
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/own_teacher_routers.py <==
"""Does the length-shift gap survive training each router on its own teacher?

Table~3 trains both routers against teacher seed 0 and evaluates them on all
five teachers, so its 9-point causal lead at four times the training length
mixes two effects: the quality of the supervision target, and how well a
router trained on one teacher transfers to another. Ordinary attention
distillation trains a selector for the teacher it is deployed on, so the
transfer penalty is ours, not the method's.

This runs the same protocol with one change: for each teacher, both arms are
trained against that teacher's own labels and evaluated on that teacher.
Everything else -- architecture, steps, batch, learning rate, example stream,
budget, evaluation conditions -- comes from scripts/train_routers.py
unchanged, and the published cross-teacher numbers are recomputed here from
the same code path so the two protocols are compared on identical conditions.

If the gap survives, the length-shift result is about the target. If it
closes, Table~3 is measuring cross-teacher transfer and must say so.

    python scripts/own_teacher_routers.py --preset base
"""

import argparse
import json
import statistics
import sys
import time
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from train_routers import (  # noqa: E402
    eval_conditions,
    select_blocks,
    train_router,
)

from learning_what_matters.harness import batch_tokens, load_teacher, resolve_device, vocab_from_config  # noqa: E402
from learning_what_matters.routers import random_selections, routed_accuracy  # noqa: E402


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--preset", default="base")
    parser.add_argument("--runs", default=None)
    parser.add_argument("--steps", type=int, default=4000)
    parser.add_argument("--batch", type=int, default=64)
    parser.add_argument("--lr", type=float, default=1e-3)
    parser.add_argument("--n-eval", type=int, default=500)
    parser.add_argument("--kinds", default="imitation,causal")
    parser.add_argument("--cross-label-seed", default="seed0",
                        help="teacher whose labels the published protocol uses")
    parser.add_argument("--device", default=None)
    parser.add_argument("--out", default="runs/routers/own_teacher/results.json")
    args = parser.parse_args()

    device = resolve_device(args.device)
    run_root = Path(args.runs) if args.runs else Path("runs") / "teachers" / args.preset
    seeds = [d.name for d in sorted(run_root.glob("seed*"))]
    teachers = {s: load_teacher(run_root / s, device)[0] for s in seeds}
    config = json.loads((run_root / seeds[0] / "config.json").read_text())
    nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
    vocab = vocab_from_config(config)
    kinds = args.kinds.split(",")

    # One router per (arm, label teacher). The cross-teacher arm reuses the
    # router trained on the published label seed, so both protocols share it.
    routers: dict[tuple[str, str], object] = {}
    for seed in seeds:
        for kind in kinds:
            start = time.time()
            routers[(kind, seed)] = train_router(
                kind, teachers[seed], vocab, nb, bs, device, args.steps, args.batch, args.lr
            )
            print(f"{kind} router on {seed} trained in {time.time() - start:.0f}s", flush=True)

    conditions = eval_conditions(nb, bs, vocab, args.n_eval)
    results = {
        "preset": args.preset,
        "cross_label_seed": args.cross_label_seed,
        "budget": 0.1,
        "conditions": {},
    }
    for name, examples in conditions.items():
        cond_nb = examples[0].n_blocks
        k = max(1, cond_nb // 10)
        eval_batch = 64 if cond_nb == nb else 8
        tokens = batch_tokens(examples, device)
        entry: dict = {"k": k, "n_blocks": cond_nb, "per_seed": {}}
        for seed in seeds:
            teacher = teachers[seed]
            row = {
                "dense": round(
                    routed_accuracy(
                        teacher, examples, [frozenset(range(cond_nb))] * len(examples), eval_batch
                    ), 4
                ),
                "random": round(
                    routed_accuracy(teacher, examples, random_selections(examples, k), eval_batch), 4
                ),
            }
            for kind in kinds:
                own = select_blocks(routers[(kind, seed)], tokens, k)
                row[f"{kind}_own"] = round(routed_accuracy(teacher, examples, own, eval_batch), 4)
                cross = select_blocks(routers[(kind, args.cross_label_seed)], tokens, k)
                row[f"{kind}_cross"] = round(routed_accuracy(teacher, examples, cross, eval_batch), 4)
            entry["per_seed"][seed] = row
        for suffix in ("own", "cross"):
            for kind in kinds:
                vals = [entry["per_seed"][s][f"{kind}_{suffix}"] for s in seeds]
                entry[f"{kind}_{suffix}_mean"] = round(statistics.mean(vals), 4)
            entry[f"gap_{suffix}"] = round(
                entry[f"causal_{suffix}_mean"] - entry[f"imitation_{suffix}_mean"], 4
            )
        results["conditions"][name] = entry
        print(
            f"{name}: own causal {entry['causal_own_mean']:.3f} imitation "
            f"{entry['imitation_own_mean']:.3f} gap {entry['gap_own']:+.3f} | "
            f"cross gap {entry['gap_cross']:+.3f}",
            flush=True,
        )

    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(results, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/per_query_routing.py <==
"""Per-query sparse routing: does giving attention per-query freedom rescue multi-hop?

The paper's routing results restrict a forward pass to one block set per
example. Deployed block-sparse attention is weaker: each query position, and
each layer, selects its own blocks, so a record dropped at the answer position
may still have been read while the intermediate hop was resolved. If attention
succeeds under that protocol, the paper's multi-hop finding is about global
context pruning rather than about attention as a distillation target, and the
claim has to narrow accordingly.

Four protocols per teacher, at a fixed per-row budget k:

    global        one set for the whole pass (the paper's protocol)
    per_query     every row keeps its own top-k, per layer
    per_query_avg every row keeps its own top-k from the layer-averaged readout
    decode_only   prefill dense, only the answer row restricted

Budgets are reported with every number: per-query selection keeps k blocks
*per row*, so the union over rows is generally much larger than k and the
protocols are not budget-matched. The causal arm runs under global and
decode_only for reference.

    python scripts/per_query_routing.py --seeds seed0 seed1 seed2 seed4
"""

import argparse
import json
from pathlib import Path

from learning_what_matters.harness import load_teacher, resolve_device, vocab_from_config
from learning_what_matters.labels import attention_label_sets, causal_label_sets, causal_readout
from learning_what_matters.perquery import routed_accuracy_protocol
from learning_what_matters.routers import routed_accuracy
from learning_what_matters.tasks import make_unique_retrieval
from learning_what_matters.tasks_hard import make_multi_hop

SEED_BASE = 500_000


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--runs", default="runs/teachers/extended")
    parser.add_argument("--seeds", nargs="+", default=["seed0", "seed1", "seed2", "seed4"])
    parser.add_argument("--k", type=int, default=3)
    parser.add_argument("--n", type=int, default=300)
    parser.add_argument("--batch", type=int, default=32)
    parser.add_argument("--out", default="runs/diagnostics/per_query_routing.json")
    args = parser.parse_args()

    device = resolve_device(None)
    report = {}
    for seed in args.seeds:
        model, config = load_teacher(Path(args.runs) / seed, device)
        nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
        vocab = vocab_from_config(config)
        suites = {
            "multihop": [make_multi_hop(SEED_BASE + i, vocab, nb, bs, n_hops=2) for i in range(args.n)],
            "unique": [make_unique_retrieval(SEED_BASE + i, vocab, nb, bs) for i in range(args.n)],
        }
        row = {}
        for name, exs in suites.items():
            # Global protocol, both supervisions: the paper's numbers, recomputed
            # here so every comparison comes from one code path.
            for agg in ("max", "mean"):
                sel = attention_label_sets(model, exs, args.k, agg, args.batch)
                row[f"{name}_attention_global_{agg}"] = routed_accuracy(model, exs, sel, args.batch)
            readout = causal_readout(model, exs, args.batch)
            causal_sel = causal_label_sets(readout, args.k)
            row[f"{name}_causal_global"] = routed_accuracy(model, exs, causal_sel, args.batch)
            row[f"{name}_causal_budget"] = args.k / nb

            # Per-query protocols, attention only: the causal estimator produces
            # one set per example, so its per-query form is the global one.
            for tag, kwargs in (
                ("per_query", {"protocol": "per_query", "per_layer": True}),
                ("per_query_avg", {"protocol": "per_query", "per_layer": False}),
                ("decode_only", {"protocol": "decode_only", "per_layer": True}),
            ):
                got = routed_accuracy_protocol(model, exs, args.k, batch_size=args.batch, **kwargs)
                row[f"{name}_attention_{tag}"] = round(got["routed"], 4)
                row[f"{name}_attention_{tag}_row_budget"] = round(got["row_budget"], 4)
                row[f"{name}_attention_{tag}_context_budget"] = round(got["context_budget"], 4)
        report[seed] = {k: (round(v, 4) if isinstance(v, float) else v) for k, v in row.items()}
        print(seed, json.dumps(report[seed], indent=1), flush=True)

    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/prefix_router.py <==
"""Absorb the attention sink with a neutral prefix instead of banning a record.

Appendix L corrects the first-record sink by dropping record 0 from the
imitation target and barring it from selection. That works, but it forbids
evidence: on unique retrieval the answer sits in the first record on one
example in sixteen, and the ban costs the causal router about three points.

The span audit shows the sink is positional. A sentence prepended without
being registered as a record takes the mass, and record 0 stops winning the
argmax. This uses that as the correction. The prefix belongs to no record,
so its mass never enters the per-record attention vector and the imitation
target renormalizes over the records without any of them being deleted.
Every record, record 0 included, stays selectable.

Prefix 0 is the empty string, the uncorrected baseline through this same
code path. The other three vary the filler sentence so the result does not
rest on one wording.

    python scripts/prefix_router.py --model Qwen/Qwen2.5-3B-Instruct --prefix-id 1
"""

import argparse
import json
import random
import sys
from pathlib import Path

import torch
import torch.nn.functional as F

sys.path.insert(0, str(Path(__file__).resolve().parent))
from pretrained_router import EVAL_SEED, TRAIN_SEED, make_example, prep, routed_choice  # noqa: E402

from learning_what_matters.pretrained import (  # noqa: E402
    NLExample,
    SpanRouter,
    answer_attention_by_record,
)

PREFIXES = (
    "",
    "This document lists equipment codes for the site inventory.",
    "The following notes were exported from the maintenance log.",
    "Reference sheet: current assignments, updated each shift.",
)


def with_prefix(ex: NLExample, prefix: str) -> NLExample:
    """Same records, shifted by a prefix that is not registered as a record."""
    if not prefix:
        return ex
    shift = len(prefix) + 1
    return NLExample(
        prompt=prefix + "\n" + ex.prompt,
        candidates=ex.candidates,
        record_spans=[(s + shift, e + shift) for s, e in ex.record_spans],
        causal_records=ex.causal_records,
        stale_records=ex.stale_records,
        meta=ex.meta,
    )


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-3B-Instruct")
    parser.add_argument("--prefix-id", type=int, default=1)
    parser.add_argument("--n-train", type=int, default=600)
    parser.add_argument("--n-eval", type=int, default=150)
    parser.add_argument("--n-records", type=int, default=16)
    parser.add_argument("--epochs", type=int, default=15)
    parser.add_argument("--eval-ks", type=int, nargs="+", default=[1, 2, 4])
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    prefix = PREFIXES[args.prefix_id]

    from transformers import AutoModelForCausalLM, AutoTokenizer

    device = torch.device("cuda" if torch.cuda.is_available() else "mps" if torch.backends.mps.is_available() else "cpu")
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="eager"
    ).to(device)
    model.eval()

    print(f"prefix {args.prefix_id}: {prefix!r}", flush=True)
    train, sink_argmax = [], 0
    for i in range(args.n_train):
        task = ("unique", "latest")[i % 2]
        ex = with_prefix(make_example(TRAIN_SEED + i, task, args.n_records), prefix)
        ids, spans = prep(tokenizer, ex, device)
        attention = torch.tensor(answer_attention_by_record(model, tokenizer, ex, device), device=device)
        sink_argmax += int(attention.argmax().item() == 0)
        target = torch.zeros(len(spans), device=device)
        target[list(ex.causal_records)] = 1.0
        train.append((ids, spans, target, attention / attention.sum().clamp_min(1e-9)))
    sink_rate = sink_argmax / max(args.n_train, 1)
    print(f"attention argmax is record 0 on {sink_rate:.3f} of training examples", flush=True)

    routers = {}
    for name in ("causal", "imitation"):
        torch.manual_seed(0)
        router = SpanRouter(len(tokenizer), device=device)
        opt = torch.optim.Adam(router.parameters(), lr=1e-3)
        order = list(range(len(train)))
        for epoch in range(args.epochs):
            random.Random(epoch).shuffle(order)
            for j in order:
                ids, spans, target, full = train[j]
                scores = router(ids, spans)
                if name == "causal":
                    loss = F.binary_cross_entropy_with_logits(scores, target)
                else:
                    loss = F.kl_div(F.log_softmax(scores, dim=-1), full, reduction="sum")
                opt.zero_grad()
                loss.backward()
                opt.step()
            print(f"  {name} epoch {epoch}", flush=True)
        router.eval()
        routers[name] = router

    results = {
        "model": args.model,
        "prefix_id": args.prefix_id,
        "prefix": prefix,
        # Recorded so a table can assert what it was trained on: comparing this
        # against the ban correction is only meaningful at matched sizes.
        "n_train": args.n_train,
        "n_eval": args.n_eval,
        "epochs": args.epochs,
        "sink_argmax_rate": round(sink_rate, 4),
        "conditions": {},
    }
    rng = random.Random("prefix-routing")
    for task in ("unique", "latest"):
        examples = [
            with_prefix(make_example(EVAL_SEED + i, task, args.n_records), prefix)
            for i in range(args.n_eval)
        ]
        n_records = len(examples[0].record_spans)
        dense = sum(
            routed_choice(model, tokenizer, ex, set(range(n_records)), device) for ex in examples
        ) / args.n_eval
        results["conditions"][f"{task}_dense"] = round(dense, 4)
        print(f"{task} dense {dense:.4f}", flush=True)

        scores_by_ex = {}
        for name, router in routers.items():
            rows = []
            for ex in examples:
                ids, spans = prep(tokenizer, ex, device)
                with torch.no_grad():
                    rows.append(router(ids, spans))
            scores_by_ex[name] = rows

        for k in args.eval_ks:
            row = {}
            for name in routers:
                hit = rec = 0
                for ex, sc in zip(examples, scores_by_ex[name]):
                    keep = set(sc.topk(k).indices.tolist())
                    hit += routed_choice(model, tokenizer, ex, keep, device)
                    rec += int(bool(set(ex.causal_records) & keep))
                row[name] = {
                    "routed": round(hit / args.n_eval, 4),
                    "evidence_recall": round(rec / args.n_eval, 4),
                }
            rand = sum(
                routed_choice(model, tokenizer, ex, set(rng.sample(range(n_records), k)), device)
                for ex in examples
            ) / args.n_eval
            row["random"] = round(rand, 4)
            results["conditions"][f"{task}_k{k}"] = row
            print(f"{task}_k{k} {json.dumps(row)}", flush=True)

    short = args.model.split("/")[-1]
    out = Path(args.out or f"runs/pretrained/prefix_router_{short}_p{args.prefix_id}.json")
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(results, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/pretrained_probe.py <==
"""Probe a frozen pretrained model with the intervention measurements.

Reports, per task: dense forced-choice accuracy; the flip rate when the
annotated record is ablated against the flip rate for a random other record;
sufficiency of the annotated record alone; and, on latest write, how often
the answer-position attention puts more mass on a stale write than on the
current one. These are the pretrained counterparts of the synthetic-arm
anchors and the stale-attention measurement.

    python scripts/pretrained_probe.py --model Qwen/Qwen2.5-0.5B-Instruct --n 100
"""

import argparse
import json
import random
from pathlib import Path

import torch

from learning_what_matters.pretrained import (
    answer_attention_by_record,
    candidate_logprobs,
    make_nl_latest_write,
    make_nl_unique,
)

SEED_BASE = 40_000


def run_task(model, tokenizer, examples, device, with_attention):
    rng = random.Random("probe")
    n = len(examples)
    stats = {"dense": 0, "flip_causal": 0, "flip_random": 0, "sufficient": 0, "stale_over_current": 0}
    for ex in examples:
        dense = candidate_logprobs(model, tokenizer, ex, set(), device)
        dense_correct = max(range(len(dense)), key=dense.__getitem__) == 0
        stats["dense"] += dense_correct
        if not dense_correct:
            continue
        causal = set(ex.causal_records)
        others = [i for i in range(len(ex.record_spans)) if i not in causal]
        ablated = candidate_logprobs(model, tokenizer, ex, causal, device)
        stats["flip_causal"] += max(range(len(ablated)), key=ablated.__getitem__) != 0
        control = candidate_logprobs(model, tokenizer, ex, {rng.choice(others)}, device)
        stats["flip_random"] += max(range(len(control)), key=control.__getitem__) != 0
        keep_away = set(others)
        restricted = candidate_logprobs(model, tokenizer, ex, keep_away, device)
        stats["sufficient"] += max(range(len(restricted)), key=restricted.__getitem__) == 0
        if with_attention and ex.stale_records:
            mass = answer_attention_by_record(model, tokenizer, ex, device)
            current = mass[ex.causal_records[0]]
            stats["stale_over_current"] += any(mass[s] > current for s in ex.stale_records)
    solved = max(stats["dense"], 1)
    return {
        "n": n,
        "dense_acc": stats["dense"] / n,
        "flip_causal": stats["flip_causal"] / solved,
        "flip_random": stats["flip_random"] / solved,
        "sufficient_alone": stats["sufficient"] / solved,
        "stale_attention_over_current": stats["stale_over_current"] / solved,
    }


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-0.5B-Instruct")
    parser.add_argument("--n", type=int, default=100)
    parser.add_argument("--n-records", type=int, default=16)
    parser.add_argument("--attention", action="store_true", help="eager attention readout (slower)")
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    from transformers import AutoModelForCausalLM, AutoTokenizer

    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(
        args.model,
        dtype=torch.bfloat16,
        attn_implementation="eager" if args.attention else "sdpa",
    ).to(device)
    model.eval()

    report = {"model": args.model, "n_records": args.n_records}
    tasks = {
        "unique": [make_nl_unique(SEED_BASE + i, args.n_records) for i in range(args.n)],
        "latest": [make_nl_latest_write(SEED_BASE + i, args.n_records, n_stale=2) for i in range(args.n)],
    }
    for name, examples in tasks.items():
        report[name] = run_task(model, tokenizer, examples, device, args.attention and name == "latest")
        print(name, json.dumps(report[name]))

    out = Path(args.out) if args.out else Path("runs") / "pretrained" / f"{args.model.split('/')[-1]}.json"
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/pretrained_recovered.py <==
"""The practicality demonstration: routers from intervention-recovered labels.

Hides the annotations and recovers each training example's routing label
from the frozen model alone: mask each record, score the correct
continuation, and label the record whose masking drops it most. One forward
per record per example. A span router then trains only on the recovered
labels, and its routed accuracy is compared against the gold-annotated and
attention-imitation arms on the same evaluations. Also reports how often
recovery matches the annotation, and the label-generation cost.

    python scripts/pretrained_recovered.py --model Qwen/Qwen2.5-3B-Instruct
"""

import argparse
import json
import random
import sys
import time
from pathlib import Path

import torch
import torch.nn.functional as F

sys.path.insert(0, str(Path(__file__).resolve().parent))
from pretrained_router import TRAIN_SEED, make_example, prep, routed_choice  # noqa: E402

from learning_what_matters.pretrained import SpanRouter, build_mask  # noqa: E402


@torch.no_grad()
def correct_logprob(model, tokenizer, example, ablated, spans, prompt_ids, device):
    cand_ids = tokenizer(example.candidates[0], add_special_tokens=False)["input_ids"]
    ids = torch.tensor([prompt_ids + cand_ids], device=device)
    dtype = next(model.parameters()).dtype
    mask = build_mask(ids.shape[1], spans, ablated, dtype, device)
    logits = model(input_ids=ids, attention_mask=mask).logits
    logprobs = torch.log_softmax(logits.float(), dim=-1)
    n = len(cand_ids)
    rows = torch.arange(len(prompt_ids) - 1, len(prompt_ids) + n - 1, device=device)
    return logprobs[0, rows, torch.tensor(cand_ids, device=device)].mean().item()


def recover_label(model, tokenizer, example, device):
    """The record whose masking most reduces the correct continuation."""
    prompt_ids = tokenizer(example.prompt, add_special_tokens=False)["input_ids"]
    from learning_what_matters.pretrained import record_token_spans

    spans = record_token_spans(tokenizer, example.prompt, example.record_spans)
    drops = []
    clean = correct_logprob(model, tokenizer, example, set(), spans, prompt_ids, device)
    for j in range(len(spans)):
        masked = correct_logprob(model, tokenizer, example, {j}, spans, prompt_ids, device)
        drops.append(clean - masked)
    return max(range(len(drops)), key=drops.__getitem__), len(spans) + 1


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-3B-Instruct")
    parser.add_argument("--n-train", type=int, default=2000)
    parser.add_argument("--n-eval", type=int, default=150)
    parser.add_argument("--n-records", type=int, default=16)
    parser.add_argument("--epochs", type=int, default=15)
    parser.add_argument("--k", type=int, default=2)
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    from transformers import AutoModelForCausalLM, AutoTokenizer

    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(args.model, dtype=torch.bfloat16, attn_implementation="sdpa").to(device)
    model.eval()

    # Label recovery pass: annotations hidden, one masked forward per record.
    print("recovering labels")
    start = time.time()
    train, agree, forwards = [], 0, 0
    for i in range(args.n_train):
        task = ("unique", "latest")[i % 2]
        ex = make_example(TRAIN_SEED + i, task, args.n_records)
        label, cost = recover_label(model, tokenizer, ex, device)
        forwards += cost
        agree += label == ex.causal_records[0]
        ids, spans = prep(tokenizer, ex, device)
        target = torch.zeros(len(spans), device=device)
        target[label] = 1.0
        train.append((ids, spans, target))
        if i % 200 == 0:
            print(f"  {i}: recovery agreement so far {agree / (i + 1):.3f}")
    recovery_time = time.time() - start
    print(f"recovery: {agree / args.n_train:.4f} agreement, {forwards} forwards, {recovery_time:.0f}s")

    torch.manual_seed(0)
    router = SpanRouter(len(tokenizer), device=device)
    opt = torch.optim.Adam(router.parameters(), lr=1e-3)
    order = list(range(len(train)))
    for epoch in range(args.epochs):
        random.Random(epoch).shuffle(order)
        for j in order:
            ids, spans, target = train[j]
            loss = F.binary_cross_entropy_with_logits(router(ids, spans), target)
            opt.zero_grad()
            loss.backward()
            opt.step()
    router.eval()

    results = {
        "model": args.model,
        "k": args.k,
        "recovery_agreement": agree / args.n_train,
        "recovery_forwards": forwards,
        "recovery_seconds": round(recovery_time),
        "conditions": {},
    }
    rng = random.Random("routing")
    for task in ("unique", "latest"):
        for n_records in (args.n_records, 2 * args.n_records):
            name = f"{task}_{n_records}"
            hits = 0
            for i in range(args.n_eval):
                ex = make_example(320_000 + i, task, n_records)
                ids, spans = prep(tokenizer, ex, device)
                with torch.no_grad():
                    keep = set(router(ids, spans).topk(args.k).indices.tolist())
                hits += routed_choice(model, tokenizer, ex, keep, device)
            results["conditions"][name] = round(hits / args.n_eval, 4)
            print(name, results["conditions"][name])

    out = Path(args.out) if args.out else Path("runs") / "pretrained" / f"routing_recovered_{args.model.split('/')[-1]}.json"
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(results, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/pretrained_router.py <==
"""Train and deploy routers against a frozen pretrained model.

The routing experiment of the synthetic arm, on Qwen2.5: a span router
trained on annotated sufficient records (coverage) against one trained on
the frozen model's answer-position attention over records (KL), both
deployed as hard masks through the four-dimensional attention mask, scored
by forced choice. Evaluation includes record counts beyond the training
size; the router generalizes over count by construction.

    python scripts/pretrained_router.py --model Qwen/Qwen2.5-3B-Instruct
"""

import argparse
import json
import random
from pathlib import Path

import torch
import torch.nn.functional as F

from learning_what_matters.pretrained import (
    NLExample,
    SpanRouter,
    answer_attention_by_record,
    candidate_logprobs,
    make_nl_latest_write,
    make_nl_unique,
    record_token_spans,
)

TRAIN_SEED = 300_000
EVAL_SEED = 320_000


def make_example(seed: int, task: str, n_records: int) -> NLExample:
    if task == "unique":
        return make_nl_unique(seed, n_records)
    return make_nl_latest_write(seed, n_records, n_stale=2)


def prep(tokenizer, example: NLExample, device):
    ids = torch.tensor(tokenizer(example.prompt, add_special_tokens=False)["input_ids"], device=device)
    spans = record_token_spans(tokenizer, example.prompt, example.record_spans)
    return ids, spans


def routed_choice(model, tokenizer, example, keep: set[int], device) -> bool:
    ablated = set(range(len(example.record_spans))) - keep
    scores = candidate_logprobs(model, tokenizer, example, ablated, device)
    return max(range(len(scores)), key=scores.__getitem__) == 0


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-3B-Instruct")
    parser.add_argument("--n-train", type=int, default=600)
    parser.add_argument("--n-eval", type=int, default=150)
    parser.add_argument("--n-records", type=int, default=16)
    parser.add_argument("--epochs", type=int, default=30)
    parser.add_argument("--k", type=int, default=2)
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    from transformers import AutoModelForCausalLM, AutoTokenizer

    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="eager"
    ).to(device)
    model.eval()

    # Precompute training labels: annotated sufficient records for the causal
    # arm, the frozen model's attention over records for the imitation arm.
    print("preparing training labels")
    train = []
    for i in range(args.n_train):
        task = ("unique", "latest")[i % 2]
        ex = make_example(TRAIN_SEED + i, task, args.n_records)
        ids, spans = prep(tokenizer, ex, device)
        attention = torch.tensor(answer_attention_by_record(model, tokenizer, ex, device), device=device)
        target = torch.zeros(len(spans), device=device)
        target[list(ex.causal_records)] = 1.0
        train.append((ids, spans, target, attention / attention.sum().clamp_min(1e-9)))

    routers = {}
    for kind in ("imitation", "causal"):
        torch.manual_seed(0)
        router = SpanRouter(len(tokenizer), device=device)
        opt = torch.optim.Adam(router.parameters(), lr=1e-3)
        order = list(range(len(train)))
        for epoch in range(args.epochs):
            random.Random(epoch).shuffle(order)
            total = 0.0
            for j in order:
                ids, spans, target, attention = train[j]
                scores = router(ids, spans)
                if kind == "causal":
                    loss = F.binary_cross_entropy_with_logits(scores, target)
                else:
                    loss = F.kl_div(F.log_softmax(scores, dim=-1), attention, reduction="sum")
                opt.zero_grad()
                loss.backward()
                opt.step()
                total += loss.item()
            if epoch % 10 == 0 or epoch == args.epochs - 1:
                print(f"  {kind} epoch {epoch}: loss {total / len(train):.4f}")
        router.eval()
        routers[kind] = router

    results = {"model": args.model, "k": args.k, "conditions": {}}
    rng = random.Random("routing")
    for task in ("unique", "latest"):
        for n_records in (args.n_records, 2 * args.n_records):
            name = f"{task}_{n_records}"
            row = {"dense": 0, "imitation": 0, "causal": 0, "random": 0}
            for i in range(args.n_eval):
                ex = make_example(EVAL_SEED + i, task, n_records)
                ids, spans = prep(tokenizer, ex, device)
                row["dense"] += routed_choice(model, tokenizer, ex, set(range(n_records)), device)
                for kind, router in routers.items():
                    with torch.no_grad():
                        keep = set(router(ids, spans).topk(args.k).indices.tolist())
                    row[kind] += routed_choice(model, tokenizer, ex, keep, device)
                row["random"] += routed_choice(
                    model, tokenizer, ex, set(rng.sample(range(n_records), args.k)), device
                )
            results["conditions"][name] = {c: round(v / args.n_eval, 4) for c, v in row.items()}
            print(name, json.dumps(results["conditions"][name]))

    out = Path(args.out) if args.out else Path("runs") / "pretrained" / f"routing_{args.model.split('/')[-1]}.json"
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(results, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/qasper_evict.py <==
"""The frozen QASPER selectors under physical KV eviction.

Connects the natural-text result to the deployment protocol: the paper
body prefills densely, the encoder selector chooses paragraphs with the
question withheld, the discarded cache entries are removed, and the
question then attends to the pruned cache at original positions. Same
questions, budgets, and scoring as the masked evaluation, so the two
protocols pair row for row. The kvzip_direct arm ranks paragraphs by
the fraction KVzip itself keeps at the budget (--kvzip-scores, from
scripts/kvzip_paragraphs.py) and needs no router.

    python scripts/qasper_evict.py --data-dir qasper \\
        --feats runs/external/qasper_pilot_feats.pt --router-seed 0 \\
        --out runs/external/ev_qasper_evict_7B.json
"""

import argparse
import json
import sys
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))
from ev_evict import crop_cache, decode_with_cache
from ev_qasper import answer_in, load_papers, segment_paper, token_budget_select
from qasper_pilot import Mixer, features


@torch.no_grad()
def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--data-dir", default="qasper")
    parser.add_argument("--feats", default="runs/external/qasper_pilot_feats.pt")
    parser.add_argument("--arms", nargs="+", default=["recovered", "attention"])
    parser.add_argument("--budgets", type=float, nargs="+", default=[0.25, 0.50])
    parser.add_argument("--router-seed", type=int, default=0)
    parser.add_argument("--kvzip-scores", default=None)
    parser.add_argument("--out", required=True)
    args = parser.parse_args()

    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    from transformers import AutoModelForCausalLM, AutoTokenizer
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(args.model, dtype=torch.bfloat16).to(device)
    model.eval()

    data = torch.load(args.feats)
    dev_feats = {row["paper"]: row for row in data["dev"]}
    kz = json.loads(Path(args.kvzip_scores).read_text()) if args.kvzip_scores else None
    routers = {}
    for arm in args.arms:
        if arm == "kvzip_direct":
            continue
        ck = torch.load(f"runs/external/qasper_pair_{arm}_s{args.router_seed}.pt",
                        map_location=device)
        r = Mixer(ck["hidden"]).to(device)
        r.load_state_dict(ck["state"])
        r.eval()
        routers[arm] = r

    papers = load_papers(args.data_dir, "dev", 0)
    out_path = Path(args.out)
    out_path.parent.mkdir(parents=True, exist_ok=True)
    results = {"model": args.model, "router_seed": args.router_seed,
               "budgets": args.budgets,
               "protocol": "dense prefill, physical KV eviction, original positions",
               "rows": []}
    done = set()
    if out_path.exists():
        prev = json.loads(out_path.read_text())
        results["rows"] = prev.get("rows", [])
        done = {(r["paper"], r["qid"]) for r in results["rows"]}

    for pi, paper in enumerate(papers):
        row_f = dev_feats.get(paper["paper_id"])
        if row_f is None or row_f["vecs"].shape[0] != len(paper["paragraphs"]):
            continue
        scores = {arm: r(features(row_f, device)).cpu() for arm, r in routers.items()}
        direct = None
        if "kvzip_direct" in args.arms:
            kz_rows = kz["dev"].get(paper["paper_id"], {}).get("paragraphs")
            if kz_rows is not None and len(kz_rows) == len(paper["paragraphs"]):
                direct = {f: torch.tensor([r[f"keep_{int(f * 100)}"] for r in kz_rows])
                          for f in args.budgets}
        for q in paper["questions"][:4]:
            key = (paper["paper_id"], q["qid"])
            if key in done:
                continue
            seg = segment_paper(tokenizer, paper, q["question"])
            if seg["n_blocks"] != len(paper["paragraphs"]):
                continue
            ctx = seg["t1"] - seg["t0"]
            if not (1024 <= ctx <= 12000):
                continue
            counts = [e - s for s, e in seg["bounds"]]
            ids = seg["ids"]
            t0, t1 = seg["t0"], seg["t1"]
            q_ids = ids[t1:]
            q_pos = list(range(t1, len(ids)))
            gtok = 8 if q["kind"] == "yes_no" else 32

            prefill = torch.tensor([ids[:t1]], device=device)
            out = model(input_ids=prefill, use_cache=True)
            full_cache = out.past_key_values
            dense_gen = decode_with_cache(
                model, crop_cache(full_cache, list(range(t1)), device),
                q_ids, q_pos, t1, gtok, device)
            dense_text = tokenizer.decode(dense_gen)
            row = {"paper": paper["paper_id"], "qid": q["qid"], "kind": q["kind"],
                   "dense": {"gen_hit": answer_in(q["answer"], dense_text),
                             "gen_text": dense_text},
                   "arms": {}}
            for frac in args.budgets:
                budget = round(frac * ctx)
                ranked = dict(scores)
                if direct is not None:
                    ranked["kvzip_direct"] = direct[frac]
                for arm, sc in ranked.items():
                    keep = token_budget_select(sc.argsort(descending=True).tolist(),
                                               counts, budget)
                    keep_idx = list(range(t0))
                    for b in sorted(keep):
                        keep_idx.extend(range(seg["bounds"][b][0], seg["bounds"][b][1]))
                    cache = crop_cache(full_cache, keep_idx, device)
                    gen = decode_with_cache(model, cache, q_ids, q_pos,
                                            len(keep_idx), gtok, device)
                    gen_text = tokenizer.decode(gen)
                    row["arms"][f"{arm}_b{int(frac*100)}"] = {
                        "gen_hit": answer_in(q["answer"], gen_text),
                        "gen_text": gen_text,
                        "ev_recall": round(len(keep & set(q["evidence"])) /
                                           max(1, len(q["evidence"])), 4)}
                    del cache
            del full_cache, out
            results["rows"].append(row)
        if (pi + 1) % 10 == 0:
            out_path.write_text(json.dumps(results, indent=1))
            dc = sum(r["dense"]["gen_hit"] for r in results["rows"])
            print(f"paper {pi+1}/{len(papers)} rows={len(results['rows'])} dense={dc}",
                  flush=True)
    out_path.write_text(json.dumps(results, indent=1))
    print(f"wrote {out_path} ({len(results['rows'])} rows)")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/qasper_keepsets.py <==
"""Paragraph keep-sets of the recovered-label QASPER selector, for a backend check.

Takes the first 30 documents with a dense-correct question in the physical
eviction results, scores their paragraphs with router seed 0, and writes the
token ranges each budget keeps (relative to the start of the context) with
the achieved kept fraction. scripts/crosscheck_backend.py then pushes the
same ranges through KVzip's decode path.

    python scripts/qasper_keepsets.py --data-dir qasper
"""

import argparse
import json
import sys
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))
from ev_qasper import load_papers, segment_paper, token_budget_select
from qasper_pilot import Mixer, features


@torch.no_grad()
def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data-dir", default="qasper")
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--n-docs", type=int, default=30)
    parser.add_argument("--evict", default="runs/external/ev_qasper_evict_7B.json")
    parser.add_argument("--out", default="runs/external/keepsets_crosscheck.json")
    args = parser.parse_args()

    from transformers import AutoTokenizer
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    data = torch.load("runs/external/qasper_pilot_feats.pt")
    dev_feats = {row["paper"]: row for row in data["dev"]}
    ck = torch.load("runs/external/qasper_pair_recovered_s0.pt", map_location="cpu")
    router = Mixer(ck["hidden"])
    router.load_state_dict(ck["state"])
    router.eval()

    ev = json.loads(Path(args.evict).read_text())
    docs = []
    for row in ev["rows"]:
        if row["dense"]["gen_hit"] and row["paper"] not in docs:
            docs.append(row["paper"])
    docs = docs[:args.n_docs]

    papers = {p["paper_id"]: p for p in load_papers(args.data_dir, "dev", 0)}
    out = []
    for pid in docs:
        paper = papers[pid]
        row_f = dev_feats.get(pid)
        if row_f is None or row_f["vecs"].shape[0] != len(paper["paragraphs"]):
            continue
        q0 = next(q for q in paper["questions"][:4]
                  if any(r["paper"] == pid and r["qid"] == q["qid"] for r in ev["rows"]))
        seg = segment_paper(tokenizer, paper, q0["question"])
        ctx = seg["t1"] - seg["t0"]
        counts = [e - s for s, e in seg["bounds"]]
        order = router(features(row_f, "cpu")).argsort(descending=True).tolist()
        rec = {"paper": pid, "budgets": {}}
        for frac in (0.25, 0.50):
            keep = token_budget_select(order, counts, round(frac * ctx))
            ranges = [[seg["bounds"][b][0] - seg["t0"], seg["bounds"][b][1] - seg["t0"]] for b in sorted(keep)]
            rec["budgets"][str(int(frac * 100))] = {
                "ranges": ranges, "kept_frac": round(sum(counts[b] for b in keep) / ctx, 4)}
        out.append(rec)
    Path(args.out).write_text(json.dumps(out, indent=1))
    for b in ("25", "50"):
        fr = [r["budgets"][b]["kept_frac"] for r in out]
        print(f"b{b}: mean kept fraction {sum(fr) / len(fr):.3f} over {len(out)} documents")
    print(f"wrote {args.out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/qasper_pair.py <==
"""Matched supervision-target pair on the pilot's QASPER selector.

The pilot showed the frozen-encoder mixer learns paragraph selection
better than the shipped features. This script trains that architecture
under three label sources with everything else fixed: the annotated
evidence union (the diagnostic ceiling for learnability), the recovered
intervention labels from the 7B label pass, and the 7B attention
distribution over paragraphs. Two further arms take their targets from
KVzip's reconstruction scores (scripts/kvzip_paragraphs.py): kvzip_set
keeps, per paper, as many top paragraphs by KVzip retention as the
recovered label has, and kvzip_soft distills the paragraphs' share of
total KVzip score. kvzip_direct is no router at all: at evaluation it
ranks dev paragraphs by the fraction KVzip itself keeps at that budget.
Train stage fits three seeds per arm and
reports held-out evidence recall; eval stage scores dense-correct
preservation on the dev split with the 7B model under the same masked
protocol as the shipped tables.

    python scripts/qasper_pair.py --stage train \\
        --feats runs/external/qasper_pilot_feats.pt --data-dir qasper
    python scripts/qasper_pair.py --stage eval --data-dir qasper \\
        --feats runs/external/qasper_pilot_feats.pt \\
        --arms recovered annotated attention --router-seed 0 \\
        --out runs/external/ev_qasper_pair_7B.json
"""

import argparse
import json
import random
import sys
from pathlib import Path

import torch
import torch.nn.functional as F

sys.path.insert(0, str(Path(__file__).resolve().parent))
from ev_pilot import score_arm
from ev_qasper import answer_in, load_papers, segment_paper, token_budget_select
from qasper_pilot import Mixer, features, recalls


def paper_labels(data_dir):
    """Per-paper training targets: recovered union from the audit, and
    the attention distribution from the label cache, aligned by the
    label pass's paper order (one record per paper with a solved
    question, in train-file order)."""
    audit = json.loads(Path("runs/external/labels_qasper_7b_pq.audit.json").read_text())
    recovered = {}
    solved_papers = []
    for r in audit:
        if r.get("solved") and "causal" in r:
            if r["paper"] not in recovered:
                solved_papers.append(r["paper"])
            recovered.setdefault(r["paper"], set()).update(r["causal"])
    records = torch.load("runs/external/labels_qasper_7b_pq.pt")
    order = [p["paper_id"] for p in load_papers(data_dir, "train", 0)]
    with_record = [pid for pid in order if pid in recovered]
    assert len(with_record) == len(records), (len(with_record), len(records))
    attn = {pid: rec["attn"] for pid, rec in zip(with_record, records)}
    return recovered, attn


def load_kvzip(path):
    return json.loads(Path(path).read_text()) if path else None


def kvzip_target(kz, recovered, paper, arm, n):
    rows = kz["train"].get(paper, {}).get("paragraphs")
    if rows is None or len(rows) != n:
        return None
    if arm == "kvzip_set":
        lab = recovered.get(paper)
        if not lab:
            return None
        k = len([b for b in lab if b < n])
        keep = torch.tensor([r["keep_25"] for r in rows]).argsort(descending=True)[:k]
        target = torch.zeros(n)
        target[keep] = 1.0
        return target
    mass = torch.tensor([r["mean"] * r["tokens"] for r in rows])
    return mass / mass.sum()


def stage_train(args, device):
    data = torch.load(args.feats)
    recovered, attn = paper_labels(args.data_dir)
    kz = load_kvzip(args.kvzip_scores)
    hidden = data["train"][0]["vecs"].shape[1] + 1
    out = {}
    for arm in args.arms:
        for seed in args.seeds:
            torch.manual_seed(seed)
            router = Mixer(hidden).to(device)
            opt = torch.optim.AdamW(router.parameters(), lr=3e-4, weight_decay=0.01)
            sched = torch.optim.lr_scheduler.CosineAnnealingLR(opt, T_max=args.epochs)
            order = list(range(len(data["train"])))
            rng = random.Random(seed)
            for epoch in range(args.epochs):
                rng.shuffle(order)
                for step, j in enumerate(order):
                    row = data["train"][j]
                    n = row["vecs"].shape[0]
                    if arm == "annotated":
                        target = row["labels"]
                        if target.sum() == 0:
                            continue
                    elif arm == "recovered":
                        lab = recovered.get(row["paper"])
                        if not lab:
                            continue
                        target = torch.zeros(n)
                        target[[b for b in lab if b < n]] = 1.0
                    elif arm.startswith("kvzip"):
                        target = kvzip_target(kz, recovered, row["paper"], arm, n)
                        if target is None:
                            continue
                    else:
                        a = attn.get(row["paper"])
                        if a is None or a.shape[0] != n:
                            continue
                        target = a
                    sc = router(features(row, device))
                    if arm in ("attention", "kvzip_soft"):
                        loss = F.kl_div(F.log_softmax(sc, dim=0), target.to(device),
                                        reduction="sum")
                    else:
                        loss = F.binary_cross_entropy_with_logits(
                            sc, target.to(device),
                            pos_weight=torch.tensor(6.0, device=device))
                    (loss / 8).backward()
                    if (step + 1) % 8 == 0:
                        torch.nn.utils.clip_grad_norm_(router.parameters(), 1.0)
                        opt.step()
                        opt.zero_grad()
                sched.step()
            router.eval()
            dev = recalls(router, data["dev"], (0.10, 0.25, 0.50), device)
            out[f"{arm}_s{seed}"] = {k: round(v, 4) for k, v in dev.items()}
            print(f"{arm} seed {seed} dev recall: {out[f'{arm}_s{seed}']}", flush=True)
            torch.save({"state": router.state_dict(), "hidden": hidden, "arm": arm},
                       f"runs/external/qasper_pair_{arm}_s{seed}.pt")
    Path(args.recall_out).write_text(json.dumps(out, indent=2))
    print(f"wrote {args.recall_out}")


@torch.no_grad()
def stage_eval(args, device):
    from transformers import AutoModelForCausalLM, AutoTokenizer
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(args.model, dtype=torch.bfloat16).to(device)
    model.eval()
    data = torch.load(args.feats)
    dev_feats = {row["paper"]: row for row in data["dev"]}
    hidden = data["dev"][0]["vecs"].shape[1] + 1
    kz = load_kvzip(args.kvzip_scores)
    routers = {}
    for arm in args.arms:
        if arm == "kvzip_direct":
            continue
        ck = torch.load(f"runs/external/qasper_pair_{arm}_s{args.router_seed}.pt",
                        map_location=device)
        r = Mixer(ck["hidden"]).to(device)
        r.load_state_dict(ck["state"])
        r.eval()
        routers[arm] = r

    papers = load_papers(args.data_dir, "dev", 0)
    out_path = Path(args.out)
    out_path.parent.mkdir(parents=True, exist_ok=True)
    results = {"model": args.model, "router_seed": args.router_seed,
               "budgets": [0.10, 0.25, 0.50], "rows": []}
    done = set()
    if out_path.exists():
        prev = json.loads(out_path.read_text())
        if prev.get("router_seed") == args.router_seed:
            results["rows"] = prev["rows"]
            done = {(r["paper"], r["qid"]) for r in results["rows"]}

    for pi, paper in enumerate(papers):
        row_f = dev_feats.get(paper["paper_id"])
        if row_f is None or row_f["vecs"].shape[0] != len(paper["paragraphs"]):
            continue
        scores = {arm: r(features(row_f, device)).cpu() for arm, r in routers.items()}
        direct = None
        if "kvzip_direct" in args.arms:
            kz_rows = kz["dev"].get(paper["paper_id"], {}).get("paragraphs")
            if kz_rows is not None and len(kz_rows) == len(paper["paragraphs"]):
                direct = {f: torch.tensor([r[f"keep_{int(f * 100)}"] for r in kz_rows])
                          for f in (0.10, 0.25, 0.50)}
        for q in paper["questions"][:4]:
            if (paper["paper_id"], q["qid"]) in done:
                continue
            seg = segment_paper(tokenizer, paper, q["question"])
            if seg["n_blocks"] != len(paper["paragraphs"]):
                continue
            ctx = seg["t1"] - seg["t0"]
            if not (1024 <= ctx <= 12000):
                continue
            counts = [e - s for s, e in seg["bounds"]]
            ids = torch.tensor([seg["ids"]], device=device)
            answer_start = len(seg["ids"])
            gtok = 8 if q["kind"] == "yes_no" else 32
            _, _, dense_gen = score_arm(model, ids, [(0, ids.shape[1])],
                                        answer_start, gtok, device)
            dense_text = tokenizer.decode(dense_gen)
            dense_hit = answer_in(q["answer"], dense_text)
            row = {"paper": paper["paper_id"], "qid": q["qid"], "kind": q["kind"],
                   "dense": {"gen_hit": dense_hit, "gen_text": dense_text}, "arms": {}}
            for frac in results["budgets"]:
                budget = round(frac * ctx)
                ranked = dict(scores)
                if direct is not None:
                    ranked["kvzip_direct"] = direct[frac]
                for arm, sc in ranked.items():
                    keep = token_budget_select(sc.argsort(descending=True).tolist(),
                                               counts, budget)
                    ranges = [(0, seg["t0"])] + [seg["bounds"][b] for b in sorted(keep)] \
                        + [(seg["t1"], ids.shape[1])]
                    _, _, gen = score_arm(model, ids, ranges, answer_start, gtok, device)
                    gen_text = tokenizer.decode(gen)
                    row["arms"][f"{arm}_b{int(frac*100)}"] = {
                        "gen_hit": answer_in(q["answer"], gen_text),
                        "gen_text": gen_text,
                        "ev_recall": round(len(keep & set(q["evidence"])) /
                                           max(1, len(q["evidence"])), 4)}
            results["rows"].append(row)
        if (pi + 1) % 10 == 0:
            out_path.write_text(json.dumps(results, indent=1))
            dc = sum(r["dense"]["gen_hit"] for r in results["rows"])
            print(f"eval paper {pi+1}/{len(papers)} rows={len(results['rows'])} dense={dc}",
                  flush=True)
    out_path.write_text(json.dumps(results, indent=1))
    print(f"wrote {out_path} ({len(results['rows'])} rows)")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--stage", required=True, choices=["train", "eval"])
    parser.add_argument("--data-dir", default="qasper")
    parser.add_argument("--feats", default="runs/external/qasper_pilot_feats.pt")
    parser.add_argument("--arms", nargs="+", default=["annotated", "recovered", "attention"])
    parser.add_argument("--seeds", type=int, nargs="+", default=[0, 1, 2])
    parser.add_argument("--epochs", type=int, default=30)
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--router-seed", type=int, default=0)
    parser.add_argument("--recall-out", default="runs/external/qasper_pair_recalls.json")
    parser.add_argument("--kvzip-scores", default=None,
                        help="kvzip_paragraphs.py output; needed by the kvzip_* arms")
    parser.add_argument("--out", default="runs/external/ev_qasper_pair_7B.json")
    args = parser.parse_args()
    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    if args.stage == "train":
        stage_train(args, device)
    else:
        stage_eval(args, device)


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/qasper_pilot.py <==
"""Learnability pilot for a stronger QASPER selector.

The shipped QASPER router reads mean-pooled scoring-model embeddings per
paragraph and recovers 0.16 of unseen-paper evidence at the 10% token
budget. Before training a larger matched pair, this pilot asks whether a
better query-free selector is learnable at all: encode each paragraph
independently with a frozen small model, mix with the same two-layer
encoder, and train on the annotated evidence union, the easiest labels
available. Held-out evidence recall against the shipped router's recall
decides whether the architecture goes forward to a matched
supervision-target comparison. Training that comparison is a separate
step; this script settles learnability only.

    python scripts/qasper_pilot.py --stage encode --data-dir qasper \\
        --out runs/external/qasper_pilot_feats.pt
    python scripts/qasper_pilot.py --stage traineval \\
        --feats runs/external/qasper_pilot_feats.pt \\
        --out runs/external/qasper_pilot.json
"""

import argparse
import json
import sys
from pathlib import Path

import torch
import torch.nn.functional as F
from torch import nn

sys.path.insert(0, str(Path(__file__).resolve().parent))
from ev_qasper import load_papers, token_budget_select

ENCODER = "Qwen/Qwen2.5-0.5B-Instruct"
ENC_LAYER = 12


@torch.no_grad()
def stage_encode(args, device):
    from transformers import AutoModelForCausalLM, AutoTokenizer
    tok = AutoTokenizer.from_pretrained(ENCODER)
    model = AutoModelForCausalLM.from_pretrained(ENCODER, dtype=torch.float32).to(device)
    model.eval()
    out = {}
    for split in ("train", "dev"):
        papers = load_papers(args.data_dir, split, 0)
        rows = []
        for pi, paper in enumerate(papers):
            vecs, counts = [], []
            for para in paper["paragraphs"]:
                ids = tok(para, truncation=True, max_length=512,
                          return_tensors="pt")["input_ids"].to(device)
                h = model(input_ids=ids, output_hidden_states=True
                          ).hidden_states[ENC_LAYER][0]
                vecs.append(h.mean(dim=0).cpu())
                counts.append(ids.shape[1])
            union = sorted({b for q in paper["questions"] for b in q["evidence"]})
            labels = torch.zeros(len(vecs))
            labels[union] = 1.0
            rows.append({"paper": paper["paper_id"], "vecs": torch.stack(vecs).half(),
                         "counts": counts, "labels": labels,
                         "per_q": [q["evidence"] for q in paper["questions"]]})
            if (pi + 1) % 50 == 0:
                print(f"encode {split} {pi+1}/{len(papers)}", flush=True)
        out[split] = rows
    Path(args.out).parent.mkdir(parents=True, exist_ok=True)
    torch.save(out, args.out)
    print(f"wrote {args.out}")


class Mixer(nn.Module):
    def __init__(self, hidden, d=256, heads=4, layers=2):
        super().__init__()
        self.norm = nn.LayerNorm(hidden)
        self.proj = nn.Linear(hidden, d)
        enc = nn.TransformerEncoderLayer(d, heads, dim_feedforward=2 * d,
                                         batch_first=True, dropout=0.1)
        self.encoder = nn.TransformerEncoder(enc, layers)
        self.head = nn.Linear(d, 1)

    def forward(self, block_vecs):
        x = self.proj(self.norm(block_vecs))[None]
        return self.head(self.encoder(x)[0]).squeeze(-1)


def features(row, device):
    v = row["vecs"].float().to(device)
    n = v.shape[0]
    pos = torch.arange(n, device=device, dtype=torch.float32)[:, None] / max(1, n - 1)
    return torch.cat([v, pos], dim=1)


def recalls(router, rows, budgets, device):
    per_b = {b: [] for b in budgets}
    with torch.no_grad():
        for row in rows:
            sc = router(features(row, device))
            counts = row["counts"]
            total = sum(counts)
            union = set(torch.nonzero(row["labels"]).squeeze(-1).tolist())
            if not union:
                continue
            order = sc.argsort(descending=True).tolist()
            for b in budgets:
                keep = token_budget_select(order, counts, round(b * total))
                per_b[b].append(len(keep & union) / len(union))
    return {b: sum(v) / len(v) for b, v in per_b.items()}


def stage_traineval(args, device):
    data = torch.load(args.feats)
    torch.manual_seed(args.seed)
    hidden = data["train"][0]["vecs"].shape[1] + 1
    router = Mixer(hidden).to(device)
    opt = torch.optim.AdamW(router.parameters(), lr=3e-4, weight_decay=0.01)
    sched = torch.optim.lr_scheduler.CosineAnnealingLR(opt, T_max=args.epochs)
    import random
    order = list(range(len(data["train"])))
    rng = random.Random(args.seed)
    for epoch in range(args.epochs):
        rng.shuffle(order)
        total = 0.0
        for step, j in enumerate(order):
            row = data["train"][j]
            if row["labels"].sum() == 0:
                continue
            sc = router(features(row, device))
            loss = F.binary_cross_entropy_with_logits(
                sc, row["labels"].to(device), pos_weight=torch.tensor(6.0, device=device))
            (loss / 8).backward()
            if (step + 1) % 8 == 0:
                torch.nn.utils.clip_grad_norm_(router.parameters(), 1.0)
                opt.step()
                opt.zero_grad()
            total += loss.item()
        sched.step()
        if (epoch + 1) % 5 == 0:
            print(f"epoch {epoch+1}: loss {total/len(order):.4f}", flush=True)
    router.eval()
    budgets = (0.10, 0.25, 0.50)
    res = {"train_recall": recalls(router, data["train"], budgets, device),
           "dev_recall": recalls(router, data["dev"], budgets, device),
           "encoder": ENCODER, "layer": ENC_LAYER, "seed": args.seed,
           "epochs": args.epochs, "labels": "annotated union, paper level"}
    Path(args.out).parent.mkdir(parents=True, exist_ok=True)
    Path(args.out).write_text(json.dumps(res, indent=2))
    print(json.dumps(res["dev_recall"], indent=1))
    print(f"wrote {args.out}")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--stage", required=True, choices=["encode", "traineval"])
    parser.add_argument("--data-dir", default="qasper")
    parser.add_argument("--feats", default="runs/external/qasper_pilot_feats.pt")
    parser.add_argument("--epochs", type=int, default=30)
    parser.add_argument("--seed", type=int, default=0)
    parser.add_argument("--out", required=True)
    args = parser.parse_args()
    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    if args.stage == "encode":
        stage_encode(args, device)
    else:
        stage_traineval(args, device)


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/qasper_rescore_all.py <==
"""Score every eligible QASPER question, not only the dense-correct cohort.

Reads the stored physical-eviction generations (selectors and native KVzip)
and reports, per arm, over all eligible questions:

  * containment: the hit recorded at generation time
  * strict yes/no: the first "yes" or "no" token must match the gold label
  * extractive F1: token F1 against every annotator's extractive answer,
    taking the best, as in the QASPER answer-F1 metric

Text after the first blank line or a repeated "Question:" is dropped
before scoring. Paired differences use a bootstrap over papers.

    python scripts/qasper_rescore_all.py --data-dir qasper \\
        --out runs/external/qasper_rescore_all.json
"""

import argparse
import json
import random
import re
import string
from collections import Counter, defaultdict
from pathlib import Path

PUNCT = set(string.punctuation)


def norm(text):
    text = "".join(c for c in text.lower() if c not in PUNCT)
    text = re.sub(r"\b(a|an|the)\b", " ", text)
    return text.split()


def answer_part(text):
    text = re.split(r"\n\s*\n|\nQuestion:", text, maxsplit=1)[0]
    return text.strip()


def token_f1(pred, gold):
    p, g = norm(pred), norm(gold)
    if not p or not g:
        return float(p == g)
    common = sum((Counter(p) & Counter(g)).values())
    if common == 0:
        return 0.0
    prec, rec = common / len(p), common / len(g)
    return 2 * prec * rec / (prec + rec)


def first_yes_no(text):
    return next((w for w in norm(text) if w in ("yes", "no")), None)


def references(raw_dir):
    """Every annotator's extractive answer for each dev question."""
    refs = defaultdict(list)
    papers = json.loads((Path(raw_dir) / "qasper-dev-v0.3.json").read_text())
    for pid, paper in papers.items():
        for qa in paper["qas"]:
            for ann in qa["answers"]:
                spans = ann["answer"]["extractive_spans"]
                if spans:
                    refs[(pid, qa["question_id"])].append(", ".join(s.strip() for s in spans))
    return refs


def score(kind, gold, extractive_refs, text):
    text = answer_part(text)
    if kind == "yes_no":
        return {"strict": float(first_yes_no(text) == gold.lower())}
    best = max((token_f1(text, r) for r in extractive_refs or [gold]), default=0.0)
    return {"f1": best}


def paired_ci(diffs_by_paper, reps=2000, seed=0):
    papers = list(diffs_by_paper)
    rng = random.Random(seed)
    stats = []
    for _ in range(reps):
        sample = [d for p in rng.choices(papers, k=len(papers)) for d in diffs_by_paper[p]]
        stats.append(sum(sample) / len(sample))
    stats.sort()
    return stats[int(0.025 * reps)], stats[int(0.975 * reps) - 1]


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data-dir", default="qasper")
    parser.add_argument("--evict", default="runs/external/ev_qasper_evict_7B.json")
    parser.add_argument("--kvzip", default="runs/external/ev_kvzip_native_qasper_7B.json")
    parser.add_argument("--out", required=True)
    args = parser.parse_args()

    golds = {}
    for line in (Path(args.data_dir) / "dev.jsonl").read_text().splitlines():
        p = json.loads(line)
        for q in p["questions"]:
            golds[(p["paper_id"], q["qid"])] = (q["kind"], q["answer"])
    refs = references(args.data_dir)

    evict = {(r["paper"], r["qid"]): r for r in json.loads(Path(args.evict).read_text())["rows"]}
    kvzip = {(r["paper"], r["qid"]): r for r in json.loads(Path(args.kvzip).read_text())["rows"]}
    keys = sorted(k for k in evict if k in kvzip and k in golds)

    def arm_record(key, arm):
        if arm == "dense":
            return evict[key]["dense"]
        src = kvzip if arm.startswith("kvzip") else evict
        return src[key]["arms"][arm]

    arms = ["dense", "recovered_b25", "attention_b25", "kvzip_b25",
            "recovered_b50", "attention_b50", "kvzip_b50"]
    per_q = {arm: {} for arm in arms}
    for key in keys:
        kind, gold = golds[key]
        for arm in arms:
            rec = arm_record(key, arm)
            s = score(kind, gold, refs.get(key), rec.get("gen_text", ""))
            s["contain"] = float(rec["gen_hit"])
            per_q[arm][key] = s

    yes_no = [k for k in keys if golds[k][0] == "yes_no"]
    extractive = [k for k in keys if golds[k][0] == "extractive"]
    dense_correct = [k for k in keys if evict[k]["dense"]["gen_hit"]]

    def mean(arm, ks, metric):
        vals = [per_q[arm][k][metric] for k in ks]
        return round(sum(vals) / len(vals), 4) if vals else None

    out = {
        "n_all": len(keys), "n_yes_no": len(yes_no), "n_extractive": len(extractive),
        "n_dense_correct": len(dense_correct),
        "scoring": "strict yes/no on the first yes/no token; extractive token F1, best over "
                   "annotators, on the continuation cut at the first blank line",
        "arms": {},
        "paired": {},
    }
    for arm in arms:
        out["arms"][arm] = {
            "contain_all": mean(arm, keys, "contain"),
            "strict_yes_no": mean(arm, yes_no, "strict"),
            "extractive_f1": mean(arm, extractive, "f1"),
            "extractive_f1_dense_correct": mean(arm, [k for k in extractive if k in set(dense_correct)], "f1"),
        }

    for b in (25, 50):
        for other in ("attention", "kvzip"):
            for metric, ks in (("extractive_f1", extractive), ("strict_yes_no", yes_no), ("contain_all", keys)):
                field = {"extractive_f1": "f1", "strict_yes_no": "strict", "contain_all": "contain"}[metric]
                by_paper = defaultdict(list)
                for k in ks:
                    by_paper[k[0]].append(per_q[f"recovered_b{b}"][k][field] - per_q[f"{other}_b{b}"][k][field])
                diffs = [d for v in by_paper.values() for d in v]
                lo, hi = paired_ci(by_paper)
                out["paired"][f"recovered_minus_{other}_b{b}_{metric}"] = {
                    "mean": round(sum(diffs) / len(diffs), 4), "ci95": [round(lo, 4), round(hi, 4)],
                    "papers": len(by_paper)}

    Path(args.out).write_text(json.dumps(out, indent=1) + "\n")
    print(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/qasper_sentences.py <==
"""Sentence-level selection on QASPER, paired with the paragraph-level arms.

The QASPER selectors keep whole paragraphs. This asks how much of the gap
to token-level compression is granularity, by repeating the paragraph arms
with sentences as the units. The prompt text is identical at both
granularities (ev_qasper.segment_paper), so every sentence-level row pairs
with a paragraph-level row on the same question.

Stages:

  encode  sentence features: each paragraph is encoded whole by the frozen
          0.5B encoder, as for the paragraph features, and its layer-12
          states are mean-pooled over each sentence's tokens, so a sentence
          vector carries its paragraph as left context
  train   the paragraph selector's architecture and recipe trained on
          sentence-level annotated labels (a sentence is evidence when its
          paragraph is)
  eval    masked protocol on dev papers for the annotated-evidence oracle,
          the annotated-label selector, and the KVzip ranking, at both
          granularities on the same questions
  evict   the same keep-sets under physical KV eviction, so the arms can be
          set beside native KVzip under one protocol

Evidence recall is token-weighted (the share of evidence-paragraph tokens
kept), since a count of kept units is not comparable across granularities.

    python scripts/qasper_sentences.py --stage encode --data-dir qasper \\
        --out runs/external/qasper_sentence_feats.pt
    python scripts/qasper_sentences.py --stage train \\
        --feats runs/external/qasper_sentence_feats.pt
    python scripts/qasper_sentences.py --stage eval --data-dir qasper --n-papers 60 \\
        --out runs/external/qasper_sentence_pilot_eval.json
"""

import argparse
import json
import random
import sys
from pathlib import Path

import torch
import torch.nn.functional as F

sys.path.insert(0, str(Path(__file__).resolve().parent))
from ev_pilot import score_arm
from ev_qasper import answer_in, load_papers, segment_paper, sentence_spans, token_budget_select
from qasper_pilot import ENC_LAYER, ENCODER, Mixer, features


@torch.no_grad()
def stage_encode(args, device):
    from transformers import AutoModelForCausalLM, AutoTokenizer
    tok = AutoTokenizer.from_pretrained(ENCODER)
    model = AutoModelForCausalLM.from_pretrained(ENCODER, dtype=torch.float32).to(device)
    model.eval()
    out = {}
    for split in ("train", "dev"):
        rows = []
        papers = load_papers(args.data_dir, split, 0)
        for pi, paper in enumerate(papers):
            vecs, counts, para_of = [], [], []
            for p, para in enumerate(paper["paragraphs"]):
                enc = tok(para, truncation=True, max_length=args.max_length,
                          return_offsets_mapping=True, return_tensors="pt")
                h = model(input_ids=enc["input_ids"].to(device), output_hidden_states=True
                          ).hidden_states[ENC_LAYER][0].cpu()
                offsets = enc["offset_mapping"][0].tolist()
                for s, e in sentence_spans(para):
                    toks = [t for t, (a, b) in enumerate(offsets) if b > s and a < e and b > a]
                    vecs.append(h[toks].mean(dim=0) if toks else h.mean(dim=0))
                    counts.append(max(1, len(toks)))
                    para_of.append(p)
            union = {b for q in paper["questions"] for b in q["evidence"]}
            labels = torch.tensor([1.0 if p in union else 0.0 for p in para_of])
            rows.append({"paper": paper["paper_id"], "vecs": torch.stack(vecs).half(),
                         "counts": counts, "para_of": para_of, "labels": labels})
            if (pi + 1) % 50 == 0:
                print(f"encode {split} {pi + 1}/{len(papers)}", flush=True)
        out[split] = rows
    Path(args.out).parent.mkdir(parents=True, exist_ok=True)
    torch.save(out, args.out)
    print(f"wrote {args.out}")


def evidence_token_recall(keep, counts, evidence_units):
    total = sum(counts[u] for u in evidence_units)
    return sum(counts[u] for u in keep if u in evidence_units) / total if total else None


def stage_train(args, device):
    data = torch.load(args.feats)
    hidden = data["train"][0]["vecs"].shape[1] + 1
    out = {}
    for seed in args.seeds:
        torch.manual_seed(seed)
        router = Mixer(hidden).to(device)
        opt = torch.optim.AdamW(router.parameters(), lr=3e-4, weight_decay=0.01)
        sched = torch.optim.lr_scheduler.CosineAnnealingLR(opt, T_max=args.epochs)
        order = list(range(len(data["train"])))
        rng = random.Random(seed)
        for _ in range(args.epochs):
            rng.shuffle(order)
            for step, j in enumerate(order):
                row = data["train"][j]
                if row["labels"].sum() == 0:
                    continue
                loss = F.binary_cross_entropy_with_logits(
                    router(features(row, device)), row["labels"].to(device),
                    pos_weight=torch.tensor(6.0, device=device))
                (loss / 8).backward()
                if (step + 1) % 8 == 0:
                    torch.nn.utils.clip_grad_norm_(router.parameters(), 1.0)
                    opt.step()
                    opt.zero_grad()
            sched.step()
        router.eval()
        rec = {}
        with torch.no_grad():
            for b in (0.10, 0.25, 0.50):
                vals = []
                for row in data["dev"]:
                    ev = {u for u, lab in enumerate(row["labels"].tolist()) if lab}
                    if not ev:
                        continue
                    sc = router(features(row, device))
                    keep = token_budget_select(sc.argsort(descending=True).tolist(), row["counts"],
                                               round(b * sum(row["counts"])))
                    vals.append(evidence_token_recall(keep, row["counts"], ev))
                rec[str(b)] = round(sum(vals) / len(vals), 4)
        out[f"annotated_s{seed}"] = rec
        print(f"sentence annotated seed {seed} dev token recall: {rec}", flush=True)
        torch.save({"state": router.state_dict(), "hidden": hidden, "arm": "annotated"},
                   f"runs/external/qasper_sent_annotated_s{seed}.pt")
    Path(args.recall_out).write_text(json.dumps(out, indent=2))
    print(f"wrote {args.recall_out}")


def keep_sets(seg, evidence, scores, kvzip_rows, budgets, ctx):
    """Kept units per arm and budget for one question, shared by the masked
    and the evicted evaluations so both score the same selections."""
    counts = [e - s for s, e in seg["bounds"]]
    n = len(counts)
    ev = {i for i in range(n) if seg["para_of"][i] in set(evidence)}
    recency = list(range(n - 1, -1, -1))
    orders = {
        "oracle": [i for i in recency if i in ev] + [i for i in recency if i not in ev],
        "annotated": scores.argsort(descending=True).tolist(),
    }
    out = {}
    for frac in budgets:
        budget = round(frac * ctx)
        kz = torch.tensor([r[f"keep_{int(frac * 100)}"] for r in kvzip_rows])
        for arm, order in dict(orders, kvzip=kz.argsort(descending=True).tolist()).items():
            out[f"{arm}_b{int(frac * 100)}"] = token_budget_select(order, counts, budget)
    return out, counts, ev


def load_mixer(path, device):
    ck = torch.load(path, map_location=device)
    r = Mixer(ck["hidden"]).to(device)
    r.load_state_dict(ck["state"])
    r.eval()
    return r


@torch.no_grad()
def stage_eval(args, device):
    from transformers import AutoModelForCausalLM, AutoTokenizer
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(args.model, dtype=torch.bfloat16).to(device)
    model.eval()
    feats = {"paragraph": {r["paper"]: r for r in torch.load(args.para_feats)["dev"]},
             "sentence": {r["paper"]: r for r in torch.load(args.sent_feats)["dev"]}}
    selectors = {"paragraph": load_mixer(args.para_selector, device),
                 "sentence": load_mixer(args.sent_selector, device)}
    kvzip = {"paragraph": json.loads(Path(args.para_kvzip).read_text())["dev"],
             "sentence": json.loads(Path(args.sent_kvzip).read_text())["dev"]}

    results = {"model": args.model, "budgets": args.budgets, "rows": []}
    papers = load_papers(args.data_dir, "dev", 0)
    used = 0
    for paper in papers:
        if used >= args.n_papers:
            break
        pid = paper["paper_id"]
        if any(pid not in feats[u] or pid not in kvzip[u] for u in feats):
            continue
        q0 = paper["questions"][0]["question"]
        segs0 = {u: segment_paper(tokenizer, paper, q0, unit=u) for u in feats}
        ctx = segs0["paragraph"]["t1"] - segs0["paragraph"]["t0"]
        if not (1024 <= ctx <= 12000):
            continue
        if any(segs0[u]["n_blocks"] != segs0[u]["n_spans"] or
               segs0[u]["n_blocks"] != feats[u][pid]["vecs"].shape[0] or
               segs0[u]["n_blocks"] != len(kvzip[u][pid]["paragraphs"]) for u in feats):
            continue
        used += 1
        scores = {u: selectors[u](features(feats[u][pid], device)).cpu() for u in feats}
        for q in paper["questions"][:4]:
            segs = {u: segment_paper(tokenizer, paper, q["question"], unit=u) for u in feats}
            ids = torch.tensor([segs["paragraph"]["ids"]], device=device)
            answer_start = ids.shape[1]
            gtok = 8 if q["kind"] == "yes_no" else 32
            dense = tokenizer.decode(score_arm(model, ids, [(0, answer_start)], answer_start, gtok, device)[2])
            row = {"paper": pid, "qid": q["qid"], "kind": q["kind"],
                   "dense": {"gen_hit": answer_in(q["answer"], dense), "gen_text": dense}, "arms": {}}
            for u, seg in segs.items():
                keeps, counts, ev = keep_sets(seg, q["evidence"], scores[u], kvzip[u][pid]["paragraphs"],
                                              args.budgets, ctx)
                for name, keep in keeps.items():
                    ranges = [(0, seg["t0"])] + [seg["bounds"][b] for b in sorted(keep)] \
                        + [(seg["t1"], answer_start)]
                    gen = tokenizer.decode(score_arm(model, ids, ranges, answer_start, gtok, device)[2])
                    row["arms"][f"{u}_{name}"] = {
                        "gen_hit": answer_in(q["answer"], gen), "gen_text": gen,
                        "kept_tokens": sum(counts[b] for b in keep),
                        "ev_token_recall": evidence_token_recall(keep, counts, ev)}
            results["rows"].append(row)
        print(f"eval paper {used}/{args.n_papers} rows={len(results['rows'])}", flush=True)
        Path(args.out).write_text(json.dumps(results, indent=1))
    Path(args.out).write_text(json.dumps(results, indent=1))
    print(f"wrote {args.out} ({len(results['rows'])} rows)")


@torch.no_grad()
def stage_evict(args, device):
    """The masked evaluation's keep-sets replayed under physical KV eviction:
    dense prefill, the unkept units' cache entries removed before the
    question, original positions. Same protocol as qasper_evict.py."""
    from ev_evict import crop_cache, decode_with_cache
    from transformers import AutoModelForCausalLM, AutoTokenizer
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(args.model, dtype=torch.bfloat16).to(device)
    model.eval()
    feats = {"paragraph": {r["paper"]: r for r in torch.load(args.para_feats)["dev"]},
             "sentence": {r["paper"]: r for r in torch.load(args.sent_feats)["dev"]}}
    selectors = {"paragraph": load_mixer(args.para_selector, device),
                 "sentence": load_mixer(args.sent_selector, device)}
    kvzip = {"paragraph": json.loads(Path(args.para_kvzip).read_text())["dev"],
             "sentence": json.loads(Path(args.sent_kvzip).read_text())["dev"]}

    results = {"model": args.model, "budgets": args.budgets,
               "protocol": "dense prefill, physical KV eviction, original positions", "rows": []}
    used = 0
    for paper in load_papers(args.data_dir, "dev", 0):
        if used >= args.n_papers:
            break
        pid = paper["paper_id"]
        if any(pid not in feats[u] or pid not in kvzip[u] for u in feats):
            continue
        q0 = paper["questions"][0]["question"]
        segs0 = {u: segment_paper(tokenizer, paper, q0, unit=u) for u in feats}
        ctx = segs0["paragraph"]["t1"] - segs0["paragraph"]["t0"]
        if not (1024 <= ctx <= 12000):
            continue
        if any(segs0[u]["n_blocks"] != segs0[u]["n_spans"] or
               segs0[u]["n_blocks"] != feats[u][pid]["vecs"].shape[0] or
               segs0[u]["n_blocks"] != len(kvzip[u][pid]["paragraphs"]) for u in feats):
            continue
        used += 1
        scores = {u: selectors[u](features(feats[u][pid], device)).cpu() for u in feats}
        for q in paper["questions"][:4]:
            segs = {u: segment_paper(tokenizer, paper, q["question"], unit=u) for u in feats}
            ids = segs["paragraph"]["ids"]
            t0, t1 = segs["paragraph"]["t0"], segs["paragraph"]["t1"]
            q_ids, q_pos = ids[t1:], list(range(t1, len(ids)))
            gtok = 8 if q["kind"] == "yes_no" else 32
            full = model(input_ids=torch.tensor([ids[:t1]], device=device), use_cache=True).past_key_values
            dense = tokenizer.decode(decode_with_cache(
                model, crop_cache(full, list(range(t1)), device), q_ids, q_pos, t1, gtok, device))
            row = {"paper": pid, "qid": q["qid"], "kind": q["kind"],
                   "dense": {"gen_hit": answer_in(q["answer"], dense), "gen_text": dense}, "arms": {}}
            for u, seg in segs.items():
                keeps, counts, ev = keep_sets(seg, q["evidence"], scores[u], kvzip[u][pid]["paragraphs"],
                                              args.budgets, ctx)
                for name, keep in keeps.items():
                    keep_idx = list(range(t0))
                    for b in sorted(keep):
                        keep_idx.extend(range(seg["bounds"][b][0], seg["bounds"][b][1]))
                    gen = tokenizer.decode(decode_with_cache(
                        model, crop_cache(full, keep_idx, device), q_ids, q_pos, len(keep_idx), gtok, device))
                    row["arms"][f"{u}_{name}"] = {
                        "gen_hit": answer_in(q["answer"], gen), "gen_text": gen,
                        "kept_tokens": sum(counts[b] for b in keep),
                        "ev_token_recall": evidence_token_recall(keep, counts, ev)}
            del full
            results["rows"].append(row)
        print(f"evict paper {used} rows={len(results['rows'])}", flush=True)
        Path(args.out).write_text(json.dumps(results, indent=1))
    Path(args.out).write_text(json.dumps(results, indent=1))
    print(f"wrote {args.out} ({len(results['rows'])} rows)")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--stage", required=True, choices=["encode", "train", "eval", "evict"])
    parser.add_argument("--data-dir", default="qasper")
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--max-length", type=int, default=2048)
    parser.add_argument("--feats", default="runs/external/qasper_sentence_feats.pt")
    parser.add_argument("--seeds", type=int, nargs="+", default=[0])
    parser.add_argument("--epochs", type=int, default=30)
    parser.add_argument("--recall-out", default="runs/external/qasper_sentence_recalls.json")
    parser.add_argument("--para-feats", default="runs/external/qasper_pilot_feats.pt")
    parser.add_argument("--sent-feats", default="runs/external/qasper_sentence_feats.pt")
    parser.add_argument("--para-selector", default="runs/external/qasper_pair_annotated_s0.pt")
    parser.add_argument("--sent-selector", default="runs/external/qasper_sent_annotated_s0.pt")
    parser.add_argument("--para-kvzip", default="runs/external/kvzip_paragraphs_7B.json")
    parser.add_argument("--sent-kvzip", default="runs/external/kvzip_sentences_7B.json")
    parser.add_argument("--budgets", type=float, nargs="+", default=[0.10, 0.25])
    parser.add_argument("--n-papers", type=int, default=60)
    parser.add_argument("--out", default="runs/external/qasper_sentence_pilot_eval.json")
    args = parser.parse_args()
    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    stages = {"encode": stage_encode, "train": stage_train, "eval": stage_eval, "evict": stage_evict}
    stages[args.stage](args, device)


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/qasper_strict_score.py <==
"""Rescore the stored QASPER generations with a stricter parser.

Yes/no answers are read from the first yes-or-no token of the
continuation; extractive answers require token F1 of at least 0.5
against the gold span, or full recall of its words. Writes a summary
the appendix quotes, so the robustness check is regenerated from the
same stored generations that ship with the results.

    python scripts/qasper_strict_score.py --data-dir qasper \\
        --out runs/external/qasper_strict.json
"""

import argparse
import json
import re
import string
from pathlib import Path


def norm(t):
    t = t.lower()
    t = "".join(c for c in t if c not in set(string.punctuation))
    t = re.sub(r"\b(a|an|the)\b", " ", t)
    return " ".join(t.split())


def strict_hit(kind, gold, text):
    if kind == "yes_no":
        w = norm(text).split()
        first = next((x for x in w if x in ("yes", "no")), None)
        return first == norm(gold)
    gw = norm(gold).split()
    tw = norm(text).split()
    if not gw:
        return False
    gs, ts = set(gw), set(tw)
    inter = len(gs & ts)
    p = inter / max(1, len(ts))
    r = inter / len(gs)
    f1 = 2 * p * r / max(1e-9, p + r)
    return f1 >= 0.5 or r == 1.0


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data-dir", default="qasper")
    parser.add_argument("--pair", default="runs/external/ev_qasper_pair_7B.json")
    parser.add_argument("--base", default="runs/external/ev_qasper_7b_pq.json")
    parser.add_argument("--out", required=True)
    args = parser.parse_args()

    golds = {}
    for line in (Path(args.data_dir) / "dev.jsonl").read_text().splitlines():
        p = json.loads(line)
        for q in p["questions"]:
            golds[(p["paper_id"], q["qid"])] = (q["kind"], q["answer"])
    base = json.loads(Path(args.base).read_text())
    pair = json.loads(Path(args.pair).read_text())
    dck = {(r["paper"], r["qid"]) for r in base["rows"] if r["dense"]["gen_hit"]}
    rows = [r for r in pair["rows"] if (r["paper"], r["qid"]) in dck]
    out = {"n": len(rows), "scorer": "first-token yes/no; token F1 >= 0.5 or full recall",
           "arms": {}}
    for arm in ("recovered", "attention", "annotated"):
        for b in (10, 25, 50):
            v = sum(strict_hit(*golds[(r["paper"], r["qid"])],
                               r["arms"][f"{arm}_b{b}"].get("gen_text", ""))
                    for r in rows) / len(rows)
            out["arms"][f"{arm}_b{b}"] = round(v, 4)
    Path(args.out).write_text(json.dumps(out, indent=1))
    print(json.dumps(out["arms"], indent=0))


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/real_qa.py <==
"""Non-templated QA routing with intervention-recovered labels.

Real passages and questions (SQuAD validation): each example mixes the
sentences of the answer-bearing passage with sentences drawn from other
passages, shuffled, one sentence per record. Labels are recovered from the
frozen model by masking each sentence and scoring the gold answer; the gold
evidence sentence is used only to evaluate recovery, never to train.
Compares dense, the recovered-label router, an attention-imitation router,
and random gates at a two-record budget, by forced choice among gold
answers from different examples.

    python scripts/real_qa.py --model Qwen/Qwen2.5-3B-Instruct
"""

import argparse
import json
import random
import re
import sys
import time
from pathlib import Path

import torch
import torch.nn.functional as F

sys.path.insert(0, str(Path(__file__).resolve().parent))
from pretrained_recovered import correct_logprob  # noqa: E402

from learning_what_matters.pretrained import (  # noqa: E402
    NLExample,
    SpanRouter,
    answer_attention_by_record,
    candidate_logprobs,
    record_token_spans,
)


def sentences(context: str) -> list[str]:
    parts = [s.strip() for s in re.split(r"(?<=[.!?])\s+", context) if len(s.strip()) > 20]
    return [s for s in parts if len(s) < 300]


WH_FORMS = ("who", "when", "where", "how many", "how much", "what year", "which", "why", "how", "what")


def wh_form(question: str) -> str:
    """Coarse answer-type key: the first wh-form appearing early in the question."""
    head = question.lower()[:40]
    for w in WH_FORMS:
        if w in head:
            return w
    return "other"


def build_pool(n_records: int, limit: int):
    from datasets import load_dataset

    ds = load_dataset("rajpurkar/squad", split="validation")
    pool = []
    for row in ds:
        ans = row["answers"]["text"][0] if row["answers"]["text"] else None
        if not ans or len(ans) > 40 or ans in row["question"]:
            continue
        sents = sentences(row["context"])
        hits = [i for i, s in enumerate(sents) if ans in s]
        if len(hits) != 1 or len(sents) < 4:
            continue
        pool.append(
            {"q": row["question"].strip(), "a": ans, "sents": sents, "evi": hits[0], "wh": wh_form(row["question"])}
        )
        if len(pool) >= limit:
            break
    return pool


def make_example(pool, idx: int, n_records: int, rng: random.Random) -> NLExample:
    """Counterfactual example: the evidence sentence carries a substitute
    answer of the same wh-form, and the original answer joins the candidate
    list, so the model's parametric prior points at a wrong candidate and
    only the routed evidence supports the correct one."""
    item = pool[idx]
    same_form = [x["a"] for x in pool if x["wh"] == item["wh"] and x["a"] != item["a"]]
    source = same_form if len(same_form) >= 20 else [x["a"] for x in pool if x["a"] != item["a"]]
    substitute = source[rng.randrange(len(source))]
    own = item["sents"][: min(len(item["sents"]), n_records // 2)]
    evidence_sent = item["sents"][item["evi"]]
    if evidence_sent not in own:
        own[-1] = evidence_sent
    counterfactual = evidence_sent.replace(item["a"], substitute)
    own = [counterfactual if s == evidence_sent else s for s in own]
    evidence_sent = counterfactual
    needed = n_records - len(own)
    distractors = []
    while len(distractors) < needed:
        other = pool[rng.randrange(len(pool))]
        if other is item:
            continue
        s = other["sents"][rng.randrange(len(other["sents"]))]
        if item["a"] not in s and substitute not in s:
            distractors.append(s)
    records = own + distractors
    rng.shuffle(records)
    evidence_idx = records.index(evidence_sent)
    spans, pos = [], 0
    for s in records:
        spans.append((pos, pos + len(s)))
        pos += len(s) + 1
    prompt = "\n".join(records) + f"\nQuestion: {item['q']}\nAnswer:"
    # The original answer is the prior-favored distractor; the rest share
    # the question's wh-form so answer type cannot stand in for evidence.
    others = [item["a"]]
    tries = 0
    while len(others) < 3:
        cand = source[rng.randrange(len(source))]
        tries += 1
        if cand != substitute and cand not in others and cand not in prompt:
            others.append(cand)
        if tries > 500:
            break
    return NLExample(
        prompt=prompt,
        candidates=[f" {substitute}"] + [f" {c}" for c in others],
        record_spans=spans,
        causal_records=(evidence_idx,),
        stale_records=(),
        meta={"question": item["q"], "answer": substitute, "prior_answer": item["a"]},
    )


def routed_choice(model, tokenizer, example, keep, device):
    ablated = set(range(len(example.record_spans))) - keep
    scores = candidate_logprobs(model, tokenizer, example, ablated, device)
    return max(range(len(scores)), key=scores.__getitem__) == 0


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-3B-Instruct")
    parser.add_argument("--n-train", type=int, default=1500)
    parser.add_argument("--n-eval", type=int, default=300)
    parser.add_argument("--n-records", type=int, default=16)
    parser.add_argument("--epochs", type=int, default=15)
    parser.add_argument("--k", type=int, default=2)
    parser.add_argument("--out", default="runs/pretrained/real_qa.json")
    args = parser.parse_args()

    from transformers import AutoModelForCausalLM, AutoTokenizer

    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(args.model, dtype=torch.bfloat16, attn_implementation="eager").to(device)
    model.eval()

    rng = random.Random(0)
    pool = build_pool(args.n_records, args.n_train + args.n_eval + 500)
    print(f"pool: {len(pool)} usable QA items")
    train_ex = [make_example(pool, i, args.n_records, rng) for i in range(args.n_train)]
    eval_ex = [make_example(pool, args.n_train + i, args.n_records, rng) for i in range(args.n_eval)]

    # Recovery: mask each sentence, score the gold continuation.
    print("recovering labels")
    start = time.time()
    train, agree = [], 0
    for i, ex in enumerate(train_ex):
        prompt_ids = tokenizer(ex.prompt, add_special_tokens=False)["input_ids"]
        spans = record_token_spans(tokenizer, ex.prompt, ex.record_spans)
        clean = correct_logprob(model, tokenizer, ex, set(), spans, prompt_ids, device)
        drops = [clean - correct_logprob(model, tokenizer, ex, {j}, spans, prompt_ids, device) for j in range(len(spans))]
        label = max(range(len(drops)), key=drops.__getitem__)
        agree += label == ex.causal_records[0]
        ids = torch.tensor(prompt_ids, device=device)
        target = torch.zeros(len(spans), device=device)
        target[label] = 1.0
        train.append((ids, spans, target, ex))
        if i % 200 == 0:
            print(f"  {i}: recovery agreement {agree / (i + 1):.3f}")
    print(f"recovery agreement {agree / len(train_ex):.4f} in {time.time() - start:.0f}s")

    routers = {}
    for kind in ("recovered", "imitation"):
        torch.manual_seed(0)
        router = SpanRouter(len(tokenizer), device=device)
        opt = torch.optim.Adam(router.parameters(), lr=1e-3)
        order = list(range(len(train)))
        for epoch in range(args.epochs):
            random.Random(epoch).shuffle(order)
            for j in order:
                ids, spans, target, ex = train[j]
                if kind == "imitation":
                    with torch.no_grad():
                        mass = torch.tensor(answer_attention_by_record(model, tokenizer, ex, device), device=device)
                    tgt = mass / mass.sum().clamp_min(1e-9)
                    loss = F.kl_div(F.log_softmax(router(ids, spans), dim=-1), tgt, reduction="sum")
                else:
                    loss = F.binary_cross_entropy_with_logits(router(ids, spans), target)
                opt.zero_grad()
                loss.backward()
                opt.step()
        router.eval()
        routers[kind] = router
        print(f"{kind} router trained")

    results = {"model": args.model, "k": args.k, "recovery_agreement": agree / len(train_ex), "conditions": {}}
    counts = {"dense": 0, "oracle": 0, "recovered": 0, "imitation": 0, "random": 0}
    hits = {"recovered": 0, "imitation": 0}
    for ex in eval_ex:
        prompt_ids = tokenizer(ex.prompt, add_special_tokens=False)["input_ids"]
        spans = record_token_spans(tokenizer, ex.prompt, ex.record_spans)
        ids = torch.tensor(prompt_ids, device=device)
        counts["dense"] += routed_choice(model, tokenizer, ex, set(range(len(spans))), device)
        gold = ex.causal_records[0]
        keep_oracle = {gold} | set(rng.sample([j for j in range(len(spans)) if j != gold], args.k - 1))
        counts["oracle"] += routed_choice(model, tokenizer, ex, keep_oracle, device)
        for kind, router in routers.items():
            with torch.no_grad():
                keep = set(router(ids, spans).topk(args.k).indices.tolist())
            counts[kind] += routed_choice(model, tokenizer, ex, keep, device)
            hits[kind] += gold in keep
        counts["random"] += routed_choice(model, tokenizer, ex, set(rng.sample(range(len(spans)), args.k)), device)
    results["conditions"] = {k: round(v / len(eval_ex), 4) for k, v in counts.items()}
    results["evidence_hit"] = {k: round(v / len(eval_ex), 4) for k, v in hits.items()}
    print(json.dumps(results["conditions"]), json.dumps(results["evidence_hit"]))

    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(results, indent=2))


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/recency_control.py <==
"""Is causal routing on conflicting facts a recency rule?

In the conflicting-fact task the current fact is always the last write in
document order, so a router could score 0.99 by learning latest-matching-
record rather than anything about evidence. The dated variant decouples the
two: every write carries an explicit date with identical phrasing, and the
write with the latest date sits at the last write position (aligned) or at a
random write position (shuffled).

Routers train exactly as in scripts/pretrained_router.py, on the undated
stream, and are evaluated zero-shot on three conditions: the original undated
task, dated-aligned, and dated-shuffled. Dense accuracy on dated-shuffled is
the guard; if the model cannot follow dates, the condition tests nothing.
The keep rates say directly which rule a router learned: on shuffled
examples where the current write is not last, a recency rule keeps the last
write and an evidence rule keeps the current one.

    python scripts/recency_control.py --model Qwen/Qwen2.5-3B-Instruct
"""

import argparse
import json
import random
import sys
from pathlib import Path

import torch
import torch.nn.functional as F

sys.path.insert(0, str(Path(__file__).resolve().parent))
from pretrained_router import EVAL_SEED, TRAIN_SEED, make_example, prep, routed_choice  # noqa: E402

from learning_what_matters.pretrained import (  # noqa: E402
    SpanRouter,
    answer_attention_by_record,
    make_nl_dated_write,
    make_nl_latest_write,
)

CONTROL_SEED = 340_000


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-3B-Instruct")
    parser.add_argument("--n-train", type=int, default=2000)
    parser.add_argument("--n-eval", type=int, default=150)
    parser.add_argument("--n-records", type=int, default=16)
    parser.add_argument("--epochs", type=int, default=15)
    parser.add_argument("--k", type=int, default=2)
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    from transformers import AutoModelForCausalLM, AutoTokenizer

    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="eager"
    ).to(device)
    model.eval()

    # Routers trained exactly as in the paper's routing experiment: undated
    # unique and latest-write stream, annotated records against attention.
    print("preparing training labels", flush=True)
    train = []
    for i in range(args.n_train):
        task = ("unique", "latest")[i % 2]
        ex = make_example(TRAIN_SEED + i, task, args.n_records)
        ids, spans = prep(tokenizer, ex, device)
        attention = torch.tensor(answer_attention_by_record(model, tokenizer, ex, device), device=device)
        target = torch.zeros(len(spans), device=device)
        target[list(ex.causal_records)] = 1.0
        train.append((ids, spans, target, attention / attention.sum().clamp_min(1e-9)))

    routers = {}
    for kind in ("imitation", "causal"):
        torch.manual_seed(0)
        router = SpanRouter(len(tokenizer), device=device)
        opt = torch.optim.Adam(router.parameters(), lr=1e-3)
        order = list(range(len(train)))
        for epoch in range(args.epochs):
            random.Random(epoch).shuffle(order)
            for j in order:
                ids, spans, target, attention = train[j]
                scores = router(ids, spans)
                if kind == "causal":
                    loss = F.binary_cross_entropy_with_logits(scores, target)
                else:
                    loss = F.kl_div(F.log_softmax(scores, dim=-1), attention, reduction="sum")
                opt.zero_grad()
                loss.backward()
                opt.step()
            print(f"  {kind} epoch {epoch}", flush=True)
        router.eval()
        routers[kind] = router

    def condition_examples(name, i):
        if name == "undated":
            return make_nl_latest_write(EVAL_SEED + i, args.n_records, n_stale=2)
        if name == "dated_aligned":
            return make_nl_dated_write(CONTROL_SEED + i, args.n_records, 2, "last")
        return make_nl_dated_write(CONTROL_SEED + i, args.n_records, 2, "random")

    results = {"model": args.model, "k": args.k, "n_eval": args.n_eval, "conditions": {}}
    rng = random.Random("recency")
    for name in ("undated", "dated_aligned", "dated_shuffled"):
        row = {
            "dense": 0, "causal": 0, "imitation": 0, "random": 0,
            # Which rule the router learned, measured only where the two rules
            # disagree: shuffled examples whose current write is not last.
            "disagree_n": 0,
            "causal_keeps_current": 0, "causal_keeps_last_write": 0,
            "imitation_keeps_current": 0, "imitation_keeps_last_write": 0,
        }
        for i in range(args.n_eval):
            ex = condition_examples(name, i)
            n = len(ex.record_spans)
            ids, spans = prep(tokenizer, ex, device)
            row["dense"] += routed_choice(model, tokenizer, ex, set(range(n)), device)
            row["random"] += routed_choice(model, tokenizer, ex, set(rng.sample(range(n), args.k)), device)
            keeps = {}
            for kind, router in routers.items():
                with torch.no_grad():
                    scores = router(ids, spans)
                keep = set(scores.topk(args.k).indices.tolist())
                keeps[kind] = keep
                row[kind] += routed_choice(model, tokenizer, ex, keep, device)
            if name == "dated_shuffled" and not ex.meta["current_is_last"]:
                row["disagree_n"] += 1
                for kind in routers:
                    row[f"{kind}_keeps_current"] += ex.meta["current_record"] in keeps[kind]
                    row[f"{kind}_keeps_last_write"] += ex.meta["last_write_record"] in keeps[kind]
        for key in ("dense", "causal", "imitation", "random"):
            row[key] = round(row[key] / args.n_eval, 4)
        results["conditions"][name] = row
        print(name, json.dumps(row), flush=True)

    short = args.model.split("/")[-1]
    out = Path(args.out or f"runs/pretrained/recency_{short}.json")
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(results, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/recovery_stream_dense.py <==
"""Dense accuracy of the label teacher on the recovery training stream.

Quantifies the fraction of the 8,000 recovery examples the teacher answers
incorrectly; those examples are kept and labeled against the gold token.

    python scripts/recovery_stream_dense.py
"""

import sys, torch, json
sys.path.insert(0, 'scripts')
from analyze_recovery import TRAIN_SEED, TASK_CYCLE, sample
from learning_what_matters.harness import batch_tokens, load_teacher, resolve_device, vocab_from_config
from pathlib import Path

device = resolve_device(None)
teacher, config = load_teacher(Path('runs/teachers/extended/seed0'), device)
nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
vocab = vocab_from_config(config)
n = 8000
examples = [sample(TRAIN_SEED + i, TASK_CYCLE[i % len(TASK_CYCLE)], nb, bs, vocab) for i in range(n)]
correct = 0
per_task = {}
with torch.no_grad():
    for start in range(0, n, 128):
        chunk = examples[start:start+128]
        tokens = batch_tokens(chunk, device)
        logits = teacher(tokens)
        rows = torch.arange(len(chunk))
        pos = torch.tensor([e.answer_index - 1 for e in chunk])
        pred = logits[rows, pos].argmax(-1).cpu()
        for e, p, i in zip(chunk, pred, range(start, start+len(chunk))):
            task = TASK_CYCLE[i % len(TASK_CYCLE)]
            ok = int(p.item() == e.answer_token)
            correct += ok
            a, b = per_task.get(task, (0, 0)); per_task[task] = (a + ok, b + 1)
print(f"dense-correct: {correct/n:.4f}")
for t, (a, b) in sorted(per_task.items()):
    print(f"  {t:12} {a/b:.3f}  ({b})")
out = {"n": n, "teacher": "extended/seed0", "dense_correct": round(correct/n, 4),
       "per_task": {t: round(a/b, 4) for t, (a, b) in per_task.items()}}
Path("runs/diagnostics/recovery_stream_dense.json").write_text(json.dumps(out, indent=2))
print("wrote runs/diagnostics/recovery_stream_dense.json")


==> anc/learning-what-matters/learning-what-matters/scripts/redundant_chains.py <==
"""Does the causal estimator survive redundant multi-hop evidence?

The annotation-free estimator works in two regimes: individually sufficient
singleton blocks (duplicate records), or a set whose every member is
individually necessary (a single chain). Two disjoint chains that both answer
the query fall into neither. No singleton is sufficient, because a chain needs
all its links; no block is necessary, because masking one chain leaves the
other. Marginal necessity is blind and so is the sufficient-singleton fallback,
yet either complete chain is a valid sparse selection, so a router that commits
to one is right while the estimator has nothing pointing at it.

Reports the estimator's recovered sets against the annotated chains, the
attention selection on the same budget for comparison, and the routed accuracy
each produces. The teacher's dense accuracy is reported first: this task is out
of the teachers' training distribution, and if they cannot answer it the
estimator result says nothing.

    python scripts/redundant_chains.py --run runs/teachers/extended/seed0
"""

import argparse
import json
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from analyze_recovery import threshold_labels  # noqa: E402

from learning_what_matters.harness import load_teacher, resolve_device, vocab_from_config  # noqa: E402
from learning_what_matters.labels import (  # noqa: E402
    attention_label_sets,
    causal_label_sets,
    causal_readout,
    greedy_sufficient_set,
)
from learning_what_matters.routers import routed_accuracy  # noqa: E402
from learning_what_matters.tasks_hard import make_redundant_chains  # noqa: E402

SEED_BASE = 900_000


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--runs", default="runs/teachers/extended")
    parser.add_argument("--seeds", nargs="+", default=["seed0", "seed1", "seed2", "seed4"])
    parser.add_argument("--n", type=int, default=300)
    parser.add_argument("--k", type=int, default=3)
    parser.add_argument("--floor", type=float, default=0.25)
    parser.add_argument("--batch", type=int, default=32)
    parser.add_argument("--n-greedy", type=int, default=150, help="greedy search is sequential; cap it")
    parser.add_argument("--greedy-max", type=int, default=8)
    parser.add_argument("--out", default="runs/diagnostics/redundant_chains.json")
    args = parser.parse_args()

    device = resolve_device(None)
    report = {}
    for seed in args.seeds:
        model, config = load_teacher(Path(args.runs) / seed, device)
        nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
        vocab = vocab_from_config(config)
        exs = [make_redundant_chains(SEED_BASE + i, vocab, nb, bs, n_hops=2, n_chains=2)
               for i in range(args.n)]

        # Dense first: an unanswerable task cannot test a label estimator.
        dense = routed_accuracy(model, exs, [frozenset(range(nb))] * len(exs), args.batch)
        readout = causal_readout(model, exs, args.batch)
        recovered = [threshold_labels(readout, i, args.floor, args.k) for i in range(len(exs))]
        causal_topk = causal_label_sets(readout, args.k)
        attention = attention_label_sets(model, exs, args.k, "max", args.batch)

        def covers(sets):
            return sum(any(s <= lab for s in ex.sufficient_sets) for lab, ex in zip(sets, exs)) / len(exs)

        # The paper's stated fallback for this regime is the greedy search, so
        # test it too: forward selection by necessity order, then pruning.
        greedy = []
        for i, ex in enumerate(exs[: args.n_greedy]):
            order = readout.necessity_delta[i].argsort(descending=True).tolist()
            greedy.append(greedy_sufficient_set(model, ex, order, max_size=args.greedy_max))
        found = [g for g in greedy if g is not None]
        greedy_exs = exs[: args.n_greedy]
        greedy_covers = sum(
            any(s <= g for s in ex.sufficient_sets) for g, ex in zip(greedy, greedy_exs) if g is not None
        )
        # A set that preserves the answer without containing a whole chain is
        # the model answering by some route the task did not intend.
        greedy_shortcut = len(found) - greedy_covers

        # Does a lone record simply get copied? If blocks outside the chains
        # are singleton-sufficient too, the task admits a degenerate route and
        # the small greedy sets say more about the task than the estimator.
        chain_singletons = off_chain_singletons = 0.0
        for i, ex in enumerate(exs):
            suff = set(readout.singleton_sufficient[i].nonzero().flatten().tolist())
            chain_singletons += len(suff & ex.causal_union)
            off_chain_singletons += len(suff - ex.causal_union)
        n_above = (readout.necessity_delta >= args.floor).sum(dim=-1)
        row = {
            "chain_singletons_per_example": round(chain_singletons / len(exs), 3),
            "off_chain_singletons_per_example": round(off_chain_singletons / len(exs), 3),
            "n_blocks": nb,
            "greedy_n": len(greedy),
            "greedy_found_a_set": round(len(found) / len(greedy), 4),
            "greedy_covers_a_chain": round(greedy_covers / len(greedy), 4),
            "greedy_shortcut_sets": round(greedy_shortcut / len(greedy), 4),
            "greedy_mean_size": round(sum(len(g) for g in found) / max(len(found), 1), 3),
            "dense": round(dense, 4),
            "model_task_agreement": round(readout.model_task_agreement(), 4),
            # Coverage: does the label contain a whole chain, the thing that
            # has to be kept for the answer to survive?
            "recovered_covers_a_chain": round(covers(recovered), 4),
            "causal_topk_covers_a_chain": round(covers(causal_topk), 4),
            "attention_covers_a_chain": round(covers(attention), 4),
            "recovered_routed": round(routed_accuracy(model, exs, recovered, args.batch), 4),
            "causal_topk_routed": round(routed_accuracy(model, exs, causal_topk, args.batch), 4),
            "attention_routed": round(routed_accuracy(model, exs, attention, args.batch), 4),
            "oracle_chain_routed": round(
                routed_accuracy(model, exs, [next(iter(e.sufficient_sets)) for e in exs], args.batch), 4
            ),
            # Why the estimator is blind: how often anything clears the floor,
            # and how often a singleton is sufficient (the fallback branch).
            "mean_blocks_over_floor": round(float(n_above.float().mean()), 3),
            "frac_no_block_over_floor": round(float((n_above == 0).float().mean()), 4),
            "mean_sufficient_singletons": round(float(readout.singleton_sufficient.sum(dim=-1).mean()), 3),
            "frac_any_block_flips": round(float((readout.necessity_flip.sum(dim=-1) > 0).float().mean()), 4),
        }
        report[seed] = row
        print(seed, json.dumps(row, indent=1), flush=True)

    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/routing_multiseed.py <==
"""Table 3 at five router seeds per arm, so one initialization cannot set the table.

The published single-record table trained one router per arm against seed 0.
Its replication in the own-teacher control differed by more than its stated
error on two conditions, which is initialization noise the table did not
average over. This evaluates the five cached seed-0 routers per arm on every
teacher and reports each teacher's score as the mean over router seeds; the
per-router-seed values are kept in the results file.

Checkpoints come from the transfer-matrix cache, so the arms share an
initialization at each router seed.

    python scripts/routing_multiseed.py
"""

import argparse
import json
import statistics
import sys
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))
from train_routers import eval_conditions  # noqa: E402

from learning_what_matters.harness import batch_tokens, load_teacher, resolve_device, vocab_from_config  # noqa: E402
from learning_what_matters.routers import (  # noqa: E402
    BlockRouter,
    RouterConfig,
    random_selections,
    routed_accuracy,
    select_blocks,
)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--preset", default="base")
    parser.add_argument("--label-seed", default="seed0")
    parser.add_argument("--router-seeds", type=int, nargs="+", default=[0, 1, 2, 3, 4])
    parser.add_argument("--n-eval", type=int, default=500)
    parser.add_argument("--kinds", default="imitation,causal")
    parser.add_argument("--cache", default="runs/routers/transfer")
    parser.add_argument("--out", default="runs/routers/base5_rs/results.json")
    args = parser.parse_args()

    device = resolve_device(None)
    run_root = Path("runs") / "teachers" / args.preset
    seeds = [d.name for d in sorted(run_root.glob("seed*"))]
    teachers = {s: load_teacher(run_root / s, device)[0] for s in seeds}
    config = json.loads((run_root / seeds[0] / "config.json").read_text())
    nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
    vocab = vocab_from_config(config)
    kinds = args.kinds.split(",")

    routers = {}
    for rs in args.router_seeds:
        for kind in kinds:
            ckpt = Path(args.cache) / f"{kind}_{args.label_seed}_r{rs}.pt"
            router = BlockRouter(RouterConfig(vocab.vocab_size, nb, bs), device=device)
            router.load_state_dict(torch.load(ckpt, map_location=device))
            router.eval()
            routers[(kind, rs)] = router
    print(f"loaded {len(routers)} routers", flush=True)

    conditions = eval_conditions(nb, bs, vocab, args.n_eval)
    results = {"preset": args.preset, "label_seed": args.label_seed, "budget": 0.1,
               "router_seeds": args.router_seeds, "conditions": {}}
    for name, examples in conditions.items():
        cond_nb = examples[0].n_blocks
        k = max(1, cond_nb // 10)
        eval_batch = 64 if cond_nb == nb else 8
        tokens = batch_tokens(examples, device)
        selections = {(kind, rs): select_blocks(routers[(kind, rs)], tokens, k)
                      for kind in kinds for rs in args.router_seeds}
        entry = {"k": k, "n_blocks": cond_nb}
        for teacher_seed in seeds:
            teacher = teachers[teacher_seed]
            row = {
                "dense": round(routed_accuracy(
                    teacher, examples, [frozenset(range(cond_nb))] * len(examples), eval_batch), 4),
                "random": round(routed_accuracy(
                    teacher, examples, random_selections(examples, k), eval_batch), 4),
            }
            for kind in kinds:
                vals = [routed_accuracy(teacher, examples, selections[(kind, rs)], eval_batch)
                        for rs in args.router_seeds]
                row[kind] = round(statistics.mean(vals), 4)
                row[f"{kind}_rs"] = [round(v, 4) for v in vals]
            entry[teacher_seed] = row
        results["conditions"][name] = entry
        print(name, json.dumps({s: {kk: entry[s][kk] for kk in ("imitation", "causal")}
                                for s in seeds[:1]}), flush=True)

    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(results, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/sink_arms.py <==
"""The attention-sink arms of the pretrained routing comparison.

Trains four record-level routers against a frozen model with everything
else identical to scripts/pretrained_router.py (same examples, seeds,
optimiser, epochs and budget):

    causal              annotated record
    imitation           the model's answer-position attention over records
    imitation_nosink    the attention target renormalised over records 1 and
                        up, with record 0 barred from selection
    causal_nosink       the same bar on selection, which shows the bar alone
                        neither helps nor hurts an arm that ignores the sink

The first record is the first-token attention sink and the argmax of every
readout measured here, so imitation_nosink against imitation isolates how
much of the imitation deficit the sink accounts for.

    python scripts/sink_arms.py --model Qwen/Qwen2.5-3B-Instruct
"""

import argparse
import json
import random
import sys
from pathlib import Path

import torch
import torch.nn.functional as F

sys.path.insert(0, str(Path(__file__).resolve().parent))
from pretrained_router import EVAL_SEED, TRAIN_SEED, make_example, prep, routed_choice  # noqa: E402

from learning_what_matters.pretrained import SpanRouter, answer_attention_by_record  # noqa: E402


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-3B-Instruct")
    parser.add_argument("--n-train", type=int, default=2000)
    parser.add_argument("--n-eval", type=int, default=150)
    parser.add_argument("--n-records", type=int, default=16)
    parser.add_argument("--epochs", type=int, default=15)
    parser.add_argument("--k", type=int, default=2)
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    from transformers import AutoModelForCausalLM, AutoTokenizer

    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="eager"
    ).to(device)
    model.eval()

    print("preparing training labels", flush=True)
    train, sink_argmax = [], 0
    for i in range(args.n_train):
        task = ("unique", "latest")[i % 2]
        ex = make_example(TRAIN_SEED + i, task, args.n_records)
        ids, spans = prep(tokenizer, ex, device)
        attention = torch.tensor(answer_attention_by_record(model, tokenizer, ex, device), device=device)
        sink_argmax += int(attention.argmax().item() == 0)
        target = torch.zeros(len(spans), device=device)
        target[list(ex.causal_records)] = 1.0
        full = attention / attention.sum().clamp_min(1e-9)
        # Sink-free target: record 0 dropped, the rest renormalised.
        masked = attention.clone()
        masked[0] = 0.0
        nosink = masked / masked.sum().clamp_min(1e-9)
        train.append((ids, spans, target, full, nosink))
    sink_rate = sink_argmax / max(args.n_train, 1)
    print(f"attention argmax is record 0 on {sink_rate:.3f} of training examples", flush=True)

    arms = {
        "causal": ("bce", "target", False),
        "imitation": ("kl", "full", False),
        "imitation_nosink": ("kl", "nosink", True),
        "causal_nosink": ("bce", "target", True),
    }
    routers = {}
    for name, (loss_kind, target_key, _) in arms.items():
        torch.manual_seed(0)
        router = SpanRouter(len(tokenizer), device=device)
        opt = torch.optim.Adam(router.parameters(), lr=1e-3)
        order = list(range(len(train)))
        for epoch in range(args.epochs):
            random.Random(epoch).shuffle(order)
            for j in order:
                ids, spans, target, full, nosink = train[j]
                scores = router(ids, spans)
                if loss_kind == "bce":
                    loss = F.binary_cross_entropy_with_logits(scores, target)
                else:
                    tgt = full if target_key == "full" else nosink
                    loss = F.kl_div(F.log_softmax(scores, dim=-1), tgt, reduction="sum")
                opt.zero_grad()
                loss.backward()
                opt.step()
            print(f"  {name} epoch {epoch}", flush=True)
        router.eval()
        routers[name] = router

    results = {
        "model": args.model,
        "k": args.k,
        "sink_argmax_rate": round(sink_rate, 4),
        "conditions": {},
    }
    rng = random.Random("routing")
    for task in ("unique", "latest"):
        for n_records in (args.n_records, 2 * args.n_records):
            key = f"{task}_{n_records}"
            row = {"dense": 0, "random": 0, **{a: 0 for a in arms}}
            for i in range(args.n_eval):
                ex = make_example(EVAL_SEED + i, task, n_records)
                ids, spans = prep(tokenizer, ex, device)
                row["dense"] += routed_choice(model, tokenizer, ex, set(range(n_records)), device)
                row["random"] += routed_choice(
                    model, tokenizer, ex, set(rng.sample(range(n_records), args.k)), device
                )
                for name, (_, _, bar_sink) in arms.items():
                    with torch.no_grad():
                        scores = routers[name](ids, spans)
                    if bar_sink:
                        scores = scores.clone()
                        scores[0] = float("-inf")
                    keep = set(scores.topk(args.k).indices.tolist())
                    row[name] += routed_choice(model, tokenizer, ex, keep, device)
            results["conditions"][key] = {c: round(v / args.n_eval, 4) for c, v in row.items()}
            print(key, json.dumps(results["conditions"][key]), flush=True)

    short = args.model.split("/")[-1]
    out = Path(args.out or f"runs/pretrained/sink_router_{short}.json")
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(results, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/sink_router.py <==
"""Is the imitation router's deficit an attention-sink artifact?

Section 7 trains a record-level router against a frozen model on annotated
records (causal) or on the model's answer-position attention over records
(imitation), and reports causal near the dense model while imitation reaches
0.45 and 0.75 and falls to its random control at double the record count. The
attention target includes the first record, which is the first-token attention
sink and the argmax of every readout we have measured, so the imitation arm
may be spending its budget there rather than inheriting stale evidence.

This trains four arms with everything else identical to
scripts/pretrained_router.py -- same examples, seeds, optimizer, epochs, and
budget:

    causal              annotated record, as published
    imitation           attention target, as published
    imitation_nosink    attention target renormalized over records 1 and up,
                        and record 0 barred from selection
    causal_nosink       the same bar on selection, to show the bar alone
                        neither helps nor hurts an arm that ignores the sink

If imitation_nosink closes on causal, the published gap is largely the sink
and Section 7 needs restating. If it does not, the gap is about the target.

    python scripts/sink_router.py --model Qwen/Qwen2.5-3B-Instruct
"""

import argparse
import json
import random
import sys
from pathlib import Path

import torch
import torch.nn.functional as F

sys.path.insert(0, str(Path(__file__).resolve().parent))
from pretrained_router import EVAL_SEED, TRAIN_SEED, make_example, prep, routed_choice  # noqa: E402

from learning_what_matters.pretrained import (  # noqa: E402
    SpanRouter,
    answer_attention_by_record,
    make_nl_latest_write,
)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-3B-Instruct")
    parser.add_argument("--n-train", type=int, default=2000)
    parser.add_argument("--n-eval", type=int, default=150)
    parser.add_argument("--n-records", type=int, default=16)
    parser.add_argument("--epochs", type=int, default=15)
    parser.add_argument("--k", type=int, default=2)
    parser.add_argument("--eval-ks", type=int, nargs="+", default=[1, 2, 4],
                        help="budget curve; k=1 forces a choice between current and stale")
    parser.add_argument("--stale-counts", type=int, nargs="+", default=[2, 4, 8],
                        help="conflict depth at evaluation, training stays at 2")
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    from transformers import AutoModelForCausalLM, AutoTokenizer

    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="eager"
    ).to(device)
    model.eval()

    print("preparing training labels", flush=True)
    train, sink_argmax = [], 0
    for i in range(args.n_train):
        task = ("unique", "latest")[i % 2]
        ex = make_example(TRAIN_SEED + i, task, args.n_records)
        ids, spans = prep(tokenizer, ex, device)
        attention = torch.tensor(answer_attention_by_record(model, tokenizer, ex, device), device=device)
        sink_argmax += int(attention.argmax().item() == 0)
        target = torch.zeros(len(spans), device=device)
        target[list(ex.causal_records)] = 1.0
        full = attention / attention.sum().clamp_min(1e-9)
        # Sink-free target: record 0 dropped, the rest renormalized.
        masked = attention.clone()
        masked[0] = 0.0
        nosink = masked / masked.sum().clamp_min(1e-9)
        train.append((ids, spans, target, full, nosink))
    sink_rate = sink_argmax / max(args.n_train, 1)
    print(f"attention argmax is record 0 on {sink_rate:.3f} of training examples", flush=True)

    arms = {
        "causal": ("bce", "target", False),
        "imitation": ("kl", "full", False),
        "imitation_nosink": ("kl", "nosink", True),
        "causal_nosink": ("bce", "target", True),
    }
    routers = {}
    for name, (loss_kind, target_key, _) in arms.items():
        torch.manual_seed(0)
        router = SpanRouter(len(tokenizer), device=device)
        opt = torch.optim.Adam(router.parameters(), lr=1e-3)
        order = list(range(len(train)))
        for epoch in range(args.epochs):
            random.Random(epoch).shuffle(order)
            for j in order:
                ids, spans, target, full, nosink = train[j]
                scores = router(ids, spans)
                if loss_kind == "bce":
                    loss = F.binary_cross_entropy_with_logits(scores, target)
                else:
                    tgt = full if target_key == "full" else nosink
                    loss = F.kl_div(F.log_softmax(scores, dim=-1), tgt, reduction="sum")
                opt.zero_grad()
                loss.backward()
                opt.step()
            print(f"  {name} epoch {epoch}", flush=True)
        router.eval()
        routers[name] = router

    results = {
        "model": args.model,
        "k": args.k,
        "sink_argmax_rate": round(sink_rate, 4),
        "conditions": {},
    }
    rng = random.Random("routing")

    def evaluate(ex, n_records, k):
        """Per-arm keep sets plus the diagnostics that separate the rules."""
        ids, spans = prep(tokenizer, ex, device)
        current = ex.causal_records[0]
        stale = set(ex.stale_records)
        row = {}
        for name, (_, _, bar_sink) in arms.items():
            with torch.no_grad():
                scores = routers[name](ids, spans)
            if bar_sink:
                scores = scores.clone()
                scores[0] = float("-inf")
            order = scores.argsort(descending=True).tolist()
            keep = set(order[:k])
            rank = order.index(current)
            row[name] = {
                "routed": routed_choice(model, tokenizer, ex, keep, device),
                "keeps_current": current in keep,
                "current_rank": rank,
                # The failure that matters under aggressive pruning: every
                # matching record kept is obsolete, so the answer is gone.
                "only_stale": bool(keep & stale) and current not in keep,
            }
        return row

    for n_stale in args.stale_counts:
        for k in args.eval_ks:
            key = f"latest_s{n_stale}_k{k}"
            acc = {a: {m: 0 for m in ("routed", "keeps_current", "current_rank", "only_stale")}
                   for a in arms}
            dense = rand = 0
            for i in range(args.n_eval):
                ex = make_nl_latest_write(EVAL_SEED + i, args.n_records, n_stale=n_stale)
                n_records = len(ex.record_spans)
                dense += routed_choice(model, tokenizer, ex, set(range(n_records)), device)
                rand += routed_choice(
                    model, tokenizer, ex, set(rng.sample(range(n_records), k)), device
                )
                for name, vals in evaluate(ex, n_records, k).items():
                    for m, v in vals.items():
                        acc[name][m] += v
            out_row = {"dense": round(dense / args.n_eval, 4), "random": round(rand / args.n_eval, 4)}
            for name, m in acc.items():
                out_row[name] = {
                    "routed": round(m["routed"] / args.n_eval, 4),
                    "current_recall": round(m["keeps_current"] / args.n_eval, 4),
                    "mean_current_rank": round(m["current_rank"] / args.n_eval, 2),
                    "only_stale": round(m["only_stale"] / args.n_eval, 4),
                }
            results["conditions"][key] = out_row
            print(key, json.dumps(out_row), flush=True)

    # Unique retrieval at the same budgets, the arm whose gap survived.
    for k in args.eval_ks:
        key = f"unique_k{k}"
        acc = {a: 0 for a in arms}
        dense = 0
        for i in range(args.n_eval):
            ex = make_example(EVAL_SEED + i, "unique", args.n_records)
            ids, spans = prep(tokenizer, ex, device)
            dense += routed_choice(model, tokenizer, ex, set(range(len(ex.record_spans))), device)
            for name, (_, _, bar_sink) in arms.items():
                with torch.no_grad():
                    scores = routers[name](ids, spans)
                if bar_sink:
                    scores = scores.clone()
                    scores[0] = float("-inf")
                acc[name] += routed_choice(
                    model, tokenizer, ex, set(scores.topk(k).indices.tolist()), device
                )
        results["conditions"][key] = {"dense": round(dense / args.n_eval, 4),
                                     **{a: round(v / args.n_eval, 4) for a, v in acc.items()}}
        print(key, json.dumps(results["conditions"][key]), flush=True)

    short = args.model.split("/")[-1]
    out = Path(args.out or f"runs/pretrained/budget_sink_{short}.json")
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(results, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/threshold_temperature.py <==
"""Is the recovery estimator invariant to output calibration?

The annotation-free estimator keeps blocks whose answer log-probability drop
under masking clears an absolute floor (0.25 nats). Rescaling a model's logits
changes every such drop without changing the model's answer, its attention, or
which context its answer depends on: greedy predictions are invariant to
temperature, log-probabilities are not. If the recovered evidence moves, then
"the procedure needs only a scoreable answer" is too strong -- it also assumes
a particular calibration -- and the floor should be a normalized statistic.

Reports, per temperature: agreement of recovered labels with the annotated
union, superset coverage, how many blocks clear the floor, which fallback
branch fires, and the Jaccard overlap against the labels recovered at T=1.

    python scripts/threshold_temperature.py --run runs/teachers/extended/seed0
"""

import argparse
import json
import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from analyze_recovery import threshold_labels  # noqa: E402
from train_chain_router import TASK_CYCLE, sample  # noqa: E402

from learning_what_matters.harness import load_teacher, resolve_device, vocab_from_config  # noqa: E402
from learning_what_matters.labels import causal_readout  # noqa: E402

TRAIN_SEED = 5_000_000
# T=1 first: it is the reference the other temperatures are compared against.
TEMPERATURES = (1.0, 0.5, 2.0, 4.0)


def jaccard(a: frozenset[int], b: frozenset[int]) -> float:
    return len(a & b) / len(a | b) if (a | b) else 1.0


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--run", default="runs/teachers/extended/seed0")
    parser.add_argument("--n", type=int, default=2000)
    parser.add_argument("--k", type=int, default=3)
    parser.add_argument("--floor", type=float, default=0.25)
    parser.add_argument("--batch", type=int, default=64)
    parser.add_argument("--out", default="runs/diagnostics/threshold_temperature.json")
    args = parser.parse_args()

    device = resolve_device(None)
    model, config = load_teacher(Path(args.run), device)
    nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
    vocab = vocab_from_config(config)
    examples = [
        sample(TRAIN_SEED + i, TASK_CYCLE[(TRAIN_SEED + i) % len(TASK_CYCLE)], nb, bs, vocab)
        for i in range(args.n)
    ]

    report, baseline = {}, None
    for temp in TEMPERATURES:
        readout = causal_readout(model, examples, args.batch, temperature=temp)
        labels = [threshold_labels(readout, i, args.floor, args.k) for i in range(len(examples))]
        above = (readout.necessity_delta >= args.floor)
        # Which branch of the estimator fired, in its own order of preference.
        n_above = above.sum(dim=-1)
        singles = readout.singleton_sufficient.sum(dim=-1)
        used_threshold = int((n_above > 0).sum())
        used_singleton = int(((n_above == 0) & (singles > 0)).sum())
        used_argmax = len(examples) - used_threshold - used_singleton
        exact = sum(lab == ex.causal_union for lab, ex in zip(labels, examples))
        covers = sum(any(s <= lab for s in ex.sufficient_sets) for lab, ex in zip(labels, examples))
        entry = {
            "temperature": temp,
            "exact_union_match": round(exact / len(examples), 4),
            "superset_coverage": round(covers / len(examples), 4),
            "mean_blocks_over_floor": round(float(n_above.float().mean()), 3),
            "median_max_delta": round(float(readout.necessity_delta.max(dim=-1).values.median()), 3),
            "branch_threshold": used_threshold,
            "branch_singleton": used_singleton,
            "branch_argmax": used_argmax,
        }
        if baseline is None:
            baseline = labels
            entry["jaccard_vs_T1"] = 1.0
            entry["identical_to_T1"] = 1.0
        else:
            entry["jaccard_vs_T1"] = round(
                sum(jaccard(a, b) for a, b in zip(labels, baseline)) / len(labels), 4
            )
            entry["identical_to_T1"] = round(
                sum(a == b for a, b in zip(labels, baseline)) / len(labels), 4
            )
        report[f"T{temp:g}"] = entry
        print(f"T={temp:g}", json.dumps(entry), flush=True)

    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/trace_pretrained.py <==
"""Does the backward trace repair the stale-evidence failure on pretrained models?

Section 7 reports that Qwen2.5-3B answers 99% of conflicting-fact queries
correctly while its answer-position attention puts more mass on an obsolete
record than on the current one on 58% of them, and that a router distilled
from that attention inherits the failure. Appendix K shows a backward
max-product trace recovering the synthetic multi-hop chain the same readout
misses, at one forward pass. The limitations predict the trace will not repair
the obsolete-write failure, because it follows attention into the stale record.
This measures it, on the setting the prediction is about.

Two measurements per model, both on examples the model answers correctly
dense, so a failure is a mismatch and not an error:

  probe    the stale-over-current rate of Section 7, computed for the trace,
           for rollout, and for the answer-position readout in one pass, so
           the three are compared on identical examples;
  routing  top-2 record selection by each readout, deployed through the
           paper's mask and scored by forced choice, against the annotated
           record and a random control.

    python scripts/trace_pretrained.py --model Qwen/Qwen2.5-3B-Instruct
"""

import argparse
import json
import random
from pathlib import Path

import torch

from learning_what_matters.pretrained import (
    answer_attention_by_record,
    candidate_logprobs,
    make_nl_latest_write,
    rollout_by_record,
    trace_by_record,
)

SEED_BASE = 40_000


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-3B-Instruct")
    parser.add_argument("--n", type=int, default=200)
    parser.add_argument("--n-records", type=int, default=16)
    parser.add_argument("--k", type=int, default=2)
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    from transformers import AutoModelForCausalLM, AutoTokenizer

    device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="eager"
    ).to(device)
    model.eval()

    readouts = {
        "attention": answer_attention_by_record,
        "rollout": rollout_by_record,
        "trace": trace_by_record,
    }
    stats = {
        "dense": 0,
        "solved_with_stale": 0,
        **{f"{n}_stale_over_current": 0 for n in readouts},
        **{f"{n}_keeps_current": 0 for n in readouts},
        **{f"{n}_routed": 0 for n in readouts},
        # Every readout puts its maximum on record 0, the first-token
        # attention sink, on every example we checked. That inflates the
        # stale-over-current rate whenever a stale write lands there, and it
        # spends one of two selection slots on an irrelevant record, so the
        # sink-excluded variants are reported next to the paper-comparable ones.
        **{f"{n}_stale_over_current_no_first": 0 for n in readouts},
        **{f"{n}_keeps_current_excl_first": 0 for n in readouts},
        **{f"{n}_routed_excl_first": 0 for n in readouts},
        "annotated_routed": 0,
        "random_routed": 0,
        "n_no_first": 0,
    }
    rng = random.Random("trace-pretrained")
    for i in range(args.n):
        ex = make_nl_latest_write(SEED_BASE + i, args.n_records, n_stale=2)
        dense = candidate_logprobs(model, tokenizer, ex, set(), device)
        if max(range(len(dense)), key=dense.__getitem__) != 0:
            continue
        stats["dense"] += 1
        if not ex.stale_records:
            continue
        stats["solved_with_stale"] += 1
        n_records = len(ex.record_spans)
        current = ex.causal_records[0]
        all_records = set(range(n_records))

        def routed(keep):
            scores = candidate_logprobs(model, tokenizer, ex, all_records - keep, device)
            return max(range(len(scores)), key=scores.__getitem__) == 0

        # Examples where no stale write occupies record 0, so the sink cannot
        # win the stale-over-current comparison by itself.
        clean = 0 not in ex.stale_records
        stats["n_no_first"] += clean
        for name, fn in readouts.items():
            mass = fn(model, tokenizer, ex, device)
            stats[f"{name}_stale_over_current"] += any(mass[s] > mass[current] for s in ex.stale_records)
            if clean:
                stats[f"{name}_stale_over_current_no_first"] += any(
                    mass[s] > mass[current] for s in ex.stale_records
                )
            keep = set(sorted(range(n_records), key=mass.__getitem__, reverse=True)[: args.k])
            stats[f"{name}_keeps_current"] += current in keep
            stats[f"{name}_routed"] += routed(keep)
            # Same budget, chosen among records 1 and up.
            rest = [i for i in range(n_records) if i != 0]
            keep2 = set(sorted(rest, key=mass.__getitem__, reverse=True)[: args.k])
            stats[f"{name}_keeps_current_excl_first"] += current in keep2
            stats[f"{name}_routed_excl_first"] += routed(keep2)
        stats["annotated_routed"] += routed({current})
        stats["random_routed"] += routed(set(rng.sample(range(n_records), args.k)))

    solved = max(stats["solved_with_stale"], 1)
    no_first = max(stats["n_no_first"], 1)
    results = {
        "model": args.model,
        "n": args.n,
        "k": args.k,
        "dense_acc": round(stats["dense"] / args.n, 4),
        "solved_with_stale": stats["solved_with_stale"],
        "n_no_first": stats["n_no_first"],
        "rates": {
            key: round(stats[key] / (no_first if key.endswith("_no_first") else solved), 4)
            for key in stats
            if key not in ("dense", "solved_with_stale", "n_no_first")
        },
    }
    print(json.dumps(results, indent=1), flush=True)
    short = args.model.split("/")[-1]
    out = Path(args.out or f"runs/pretrained/trace_{short}.json")
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(results, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/trace_scope.py <==
"""Does the backward trace inherit the stale-attention and stability failures?

Appendix K shows a backward max-product trace recovering the multi-hop chain
that answer-position attention misses, at a fraction of the intervention
cost, and the limitations predict rather than measure its behavior
elsewhere. This script measures it, on the two findings where the
intervention labels earn their cost: obsolete writes and cross-seed
stability.

Per teacher, on latest write with one and with four stale writes: routed
accuracy for trace, rollout, raw attention, ablation-ranked, and annotated
selections at $k{=}1$ and $k{=}3$; the fraction of selections containing at
least one stale write; and the rate at which the top-scored block is a stale
write. Across teachers: mean pairwise Jaccard of each label's $k{=}3$ sets on
shared examples, the stability comparison of Section 4 applied to the trace.

    python scripts/trace_scope.py --seeds seed0 seed1 seed2 seed3 seed4
"""

import argparse
import json
from itertools import combinations
from pathlib import Path

import torch

from learning_what_matters.harness import batch_tokens, load_teacher, resolve_device, vocab_from_config
from learning_what_matters.labels import attention_label_sets, causal_label_sets, causal_readout
from learning_what_matters.rollout import rollout_block_mass, trace_block_mass
from learning_what_matters.routers import routed_accuracy
from learning_what_matters.tasks import make_latest_write

SEED_BASE = 700_000


@torch.no_grad()
def path_masses(model, examples, batch):
    device = next(model.parameters()).device
    nb, bs = examples[0].n_blocks, examples[0].block_size
    roll, trace = [], []
    for start in range(0, len(examples), batch):
        chunk = examples[start : start + batch]
        tokens = batch_tokens(chunk, device)
        rows = torch.tensor([e.answer_index - 1 for e in chunk], dtype=torch.long, device=device)
        roll.append(rollout_block_mass(model, tokens, nb, bs, rows).cpu())
        trace.append(trace_block_mass(model, tokens, nb, bs, rows).cpu())
    return torch.cat(roll), torch.cat(trace)


def top_k_sets(mass, k):
    return [frozenset(r.topk(k).indices.tolist()) for r in mass]


def jaccard(a, b):
    return len(a & b) / len(a | b) if (a | b) else 1.0


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--runs", default="runs/teachers/extended")
    parser.add_argument("--seeds", nargs="+", default=["seed0", "seed1", "seed2", "seed3", "seed4"])
    parser.add_argument("--n", type=int, default=200)
    parser.add_argument("--batch", type=int, default=16)
    parser.add_argument("--out", default="runs/diagnostics/trace_scope.json")
    args = parser.parse_args()

    device = resolve_device(None)
    report = {"per_teacher": {}, "stability": {}}
    # sets_by[(variant, label)][teacher] holds k=3 sets on shared examples.
    sets_by: dict[tuple[str, str], dict[str, list[frozenset[int]]]] = {}

    for seed in args.seeds:
        model, config = load_teacher(Path(args.runs) / seed, device)
        nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
        vocab = vocab_from_config(config)
        entry = {}
        for variant, n_stale in (("latest", 1), ("latest_stale4", 4)):
            exs = [make_latest_write(SEED_BASE + i, vocab, nb, bs, n_stale_writes=n_stale)
                   for i in range(args.n)]
            stale = [set(e.meta["stale_blocks"]) for e in exs]
            roll_mass, trace_mass = path_masses(model, exs, args.batch)
            readout = causal_readout(model, exs, 32)
            row = {"dense": round(routed_accuracy(model, exs, [frozenset(range(nb))] * len(exs), 32), 4)}
            masses = {"trace": trace_mass, "rollout": roll_mass}
            for k in (1, 3):
                sels = {
                    "trace": top_k_sets(trace_mass, k),
                    "rollout": top_k_sets(roll_mass, k),
                    "attention": attention_label_sets(model, exs, k, "max", 32),
                    "ablation": causal_label_sets(readout, k),
                    "annotated": [
                        frozenset(list(next(iter(e.sufficient_sets)))[:k]) for e in exs
                    ],
                }
                for name, sel in sels.items():
                    row[f"{name}_routed_k{k}"] = round(routed_accuracy(model, exs, sel, 32), 4)
                    row[f"{name}_keeps_stale_k{k}"] = round(
                        sum(bool(s & st) for s, st in zip(sel, stale)) / len(exs), 4
                    )
                    if k == 3:
                        sets_by.setdefault((variant, name), {})[seed] = sel
            for name, mass in masses.items():
                top1_stale = sum(int(m.argmax()) in st for m, st in zip(mass, stale))
                row[f"{name}_top1_stale"] = round(top1_stale / len(exs), 4)
            entry[variant] = row
            print(seed, variant, json.dumps(row), flush=True)
        report["per_teacher"][seed] = entry

    for (variant, name), by_teacher in sorted(sets_by.items()):
        pairs = list(combinations(sorted(by_teacher), 2))
        mean_j = sum(
            sum(jaccard(a, b) for a, b in zip(by_teacher[s1], by_teacher[s2])) / args.n
            for s1, s2 in pairs
        ) / len(pairs)
        report["stability"][f"{variant}_{name}"] = round(mean_j, 4)
    print("stability", json.dumps(report["stability"], indent=1), flush=True)

    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/train_chain_router.py <==
"""The bounded chain-routing attempt.

Grid over mixer depth and learning rate for the slot-aware ChainRouter,
trained on a chain-heavy mixture (1-hop and 2-hop chains plus the retrieval
tasks) with the coverage loss on annotated sets. Success means routed
accuracy at or above 0.9 on 2-hop chains at k=3 with per-element recall
showing genuine chain selection; the router never sees the answer position,
so there is no route to the earlier leak. Retrieval conditions are checked
alongside so a chain-capable router is not bought with a retrieval
regression.

    python scripts/train_chain_router.py --run runs/teachers/extended/seed0
"""

import argparse
import json
import sys
from collections import Counter
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))
from train_routers import sample_example, teacher_block_distribution

from learning_what_matters.harness import batch_tokens, load_teacher, resolve_device, vocab_from_config
from learning_what_matters.rollout import trace_block_mass
from learning_what_matters.routers import ChainRouter, RouterConfig, coverage_bce_loss, routed_accuracy
from learning_what_matters.tasks_hard import make_multi_hop

TRAIN_SEED = 3_000_000
EVAL_SEED = 410_000
TASK_CYCLE = ("multihop1", "multihop2", "unique", "multihop1", "multihop2", "latest", "multihop2", "duplicate")


HARD = {"ordered_roles": False, "n_distractor_chains": 2}
HARD_MODE = {"on": False}


def sample(seed, task, nb, bs, vocab):
    kw = HARD if HARD_MODE["on"] else {}
    if task == "multihop1":
        return make_multi_hop(seed, vocab, nb, bs, n_hops=1, **kw)
    if task == "multihop2":
        return make_multi_hop(seed, vocab, nb, bs, n_hops=2, **kw)
    if task == "multihop3":
        return make_multi_hop(seed, vocab, nb, bs, n_hops=3, **kw)
    return sample_example(seed, task, nb, bs, vocab)


def evaluate(router, teacher, vocab, nb, bs, n=300, hop3=False, eval_ks=()):
    """Routed accuracy per task. ``eval_ks`` adds extra budgets for the same
    trained router, reported under ``<task>_routed_k<k>`` so the primary keys
    keep their meaning."""
    out = {}
    tasks = [("multihop2", 3), ("unique", 3), ("latest", 3)]
    if hop3:
        tasks.append(("multihop3", 4))
    for task, k in tasks:
        exs = [sample(EVAL_SEED + i, task, nb, bs, vocab) for i in range(n)]
        tokens = batch_tokens(exs, next(router.parameters()).device)
        with torch.no_grad():
            scores = router(tokens)
        sels = [frozenset(row.topk(k).indices.tolist()) for row in scores]
        out[f"{task}_routed"] = round(routed_accuracy(teacher, exs, sels, 32), 4)
        for extra in eval_ks:
            if extra == k:
                continue
            extra_sels = [frozenset(row.topk(extra).indices.tolist()) for row in scores]
            out[f"{task}_routed_k{extra}"] = round(routed_accuracy(teacher, exs, extra_sels, 32), 4)
        if task in ("multihop2", "multihop3"):
            recall = Counter()
            for ex, sel in zip(exs, sels):
                roles = [f"pointer{j + 1}" for j in range(len(ex.meta["chain_blocks"]) - 1)] + ["end_value"]
                for role, block in zip(roles, ex.meta["chain_blocks"]):
                    recall[role] += block in sel
            out[f"{task}_chain_recall"] = {r: round(c / n, 3) for r, c in recall.items()}
            out[f"{task}_full_chain_frac"] = round(
                sum(set(ex.meta["chain_blocks"]) <= sel for ex, sel in zip(exs, sels)) / n, 3
            )
    return out


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--run", default="runs/teachers/extended/seed0")
    parser.add_argument("--steps", type=int, default=20000)
    parser.add_argument("--batch", type=int, default=32)
    parser.add_argument("--depths", type=int, nargs="+", default=[2, 4])
    parser.add_argument("--lrs", type=float, nargs="+", default=[3e-4, 1e-3])
    parser.add_argument("--loss",
                        choices=("coverage", "imitation", "trace",
                                 "attention_coverage", "coverage_kl"),
                        default="coverage",
                        help="coverage trains on annotated sets, imitation on answer-position "
                             "attention, trace on the backward max-product readout's top blocks "
                             "under the same coverage loss as the annotated arm; "
                             "attention_coverage crosses attention labels with the coverage "
                             "loss, coverage_kl crosses annotated labels with the KL loss")
    parser.add_argument("--hard", action="store_true", help="hardened chains: random roles, distractor chains; adds hop-3 OOD eval")
    parser.add_argument("--router-seeds", type=int, default=1)
    parser.add_argument("--transfer-runs", nargs="*", default=[], help="extra teacher run dirs for zero-shot eval")
    parser.add_argument("--eval-ks", type=int, nargs="*", default=[], help="extra eval budgets for the trained router")
    parser.add_argument("--out", default="runs/diagnostics/chain_router_grid.json")
    args = parser.parse_args()

    device = resolve_device(None)
    teacher, config = load_teacher(Path(args.run), device)
    nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
    vocab = vocab_from_config(config)

    HARD_MODE["on"] = args.hard
    report = {}
    for depth in args.depths:
        for lr in args.lrs:
          for rs in range(args.router_seeds):
            tag = f"depth{depth}_lr{lr:g}" + (f"_rs{rs}" if args.router_seeds > 1 else "")
            torch.manual_seed(rs)
            router = ChainRouter(RouterConfig(vocab.vocab_size, nb, bs), depth=depth, device=device)
            opt = torch.optim.Adam(router.parameters(), lr=lr)
            for step in range(args.steps):
                base = TRAIN_SEED + step * args.batch
                exs = [
                    sample(base + i, TASK_CYCLE[(base + i) % len(TASK_CYCLE)], nb, bs, vocab)
                    for i in range(args.batch)
                ]
                tokens = batch_tokens(exs, device)
                if args.loss == "imitation":
                    with torch.no_grad():
                        target = teacher_block_distribution(teacher, exs, device)
                    from learning_what_matters.routers import imitation_kl_loss
                    loss = imitation_kl_loss(router(tokens), target)
                elif args.loss == "trace":
                    # Same coverage loss as the annotated arm, so only the label
                    # source differs: the trace's top blocks stand in for the
                    # sufficient set at the budget the router is deployed at.
                    with torch.no_grad():
                        rows = torch.tensor([e.answer_index - 1 for e in exs], dtype=torch.long, device=device)
                        mass = trace_block_mass(teacher, tokens, nb, bs, rows)
                    k_budget = max(1, nb // 10)
                    families = [(frozenset(r.topk(k_budget).indices.tolist()),) for r in mass]
                    loss = coverage_bce_loss(
                        router(tokens), exs, temperature=max(0.0, 1.0 - step / (0.8 * args.steps)),
                        families=families,
                    )
                elif args.loss == "attention_coverage":
                    # attention labels under the coverage loss: the top
                    # answer-position blocks stand in for the sufficient set
                    with torch.no_grad():
                        target = teacher_block_distribution(teacher, exs, device)
                    k_budget = max(1, nb // 10)
                    families = [(frozenset(r.topk(k_budget).indices.tolist()),) for r in target]
                    loss = coverage_bce_loss(
                        router(tokens), exs, temperature=max(0.0, 1.0 - step / (0.8 * args.steps)),
                        families=families,
                    )
                elif args.loss == "coverage_kl":
                    # annotated labels under the KL loss: uniform mass over the
                    # annotated union, distilled like the imitation arm
                    from learning_what_matters.routers import imitation_kl_loss
                    target = torch.zeros(len(exs), nb, device=device)
                    for j, e in enumerate(exs):
                        blocks = sorted(set().union(*[set(t) for t in e.sufficient_sets]))
                        target[j, blocks] = 1.0
                    target = target / target.sum(dim=1, keepdim=True)
                    loss = imitation_kl_loss(router(tokens), target)
                else:
                    loss = coverage_bce_loss(router(tokens), exs, temperature=max(0.0, 1.0 - step / (0.8 * args.steps)))
                opt.zero_grad()
                loss.backward()
                opt.step()
                if step % 4000 == 0 or step == args.steps - 1:
                    print(f"  {tag} step {step}: loss {loss.item():.4f}")
            router.eval()
            report[tag] = evaluate(router, teacher, vocab, nb, bs, hop3=args.hard, eval_ks=args.eval_ks)
            print(tag, json.dumps(report[tag]))
            for tr in args.transfer_runs:
                other, _ = load_teacher(Path(tr), device)
                report[f"{tag}_transfer_{Path(tr).name}"] = evaluate(router, other, vocab, nb, bs)
                print(f"{tag}_transfer_{Path(tr).name}", json.dumps(report[f"{tag}_transfer_{Path(tr).name}"]))

    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/train_perquery_router.py <==
"""Train the learned per-query selector and evaluate it under per-query masking.

Appendix I reports per-query oracles; this trains the selector those oracles
bound. Distillation target: the teacher's per-row block attention, mean over
heads and layers, matched with a per-row KL. Deployment: each row keeps its
own top-$k$ blocks, one selection per row shared across layers, through the
same mask as the oracle, so the layer-averaged oracle is the ceiling and the
global chain router is the comparison at equal supervision.

Reports, per teacher and budget: per-query routed accuracy on multi-hop,
unique retrieval, and latest write, with row and context budgets; and the
answer row's scores deployed as a global selection, which shows what the same
trained selector gives up when one set must serve the whole pass.

    python scripts/train_perquery_router.py --seeds seed0 seed1 seed2 seed4
"""

import argparse
import json
import sys
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))
from train_chain_router import EVAL_SEED, TASK_CYCLE, TRAIN_SEED, sample  # noqa: E402

from learning_what_matters.harness import batch_tokens, load_teacher, resolve_device, vocab_from_config  # noqa: E402
from learning_what_matters.perquery import (  # noqa: E402
    ablate_per_query,
    context_budget,
    per_query_block_mass,
    row_budget,
    top_k_ablation,
)
from learning_what_matters.perquery_router import PerQueryChainRouter, PerQueryRouter, per_row_kl  # noqa: E402
from learning_what_matters.routers import RouterConfig, routed_accuracy  # noqa: E402


@torch.no_grad()
def eval_router(router, teacher, vocab, nb, bs, k, n=300, batch=32):
    out = {}
    device = next(router.parameters()).device
    for task in ("multihop2", "unique", "latest"):
        exs = [sample(EVAL_SEED + i, task, nb, bs, vocab) for i in range(n)]
        correct, budgets = 0, []
        for start in range(0, len(exs), batch):
            chunk = exs[start : start + batch]
            tokens = batch_tokens(chunk, device)
            ablated = top_k_ablation(router(tokens), k)
            budgets.append((row_budget(ablated), context_budget(ablated)))
            with ablate_per_query(teacher, ablated, tokens.shape[1], bs):
                logits = teacher(tokens)
            rows = torch.arange(len(chunk), device=device)
            pos = torch.tensor([e.answer_index - 1 for e in chunk], device=device)
            preds = logits[rows, pos].argmax(dim=-1)
            correct += sum(int(p == e.answer_token) for p, e in zip(preds.tolist(), chunk))
        out[f"{task}_perquery_routed"] = round(correct / n, 4)
        out[f"{task}_row_budget"] = round(sum(b[0] for b in budgets) / len(budgets), 4)
        out[f"{task}_context_budget"] = round(sum(b[1] for b in budgets) / len(budgets), 4)
        # Same selector, global protocol: the answer row's scores pick one set.
        sels = []
        for start in range(0, len(exs), batch):
            chunk = exs[start : start + batch]
            tokens = batch_tokens(chunk, device)
            scores = router(tokens)
            pos = torch.tensor([e.answer_index - 1 for e in chunk], device=device)
            arow = scores[torch.arange(len(chunk), device=device), pos]
            sels += [frozenset(r.topk(k).indices.tolist()) for r in arow]
        out[f"{task}_answer_row_global"] = round(routed_accuracy(teacher, exs, sels, batch), 4)
    return out


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--runs", default="runs/teachers/extended")
    parser.add_argument("--seeds", nargs="+", default=["seed0", "seed1", "seed2", "seed4"])
    parser.add_argument("--steps", type=int, default=12000)
    parser.add_argument("--batch", type=int, default=32)
    parser.add_argument("--lr", type=float, default=1e-3)
    parser.add_argument("--eval-ks", type=int, nargs="+", default=[3, 4, 5, 8])
    parser.add_argument("--arch", choices=("pooling", "chain"), default="chain")
    parser.add_argument("--router-seed", type=int, default=0)
    parser.add_argument("--out", default="runs/diagnostics/perquery_router.json")
    args = parser.parse_args()

    device = resolve_device(None)
    report = {}
    for seed in args.seeds:
        teacher, config = load_teacher(Path(args.runs) / seed, device)
        nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
        vocab = vocab_from_config(config)
        probe = sample(TRAIN_SEED, TASK_CYCLE[0], nb, bs, vocab)
        torch.manual_seed(args.router_seed)
        cls = PerQueryChainRouter if args.arch == "chain" else PerQueryRouter
        router = cls(RouterConfig(vocab.vocab_size, nb, bs), max_seq=len(probe.tokens) + 8, device=device)
        opt = torch.optim.Adam(router.parameters(), lr=args.lr)
        for step in range(args.steps):
            base = TRAIN_SEED + step * args.batch
            exs = [
                sample(base + i, TASK_CYCLE[(base + i) % len(TASK_CYCLE)], nb, bs, vocab)
                for i in range(args.batch)
            ]
            tokens = batch_tokens(exs, device)
            with torch.no_grad():
                target = per_query_block_mass(teacher, tokens, nb, bs, "mean").mean(dim=0)
            loss = per_row_kl(router(tokens), target)
            opt.zero_grad()
            loss.backward()
            opt.step()
            if step % 2000 == 0:
                print(f"  {seed} step {step}: kl {loss.item():.4f}", flush=True)
        entry = {}
        for k in args.eval_ks:
            entry[f"k{k}"] = eval_router(router, teacher, vocab, nb, bs, k)
            print(seed, f"k={k}", json.dumps(entry[f"k{k}"]), flush=True)
        report[seed] = entry

    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/train_recovered_synth.py <==
"""Synthetic routers trained on intervention-recovered labels.

Annotations are hidden from training: a finite example set is labeled by the
intervention readout (singleton sufficiency, with the necessity-flip set
where no singleton suffices), and routers train only on those recovered
evidence sets. Reports recovery agreement against the hidden annotations
and routed accuracy on the standard conditions, over several router seeds.

    python scripts/train_recovered_synth.py --run runs/teachers/extended/seed0
"""

import argparse
import json
import sys
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))
from train_chain_router import TASK_CYCLE, evaluate, sample  # noqa: E402

from learning_what_matters.ablation import ablate_blocks, ablation_sets_to_tensor, restriction_sets  # noqa: E402
from learning_what_matters.harness import batch_tokens, load_teacher, resolve_device, vocab_from_config  # noqa: E402
from learning_what_matters.labels import _answer_stats, causal_readout  # noqa: E402
from learning_what_matters.routers import ChainRouter, RouterConfig, coverage_bce_loss  # noqa: E402

TRAIN_SEED = 5_000_000


def recovered_families(readout, examples):
    """Coverage families from the readout: sufficient singletons where they
    exist, else the necessity-flip set, else the top-delta block."""
    fams = []
    for i in range(len(examples)):
        singles = readout.singleton_sufficient[i].nonzero().flatten().tolist()
        if singles:
            fams.append(tuple(frozenset({b}) for b in singles))
            continue
        flips = readout.necessity_flip[i].nonzero().flatten().tolist()
        if flips:
            fams.append((frozenset(flips),))
        else:
            fams.append((frozenset({int(readout.necessity_delta[i].argmax())}),))
    return fams


MAX_PREFIX = 8


def gradient_families(model, examples, k, batch_size=64):
    """Top-k blocks by input-gradient saliency: the summed absolute value of
    embedding times the gradient of the answer log probability, per block.
    An attribution baseline at the same budget as the delta labels, needing
    one backward pass per batch instead of one forward per block."""
    device = next(model.parameters()).device
    nb, bs = examples[0].n_blocks, examples[0].block_size
    fams = []
    for start in range(0, len(examples), batch_size):
        chunk = examples[start : start + batch_size]
        tokens = batch_tokens(chunk, device)
        captured = {}

        def hook(module, args, output):
            output.retain_grad()
            captured["emb"] = output

        handle = model.token_embeddings.register_forward_hook(hook)
        logits = model(tokens)
        handle.remove()
        rows = torch.arange(len(chunk), device=device)
        positions = torch.tensor([e.answer_index - 1 for e in chunk], device=device)
        targets = torch.tensor([e.answer_token for e in chunk], device=device)
        logprobs = torch.log_softmax(logits[rows, positions].float(), dim=-1)[rows, targets]
        model.zero_grad(set_to_none=True)
        logprobs.sum().backward()
        emb = captured["emb"]
        saliency = (emb * emb.grad).abs().sum(-1)[:, : nb * bs].view(len(chunk), nb, bs).sum(-1)
        for row in saliency:
            fams.append((frozenset(row.topk(k).indices.tolist()),))
    model.zero_grad(set_to_none=True)
    return fams


@torch.no_grad()
def verified_families(model, readout, examples, batch_size=128):
    """Annotation-free recovery covering both regimes: the family of
    sufficient singletons where any exist (redundant evidence, where marginal
    necessity is blind), otherwise the smallest top-delta prefix whose
    restriction preserves the answer (conjunctions, where behavioral
    sufficiency estimates undershoot). Set size is chosen by intervention,
    never taken from the annotation. Flip set, then argmax delta, as
    fallbacks when no prefix up to MAX_PREFIX suffices."""
    device = next(model.parameters()).device
    n_blocks = examples[0].n_blocks
    seq_len = len(examples[0].tokens)
    fams = [None] * len(examples)
    jobs = []
    for i in range(len(examples)):
        singles = readout.singleton_sufficient[i].nonzero().flatten().tolist()
        if singles:
            fams[i] = tuple(frozenset({b}) for b in singles)
            continue
        order = readout.necessity_delta[i].argsort(descending=True).tolist()
        for m in range(1, MAX_PREFIX + 1):
            jobs.append((i, frozenset(order[:m]), m))
    passing = {}
    for start in range(0, len(jobs), batch_size):
        chunk = jobs[start : start + batch_size]
        chunk_ex = [examples[i] for i, *_ in chunk]
        tokens = batch_tokens(chunk_ex, device)
        ablated = ablation_sets_to_tensor(
            [restriction_sets([s], n_blocks)[0] for _, s, _ in chunk], n_blocks, device
        )
        with ablate_blocks(model, ablated, seq_len, examples[0].block_size):
            _, pred = _answer_stats(model(tokens), chunk_ex)
        for row, (i, s, m) in enumerate(chunk):
            if pred[row].item() == examples[i].answer_token:
                passing.setdefault(i, {})[m] = s
    for i in range(len(examples)):
        if fams[i] is not None:
            continue
        sizes = passing.get(i, {})
        flips = frozenset(readout.necessity_flip[i].nonzero().flatten().tolist())
        if sizes:
            # The prefix alone can undershoot when a partial fallback makes a
            # subset of the route answer-preserving; the flip set carries the
            # blocks whose removal breaks the computation, so the label is
            # their union.
            fams[i] = (sizes[min(sizes)] | flips,)
        elif flips:
            fams[i] = (flips,)
        else:
            fams[i] = (frozenset({int(readout.necessity_delta[i].argmax())}),)
    return fams


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--run", default="runs/teachers/extended/seed0")
    parser.add_argument("--n-train", type=int, default=8000)
    parser.add_argument("--epochs", type=int, default=60)
    parser.add_argument("--batch", type=int, default=32)
    parser.add_argument("--router-seeds", type=int, default=3)
    parser.add_argument("--floor", type=float, default=0.25, help="masking-effect floor for --labels floor")
    parser.add_argument(
        "--delta-k", type=int, default=None,
        help="global set size for delta labels (the routing budget); default takes each annotation's size",
    )
    parser.add_argument(
        "--labels", choices=("family", "delta", "verified", "hybrid", "floor", "gradient"), default="family",
        help="family: sufficiency/flip estimator; delta: top-k blocks by masking effect (k from the "
        "annotation size); verified: singletons, else the flip set joined with the smallest "
        "answer-preserving top-delta prefix; hybrid: singletons, else top-delta at the routing budget; "
        "floor: up-to-budget blocks whose delta clears --floor, singletons when none does; "
        "gradient: top-k blocks by input-gradient saliency",
    )
    parser.add_argument("--out", default="runs/diagnostics/recovered_synth.json")
    args = parser.parse_args()

    device = resolve_device(None)
    teacher, config = load_teacher(Path(args.run), device)
    nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
    vocab = vocab_from_config(config)

    examples = [
        sample(TRAIN_SEED + i, TASK_CYCLE[i % len(TASK_CYCLE)], nb, bs, vocab) for i in range(args.n_train)
    ]
    if args.labels == "gradient":
        print("labeling by input-gradient saliency")
        fams = gradient_families(teacher, examples, args.delta_k or 3)
        readout = None
    else:
        print("recovering labels by intervention")
        readout = causal_readout(teacher, examples, 128)
    if args.labels == "gradient":
        pass
    elif args.labels == "floor":
        k = args.delta_k or 3
        fams = []
        for i in range(len(examples)):
            deltas = readout.necessity_delta[i]
            above = (deltas >= args.floor).nonzero().flatten().tolist()
            if above:
                fams.append((frozenset(deltas.topk(min(len(above), k)).indices.tolist()),))
                continue
            singles = readout.singleton_sufficient[i].nonzero().flatten().tolist()
            if singles:
                fams.append(tuple(frozenset({b}) for b in singles))
            else:
                fams.append((frozenset({int(deltas.argmax())}),))
    elif args.labels == "hybrid":
        fams = []
        for i in range(len(examples)):
            singles = readout.singleton_sufficient[i].nonzero().flatten().tolist()
            if singles:
                fams.append(tuple(frozenset({b}) for b in singles))
            else:
                fams.append((frozenset(readout.necessity_delta[i].topk(args.delta_k or 3).indices.tolist()),))
    elif args.labels == "verified":
        fams = verified_families(teacher, readout, examples)
    elif args.labels == "delta":
        fams = []
        for i, ex in enumerate(examples):
            k = args.delta_k or len(ex.causal_union)
            top = readout.necessity_delta[i].topk(k).indices.tolist()
            fams.append((frozenset(top),))
    else:
        fams = recovered_families(readout, examples)
    union_match = sum(
        frozenset().union(*f) == ex.causal_union for f, ex in zip(fams, examples)
    ) / len(examples)
    acceptable = sum(
        any(s <= frozenset().union(*f) for s in ex.sufficient_sets) for f, ex in zip(fams, examples)
    ) / len(examples)
    print(f"recovery: union match {union_match:.3f}, covers annotated set {acceptable:.3f}")

    per_seed = {}
    for rs in range(args.router_seeds):
        torch.manual_seed(rs)
        router = ChainRouter(RouterConfig(vocab.vocab_size, nb, bs), depth=2, device=device)
        opt = torch.optim.Adam(router.parameters(), lr=1e-3)
        steps = args.epochs * (len(examples) // args.batch)
        step = 0
        for epoch in range(args.epochs):
            order = torch.randperm(len(examples), generator=torch.Generator().manual_seed(epoch)).tolist()
            for start in range(0, len(order) - args.batch + 1, args.batch):
                idx = order[start : start + args.batch]
                exs = [examples[j] for j in idx]
                tokens = batch_tokens(exs, device)
                temp = max(0.0, 1.0 - step / (0.8 * steps))
                loss = coverage_bce_loss(router(tokens), exs, temperature=temp, families=[fams[j] for j in idx])
                opt.zero_grad()
                loss.backward()
                opt.step()
                step += 1
        router.eval()
        per_seed[f"router_seed{rs}"] = evaluate(router, teacher, vocab, nb, bs)
        print(f"router seed {rs}:", json.dumps(per_seed[f"router_seed{rs}"]))

    report = {
        "recovery_union_match": union_match,
        "recovery_acceptable": acceptable,
        "per_router_seed": per_seed,
    }
    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/train_routers.py <==
"""Phase 3: train the imitation and causal routers, then run the gate evals.

Both routers share one architecture and size and train on the same example
stream from the label-source teacher (seed 0 by default). The imitation
router distills the teacher's block-level attention distribution; the causal
router trains on ground-truth sufficient sets with the coverage loss, its
softmin temperature annealed linearly to the hard minimum. Evaluation deploys
each router as a hard mask on every frozen teacher seed at a 10% block
budget: in distribution, at 4x context, under same-family distractors, under
extra stale writes, and against the random-gate control.

    uv run python scripts/train_routers.py --preset base
"""

import argparse
import json
import time
from pathlib import Path

import torch

from learning_what_matters.attention import all_position_block_mass, answer_attention, block_attention
from learning_what_matters.harness import batch_tokens, load_teacher, resolve_device, vocab_from_config
from learning_what_matters.routers import (
    BlockRouter,
    InteractionRouter,
    RouterConfig,
    coverage_bce_loss,
    imitation_kl_loss,
    random_selections,
    routed_accuracy,
    select_blocks,
)
from learning_what_matters.tasks import make_duplicate_evidence, make_latest_write, make_unique_retrieval
from learning_what_matters.tasks_hard import make_multi_hop

ROUTER_SEED_BASE = 2_000_000  # disjoint from teacher training and eval seeds
EVAL_SEED_BASE = 90_000

TRAIN_TASKS = ("unique", "latest", "duplicate")


def sample_example(seed, task, nb, bs, vocab, family_distractors=0, stale=2, copies=2):
    if task == "unique":
        return make_unique_retrieval(seed, vocab, nb, bs, n_family_distractors=family_distractors)
    if task == "latest":
        return make_latest_write(seed, vocab, nb, bs, n_stale_writes=stale)
    if task == "multihop":
        return make_multi_hop(seed, vocab, nb, bs, n_hops=2)
    return make_duplicate_evidence(seed, vocab, nb, bs, n_copies=copies)


def eval_conditions(nb, bs, vocab, n):
    """Name -> (examples, description). The 4x condition scales the grid."""
    conds = {
        "unique_id": [sample_example(EVAL_SEED_BASE + i, "unique", nb, bs, vocab) for i in range(n)],
        "latest_id": [sample_example(EVAL_SEED_BASE + i, "latest", nb, bs, vocab) for i in range(n)],
        "duplicate_id": [sample_example(EVAL_SEED_BASE + i, "duplicate", nb, bs, vocab) for i in range(n)],
        "unique_family": [
            sample_example(EVAL_SEED_BASE + i, "unique", nb, bs, vocab, family_distractors=6) for i in range(n)
        ],
        "latest_stale4": [sample_example(EVAL_SEED_BASE + i, "latest", nb, bs, vocab, stale=4) for i in range(n)],
        # 2x is the length-matched control: if dense still works here while the
        # routed-vs-imitation gap persists, supervision quality and
        # length-extrapolation rescue are separate effects.
        "unique_2x": [sample_example(EVAL_SEED_BASE + i, "unique", 2 * nb, bs, vocab) for i in range(n)],
        "latest_2x": [
            sample_example(EVAL_SEED_BASE + i, "latest", 2 * nb, bs, vocab, stale=2) for i in range(n)
        ],
        "unique_4x": [sample_example(EVAL_SEED_BASE + i, "unique", 4 * nb, bs, vocab) for i in range(n)],
        "latest_4x": [
            sample_example(EVAL_SEED_BASE + i, "latest", 4 * nb, bs, vocab, stale=2) for i in range(n)
        ],
    }
    return conds


def teacher_block_distribution(model, examples, device):
    tokens = batch_tokens(examples, device)
    rows = answer_attention(model, tokens, examples[0].answer_index - 1)
    mass = block_attention(rows, examples[0].n_blocks, examples[0].block_size)
    return mass.mean(dim=(0, 2))  # pool layers and heads -> (batch, n_blocks)


def train_router(kind, teacher, vocab, nb, bs, device, steps, batch, lr, router_seed=0):
    """Four supervision arms: label source (attention or sufficient sets)
    crossed with loss form (KL to a distribution or coverage over sets).

    imitation        attention labels, KL           (the standard baseline)
    imitation_allpos attention pooled over every position, KL (fairness arm)
    attention_cov    top-k attention as a set, coverage loss
    causal           sufficient sets, coverage loss (ours)
    causal_kl        uniform over the sufficient family's union, KL
    """
    # Seeds the initialization only; the example stream carries its own seeds.
    # Both arms at a given router_seed therefore start from identical weights.
    torch.manual_seed(router_seed)
    cls = InteractionRouter if kind.endswith("_interact") else BlockRouter
    kind = kind.removesuffix("_interact")
    router = cls(RouterConfig(vocab.vocab_size, nb, bs), device=device)
    opt = torch.optim.Adam(router.parameters(), lr=lr)
    k_budget = max(1, nb // 10)
    for step in range(steps):
        base = ROUTER_SEED_BASE + step * batch
        examples = [
            sample_example(base + i, TRAIN_TASKS[(base + i) % len(TRAIN_TASKS)], nb, bs, vocab) for i in range(batch)
        ]
        tokens = batch_tokens(examples, device)
        scores = router(tokens)
        temperature = max(0.0, 1.0 - step / (0.8 * steps))
        if kind == "imitation":
            with torch.no_grad():
                target = teacher_block_distribution(teacher, examples, device)
            loss = imitation_kl_loss(scores, target)
        elif kind == "imitation_allpos":
            with torch.no_grad():
                target = all_position_block_mass(teacher, tokens, nb, bs)
            loss = imitation_kl_loss(scores, target)
        elif kind == "attention_cov":
            with torch.no_grad():
                target = teacher_block_distribution(teacher, examples, device)
            families = [(frozenset(row.topk(k_budget).indices.tolist()),) for row in target]
            loss = coverage_bce_loss(scores, examples, temperature=temperature, families=families)
        elif kind == "causal_kl":
            target = torch.zeros(len(examples), nb, device=device)
            for i, ex in enumerate(examples):
                target[i, sorted(ex.causal_union)] = 1.0
            loss = imitation_kl_loss(scores, target)
        elif kind == "imitation_sparsekl":
            # SpotAttention's primary objective: forward KL restricted to the
            # selector's own top-k set, teacher and student renormalized there.
            with torch.no_grad():
                target = teacher_block_distribution(teacher, examples, device)
            idx = scores.topk(k_budget, dim=1).indices
            s_k = torch.gather(scores, 1, idx)
            t_k = torch.gather(target, 1, idx)
            t_k = t_k / t_k.sum(dim=1, keepdim=True).clamp_min(1e-9)
            loss = torch.nn.functional.kl_div(
                torch.log_softmax(s_k, dim=1), t_k, reduction="batchmean"
            )
        else:
            loss = coverage_bce_loss(scores, examples, temperature=temperature)
        opt.zero_grad()
        loss.backward()
        opt.step()
        if step % 1000 == 0 or step == steps - 1:
            print(f"  {kind} step {step}: loss {loss.item():.4f}")
    router.eval()
    return router


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--preset", default="base")
    parser.add_argument("--runs", default=None)
    parser.add_argument("--label-seed", default="seed0")
    parser.add_argument("--steps", type=int, default=4000)
    parser.add_argument("--batch", type=int, default=64)
    parser.add_argument("--lr", type=float, default=1e-3)
    parser.add_argument("--n-eval", type=int, default=500)
    parser.add_argument(
        "--with-multihop",
        action="store_true",
        help="add 2-hop chains to router training and evaluation (extended teachers only)",
    )
    parser.add_argument(
        "--kinds",
        default="imitation,causal",
        help="comma-separated router arms; see train_router for the catalog",
    )
    parser.add_argument("--device", default=None)
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    device = resolve_device(args.device)
    run_root = Path(args.runs) if args.runs else Path("runs") / "teachers" / args.preset
    teachers = {d.name: load_teacher(d, device)[0] for d in sorted(run_root.glob("seed*"))}
    config = json.loads((run_root / args.label_seed / "config.json").read_text())
    nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
    vocab = vocab_from_config(config)
    label_teacher = teachers[args.label_seed]
    global TRAIN_TASKS
    if args.with_multihop:
        TRAIN_TASKS = TRAIN_TASKS + ("multihop",)

    routers = {}
    kinds = args.kinds.split(",")
    for kind in kinds:
        start = time.time()
        routers[kind] = train_router(kind, label_teacher, vocab, nb, bs, device, args.steps, args.batch, args.lr)
        print(f"{kind} router trained in {time.time() - start:.0f}s")

    results: dict = {"preset": args.preset, "label_seed": args.label_seed, "budget": 0.1, "conditions": {}}
    conditions = eval_conditions(nb, bs, vocab, args.n_eval)
    if args.with_multihop:
        conditions["multihop2_id"] = [
            sample_example(EVAL_SEED_BASE + i, "multihop", nb, bs, vocab) for i in range(args.n_eval)
        ]
    for name, examples in conditions.items():
        cond_nb = examples[0].n_blocks
        k = max(1, cond_nb // 10)
        # Long contexts get smaller forward batches; attention is quadratic.
        eval_batch = 64 if cond_nb == nb else 8
        tokens = batch_tokens(examples, device)
        entry: dict = {"k": k, "n_blocks": cond_nb}
        for teacher_name, teacher in teachers.items():
            dense = routed_accuracy(teacher, examples, [frozenset(range(cond_nb))] * len(examples), eval_batch)
            row = {"dense": round(dense, 4)}
            for kind, router in routers.items():
                sel = select_blocks(router, tokens, k)
                row[kind] = round(routed_accuracy(teacher, examples, sel, eval_batch), 4)
            row["random"] = round(routed_accuracy(teacher, examples, random_selections(examples, k), eval_batch), 4)
            entry[teacher_name] = row
        results["conditions"][name] = entry
        print(f"{name}: {json.dumps(entry)}")

    out = Path(args.out) if args.out else Path("runs") / "routers" / args.preset / "results.json"
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(results, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/train_teachers.py <==
"""Train dense teachers on the Phase 0 task mixture.

One model per seed, trained on a uniform mixture of unique retrieval,
latest-write, and duplicate evidence with per-example task parameters drawn
from the example seed. The model's positional table is sized for the longest
Phase 3 evaluation (4x the training context), so out-of-length evaluation
later needs no rebuild; training itself only ever sees the base length.

Run per preset:
    uv run python scripts/train_teachers.py --preset smoke
    uv run python scripts/train_teachers.py --preset base --seeds 0 1 2
"""

import argparse
import json
import random
import time
from pathlib import Path

import torch
from blocksmith_lm import save_checkpoint

from learning_what_matters.harness import (
    TRAIN_SEED_BASE,
    TeacherConfig,
    answer_accuracy,
    build_teacher,
    resolve_device,
    train_teacher,
)
from learning_what_matters.tasks import (
    QUERY_TOKENS,
    RoutingExample,
    make_duplicate_evidence,
    make_latest_write,
    make_unique_retrieval,
)
from learning_what_matters.tasks_hard import make_aggregation, make_multi_hop
from learning_what_matters.vocab import Vocab

PRESETS = {
    # n_blocks, block_size, layers, heads, d_model, d_ff, steps, batch
    "smoke": dict(n_blocks=8, block_size=8, num_layers=4, num_heads=4, d_model=128, d_ff=320, steps=1500, batch=64),
    "base": dict(n_blocks=32, block_size=8, num_layers=6, num_heads=8, d_model=384, d_ff=1024, steps=20000, batch=64),
}

DEFAULT_TASKS = "unique,latest,duplicate"


def sample_example(
    seed: int, task: str, n_blocks: int, block_size: int, vocab: Vocab, n_queries: int = 1
) -> RoutingExample:
    """One example with task parameters drawn from the example seed."""
    rng = random.Random(f"params:{task}:{seed}")
    if task == "unique":
        return make_unique_retrieval(
            seed, vocab, n_blocks, block_size, n_family_distractors=rng.choice((0, 1, 2)), n_queries=n_queries
        )
    if task == "latest":
        return make_latest_write(
            seed, vocab, n_blocks, block_size, n_stale_writes=rng.choice((1, 2)), n_queries=n_queries
        )
    if task == "duplicate":
        return make_duplicate_evidence(
            seed, vocab, n_blocks, block_size, n_copies=rng.choice((1, 2, 4)), n_queries=n_queries
        )
    if task == "multihop":
        return make_multi_hop(seed, vocab, n_blocks, block_size, n_hops=rng.choice((1, 2)), n_queries=n_queries)
    if task == "multihop_hard":
        return make_multi_hop(
            seed, vocab, n_blocks, block_size, n_hops=rng.choice((1, 2)), n_queries=n_queries,
            ordered_roles=False, n_distractor_chains=2,
        )
    if task == "aggregation":
        return make_aggregation(
            seed, vocab, n_blocks, block_size, n_marked=rng.choice((4, 5, 6, 7, 8)), n_queries=n_queries
        )
    raise ValueError(f"unknown task {task!r}")


def eval_sets(
    tasks: tuple[str, ...], n_blocks: int, block_size: int, vocab: Vocab, n_per_task: int
) -> dict[str, list[RoutingExample]]:
    return {task: [sample_example(s, task, n_blocks, block_size, vocab) for s in range(n_per_task)] for task in tasks}


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--preset", choices=PRESETS, default="base")
    parser.add_argument("--seeds", type=int, nargs="+", default=[0])
    parser.add_argument("--device", default=None)
    parser.add_argument("--eval-per-task", type=int, default=500)
    parser.add_argument("--eval-every", type=int, default=1000)
    parser.add_argument("--out", default=None, help="output root, default runs/teachers/<preset>")
    parser.add_argument("--steps", type=int, default=None, help="override the preset step count")
    parser.add_argument("--lr-max", type=float, default=3e-4)
    parser.add_argument(
        "--train-queries",
        type=int,
        default=8,
        help="queries per training sequence; evaluation is always single-query",
    )
    parser.add_argument("--n-families", type=int, default=16)
    parser.add_argument("--n-members", type=int, default=16)
    parser.add_argument("--n-blocks", type=int, default=None, help="override the preset block count")
    parser.add_argument(
        "--curriculum",
        choices=("none", "staged", "mixture"),
        default="none",
        help="staged grows the record count in thirds of training; mixture draws each "
        "batch's record count from {1/4, 1/2, 3/4, 1} of the grid throughout",
    )
    parser.add_argument("--tasks", default=DEFAULT_TASKS, help="comma-separated training mixture")
    parser.add_argument("--pos", choices=("rope", "learned"), default="rope", help="positional encoding")
    args = parser.parse_args()

    p = dict(PRESETS[args.preset])
    if args.steps is not None:
        p["steps"] = args.steps
    if args.n_blocks is not None:
        p["n_blocks"] = args.n_blocks
    tasks = tuple(args.tasks.split(","))
    vocab = Vocab(n_families=args.n_families, n_members=args.n_members)
    seq_len = p["n_blocks"] * p["block_size"] + QUERY_TOKENS
    device = resolve_device(args.device)
    out_root = Path(args.out) if args.out else Path("runs") / "teachers" / args.preset
    evals = eval_sets(tasks, p["n_blocks"], p["block_size"], vocab, args.eval_per_task)

    for model_seed in args.seeds:
        run_dir = out_root / f"seed{model_seed}"
        run_dir.mkdir(parents=True, exist_ok=True)
        torch.manual_seed(model_seed)
        config = TeacherConfig(
            vocab_size=vocab.vocab_size,
            # Positional headroom for the 4x-length evaluations.
            context_length=4 * seq_len + 64,
            num_layers=p["num_layers"],
            num_heads=p["num_heads"],
            d_model=p["d_model"],
            d_ff=p["d_ff"],
            pos_encoding=args.pos,
        )
        model = build_teacher(config, device)
        n_params = sum(q.numel() for q in model.parameters())
        print(f"seed {model_seed}: {n_params / 1e6:.1f}M params on {device}, seq {seq_len}, {p['steps']} steps")

        def sample_batch(step: int) -> list[RoutingExample]:
            base = TRAIN_SEED_BASE * (1 + model_seed) + step * p["batch"]
            n_blocks = p["n_blocks"]
            if args.curriculum == "staged":
                fraction = step / p["steps"]
                n_blocks = n_blocks // 4 if fraction < 0.25 else n_blocks // 2 if fraction < 0.5 else n_blocks
            elif args.curriculum == "mixture":
                sizes = (n_blocks // 4, n_blocks // 2, 3 * n_blocks // 4, n_blocks)
                n_blocks = random.Random(f"curriculum:{model_seed}:{step}").choice(sizes)
            return [
                sample_example(
                    base + i,
                    tasks[(base + i) % len(tasks)],
                    n_blocks,
                    p["block_size"],
                    vocab,
                    n_queries=args.train_queries,
                )
                for i in range(p["batch"])
            ]

        history: list[dict] = []
        start = time.time()

        def on_log(step: int, loss: float) -> None:
            entry: dict = {"step": step, "loss": round(loss, 4), "elapsed_s": round(time.time() - start, 1)}
            if step % args.eval_every == 0 or step == p["steps"] - 1:
                model.eval()
                entry["accuracy"] = {t: round(answer_accuracy(model, ex), 4) for t, ex in evals.items()}
                model.train()
                print(f"  step {step}: loss {loss:.4f} acc {entry['accuracy']}")
            history.append(entry)

        train_teacher(model, sample_batch, steps=p["steps"], lr_max=args.lr_max, lr_min=args.lr_max / 10, on_log=on_log)

        optimizer = torch.optim.SGD(model.parameters(), lr=0.0)  # checkpoint format wants one
        save_checkpoint(model, optimizer, p["steps"], run_dir / "checkpoint.pt")
        (run_dir / "config.json").write_text(
            json.dumps(
                {
                    "preset": args.preset,
                    "model_seed": model_seed,
                    "task_shape": {"n_blocks": p["n_blocks"], "block_size": p["block_size"], "seq_len": seq_len},
                    "vocab": {
                        "n_families": vocab.n_families,
                        "n_members": vocab.n_members,
                        "n_values": vocab.n_values,
                    },
                    "curriculum": args.curriculum,
                    "tasks": list(tasks),
                    "teacher": config.to_dict(),
                    "steps": p["steps"],
                    "batch": p["batch"],
                    "train_queries": args.train_queries,
                    "lr_max": args.lr_max,
                    "eval_per_task": args.eval_per_task,
                },
                indent=2,
            )
        )
        final = {t: answer_accuracy(model, ex) for t, ex in evals.items()}
        (run_dir / "metrics.json").write_text(json.dumps({"history": history, "final_accuracy": final}, indent=2))
        print(f"seed {model_seed} final: {final}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/transfer_matrix.py <==
"""Every router against every teacher: does attention-label quality depend on its source?

The own-teacher control compares two cells of a larger table, the diagonal
against one column, and finds that an imitation router trained on seed 0
beats one trained on the teacher it is deployed on. Two readings survive
that comparison. Seed 0 may simply be an unusually clean teacher, or
attention labels may vary in quality from teacher to teacher with no
particular source being best.

Filling the matrix separates them. Each arm trains a router per source
teacher and evaluates all of them on every destination teacher, so the
spread across sources is measured directly for each arm. Several router
seeds per source separate that spread from the initialization noise that
made Table 3 and Table 21 disagree; both arms share an initialization at a
given router seed, so the arms are paired rather than independently drawn.

Routers cache under runs/routers/transfer/, so a rerun evaluates without
retraining. Training and evaluation both shard, since a tiny router on a
tiny teacher is bound by dispatch rather than by the accelerator:

    # one router per process
    python scripts/transfer_matrix.py --train-one imitation:seed0:0
    # evaluation split across processes, then merged
    python scripts/transfer_matrix.py --conditions unique_4x latest_4x --out part.json
    python scripts/transfer_matrix.py --merge runs/routers/transfer/part*.json
"""

import argparse
import glob
import json
import statistics
import sys
import time
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))
from train_routers import eval_conditions, train_router  # noqa: E402

from learning_what_matters.harness import batch_tokens, load_teacher, resolve_device, vocab_from_config  # noqa: E402
from learning_what_matters.routers import (  # noqa: E402
    BlockRouter,
    RouterConfig,
    random_selections,
    routed_accuracy,
    select_blocks,
)


def variance_components(cell, seeds, rseeds):
    """Spread of a destination's score across sources, and across router seeds.

    Both are averaged over destinations, so they are on the same scale and
    can be compared directly.
    """
    by_source, by_rseed = [], []
    for dst in seeds:
        # Vary the source with the router seed averaged out, and the reverse.
        src_means = [statistics.mean(cell[r][src][dst] for r in rseeds) for src in seeds]
        by_source.append(statistics.pstdev(src_means))
        rs_means = [statistics.mean(cell[r][src][dst] for src in seeds) for r in rseeds]
        by_rseed.append(statistics.pstdev(rs_means))
    return round(statistics.mean(by_source), 4), round(statistics.mean(by_rseed), 4)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--preset", default="base")
    parser.add_argument("--runs", default=None)
    parser.add_argument("--steps", type=int, default=4000)
    parser.add_argument("--batch", type=int, default=64)
    parser.add_argument("--lr", type=float, default=1e-3)
    parser.add_argument("--n-eval", type=int, default=500)
    parser.add_argument("--kinds", default="imitation,causal")
    parser.add_argument("--router-seeds", type=int, nargs="+", default=[0, 1, 2])
    parser.add_argument("--conditions", nargs="+", default=None,
                        help="evaluate only these; omit for all")
    parser.add_argument("--cache", default="runs/routers/transfer")
    parser.add_argument("--device", default=None)
    parser.add_argument("--train-one", default=None, help="KIND:SEED:ROUTERSEED, train and exit")
    parser.add_argument("--merge", nargs="+", default=None, help="merge shard JSONs and exit")
    parser.add_argument("--out", default="runs/routers/transfer/matrix.json")
    args = parser.parse_args()

    if args.merge:
        paths = [p for pat in args.merge for p in sorted(glob.glob(pat))]
        merged = None
        for p in paths:
            part = json.loads(Path(p).read_text())
            if merged is None:
                merged = part
            else:
                merged["conditions"].update(part["conditions"])
        Path(args.out).write_text(json.dumps(merged, indent=2))
        print(f"merged {len(paths)} shards into {args.out}, "
              f"{len(merged['conditions'])} conditions")
        return

    device = resolve_device(args.device)
    run_root = Path(args.runs) if args.runs else Path("runs") / "teachers" / args.preset
    seeds = [d.name for d in sorted(run_root.glob("seed*"))]
    teachers = {s: load_teacher(run_root / s, device)[0] for s in seeds}
    config = json.loads((run_root / seeds[0] / "config.json").read_text())
    nb, bs = config["task_shape"]["n_blocks"], config["task_shape"]["block_size"]
    vocab = vocab_from_config(config)
    kinds = args.kinds.split(",")
    rseeds = args.router_seeds
    cache = Path(args.cache)
    cache.mkdir(parents=True, exist_ok=True)

    if args.train_one:
        kind, source, rs = args.train_one.split(":")
        ckpt = cache / f"{kind}_{source}_r{rs}.pt"
        if ckpt.exists():
            print(f"{kind} {source} r{rs} already cached")
            return
        start = time.time()
        router = train_router(kind, teachers[source], vocab, nb, bs, device,
                              args.steps, args.batch, args.lr, router_seed=int(rs))
        torch.save(router.state_dict(), ckpt)
        print(f"{kind} {source} r{rs} trained in {time.time() - start:.0f}s")
        return

    routers = {}
    for rs in rseeds:
        for source in seeds:
            for kind in kinds:
                ckpt = cache / f"{kind}_{source}_r{rs}.pt"
                router = BlockRouter(RouterConfig(vocab.vocab_size, nb, bs), device=device)
                router.load_state_dict(torch.load(ckpt, map_location=device))
                router.eval()
                routers[(kind, source, rs)] = router
    print(f"loaded {len(routers)} routers", flush=True)

    conditions = eval_conditions(nb, bs, vocab, args.n_eval)
    if args.conditions:
        conditions = {k: v for k, v in conditions.items() if k in args.conditions}
    results = {"preset": args.preset, "budget": 0.1, "seeds": seeds,
               "router_seeds": rseeds, "conditions": {}}
    for name, examples in conditions.items():
        cond_nb = examples[0].n_blocks
        k = max(1, cond_nb // 10)
        eval_batch = 64 if cond_nb == nb else 8
        tokens = batch_tokens(examples, device)
        entry = {"k": k, "n_blocks": cond_nb, "dense": {}, "random": {}}
        for dest in seeds:
            entry["dense"][dest] = round(
                routed_accuracy(
                    teachers[dest], examples, [frozenset(range(cond_nb))] * len(examples), eval_batch
                ), 4
            )
            entry["random"][dest] = round(
                routed_accuracy(teachers[dest], examples, random_selections(examples, k), eval_batch), 4
            )

        for kind in kinds:
            cell = {}
            for rs in rseeds:
                cell[str(rs)] = {}
                for source in seeds:
                    sel = select_blocks(routers[(kind, source, rs)], tokens, k)
                    cell[str(rs)][source] = {
                        dest: round(routed_accuracy(teachers[dest], examples, sel, eval_batch), 4)
                        for dest in seeds
                    }
            entry[kind] = cell
            diag = [cell[str(r)][s][s] for r in rseeds for s in seeds]
            off = [cell[str(r)][a][b] for r in rseeds for a in seeds for b in seeds if a != b]
            src_spread, rseed_spread = variance_components(cell, seeds, [str(r) for r in rseeds])
            entry[f"{kind}_diagonal_mean"] = round(statistics.mean(diag), 4)
            entry[f"{kind}_offdiagonal_mean"] = round(statistics.mean(off), 4)
            entry[f"{kind}_source_spread"] = src_spread
            entry[f"{kind}_router_seed_spread"] = rseed_spread
        results["conditions"][name] = entry
        print(
            f"{name}: " + " | ".join(
                f"{kind} diag {entry[f'{kind}_diagonal_mean']:.3f} off {entry[f'{kind}_offdiagonal_mean']:.3f} "
                f"src {entry[f'{kind}_source_spread']:.4f} rseed {entry[f'{kind}_router_seed_spread']:.4f}"
                for kind in kinds
            ), flush=True
        )

    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(results, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/two_hop_gate.py <==
"""Can a frozen model solve the two-hop task at all, before any router is built?

Every routing number in this project is a ratio against dense accuracy, so a
task the model cannot do densely produces comparisons that are noise. The
precedent is the shuffled-date condition in the recency control, where dense
sits at 0.45 and the arms below it mean nothing.

Five conditions per example:

    dense        every record readable
    chain_only   just the pointer and value records, the sufficiency check
    no_pointer   hop one removed, so the unit is unknown
    no_value     hop two removed, so the code is unseen
    random_pair  two records at random, the floor

The gate passes if dense and chain_only are high and both broken-chain
conditions fall to roughly the one-in-four candidate floor. A no_pointer score
that stays high means the answer is reachable without the chain and the task
is not compositional.

    python scripts/two_hop_gate.py --model Qwen/Qwen2.5-3B-Instruct
"""

import argparse
import json
import random
import sys
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))

from learning_what_matters.pretrained import candidate_logprobs, make_nl_two_hop  # noqa: E402

SEED_BASE = 90_000


def correct(model, tokenizer, example, ablated: set[int], device) -> bool:
    scores = candidate_logprobs(model, tokenizer, example, ablated, device)
    return max(range(len(scores)), key=scores.__getitem__) == 0


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-3B-Instruct")
    parser.add_argument("--n", type=int, default=60)
    parser.add_argument("--n-records", type=int, nargs="+", default=[16, 32])
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    from transformers import AutoModelForCausalLM, AutoTokenizer

    device = torch.device("cuda" if torch.cuda.is_available() else "mps" if torch.backends.mps.is_available() else "cpu")
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(args.model, dtype=torch.bfloat16).to(device)
    model.eval()

    rng = random.Random("two-hop-gate")
    results = {"model": args.model, "n": args.n, "conditions": {}}
    for n_records in args.n_records:
        tally = {c: 0 for c in ("dense", "chain_only", "no_pointer", "no_value", "random_pair")}
        for i in range(args.n):
            ex = make_nl_two_hop(SEED_BASE + i, n_records)
            total = len(ex.record_spans)
            p, v = ex.meta["pointer_record"], ex.meta["value_record"]
            keep_random = set(rng.sample(range(total), 2))
            checks = {
                "dense": set(),
                "chain_only": set(range(total)) - {p, v},
                "no_pointer": {p},
                "no_value": {v},
                "random_pair": set(range(total)) - keep_random,
            }
            for name, ablated in checks.items():
                tally[name] += correct(model, tokenizer, ex, ablated, device)
        row = {c: round(t / args.n, 4) for c, t in tally.items()}
        results["conditions"][f"n{n_records}"] = row
        print(f"n={n_records}", json.dumps(row), flush=True)

    short = args.model.split("/")[-1]
    out = Path(args.out or f"runs/pretrained/two_hop_gate_{short}.json")
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(results, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/two_hop_readouts.py <==
"""Does the answer-position readout miss the middle of a chain on a frozen model?

The synthetic multi-hop result rests on one mechanism: the pointer steps are
resolved in earlier layers at earlier positions, so attention read at the
answer position covers the end of the chain and not its middle. Composing
attention across layers recovers the missing step, which is why a backward
trace supervises chains as well as annotated evidence does.

That mechanism has only ever been shown on 10.7M-parameter teachers. This
runs the same comparison on frozen pretrained models over the two-hop task,
whose answer sits in a record that never names the query, so no readout can
reach it without traversing the pointer.

Every readout is scored the way Appendix K scores them: route on the labels
directly at the chain budget, k=2, and report which chain element each one
keeps. The annotated pair is the ceiling and a random pair the floor.

    python scripts/two_hop_readouts.py --model Qwen/Qwen2.5-7B-Instruct
"""

import argparse
import json
import random
import sys
from pathlib import Path

import torch

sys.path.insert(0, str(Path(__file__).resolve().parent))

from learning_what_matters.pretrained import (  # noqa: E402
    answer_attention_by_record,
    candidate_logprobs,
    make_nl_two_hop,
    rollout_by_record,
    trace_by_record,
)

SEED_BASE = 90_000


def routed(model, tokenizer, ex, keep, device) -> bool:
    ablated = set(range(len(ex.record_spans))) - keep
    scores = candidate_logprobs(model, tokenizer, ex, ablated, device)
    return max(range(len(scores)), key=scores.__getitem__) == 0


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--n", type=int, default=200)
    parser.add_argument("--n-records", type=int, default=16)
    parser.add_argument("--k", type=int, default=2, help="chain size")
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    from transformers import AutoModelForCausalLM, AutoTokenizer

    device = torch.device("cuda" if torch.cuda.is_available() else "mps" if torch.backends.mps.is_available() else "cpu")
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="eager"
    ).to(device)
    model.eval()

    readouts = {
        "attention": answer_attention_by_record,
        "rollout": rollout_by_record,
        "trace": trace_by_record,
    }
    stats = {r: {"routed": 0, "pointer": 0, "value": 0, "both": 0} for r in readouts}
    stats["annotated"] = {"routed": 0, "pointer": 0, "value": 0, "both": 0}
    stats["random"] = {"routed": 0, "pointer": 0, "value": 0, "both": 0}
    rng = random.Random("two-hop-readouts")
    dense = solved = 0

    for i in range(args.n):
        ex = make_nl_two_hop(SEED_BASE + i, args.n_records)
        n_records = len(ex.record_spans)
        if not routed(model, tokenizer, ex, set(range(n_records)), device):
            continue
        dense += 1
        solved += 1
        pointer, value = ex.meta["pointer_record"], ex.meta["value_record"]

        picks = {name: set(sorted(range(n_records), key=lambda b: -mass[b])[: args.k])
                 for name, fn in readouts.items()
                 for mass in [fn(model, tokenizer, ex, device)]}
        picks["annotated"] = {pointer, value}
        picks["random"] = set(rng.sample(range(n_records), args.k))

        for name, keep in picks.items():
            stats[name]["routed"] += routed(model, tokenizer, ex, keep, device)
            stats[name]["pointer"] += pointer in keep
            stats[name]["value"] += value in keep
            stats[name]["both"] += {pointer, value} <= keep

    results = {
        "model": args.model,
        "n": args.n,
        "n_records": args.n_records,
        "k": args.k,
        "dense_solved": solved,
        "rates": {
            name: {m: round(v / max(solved, 1), 4) for m, v in s.items()}
            for name, s in stats.items()
        },
    }
    print(json.dumps(results, indent=1), flush=True)
    short = args.model.split("/")[-1]
    out = Path(args.out or f"runs/pretrained/two_hop_readouts_{short}.json")
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(results, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/scripts/two_hop_router.py <==
"""Train two-hop routers on a frozen model: does any attention-derived label work?

The readout comparison shows that answer-position attention, rollout, and the
backward trace all fail to select the two-hop chain on frozen models, while
the annotated pair routes at 1.00. This asks the routing form of the same
question. A span router is trained under three label sources: the annotated
pair, the trace's top two records under the same coverage loss, and the
answer-position attention distribution under the KL objective it is normally
distilled with.

Evaluation examples share the seed base of the readout comparison, so the
oracle rows there bound the router rows here on the same examples.

    python scripts/two_hop_router.py --model Qwen/Qwen2.5-7B-Instruct
"""

import argparse
import json
import random
import sys
from pathlib import Path

import torch
import torch.nn.functional as F

sys.path.insert(0, str(Path(__file__).resolve().parent))
from pretrained_router import prep, routed_choice  # noqa: E402

from learning_what_matters.pretrained import (  # noqa: E402
    MixerSpanRouter,
    SpanRouter,
    answer_attention_by_record,
    make_nl_two_hop,
    trace_by_record,
)

TRAIN_SEED = 500_000
EVAL_SEED = 90_000  # the gate and readout examples


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", default="Qwen/Qwen2.5-7B-Instruct")
    parser.add_argument("--n-train", type=int, default=2000)
    parser.add_argument("--n-eval", type=int, default=150)
    parser.add_argument("--n-records", type=int, default=16)
    parser.add_argument("--epochs", type=int, default=15)
    parser.add_argument("--arch", choices=("pool", "mixer"), default="pool")
    parser.add_argument("--extra-causal", type=int, default=0,
                        help="extra causal-only arm at this many examples; its labels come "
                             "from the generator, so the examples cost only tokenization")
    parser.add_argument("--extra-epochs", type=int, default=5)
    parser.add_argument("--eval-ks", type=int, nargs="+", default=[2, 4])
    parser.add_argument("--out", default=None)
    args = parser.parse_args()

    from transformers import AutoModelForCausalLM, AutoTokenizer

    device = torch.device("cuda" if torch.cuda.is_available() else "mps" if torch.backends.mps.is_available() else "cpu")
    tokenizer = AutoTokenizer.from_pretrained(args.model)
    model = AutoModelForCausalLM.from_pretrained(
        args.model, dtype=torch.bfloat16, attn_implementation="eager"
    ).to(device)
    model.eval()

    print("preparing training labels", flush=True)
    train = []
    for i in range(args.n_train):
        ex = make_nl_two_hop(TRAIN_SEED + i, args.n_records)
        ids, spans = prep(tokenizer, ex, device)
        attention = torch.tensor(answer_attention_by_record(model, tokenizer, ex, device), device=device)
        trace = torch.tensor(trace_by_record(model, tokenizer, ex, device), device=device)
        causal = torch.zeros(len(spans), device=device)
        causal[[ex.meta["pointer_record"], ex.meta["value_record"]]] = 1.0
        trace_set = torch.zeros(len(spans), device=device)
        trace_set[trace.topk(2).indices] = 1.0
        train.append((ids, spans, causal, trace_set, attention / attention.sum().clamp_min(1e-9)))
        if (i + 1) % 500 == 0:
            print(f"  {i + 1}/{args.n_train}", flush=True)

    arms = {
        "causal": ("bce", 2),
        "trace": ("bce", 3),
        "imitation": ("kl", 4),
    }
    make_router = MixerSpanRouter if args.arch == "mixer" else SpanRouter
    routers = {}
    for name, (loss_kind, col) in arms.items():
        torch.manual_seed(0)
        router = make_router(len(tokenizer), device=device)
        opt = torch.optim.Adam(router.parameters(), lr=1e-3)
        order = list(range(len(train)))
        for epoch in range(args.epochs):
            random.Random(epoch).shuffle(order)
            for j in order:
                row = train[j]
                scores = router(row[0], row[1])
                if loss_kind == "bce":
                    loss = F.binary_cross_entropy_with_logits(scores, row[col])
                else:
                    loss = F.kl_div(F.log_softmax(scores, dim=-1), row[col], reduction="sum")
                opt.zero_grad()
                loss.backward()
                opt.step()
            print(f"  {name} epoch {epoch}", flush=True)
        router.eval()
        routers[name] = router

    if args.extra_causal:
        torch.manual_seed(0)
        router = make_router(len(tokenizer), device=device)
        opt = torch.optim.Adam(router.parameters(), lr=1e-3)
        extra = []
        for i in range(args.extra_causal):
            ex = make_nl_two_hop(TRAIN_SEED + i, args.n_records)
            ids, spans = prep(tokenizer, ex, device)
            causal = torch.zeros(len(spans), device=device)
            causal[[ex.meta["pointer_record"], ex.meta["value_record"]]] = 1.0
            extra.append((ids, spans, causal))
        for epoch in range(args.extra_epochs):
            order = list(range(len(extra)))
            random.Random(epoch).shuffle(order)
            for j in order:
                ids, spans, causal = extra[j]
                loss = F.binary_cross_entropy_with_logits(router(ids, spans), causal)
                opt.zero_grad()
                loss.backward()
                opt.step()
            print(f"  causal_extra epoch {epoch}", flush=True)
        router.eval()
        routers[f"causal_{args.extra_causal}"] = router

    results = {
        "model": args.model,
        "arch": args.arch,
        "n_train": args.n_train,
        "n_eval": args.n_eval,
        "n_records": args.n_records,
        "epochs": args.epochs,
        "conditions": {},
    }
    rng = random.Random("two-hop-routing")
    examples = [make_nl_two_hop(EVAL_SEED + i, args.n_records) for i in range(args.n_eval)]
    n_records = len(examples[0].record_spans)
    dense = sum(
        routed_choice(model, tokenizer, ex, set(range(n_records)), device) for ex in examples
    ) / args.n_eval
    results["conditions"]["dense"] = round(dense, 4)
    print(f"dense {dense:.4f}", flush=True)

    scores_by_ex = {}
    for name, router in routers.items():
        rows = []
        for ex in examples:
            ids, spans = prep(tokenizer, ex, device)
            with torch.no_grad():
                rows.append(router(ids, spans))
        scores_by_ex[name] = rows

    for k in args.eval_ks:
        row = {}
        for name in routers:
            hit = both = 0
            for ex, sc in zip(examples, scores_by_ex[name]):
                keep = set(sc.topk(k).indices.tolist())
                hit += routed_choice(model, tokenizer, ex, keep, device)
                both += {ex.meta["pointer_record"], ex.meta["value_record"]} <= keep
            row[name] = {
                "routed": round(hit / args.n_eval, 4),
                "chain_recall": round(both / args.n_eval, 4),
            }
        ann = rand = 0
        for ex in examples:
            pair = {ex.meta["pointer_record"], ex.meta["value_record"]}
            keep = pair if k == 2 else pair | set(rng.sample(sorted(set(range(n_records)) - pair), k - 2))
            ann += routed_choice(model, tokenizer, ex, keep, device)
            rand += routed_choice(model, tokenizer, ex, set(rng.sample(range(n_records), k)), device)
        row["annotated"] = round(ann / args.n_eval, 4)
        row["random"] = round(rand / args.n_eval, 4)
        results["conditions"][f"k{k}"] = row
        print(f"k{k} {json.dumps(row)}", flush=True)

    short = args.model.split("/")[-1]
    out = Path(args.out or f"runs/pretrained/two_hop_router_{short}.json")
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(results, indent=2))
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/learning-what-matters/learning-what-matters/tests/test_ablation.py <==
"""Unit tests for the ablation bias and tap plumbing."""

import torch
from blocksmith_lm import TransformerLM

from learning_what_matters.ablation import (
    ABLATION_FILL,
    ablate_blocks,
    ablation_bias,
    ablation_sets_to_tensor,
    block_id_map,
    restriction_sets,
)

N_BLOCKS, BLOCK_SIZE = 4, 2
SEQ = N_BLOCKS * BLOCK_SIZE + 5  # tail length is arbitrary for these tests


def tiny_model() -> TransformerLM:
    torch.manual_seed(0)
    return TransformerLM(
        vocab_size=32, context_length=SEQ, num_layers=2, d_model=32, num_heads=2, d_ff=64, theta=10000.0
    )


def test_block_id_map():
    bid = block_id_map(SEQ, N_BLOCKS, BLOCK_SIZE)
    assert bid.tolist() == [0, 0, 1, 1, 2, 2, 3, 3, -1, -1, -1, -1, -1]


def test_bias_pattern():
    ablated = ablation_sets_to_tensor([{1}], N_BLOCKS, torch.device("cpu"))
    bias = ablation_bias(ablated, SEQ, BLOCK_SIZE)
    assert bias.shape == (1, 1, SEQ, SEQ)
    block1_cols = {2, 3}
    for r in range(SEQ):
        for c in range(SEQ):
            expected = ABLATION_FILL if (c in block1_cols and r not in block1_cols) else 0.0
            assert bias[0, 0, r, c].item() == expected, (r, c)


def test_bias_is_per_example():
    ablated = ablation_sets_to_tensor([{0}, {3}, set()], N_BLOCKS, torch.device("cpu"))
    bias = ablation_bias(ablated, SEQ, BLOCK_SIZE)
    assert bias[0, 0, 12, 0].item() == ABLATION_FILL and bias[0, 0, 12, 6].item() == 0.0
    assert bias[1, 0, 12, 6].item() == ABLATION_FILL and bias[1, 0, 12, 0].item() == 0.0
    assert bias[2].abs().sum().item() == 0.0


def test_restriction_sets():
    assert restriction_sets([{2}], N_BLOCKS) == [frozenset({0, 1, 3})]


def test_ablation_changes_logits_and_tap_is_removed():
    model = tiny_model()
    tokens = torch.randint(0, 32, (2, SEQ))
    with torch.no_grad():
        clean = model(tokens)
        empty = ablation_sets_to_tensor([set(), set()], N_BLOCKS, tokens.device)
        with ablate_blocks(model, empty, SEQ, BLOCK_SIZE):
            noop = model(tokens)
        full = ablation_sets_to_tensor([{0, 1}, {2}], N_BLOCKS, tokens.device)
        with ablate_blocks(model, full, SEQ, BLOCK_SIZE):
            ablated = model(tokens)
        after = model(tokens)
    # Empty ablation and tap removal are exact no-ops; a real ablation moves
    # the logits at the final (query-tail) position.
    assert torch.allclose(clean, noop)
    assert torch.allclose(clean, after)
    assert not torch.allclose(clean[:, -1], ablated[:, -1])
    for layer in model.layers:
        assert layer.tap is None and layer.attn.tap is None


def test_ablated_rows_stay_finite():
    model = tiny_model()
    tokens = torch.randint(0, 32, (1, SEQ))
    everything = ablation_sets_to_tensor([set(range(N_BLOCKS))], N_BLOCKS, tokens.device)
    with torch.no_grad(), ablate_blocks(model, everything, SEQ, BLOCK_SIZE):
        logits = model(tokens)
    assert torch.isfinite(logits).all()


==> anc/learning-what-matters/learning-what-matters/tests/test_attention.py <==
"""Unit tests for the answer-position attention readout."""

import torch
from blocksmith_lm import TransformerLM

from learning_what_matters.attention import answer_attention, block_attention, top_blocks

N_BLOCKS, BLOCK_SIZE = 4, 2
SEQ = N_BLOCKS * BLOCK_SIZE + 4
ROW = SEQ - 2  # the position whose logits predict the answer token


def tiny_model() -> TransformerLM:
    torch.manual_seed(1)
    return TransformerLM(
        vocab_size=32, context_length=SEQ, num_layers=3, d_model=32, num_heads=2, d_ff=64, theta=10000.0
    )


def test_shapes_and_normalization():
    model = tiny_model()
    tokens = torch.randint(0, 32, (5, SEQ))
    rows = answer_attention(model, tokens, ROW)
    assert rows.shape == (3, 5, 2, SEQ)
    # Causal rows are proper distributions over positions up to ROW.
    sums = rows.sum(dim=-1)
    assert torch.allclose(sums, torch.ones_like(sums), atol=1e-5)
    assert rows[..., ROW + 1 :].abs().max().item() < 1e-6
    for layer in model.layers:
        assert layer.attn.tap is None


def test_block_attention_mass():
    model = tiny_model()
    tokens = torch.randint(0, 32, (2, SEQ))
    rows = answer_attention(model, tokens, ROW)
    scores = block_attention(rows, N_BLOCKS, BLOCK_SIZE)
    assert scores.shape == (3, 2, 2, N_BLOCKS)
    # Block mass plus query-tail mass is the whole row.
    tail = rows[..., N_BLOCKS * BLOCK_SIZE :].sum(dim=-1)
    total = scores.sum(dim=-1) + tail
    assert torch.allclose(total, torch.ones_like(total), atol=1e-5)


def test_top_blocks_agg_modes():
    scores = torch.zeros(1, 1, 2, 4)
    scores[0, 0, 0] = torch.tensor([0.9, 0.0, 0.05, 0.05])
    scores[0, 0, 1] = torch.tensor([0.0, 0.4, 0.3, 0.3])
    assert top_blocks(scores, k=1, head_agg="max")[0].item() == 0
    assert top_blocks(scores, k=2, head_agg="mean")[0].tolist() == [0, 1]


==> anc/learning-what-matters/learning-what-matters/tests/test_counterfactual.py <==
"""Unit tests for counterfactual (resample-the-complement) sufficiency."""

import random

from learning_what_matters.counterfactual import resample_outside
from learning_what_matters.tasks_hard import make_redundant_chains
from learning_what_matters.vocab import Vocab

VOCAB = Vocab()
NB, BS = 16, 8


def example(seed=0):
    return make_redundant_chains(seed, VOCAB, NB, BS, n_hops=2, n_chains=2)


def blocks(ex):
    return [ex.tokens[b * BS : (b + 1) * BS] for b in range(NB)]


def test_kept_blocks_are_untouched_and_others_change():
    ex = example()
    keep = frozenset(ex.meta["chains"][0])
    out = resample_outside(ex, keep, VOCAB, random.Random(0))
    before, after = blocks(ex), blocks(out)
    for b in range(NB):
        if b in keep:
            assert before[b] == after[b]
    assert sum(before[b] != after[b] for b in range(NB) if b not in keep) > 0


def test_query_tail_is_preserved():
    """The answer position and target must survive, or the test measures nothing."""
    ex = example()
    out = resample_outside(ex, frozenset({0}), VOCAB, random.Random(1))
    assert out.answer_index == ex.answer_index
    assert out.answer_token == ex.answer_token
    assert out.tokens[NB * BS :] == ex.tokens[NB * BS :]
    assert len(out.tokens) == len(ex.tokens)


def test_resampled_records_never_reuse_the_query_key():
    """A redraw that reused the queried key could rebuild the route by accident."""
    for seed in range(10):
        ex = example(seed)
        keep = frozenset(ex.meta["chains"][0])
        out = resample_outside(ex, keep, VOCAB, random.Random(seed))
        qfam, qmem = ex.meta["query_key"]
        for b in range(NB):
            if b in keep:
                continue
            rec = out.tokens[b * BS : (b + 1) * BS]
            assert not (rec[1] == qfam and rec[2] == qmem)


def test_resampled_records_are_well_formed_value_records():
    ex = example()
    out = resample_outside(ex, frozenset(), VOCAB, random.Random(2))
    for b in range(NB):
        rec = out.tokens[b * BS : (b + 1) * BS]
        assert rec[0] == VOCAB.write
        assert VOCAB.family_base <= rec[1] < VOCAB.member_base
        assert VOCAB.member_base <= rec[2] < VOCAB.value_base
        assert VOCAB.value_base <= rec[3] < VOCAB.vocab_size
        assert set(rec[4:]) <= {VOCAB.fill}


class _FakeTok:
    """Character-per-token tokenizer with offsets, enough for span folding."""

    def __call__(self, text, add_special_tokens=False, return_offsets_mapping=False):
        return {
            "input_ids": list(range(len(text))),
            "offset_mapping": [(i, i + 1) for i in range(len(text))],
        }


class _FakeOut:
    def __init__(self, attentions):
        self.attentions = attentions


class _FakeModel:
    """Two layers, one head, attention that routes only through position 2.

    Row 2 attends to position 0, and the last row attends only to position 2,
    so the strongest path from the answer reaches position 0 through 2. A
    readout of the last row alone gives position 0 nothing; a backward trace
    gives it mass. That is the difference the appendix measures.
    """

    def __init__(self, seq):
        import torch

        a = torch.zeros(1, 1, seq, seq)
        a[0, 0, 2, 0] = 1.0
        a[0, 0, -1, 2] = 1.0
        for r in range(seq):
            if a[0, 0, r].sum() == 0:
                a[0, 0, r, r] = 1.0
        self._a = a

    def __call__(self, input_ids=None, output_attentions=False):
        return _FakeOut((self._a, self._a))


def test_trace_by_record_finds_evidence_the_answer_row_misses():
    from learning_what_matters.pretrained import NLExample, answer_attention_by_record, trace_by_record

    text = "abcdefgh"
    ex = NLExample(
        prompt=text,
        candidates=[" x."],
        record_spans=[(0, 2), (2, 4)],
        causal_records=(0,),
        stale_records=(),
        meta={},
    )
    model, tok = _FakeModel(len(text)), _FakeTok()
    direct = answer_attention_by_record(model, tok, ex, device=None)
    traced = trace_by_record(model, tok, ex, device=None)
    assert direct[0] == 0.0  # the answer row never attends into record 0
    assert traced[0] > 0.0  # the trace reaches it through position 2


==> anc/learning-what-matters/learning-what-matters/tests/test_labels.py <==
"""Tests for the label pipeline and agreement metrics."""

import torch
from blocksmith_lm import TransformerLM

from learning_what_matters.agreement import (
    acceptable_rate,
    class_agreement,
    exact_agreement,
    is_acceptable,
    jaccard,
    pairwise,
)
from learning_what_matters.labels import attention_label_sets, causal_label_sets, causal_readout
from learning_what_matters.tasks import make_duplicate_evidence, make_unique_retrieval
from learning_what_matters.vocab import Vocab

VOCAB = Vocab()
N_BLOCKS, BLOCK_SIZE = 4, 4


def examples(n=6):
    return [make_unique_retrieval(s, VOCAB, N_BLOCKS, BLOCK_SIZE) for s in range(n)]


def tiny_model() -> TransformerLM:
    torch.manual_seed(2)
    seq = N_BLOCKS * BLOCK_SIZE + 5
    return TransformerLM(
        vocab_size=VOCAB.vocab_size, context_length=seq, num_layers=2, d_model=32, num_heads=2, d_ff=64, theta=10000.0
    )


def test_attention_labels_shape_and_range():
    model = tiny_model()
    exs = examples()
    labels = attention_label_sets(model, exs, k=2, batch_size=4)
    assert len(labels) == len(exs)
    for s in labels:
        assert len(s) == 2 and all(0 <= b < N_BLOCKS for b in s)


def test_causal_readout_batch_invariance():
    model = tiny_model()
    exs = examples(4)
    small = causal_readout(model, exs, batch_size=3)
    large = causal_readout(model, exs, batch_size=64)
    assert torch.allclose(small.necessity_delta, large.necessity_delta, atol=1e-4)
    assert torch.equal(small.necessity_flip, large.necessity_flip)
    assert small.sets_sufficient == large.sets_sufficient
    assert small.union_necessary == large.union_necessary
    labels = causal_label_sets(small, k=1)
    assert len(labels) == 4 and all(len(s) == 1 for s in labels)


def test_agreement_metrics():
    assert jaccard(frozenset({1, 2}), frozenset({2, 3})) == 1 / 3
    assert jaccard(frozenset(), frozenset()) == 1.0
    a = [frozenset({0, 1}), frozenset({2})]
    b = [frozenset({0, 1}), frozenset({3})]
    assert exact_agreement(a, b) == 0.5

    ex = make_duplicate_evidence(0, VOCAB, N_BLOCKS, BLOCK_SIZE, n_copies=2)
    copies = sorted(b for s in ex.sufficient_sets for b in s)
    assert is_acceptable(frozenset({copies[0]}), ex)
    assert is_acceptable(frozenset({copies[1], 0}), ex)
    assert not is_acceptable(frozenset(range(N_BLOCKS)) - frozenset(copies), ex)

    # Two selectors that pick different copies: zero exact overlap is still
    # perfect class agreement — the G3 dissociation in miniature.
    sel_a, sel_b = [frozenset({copies[0]})], [frozenset({copies[1]})]
    assert exact_agreement(sel_a, sel_b) == 0.0
    assert class_agreement(sel_a, sel_b, [ex]) == 1.0
    assert acceptable_rate(sel_a, [ex]) == 1.0

    pairs = pairwise(exact_agreement, [a, a, b])
    assert pairs[(0, 1)] == 1.0 and pairs[(0, 2)] == 0.5


def test_causal_readout_flags_are_consistent():
    model = tiny_model()
    exs = examples(3)
    readout = causal_readout(model, exs)
    assert readout.necessity_delta.shape == (3, N_BLOCKS)
    assert set(readout.necessity_flip.unique().tolist()) <= {0.0, 1.0}
    assert 0.0 <= readout.model_task_agreement() <= 1.0


def test_dated_write_latest_date_is_causal():
    """The causal record is the write with the latest date, wherever it sits."""
    from learning_what_matters.pretrained import MONTHS, make_nl_dated_write

    month_index = {m: i for i, m in enumerate(MONTHS)}
    for seed in range(30):
        ex = make_nl_dated_write(seed, 16, 2, "random")
        writes = ex.meta["write_positions"]
        assert set(writes) == set(ex.stale_records) | set(ex.causal_records)
        lines = ex.prompt.split("\n")

        def date_key(record):
            month, day = lines[record].split(",")[0].removeprefix("On ").split()
            return (month_index[month], int(day))

        current = ex.causal_records[0]
        assert all(date_key(current) > date_key(r) for r in ex.stale_records)
        # The answer is the current write's value, and phrasing carries no
        # update cue that could substitute for the date.
        assert ex.meta["answer"] in lines[current]
        assert "changed" not in ex.prompt


def test_dated_write_aligned_puts_latest_last():
    from learning_what_matters.pretrained import make_nl_dated_write

    for seed in range(20):
        ex = make_nl_dated_write(seed, 16, 2, "last")
        assert ex.meta["current_is_last"]


==> anc/learning-what-matters/learning-what-matters/tests/test_perquery.py <==
"""Unit tests for per-query block selection.

The load-bearing test is equivalence: with a row-constant selection the
per-query bias must reproduce the global ablation bias exactly, so any
difference in routed accuracy between the two protocols comes from the row
dependence and not from a second, subtly different masking implementation.
"""

import torch
from blocksmith_lm import TransformerLM

from learning_what_matters.ablation import ablate_blocks, ablation_bias, ablation_sets_to_tensor
from learning_what_matters.perquery import (
    ablate_per_query,
    per_query_bias,
    per_query_block_mass,
    sets_to_row_ablation,
    top_k_ablation,
    context_budget,
    row_budget,
)

N_BLOCKS, BLOCK_SIZE = 4, 2
SEQ = N_BLOCKS * BLOCK_SIZE + 5


def tiny_model() -> TransformerLM:
    torch.manual_seed(0)
    return TransformerLM(
        vocab_size=32, context_length=SEQ, num_layers=2, d_model=32, num_heads=2, d_ff=64, theta=10000.0
    )


def test_row_constant_selection_matches_global_bias():
    ablated = ablation_sets_to_tensor([{1, 3}, {0}], N_BLOCKS, torch.device("cpu"))
    rows = ablated.unsqueeze(1).expand(2, SEQ, N_BLOCKS).clone()
    assert torch.equal(per_query_bias(rows, SEQ, BLOCK_SIZE), ablation_bias(ablated, SEQ, BLOCK_SIZE))


def test_row_constant_selection_matches_global_logits():
    model = tiny_model()
    tokens = torch.randint(0, 32, (2, SEQ))
    ablated = ablation_sets_to_tensor([{1, 3}, {0}], N_BLOCKS, torch.device("cpu"))
    rows = ablated.unsqueeze(1).expand(2, SEQ, N_BLOCKS).clone()
    with ablate_blocks(model, ablated, SEQ, BLOCK_SIZE):
        want = model(tokens)
    with ablate_per_query(model, rows, SEQ, BLOCK_SIZE):
        got = model(tokens)
    assert torch.allclose(want, got, atol=1e-6)


def test_rows_can_differ():
    """A block hidden from one row stays visible to another."""
    rows = torch.zeros(1, SEQ, N_BLOCKS, dtype=torch.bool)
    rows[0, SEQ - 1, 0] = True  # last row alone loses block 0
    bias = per_query_bias(rows, SEQ, BLOCK_SIZE)
    assert bias[0, 0, SEQ - 1, 0] < 0  # last row barred from block 0's columns
    assert bias[0, 0, SEQ - 2, 0] == 0  # the row before still sees it


def test_top_k_keeps_k_per_row():
    mass = torch.rand(3, SEQ, N_BLOCKS)
    ablated = top_k_ablation(mass, 2)
    assert ((~ablated).sum(dim=-1) == 2).all()


def test_context_budget_counts_the_union_not_k():
    """Two rows keeping different single blocks retain two blocks of context."""
    ablated = torch.ones(1, 2, N_BLOCKS, dtype=torch.bool)
    ablated[0, 0, 0] = False
    ablated[0, 1, 1] = False
    assert context_budget(ablated) == 2 / N_BLOCKS  # union over rows
    assert row_budget(ablated) == 1 / N_BLOCKS  # but each row sees only one


def test_sets_to_row_ablation_marks_complement():
    rows = sets_to_row_ablation([frozenset({0, 2})], SEQ, N_BLOCKS, torch.device("cpu"))
    assert rows.shape == (1, SEQ, N_BLOCKS)
    assert not rows[0, 0, 0] and not rows[0, 0, 2]  # kept
    assert rows[0, 0, 1] and rows[0, 0, 3]  # ablated


def test_per_query_block_mass_shape_and_normalisation():
    model = tiny_model()
    tokens = torch.randint(0, 32, (2, SEQ))
    mass = per_query_block_mass(model, tokens, N_BLOCKS, BLOCK_SIZE)
    assert mass.shape == (2, 2, SEQ, N_BLOCKS)  # layers, batch, rows, blocks
    assert (mass >= 0).all()
    # Row 0 attends only to itself (causal), which lies in block 0.
    assert torch.allclose(mass[:, :, 0, 1:], torch.zeros_like(mass[:, :, 0, 1:]), atol=1e-6)


==> anc/learning-what-matters/learning-what-matters/tests/test_perquery_router.py <==
"""Unit tests for the learned per-query selector."""

import torch

from learning_what_matters.perquery import top_k_ablation
from learning_what_matters.perquery_router import PerQueryRouter, distance_buckets, per_row_kl
from learning_what_matters.routers import RouterConfig

N_BLOCKS, BLOCK_SIZE = 4, 2
SEQ = N_BLOCKS * BLOCK_SIZE + 5


def router():
    torch.manual_seed(0)
    return PerQueryRouter(RouterConfig(32, N_BLOCKS, BLOCK_SIZE), max_seq=SEQ)


def test_scores_shape_and_row_dependence():
    r = router()
    tokens = torch.randint(0, 32, (2, SEQ))
    scores = r(tokens)
    assert scores.shape == (2, SEQ, N_BLOCKS)
    # Rows must be able to differ, or the model cannot express per-query selection.
    assert not torch.allclose(scores[0, 0], scores[0, SEQ - 1])


def test_deployment_selects_k_per_row():
    r = router()
    ablated = top_k_ablation(r(torch.randint(0, 32, (2, SEQ))), 2)
    assert ((~ablated).sum(dim=-1) == 2).all()


def test_distance_buckets_bounded():
    b = distance_buckets(SEQ, N_BLOCKS, BLOCK_SIZE, PerQueryRouter.N_BUCKETS)
    assert b.min() >= 0 and b.max() < PerQueryRouter.N_BUCKETS


def test_per_row_kl_skips_empty_rows_and_trains():
    r = router()
    tokens = torch.randint(0, 32, (2, SEQ))
    target = torch.rand(2, SEQ, N_BLOCKS)
    target[0, 0] = 0.0  # a row with nothing visible must not produce NaN
    opt = torch.optim.Adam(r.parameters(), lr=1e-2)
    losses = []
    for _ in range(25):
        loss = per_row_kl(r(tokens), target)
        opt.zero_grad()
        loss.backward()
        opt.step()
        losses.append(loss.item())
    assert all(torch.isfinite(torch.tensor(losses)))
    assert losses[-1] < losses[0]


def test_chain_class_shapes_and_row_dependence():
    from learning_what_matters.perquery_router import PerQueryChainRouter

    torch.manual_seed(0)
    r = PerQueryChainRouter(RouterConfig(32, N_BLOCKS, BLOCK_SIZE), max_seq=SEQ)
    tokens = torch.randint(0, 32, (2, SEQ))
    scores = r(tokens)
    assert scores.shape == (2, SEQ, N_BLOCKS)
    assert not torch.allclose(scores[0, 0], scores[0, SEQ - 1])
    # Cross-block composition: perturbing one block's tokens must be able to
    # move another block's score, which the pooling-class router cannot do.
    t2 = tokens.clone()
    t2[:, :BLOCK_SIZE] = (t2[:, :BLOCK_SIZE] + 1) % 32
    assert not torch.allclose(r(tokens)[:, :, 1:], r(t2)[:, :, 1:], atol=1e-6)


==> anc/learning-what-matters/learning-what-matters/tests/test_qasper_prep.py <==
"""Unit tests for the QASPER preparation and selection helpers.

These cover the parts that decide what enters the natural-text harness:
which questions count, where paragraph spans fall in the prompt, and how a
token budget is spent over blocks of unequal length. Model-dependent stages
are exercised by the smoke runs, not here.
"""

import sys
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parents[1] / "scripts"))

from ev_qasper import (
    build_prompt,
    normalize,
    paper_paragraphs,
    token_budget_select,
    usable_questions,
)


def answer(**kw):
    base = {"unanswerable": False, "extractive_spans": [], "yes_no": None,
            "free_form_answer": "", "evidence": [], "highlighted_evidence": []}
    base.update(kw)
    return {"answer": base}


PAPER = {
    "title": "A Paper",
    "abstract": "We study things.",
    "full_text": [
        {"section_name": "Intro", "paragraphs": ["First body paragraph.", "", "Second one."]},
        {"section_name": "Method", "paragraphs": ["Third, with numbers 42."]},
    ],
    "qas": [
        {"question_id": "q1", "question": "Which number?",
         "answers": [answer(extractive_spans=["42"], evidence=["Third, with numbers 42."])]},
        {"question_id": "q2", "question": "Is it studied?",
         "answers": [answer(yes_no=True, evidence=["We study things."])]},
        {"question_id": "q3", "question": "Free form?",
         "answers": [answer(free_form_answer="a summary", evidence=["Second one."])]},
        {"question_id": "q4", "question": "Table?",
         "answers": [answer(extractive_spans=["x"], evidence=["FLOAT SELECTED: Table 1"])]},
        {"question_id": "q5", "question": "Unmatched?",
         "answers": [answer(extractive_spans=["x"], evidence=["not a paragraph"])]},
        {"question_id": "q6", "question": "Unanswerable?",
         "answers": [answer(unanswerable=True, evidence=["Second one."])]},
    ],
}


def test_paragraphs_drop_empties_and_lead_with_abstract():
    assert paper_paragraphs(PAPER) == [
        "We study things.", "First body paragraph.", "Second one.", "Third, with numbers 42."]


def test_usable_questions_keep_only_checkable_paragraph_evidence():
    qs = usable_questions(PAPER, paper_paragraphs(PAPER))
    assert [q["qid"] for q in qs] == ["q1", "q2"]
    assert qs[0] == {"qid": "q1", "question": "Which number?", "answer": "42",
                     "kind": "extractive", "evidence": [3]}
    assert qs[1]["answer"] == "Yes" and qs[1]["evidence"] == [0]


def test_prompt_spans_index_the_paragraphs_exactly():
    paper = {"title": "T", "paragraphs": ["alpha beta", "gamma", "delta epsilon zeta"]}
    text, spans, cs, ce = build_prompt(paper, "why?")
    assert [text[s:e] for s, e in spans] == paper["paragraphs"]
    assert text[cs:ce] == "alpha beta\n\ngamma\n\ndelta epsilon zeta"
    assert text.endswith("\n\nQuestion: why?\nAnswer:")


def test_token_budget_select_fills_in_order_and_never_returns_empty():
    counts = [50, 30, 30, 10]
    assert token_budget_select([0, 1, 2, 3], counts, 70) == {0, 3}
    assert token_budget_select([1, 2, 0, 3], counts, 70) == {1, 2, 3}
    # the preferred block is kept even when it alone exceeds the budget
    assert token_budget_select([0, 1], counts, 5) == {0}


def test_normalize_matches_the_usual_qa_rule():
    assert normalize("The BiLSTM-CRF model.") == "bilstmcrf model"
    assert normalize("An F1 of 92.3") == "f1 of 923"


==> anc/learning-what-matters/learning-what-matters/tests/test_routers.py <==
"""Tests for the router module and its two objectives."""

import torch
from blocksmith_lm import TransformerLM

from learning_what_matters.routers import (
    BlockRouter,
    RouterConfig,
    coverage_bce_loss,
    imitation_kl_loss,
    random_selections,
    routed_accuracy,
    select_blocks,
)
from learning_what_matters.harness import batch_tokens
from learning_what_matters.tasks import make_duplicate_evidence, make_unique_retrieval
from learning_what_matters.vocab import Vocab

VOCAB = Vocab()
N_BLOCKS, BLOCK_SIZE = 4, 4
SEQ = N_BLOCKS * BLOCK_SIZE + 5


def test_router_shapes_and_selection():
    torch.manual_seed(0)
    router = BlockRouter(RouterConfig(VOCAB.vocab_size, N_BLOCKS, BLOCK_SIZE))
    exs = [make_unique_retrieval(s, VOCAB, N_BLOCKS, BLOCK_SIZE) for s in range(3)]
    tokens = batch_tokens(exs, torch.device("cpu"))
    scores = router(tokens)
    assert scores.shape == (3, N_BLOCKS)
    sel = select_blocks(router, tokens, k=2)
    assert all(len(s) == 2 for s in sel)


def test_imitation_kl_zero_at_match():
    scores = torch.tensor([[2.0, 0.0, -1.0, -1.0]])
    target = torch.softmax(scores, dim=-1)
    assert imitation_kl_loss(scores, target).item() < 1e-6


def test_coverage_loss_prefers_any_single_route():
    ex = make_duplicate_evidence(0, VOCAB, N_BLOCKS, BLOCK_SIZE, n_copies=2)
    copies = sorted(b for s in ex.sufficient_sets for b in s)
    hot = torch.full((1, N_BLOCKS), -5.0)
    hot[0, copies[0]] = 5.0
    split = torch.full((1, N_BLOCKS), -5.0)
    split[0, copies[0]] = 5.0
    split[0, copies[1]] = 5.0
    # Committing to one copy beats hedging across both, under the hard min.
    committed = coverage_bce_loss(hot, [ex], temperature=0.0)
    hedged = coverage_bce_loss(split, [ex], temperature=0.0)
    assert committed.item() < hedged.item()


def test_coverage_loss_trains_to_a_route():
    torch.manual_seed(0)
    exs = [make_duplicate_evidence(s, VOCAB, N_BLOCKS, BLOCK_SIZE, n_copies=2) for s in range(32)]
    router = BlockRouter(RouterConfig(VOCAB.vocab_size, N_BLOCKS, BLOCK_SIZE, d_router=32))
    tokens = batch_tokens(exs, torch.device("cpu"))
    opt = torch.optim.Adam(router.parameters(), lr=3e-3)
    for _ in range(300):
        loss = coverage_bce_loss(router(tokens), exs, temperature=0.5)
        opt.zero_grad()
        loss.backward()
        opt.step()
    sel = select_blocks(router, tokens, k=1)
    covered = sum(any(s <= chosen for s in ex.sufficient_sets) for chosen, ex in zip(sel, exs))
    assert covered / len(exs) >= 0.9


def test_routed_accuracy_runs_and_random_control():
    torch.manual_seed(3)
    model = TransformerLM(
        vocab_size=VOCAB.vocab_size, context_length=SEQ, num_layers=2, d_model=32, num_heads=2, d_ff=64, theta=10000.0
    )
    exs = [make_unique_retrieval(s, VOCAB, N_BLOCKS, BLOCK_SIZE) for s in range(8)]
    sel = random_selections(exs, k=1, seed=0)
    acc = routed_accuracy(model, exs, sel)
    assert 0.0 <= acc <= 1.0
    assert random_selections(exs, k=1, seed=0) == sel


==> anc/learning-what-matters/learning-what-matters/tests/test_tasks.py <==
"""Property tests for the task generators (sanity anchor A1).

The annotations are checked against the oracle, a brute-force reader with its
own implementation of the task semantics: every annotated sufficient set must
reproduce the answer on its own, and where the task promises a unique route,
the rest of the context must not.
"""

import pytest

from learning_what_matters import (
    Vocab,
    make_duplicate_evidence,
    make_latest_write,
    make_unique_retrieval,
    oracle_answer,
)

N_EXAMPLES = 1000

GENERATORS = {
    "unique": lambda seed: make_unique_retrieval(seed),
    "latest": lambda seed: make_latest_write(seed, n_stale_writes=2),
    "duplicate": lambda seed: make_duplicate_evidence(seed, n_copies=2),
}


@pytest.mark.parametrize("name", GENERATORS)
def test_sufficient_sets_answer_alone(name):
    for seed in range(N_EXAMPLES):
        ex = GENERATORS[name](seed)
        for s in ex.sufficient_sets:
            assert oracle_answer(ex, s) == ex.answer_token, f"{name} seed {seed}: set {sorted(s)} does not suffice"


@pytest.mark.parametrize("name", ["unique", "duplicate"])
def test_complement_cannot_answer(name):
    for seed in range(N_EXAMPLES):
        ex = GENERATORS[name](seed)
        complement = frozenset(range(ex.n_blocks)) - ex.causal_union
        assert oracle_answer(ex, complement) is None, f"{name} seed {seed}: complement still answers"


def test_latest_complement_answers_stale():
    # For latest-write the complement is not empty-handed: it holds the stale
    # writes, so a reader falling back to it answers confidently and wrongly.
    # That asymmetry is the whole point of the task.
    for seed in range(N_EXAMPLES):
        ex = make_latest_write(seed, n_stale_writes=2)
        complement = frozenset(range(ex.n_blocks)) - ex.causal_union
        stale = oracle_answer(ex, complement)
        assert stale is not None and stale != ex.answer_token, f"seed {seed}: stale fallback missing or lucky"


def test_deterministic_and_layout():
    vocab = Vocab()
    for name, gen in GENERATORS.items():
        a, b = gen(7), gen(7)
        assert a.tokens == b.tokens and a.sufficient_sets == b.sufficient_sets, f"{name} not deterministic"
        assert len(a.tokens) == a.n_blocks * a.block_size + 4
        assert a.answer_index == len(a.tokens) - 1
        assert a.tokens[a.answer_index] == a.answer_token
        assert vocab.value_base <= a.answer_token < vocab.vocab_size
        # Records sit at block boundaries and match the annotation map.
        for block, (fam, mem, val) in a.records.items():
            start = block * a.block_size
            assert a.tokens[start : start + 4] == (vocab.write, fam, mem, val), f"{name} block {block} misaligned"


def test_duplicate_copies_are_verbatim_and_distinct_blocks():
    for seed in range(N_EXAMPLES):
        ex = make_duplicate_evidence(seed, n_copies=4)
        blocks = sorted(b for s in ex.sufficient_sets for b in s)
        assert len(blocks) == len(set(blocks)) == 4
        contents = {ex.records[b] for b in blocks}
        assert len(contents) == 1, f"seed {seed}: copies differ"


def test_latest_write_ordering():
    for seed in range(N_EXAMPLES):
        ex = make_latest_write(seed, n_stale_writes=3)
        writes = ex.meta["write_blocks"]
        assert ex.meta["latest_block"] == max(writes)
        assert ex.sufficient_sets == (frozenset({max(writes)}),)
        # Stale values must all differ from the answer.
        for b in ex.meta["stale_blocks"]:
            assert ex.records[b][2] != ex.answer_token


def test_multi_query_extends_single_query():
    for name, gen in GENERATORS.items():
        for seed in range(200):
            single = gen(seed)
            multi = (
                make_unique_retrieval(seed, n_queries=6)
                if name == "unique"
                else make_latest_write(seed, n_stale_writes=2, n_queries=6)
                if name == "latest"
                else make_duplicate_evidence(seed, n_copies=2, n_queries=6)
            )
            # The single-query example is an exact prefix: same context, same
            # primary query, same annotations.
            assert multi.tokens[: len(single.tokens)] == single.tokens, f"{name} seed {seed}"
            assert multi.sufficient_sets == single.sufficient_sets
            assert multi.answer_index == single.answer_index
            assert len(multi.query_positions) == 6
            # Every extra target is what the oracle reads off the full context.
            for pos, target in zip(multi.query_positions, multi.query_targets):
                assert multi.tokens[pos] == target
                fam, mem = multi.tokens[pos - 2], multi.tokens[pos - 1]
                answer = oracle_answer(
                    replace_query(multi, (fam, mem)), frozenset(range(multi.n_blocks))
                )
                assert answer == target, f"{name} seed {seed} query at {pos}"


def replace_query(example, key):
    # oracle_answer reads the queried key from meta.
    from dataclasses import replace

    meta = dict(example.meta)
    meta["query_key"] = key
    return replace(example, meta=meta)


def test_family_distractors_share_family():
    for seed in range(200):
        ex = make_unique_retrieval(seed, n_family_distractors=4)
        fam = ex.meta["query_key"][0]
        sharing = [b for b, (f, _, _) in ex.records.items() if f == fam and b != ex.meta["target_block"]]
        assert len(sharing) == 4, f"seed {seed}: expected 4 same-family distractors, got {len(sharing)}"


==> anc/learning-what-matters/learning-what-matters/tests/test_tasks_hard.py <==
"""Property tests for the Phase 4 task generators."""

from learning_what_matters.tasks_hard import make_aggregation, make_multi_hop, make_redundant_chains
from learning_what_matters.vocab import Vocab

VOCAB = Vocab()
N = 500


def follow_chain(ex, vocab):
    """Independent chain walker over the token sequence."""
    records = {}
    for b in range(ex.n_blocks):
        start = b * ex.block_size
        rec = ex.tokens[start : start + 5]
        assert rec[0] == vocab.write
        records[b] = rec[1:]
    key = tuple(ex.meta["query_key"])
    for _ in range(ex.meta["n_hops"]):
        match = [r for r in records.values() if (r[0], r[1]) == key and vocab.family_base <= r[2] < vocab.value_base]
        assert len(match) == 1, "pointer key not unique"
        key = (match[0][2], match[0][3])
    match = [r for r in records.values() if (r[0], r[1]) == key and vocab.value_base <= r[2] < vocab.vocab_size]
    assert len(match) == 1, "value key not unique"
    return match[0][2]


def test_multi_hop_chain_reaches_answer():
    for seed in range(N):
        ex = make_multi_hop(seed, VOCAB, n_hops=2)
        assert follow_chain(ex, VOCAB) == ex.answer_token
        assert len(ex.sufficient_sets) == 1 and len(ex.sufficient_sets[0]) == 3
        assert ex.tokens[ex.answer_index] == ex.answer_token


def test_multi_hop_determinism_and_hops():
    a, b = make_multi_hop(11, VOCAB, n_hops=3), make_multi_hop(11, VOCAB, n_hops=3)
    assert a.tokens == b.tokens
    assert len(a.sufficient_sets[0]) == 4


def test_aggregation_parity_and_marking():
    for seed in range(N):
        n_marked = 4 + (seed % 3)  # 4, 5, 6
        ex = make_aggregation(seed, VOCAB, n_marked=n_marked)
        fam = ex.meta["marked_family"]
        marked = [b for b, (f, _, _) in ex.records.items() if f == fam]
        assert sorted(marked) == ex.meta["marked_blocks"]
        assert len(marked) == n_marked
        assert ex.answer_token == VOCAB.value(n_marked)
        assert ex.sufficient_sets == (frozenset(marked),)


def test_aggregation_query_is_unambiguous():
    ex = make_aggregation(3, VOCAB, n_marked=5)
    query_pos = ex.answer_index - 3
    assert ex.tokens[query_pos] == VOCAB.query
    member_slot = ex.tokens[ex.answer_index - 1]
    # Family-range token where keys carry a member-range token.
    assert VOCAB.family_base <= member_slot < VOCAB.member_base


def test_multi_query_tails():
    ex = make_multi_hop(5, VOCAB, n_hops=2, n_queries=4)
    assert len(ex.query_positions) == 4
    ex2 = make_aggregation(5, VOCAB, n_marked=4, n_queries=4)
    assert len(ex2.query_positions) == 4
    for pos, target in zip(ex2.query_positions[1:], ex2.query_targets[1:]):
        assert ex2.tokens[pos] == target

def _record(ex, b):
    """(family, member, last) triple the generator stores per block."""
    return ex.records[b]


def test_redundant_chains_every_chain_links_query_to_answer():
    """Each chain is a real path: query key to intermediate keys to the answer."""
    for seed in range(20):
        ex = make_redundant_chains(seed, VOCAB, n_blocks=16, block_size=8, n_hops=2, n_chains=2)
        qfam, qmem = ex.meta["query_key"]
        for chain in ex.meta["chains"]:
            first = _record(ex, chain[0])
            assert (first[0], first[1]) == (qfam, qmem)  # entered by the query key
            # Each hop's destination is the next block's key.
            for src, dst in zip(chain, chain[1:]):
                assert _record(ex, src)[2] == _record(ex, dst)[1]
            assert _record(ex, chain[-1])[2] == ex.answer_token  # exits at the answer


def test_redundant_chains_are_disjoint_and_both_sufficient():
    for seed in range(20):
        ex = make_redundant_chains(seed, VOCAB, n_blocks=16, block_size=8, n_hops=2, n_chains=2)
        a, b = (frozenset(c) for c in ex.meta["chains"])
        assert not (a & b), "chains must share no block"
        assert set(ex.sufficient_sets) == {a, b}
        assert ex.causal_union == a | b


def test_redundant_chains_defeat_both_estimator_regimes():
    """No singleton is sufficient and no single block is necessary.

    These are the two regimes the annotation-free estimator relies on, so this
    is the property that makes the task a test of it rather than of the model.
    """
    for seed in range(20):
        ex = make_redundant_chains(seed, VOCAB, n_blocks=16, block_size=8, n_hops=2, n_chains=2)
        for s in ex.sufficient_sets:
            assert len(s) > 1  # no singleton sufficient set
        # Dropping any one block still leaves a whole sufficient set behind.
        for block in ex.causal_union:
            assert any(block not in s for s in ex.sufficient_sets)


==> anc/learning-what-matters/requirements.txt <==
# Third-party dependencies; the two bundled packages import from this tree.
einops>=0.8
einx>=0.3
jaxtyping>=0.2
matplotlib>=3.10
numpy>=2.4
psutil>=6.0
pytest>=9.1.1
regex>=2024.0
tiktoken>=0.8
torch~=2.11.0
tqdm>=4.67
transformers>=4.45

